Compact Two-Loop QCD Corrections for $Vjj$ Production in Proton Collisions

We present compact two-loop QCD corrections in the leading-color approximation for the production of an electroweak vector boson, $V = \{W^{\pm}, Z,\gamma^\star\}$, in association with two light jets ($Vjj$) at hadron colliders. Leptonic decays of the electroweak boson are included at the amplitude level. Working in the analytic-reconstruction approach, we develop two techniques to build compact partial-fraction forms for individual rational functions. One approach exploits their analytic structure. In the other, we iteratively construct subtraction terms that match the rational functions in singular limits. Moreover, we show how the singular behavior of the rational functions can be systematically used to find a more compact basis of the space that they span. We apply our techniques to the $Vjj$ amplitudes, yielding a representation that is three orders of magnitude smaller than previous results. We then use these compact expressions to provide an efficient and stable C++ numerical implementation suitable for phenomenological applications.

==> anc/ancillaries-README.md <==
# Compact Two-loop QCD amplitudes for pp → Vjj

[![DOI](https://zenodo.org/badge/DOI/10.5281/zenodo.14719683.svg)](https://doi.org/10.5281/zenodo.14719683)
[![GitHub](https://img.shields.io/badge/GitHub-antares--results-blue?logo=github)](https://github.com/GDeLaurentis/antares-results)
[![GitHub](https://img.shields.io/badge/GitHub-antares--results--docs-blue?logo=github)](https://gdelaurentis.github.io/antares-results/index.html)


The ancillaries are available on the arXiv alongside the article, on zenodo and GitHub at the links provided above.
Scripts for the evaluation of specific partial remainders and to run tests on the results are provided together with this README.

## Formula

All finite remainders are expressed as follows:

$R = r_j M_{ji} G_i$

with $r_j$ rational spinor-helicity functions, $G_i$ monomials of pentagon functions, and $M_{ji}$ rational numbers.

## Data Files
We organize the ancillary files by partonic channel and helicity configurations
- `qQQqll/`
    * `nmhv/`

- `qggqll/`
    * `mhv/`
    * `nmhv/`

On the arXiv submission this structure is flattened to three folders respectively, `quarks_nmhv`, `gluons_mhv`, and `gluons_nmhv`.

For each partonic channel and helicity configuration, we provide two global files in terms of which all partial amplitudes, including crossings, are expressed. These are the transcendental and rational basis
- `basis_transcendental`
- `basis_rational`

The latter is replaced by the files `basis.txt` and `coeff_#.tex` for use in Python and generation of human readable results, available at the documentation on github (see link at the top of this file).

The rational matrices $M_{ji}$ are specific to each partial remainder. For each partonic process, helicity configuration, loop order and Nf power we provide a file
- `{quarks|gluons}{helcities}_{#loops}L_Nf{nf-powers}/`

for completeness we also provide the tree amplitudes in this format. The helicities refer to the helicities of legs 2 and 3, since all others are fixed as (+, h_2, h_3, -. +, -). Depending on the helicities $h_2$, $h_3$ a swap of legs 2 and 3 is assumed, to map the helicity choice into the canonical NMHV configuration (+, -). The matrices are given in coordinate format (column, row, rational number).

Note that we provide finite remainders from the generating set (see section 2) with a fixed assignment of particle momenta.
To derive finite remainders in other channels, crossing of pentagon functions can be done using their permutation orbits as explained in arXiv:2110.10111.



## Conventions

The $r_j$ are given in the spinor-helicity formalism, with `S` representing Mandelstam invariants, `Spaa` angle brackets, `Spbb` square brackets, `Spab` the spinor chains, and `Delta` Gram determinants, as defined in the paper (see the *Notation and Conventions* section). Some $r_j$ are given as a permutation of $\{1,2,3,4,5,6\}$. This permutation refers to the last spinor-helicity function preceding it. It is a **passive** transformation, meaning it acts on the coordinate axes of phase-space point $\hat p_1, \hat p_2, \hat p_3, \hat p_4, \hat p_5$. Explicit analytic expressions are obtained using the **inverse** permutation. For simplicity such permutations have been removed from the Mathematica results.


## Test & Evaluation Scripts

### Mathematica

For Mathematica we have the files
- `assembly.m`
- `functions.m`
- `momenta.m`

The scripts `assembly.m` demonstrates the assembly and evaluation of the finite remainders at the phase space point chosen in arXiv:2110.07541 eq. C.1.
It can be executed as `math -script assembly.m` from the terminal, or interactively in a notebook. 

The scripts requires installation of [PentagonFunctions++](https://gitlab.com/pentagon-functions/PentagonFunctions-cpp) to evaluate the pentagon functions.


### Python

For Python we have the files
- `test_remainders.py`
- `momenta.py`
- `target_values.py`
- `test_primary_decompositions.py`

The script `test_remainders.py` demonstrates the assembly and evaluation of the finite remainders at the phase space point chosen in arXiv:2110.07541 eq. C.1. 
The script `test_primary_decompositions.py` checks the primary decompositions as described in appendix B ([`Singular`](https://www.singular.uni-kl.de/index.php.html) must be available).

To use the script the following dependencies are required: 

- [PentagonFunctions++](https://gitlab.com/pentagon-functions/PentagonFunctions-cpp) to evaluate the pentagon functions. Python interface supported since v3.2.0. 

- [Python interface](https://github.com/GDeLaurentis/py-pentagon-functions) for `PentagonFunctions++`.
Install it with `pip install pentagon-functions`. The pip option `[with-cpp]` will attempt to do the full installation, including the C++ library itself.

- [antares](https://github.com/GDeLaurentis/antares)
Install it with `pip install antares-hep`.

- `pytest` to run the test suite. Install it with `pip install pytest`.

To automatically install all python dependencies run `pip install -r requirements.txt`.

Tests can be executed with `pytest --verbose`.


==> anc/assembly.m <==
(* ::Package:: *)

Quiet[SetDirectory[NotebookDirectory[]]];


<<PentagonFunctions`


(** Evaluation of spinors **)
Get["functions.m"];

(** Cached phase space point **)
{p[1],p[2],p[3],p[4],p[5],p[6]} = Get["momenta.m"];

(** Function to evaluate basis **)
evalBasis[basis_, digits_ : 16] := Module[
	{numericalBasis, lastBasisElement},
     numericalBasis = {};
     For[i = 1, i <= Length[basis], i++, ProgressIndicator[i, {1, Length[basis]}];
	     If[ListQ[basis[[i]]],
	         localPermutation = IntegerDigits[basis[[i]][[1]]];
	         localConjugation = basis[[i]][[2]];
	         If[process=="quarks", sign=+1, sign=-1];
	         localResult = lastBasisElement  /. ( Sp[#] -> Sp[ InversePermutation[localPermutation][[#]] ] & /@ Range[6]) 
	                                                    /. ( Sp[#] -> Sp[ basePermutation[[#]] ] & /@ Range[6])  /. Sp[i_] :> i //. repln;
	         AppendTo[numericalBasis, If[localConjugation, sign * Conjugate[localResult], localResult]];
	         If[localConjugation, SwapAB[]];,
	         lastBasisElement = basis[[i]];
	         AppendTo[numericalBasis, basis[[i]] /. (Sp[#] -> Sp[ basePermutation[[#]] ] & /@ Range[6]) /. Sp[i_] :> i //. repln];
	     ]
	];
	Return[numericalBasis];
];


trees = <|
    "quarkspm" -> +(-1Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]S[Sp[1],Sp[2],Sp[3]])+(+1Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]S[Sp[2],Sp[3],Sp[4]]),
    "quarksmp" -> +(+1Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]S[Sp[1],Sp[2],Sp[3]])+(-1Spbb[Sp[1],Sp[5]]^2Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]S[Sp[2],Sp[3],Sp[4]]),
    "gluonspp" -> +(+1Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[6],Sp[5]]),
    "gluonspm" -> +(-1Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]^2Spaa[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-1Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]^2Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]]),
    "gluonsmp" -> +(-1Spbb[Sp[1],Sp[3]]^3Spaa[Sp[4],Sp[6]]^2)/(Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]S[Sp[1],Sp[2],Sp[3]])+(-1Spbb[Sp[1],Sp[5]]^2Spaa[Sp[2],Sp[4]]^3)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])
|>;


targetValues = <|
    "quarkspm-1-0" -> 5.0394236323908900379398369705679 - 7.6720001345108985059452283281780`*I,
    "quarkspm-1-1" -> -1.8435193035565175720412746023928 + 0.`*I,
    "quarkspm-2-0" -> 146.67405518574346950142243692548 - 158.03592884417241145649922014778`*I,
    "quarkspm-2-1" -> -51.876494035194307150671600812344 + 43.001741025983452745318802355945`*I,
    "quarkspm-2-2" -> 3.3985634225855075823432774924603 + 0.`*I,
    "quarksmp-1-0" -> 3.7787467232606043085629485291787 - 7.1688097645665861863893861573662`*I,
    "quarksmp-1-1" -> -1.8435193035565175720412746023928 + 0.`*I,
    "quarksmp-2-0" -> 109.48155479309488749024120292009 - 140.50620505261657997069179088349`*I,
    "quarksmp-2-1" -> -45.623112301910951942053194550271 + 41.319123316131740804214953046438`*I,
    "quarksmp-2-2" -> 3.3985634225855075823432774924603 + 0.`*I,
    "gluonspp-1-0" -> 103.342870987841128170028946458613 - 16.562565973584147961206479563634`*I,
    "gluonspp-1-1" -> -80.2235859563104985917709936938 + 21.1719625473749533034217240368`*I,
    "gluonspp-2-0" -> 2630.7896094333798321261128814801 - 1047.6488122520150310638588522254`*I,
    "gluonspp-2-1" -> -2223.2948827670329778297492178883 + 1107.3264626158004457960019585401`*I,
    "gluonspp-2-2" -> 179.97159295558907811624201211268 + 40.91323686442971611922802327433`*I,
    "gluonspm-1-0" -> 0.0335899410058592457041394847093 - 5.3942292280301052167187389231723`*I,
    "gluonspm-1-1" -> -0.125806791594214200030212500703 - 1.047197551196597746154214461093`*I,
    "gluonspm-2-0" -> 76.728329033915255088572146807173 - 103.520996261248419051819756331433`*I,
    "gluonspm-2-1" -> -20.297863470205721513413840949506 + 22.479201706415579198466788614618`*I,
    "gluonspm-2-2" -> -1.03490376197656785454885732723644 + 0.79181046130181572078863480763033`*I,
    "gluonsmp-1-0" -> -1.5850318227570171660065240966651 - 5.9893250317409578683572234464818`*I,
    "gluonsmp-1-1" -> -0.125806791594214200030212500703 - 1.047197551196597746154214461093`*I,
    "gluonsmp-2-0" -> 49.200999459320106985665508027131 - 100.575405544319135425799674254589`*I,
    "gluonsmp-2-1" -> -15.300311411465869857630350059749 + 26.629013080533603816559511658910`*I,
    "gluonsmp-2-2" -> -1.03490376197656785454885732723644 + 0.79181046130181572078863480763033`*I
|>;


(* Define the lists and ranges *)
processes = {"quarkspm", "quarksmp", "gluonspp", "gluonspm", "gluonsmp"};

(* Nested for loops *)
For[processindex = 1, processindex <= Length[processes], processindex++,
  For[loopnumber = 1, loopnumber <= 2, loopnumber++,
    For[nfpower = 0, nfpower <= loopnumber, nfpower++,
      (* Iterate over all processes, loops and Nf powers *)
      processAndPartialRemainder = processes[[processindex]] <> "_" <> ToString[loopnumber] <> "L_Nf" <> ToString[nfpower];
      Print["Process: ", processAndPartialRemainder];
      
      (* Count occurrences of "m" *)
      process = If[StringContainsQ[First[StringSplit[processAndPartialRemainder, "_"]], "quarks"], "quarks", "gluons"];
      helicity = StringDelete[First[StringSplit[processAndPartialRemainder, "_"]], process];
      partialRemainder = StringRiffle[Rest[StringSplit[processAndPartialRemainder, "_"]], "_"];
      countM = Count[Characters[helicity], "m"];

      (* Check helicity configuration and terminate if "other" is encountered *)
      helconf = Switch[countM,
        1, "nmhv",
        0, "mhv",
        _, Throw[Print["Error: Unsupported helicity configuration"]]
      ];

      (* Print["Process: ", process, "; Helicity: ", helicity, "; Configuration: ", helconf, "; Remainder: ", partialRemainder, "." ]; *)
      
      basePermutation = If[StringContainsQ[helicity, "mp"], {1, 3, 2, 4, 5, 6}, {1, 2, 3, 4, 5, 6}];
      
      (* Load rational basis *)
      rationalBasis = Quiet[
	  Check[
	    Import[process <> "_" <> helconf <> "/basis_rational"], 
	    $Failed],
	  {Import::nffil}
	  ];
	  If[rationalBasis === $Failed,
	    Throw[Print["Error: Unable to import rational basis."]]
	  ];
	
	  If[rationalBasis[[0]] === String, rationalBasis = ToExpression /@ StringSplit[rationalBasis, "\n"], rationalBasis = ToExpression /@ (rationalBasis // Flatten)];
	 
	  (* Evaluate rational basis *)
	  numericalRationalBasis = evalBasis[rationalBasis];
	  
	  (* Load rational matrix *)
	  data = Quiet[
	    Check[
	      Import[process <> "_" <> helconf <> "/" <> process <> helicity <> "_" <> partialRemainder, "Table"],
	      $Failed
	    ],
	    {Import::nffil}
	  ];
	
	  If[data === $Failed,
	    Throw[Print["Error: Unable to import rational matrix data."]]
	  ];
	  
	  rationalMatrix = Map[ToExpression, data, {2}];
	  rationalMatrix = ({#1+1,#2+1}->#3)& @@@ rationalMatrix//SparseArray;
	  
	  (* Load transcendental basis *);
	  transcendentalBasis = Quiet[
	  Check[
	      Import[process <> "_" <> helconf <> "/basis_transcendental"],
	      $Failed
	    ],
	    {Import::nffil}
	  ];
	
  	If[transcendentalBasis === $Failed,
  	  Throw[Print["Error: Unable to import transcendental basis data."]]
  	];
  	
  	transcendentalBasis = ToExpression /@ First /@ transcendentalBasis;
  	
  	(* Evaluated transcendental basis *)
  	fs = Cases[transcendentalBasis, _F, Infinity]//DeleteDuplicates;
  	tr5Val = 4*I*Det[{p[1],p[2],p[3],p[4]}];
  	srepl = {p1s -> S[5, 6], s12 -> S[4,5,6], s23 -> S[3,4], s34 -> S[2,3], s45 -> S[1,2], s15 -> S[5,6,1], tr5 -> tr5Val} /.repln;
  	fConstants = {im[1,1] -> I*Pi, re[3,1] -> Zeta[3]};
  	fRoots = {
  	    sqrtG3[1] -> Sqrt[p1s^2 + (s23 - s45)^2 - 2*p1s*(s23 + s45)],
  	    sqrtG3[2] -> Sqrt[p1s^2 + (s12 - s15 + s23 - s45)^2 - 2*p1s*(s12 + s15 - s23 - 2*s34 - s45)],
  	    sqrtG3[3] -> Sqrt[s12^2 + 2*s12*s15 + s15^2 - 4*p1s*s34],
  	    str5 -> RealSign[Im[tr5Val]]
  	} /. srepl;
  	
  	monomsRepls = EvaluateFunctions["m1", fs, evalBasis[{S[5,6],S[4,5,6],S[3,4],S[2,3],S[1,2],S[5,6,1]}], "Precision" -> "double"];
  	
  	numericalTranscendetalBasis = transcendentalBasis /. monomsRepls /. fRoots /. fConstants;
  	
  	result = (numericalRationalBasis . (rationalMatrix // N) . numericalTranscendetalBasis) / (trees[[process <> helicity]] /. Sp[i_] :> i //. repln);
  	Print["Remainder: ", result];
  	error = Abs[result - targetValues[[process <> helicity <> "-" <> ToString[loopnumber] <> "-" <> ToString[nfpower]]]];
      Print["Error: ", If[error > 0.00001, Style[error, Red], Style[error,Green]]];
      Print[];
    ]
  ]
]





==> anc/functions.m <==
(* ::Package:: *)

(* Minkowski metric tensor *)
g = DiagonalMatrix[{1, -1, -1, -1}];

(* Spinor matric tensor *)
eps = {{0, 1}, {-1, 0}};

(* Angle bracket spinors with lower indices *) 
a[k_] := Block[{kk}, kk = p[k]; EE = kk[[1]]; Px = kk[[2]]; 
   Py = kk[[3]]; Pz = kk[[4]];
    {{Sqrt[EE + Pz]}, {(Px + I Py)/Sqrt[EE + Pz]}}];
(* Square bracket spinors with lower indices *) 
b[k_] := Block[{kk}, kk = p[k]; EE = kk[[1]]; Px = kk[[2]]; 
   Py = kk[[3]]; Pz = kk[[4]];
    {{Sqrt[EE + Pz], (Px - I Py)/Sqrt[EE + Pz]}}];

(* Definitions of spinor contrations and scalar products. *) 
repln = {Spaa[i_, j_] :> (Transpose[eps . a[i]] . a[j])[[1, 1]], 
        Spbb[i_, j_] :> (b[i] . eps . Transpose[b[j]])[[1, 1]], 
        Spaa[i_,{j_},{k_},l_]:> Spaa[i,j]Spbb[j,k]Spaa[k,l],
        Spbb[i_,{j_},{k_},l_]:> Spbb[i,j]Spaa[j,k]Spbb[k,l],
        Spab[i_, k_List, j_] :> 
    Sum[Spab[i, k[[ii]], j], {ii, 1, Length[k]}], 
        Spba[i_, k_List, j_] :> 
    Sum[Spba[i, k[[ii]], j], {ii, 1, Length[k]}], 
        Spab[i_, {k_}, l_List, {m_}, j_] :> 
    Sum[Spaa[i, k]Spba[k, l[[ii]], m]Spbb[m, j], {ii, 1, Length[l]}], 
        Spbb[i_, k_List, l_List, j_] :> Sum[Spbb[i, k[[ii]]]*
              Spab[k[[ii]], l, j], {ii, 1, Length[k]}], 
   Spab[i_, k_, j_] :> 
          Spaa[i, k]*Spbb[k, j], 
   Spba[i_, k_, j_] :> Spbb[i, k]*Spaa[k, j], 
        SP[i_, j_] :> p[i] . g . p[j], 
   S[i_, j_] :> (p[i] + p[j]) . g . 
            (p[i] + p[j]), S[i_, j_, k_] :> (p[i] + p[j] + p[k]) . g . 
            (p[i] + p[j] + p[k]),
   Delta[i_List,j_List,k_List]:> (Total[Map[p, i]] . g . Total[Map[p, j]])^2 - 
            (Total[Map[p, i]] . g . Total[Map[p, i]])(Total[Map[p, j]] . g . Total[Map[p, j]])};


==> anc/gluons_mhv/basis.txt <==
['coeff_0',
 'coeff_1',
 'coeff_2',
 'coeff_3',
 'coeff_4',
 'coeff_5',
 'coeff_6',
 'coeff_7',
 'coeff_8',
 'coeff_9',
 'coeff_10',
 'coeff_11',
 'coeff_12',
 'coeff_13',
 'coeff_14',
 'coeff_15',
 'coeff_16',
 'coeff_17',
 'coeff_18',
 'coeff_19',
 'coeff_20',
 'coeff_21',
 'coeff_22',
 'coeff_23',
 'coeff_24',
 'coeff_25',
 'coeff_26',
 'coeff_27',
 'coeff_28',
 'coeff_29',
 'coeff_30',
 'coeff_31',
 'coeff_32',
 'coeff_33',
 'coeff_34',
 'coeff_35',
 'coeff_36',
 'coeff_37',
 'coeff_38',
 'coeff_39',
 'coeff_40',
 'coeff_41',
 'coeff_42',
 'coeff_43',
 'coeff_44',
 'coeff_45',
 'coeff_46',
 'coeff_47',
 'coeff_48',
 'coeff_49',
 'coeff_50',
 'coeff_51',
 'coeff_52',
 'coeff_53']

==> anc/gluons_mhv/basis_rational <==
+(+1Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])
+(+1Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])
+(-1Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])
+(+1Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])
+(+1Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])
+(+1Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]]Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2)
+(-1Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)
+(+1Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])
+(+1Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]^2)+(-3Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])
+(+1Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))
+(+2Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])+(+1/2Spaa[Sp[3],Sp[6]]^2Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])
+(+1Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]])^2)
+(+1Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(+1Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])
+(-1Spaa[Sp[4],Sp[6]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]^2)+(+3Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])
+(+1Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[6]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2)+(+1Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])
+(+3Spbb[Sp[1],Sp[2]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^4)+Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]](1Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]-1Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^3)
+(-6Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^3)+Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]](3Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+5Spab[Sp[6],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(-10Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])
+(+1Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(-1Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]S[Sp[2],Sp[3],Sp[4]])+(+1Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])
+(+1Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(-1Spaa[Sp[5],Sp[6]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(-1Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(+1Spbb[Sp[1],Sp[5]]^2)/(Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]])
+(+2Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(+3Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+1Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+1/6Spbb[Sp[1],Sp[5]]^2)/(Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]])
+(+1/2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]^2)+(+3/2Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-1/2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(-1Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])
+(+4Spaa[Sp[3],Sp[6]]^2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]](2Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]Spaa[Sp[1],Sp[4]]+4Spaa[Sp[4],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(-2Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(+1/3Spbb[Sp[1],Sp[5]]^2)/(Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]])
+(-1Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+1Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(+1Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]S[Sp[2],Sp[3],Sp[4]])+(+1Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])
+(+3Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+Spaa[Sp[4],Sp[6]](3Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]-2Spab[Sp[2],{Sp[1],Sp[4]},Sp[2]]Spaa[Sp[4],Sp[6]]+2Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[3]](-2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]+3/2Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])
+(+6Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^3)+Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]](-1Spaa[Sp[2],Sp[6]](Spaa[Sp[4],Sp[1]]Spbb[Sp[1],Sp[2]]-Spaa[Sp[4],Sp[3]]Spbb[Sp[3],Sp[2]])+2Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(+1Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])
+(-1Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(+1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(+1Spaa[Sp[2],Sp[6]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+1Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])
+(-1Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+(+1/2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]](1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]+1Spaa[Sp[2],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])
+(+2Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^3)+(+1Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+(-1Spbb[Sp[2],Sp[3]]^2Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+(-1Spbb[Sp[2],Sp[3]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])
+(+3/2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^4)+Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]](-2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spaa[Sp[3],Sp[6]]+1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^3)+Spbb[Sp[3],Sp[5]](1/2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spaa[Sp[3],Sp[6]]+1Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(+3/2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+3Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])
+(-1/2Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(-1/2Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[1]},Sp[2]]-Spab[Sp[3],{Sp[4]},{Sp[5],Sp[6]},{Sp[1]},Sp[3]]))+(+1Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[1]},Sp[2]]-Spab[Sp[3],{Sp[4]},{Sp[5],Sp[6]},{Sp[1]},Sp[3]]))+(+1/2Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spbb[Sp[2],Sp[3]](Spaa[Sp[1],{Sp[3]},{Sp[4]},Sp[6]]-Spaa[Sp[1],{Sp[2]},{Sp[3]},Sp[6]])Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[1]},Sp[2]]-Spab[Sp[3],{Sp[4]},{Sp[5],Sp[6]},{Sp[1]},Sp[3]])^2)
+(+3/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^3)+(+1Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(+3/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(+4Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])
+(+2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^3)+(+3Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(+2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(+1Spaa[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(-3Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+5Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])
+(+6Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+6Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+1Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(+1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(-6Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+1Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+1Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1Spab[Sp[4],{Sp[2],Sp[3]},Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+1Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(+1Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-6Spab[Sp[4],{Sp[2],Sp[3]},Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])
+(+1/3Spbb[Sp[2],Sp[3]](Spaa[Sp[1],{Sp[3]},{Sp[4]},Sp[6]]-Spaa[Sp[1],{Sp[2]},{Sp[3]},Sp[6]])Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[1]},Sp[2]]-Spab[Sp[3],{Sp[4]},{Sp[5],Sp[6]},{Sp[1]},Sp[3]]))+(+1/3Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))+(-1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/6Spbb[Sp[2],Sp[3]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2)+(+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[3]])/(Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]](2/3Spab[Sp[1],{Sp[2]},Sp[5]]+1/3Spab[Sp[1],{Sp[3]},Sp[5]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spaa[Sp[4],Sp[6]](1/3Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]]Spbb[Sp[2],Sp[3]]-1/2Spbb[Sp[3],Sp[4]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(+1/3Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1/3Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])
+(-1Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+2Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(+1/3Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]](2/3Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]+1Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+1/3Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spbb[Sp[1],Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-1/3Spbb[Sp[1],Sp[5]]^2)/(Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]])+(-1Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(-2Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(-2/3Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(+1/3Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-1Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(+2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])
+(+4Spaa[Sp[3],Sp[6]]^2Spbb[Sp[2],Sp[3]]^3)/(Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]^2)+(+6Spaa[Sp[3],Sp[6]]^2Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[6]](-4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[3]]+2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(+2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]^2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]S[Sp[2],Sp[3],Sp[4]])+(-4Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(+4Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]S[Sp[2],Sp[3],Sp[4]])+(-2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]^2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]S[Sp[2],Sp[3],Sp[4]])+(+2Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]S[Sp[2],Sp[3],Sp[4]])+(-2Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]S[Sp[2],Sp[3],Sp[4]])+(-1/3Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(-1/3Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/3Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+2Spaa[Sp[3],Sp[6]]^2Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]](2/3Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]+1/3Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-1/3Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+1Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])
+(-1/16Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]]))/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(-1/8Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+14Spaa[Sp[4],Sp[6]]S[Sp[2],Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+3/2Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(-1/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-7Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+7Spbb[Sp[2],Sp[5]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+3/2Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-7/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-7/4Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+1/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/4Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1/4Spab[Sp[2],{Sp[3],Sp[4]},Sp[5]]Spaa[Sp[4],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]](1/2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]+1/4Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+Spaa[Sp[4],Sp[6]](77/4Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+14Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])
+(-1/12Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]](S[Sp[1],Sp[2]]-S[Sp[3],Sp[4]])(S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]])Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+1/6(S[Sp[1],Sp[2]]-S[Sp[3],Sp[4]])Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[1],Sp[3]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(-1/3(S[Sp[1],Sp[2]]-S[Sp[3],Sp[4]])Spbb[Sp[1],Sp[3]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+2Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(-1/3Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(+2Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]S[Sp[2],Sp[3],Sp[4]])+(-1/3Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spaa[Sp[2],Sp[4]](Spbb[Sp[2],{Sp[3]},{Sp[4]},Sp[5]]-Spbb[Sp[2],{Sp[4]},{Sp[6]},Sp[5]])Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))+(+1/3Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))+(-3Spbb[Sp[2],Sp[5]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(+3Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(-1/3Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+3Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+1/3Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-1/3Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+1Spab[Sp[2],{Sp[1],Sp[6]},Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+2Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-1Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1Spbb[Sp[3],Sp[4]]Spab[Sp[6],{Sp[2],Sp[5]},Sp[1]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-1Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-3Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/3Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-4/3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[2],Sp[4]](-1/3Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]+1/3Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]+2/3Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(+1/3Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-2/3Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+5/3Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1/3Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(1/3Spaa[Sp[3],Sp[6]]^2Spbb[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]+1/3Spaa[Sp[3],Sp[6]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]^2+1/3Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-1/3Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])
+(-3/4Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(+1/4Spab[Sp[3],{Sp[4],Sp[6]},Sp[5]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]](1/2Spbb[Sp[4],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[4],Sp[5]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]+1Spbb[Sp[4],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]-1/2Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]^2Spaa[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+(3/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+3/4Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]+3/4Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]-9/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+5/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-9/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[5]]+3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]-1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+3/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+3/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+Spbb[Sp[4],Sp[5]](1/2Spbb[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+(+5/4Spaa[Sp[3],Sp[6]]S[Sp[1],Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]](3Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+7/4Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+7/4Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/4Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[5],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+(-1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+5/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+5/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-1/4Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+11/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-5/4Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]+3/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/4Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]-1/4Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-7/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+9/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+5/4Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[4],Sp[6]]-1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]+7/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-7/4Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+7/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+3/2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]^2+11/4Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]+1/4Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(3/4Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]+1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]-3/4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]-7/4Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]-11/4Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]+7/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]-1/4Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+21/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-3Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]-2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+5Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+9/4Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+21/4Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(-1/4Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+(-5/4Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]+2Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]+3Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])
+(+1/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+1/4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+(+1/4Spbb[Sp[2],Sp[5]]Spab[Sp[2],{Sp[1],Sp[6]},Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+(+1/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+(-21/4Spbb[Sp[2],Sp[5]]^2(S[Sp[1],Sp[2]]-S[Sp[3],Sp[4]])Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+Spbb[Sp[1],Sp[5]](-61/8Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]-55/8Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]-3/4Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]](3/4Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]Spaa[Sp[1],Sp[4]]-3/4Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]](3/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[3]]+3/4Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(+3/4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+Spaa[Sp[3],Sp[4]](-3/4Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]]+3/4Spbb[Sp[2],Sp[5]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]S[Sp[2],Sp[3],Sp[4]])+(+3/4Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+3/4Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[2],Sp[3]](61/8Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]+55/8Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spaa[Sp[4],Sp[6]]+7/4Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]Spab[Sp[6],{Sp[2],Sp[5]},Sp[1]]Spaa[Sp[2],Sp[4]]+7/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]-3/4Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[6]},Sp[5]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]-11/4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]S[Sp[1],Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[4],Sp[6]](7/8Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+29/8Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-17/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]-3/4Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]+3/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]+5/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+7/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+5/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+5Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+7/4Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+3/4Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-7/4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]-2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2-13/4Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-7/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-7/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-11/4Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+33/8Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-27/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-11/4Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-103/8Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+75/8Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-7/2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+7/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-7/4Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]^2-7/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-11/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+3/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-11/4Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-11/4Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-7/4Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+7/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+7/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+7/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+11/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-7/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+7/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-7/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+11/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-11/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+7/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2-7/4Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]-3/4Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-7/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-2Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+7/4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])
+(-2/5Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[4],Sp[6]]-10/3Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+11/10Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+6/5Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-1/3Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]+1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]+11/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]+43/30Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-229/30Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]+193/30Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-51/10Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]-43/30Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]+2/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-2/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]+51/10Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+41/10Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-51/10Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-41/10Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]-187/30Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[4],Sp[6]]+1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]+2/3Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-41/10Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+193/30Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]+193/30Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]-7/15Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/10Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]+41/10Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+223/30Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+1/3Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]-16/3Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+11/10Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]+4/3Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-8/3Spbb[Sp[2],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+148/15Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]-23/3Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-8/3Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+11/5Spaa[Sp[1],Sp[3]]^3Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]-11/10Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+6/5Spaa[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]+6/5Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-193/30Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]+11/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+11/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+11/10Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+193/30Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-51/10Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+99/10Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+343/30Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-313/30Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-8Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+31/3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+23/3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-11/5Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+343/30Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+41/5Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-41/10Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-111/10Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+409/30Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-148/15Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]-101/5Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-329/30Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-349/30Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]+343/30Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-47/30Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+263/30Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]+4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-1/3Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]+179/30Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]+9/10Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]-77/30Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]+7/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+7/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]-11/10Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-11/10Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+5/3Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-7/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-5/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+37/30Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-7/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+1Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1/3Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+1/3Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[6]]-49/30Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/3Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-31/3Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+299/30Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-49/30Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-8/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+13/3Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]-5/3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+5/3Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+2/3Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(-6S[Sp[4],Sp[5],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^3)+(-3/5S[Sp[5],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^3)+Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]](1/10Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+1/5Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]+41/10Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]+4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]-2/5Spaa[Sp[1],Sp[3]]^3Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]+4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^3Spaa[Sp[3],Sp[6]]+4Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[4],Sp[6]]+4Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-4/5Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-22/5Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]-2/5Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+22/5Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[4],Sp[6]]+22/5Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-44/5Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]-4Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+1/10Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+21/5Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]+42/5Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+21/5Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+51/10Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-1/5Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[4],Sp[5]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]](-1/3Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]-1/3Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-2/3Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]-2/3Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]-1/3Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-4/3Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]-2/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+(-2Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]S[Sp[4],Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+1/3Spab[Sp[6],{Sp[1],Sp[5]},Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]](-2/3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]-1Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]-1/3Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-1Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[3]]+1Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/3Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])
+(+3/2Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^3)+(-1/2Spbb[Sp[4],Sp[5]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]S[Sp[1],Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^3)+(-2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(+2Spbb[Sp[4],Sp[5]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(+1/4Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+3/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+S[Sp[1],Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]](-1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]+1/4Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+Spbb[Sp[4],Sp[5]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]](-1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+(+1/4Spbb[Sp[4],Sp[5]]^2S[Sp[1],Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+(+1/2Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]S[Sp[1],Sp[2],Sp[3]])+(+1/2Spaa[Sp[4],Sp[6]]Spab[Sp[6],{Sp[1],Sp[3]},Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]S[Sp[1],Sp[2],Sp[3]])+(+1Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-3/2Spbb[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+3/2Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(+1/2Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(-1Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/4Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2S[Sp[1],Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[3]]S[Sp[1],Sp[2],Sp[3]](-1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]-1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]S[Sp[1],Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-1/2Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+9/4Spbb[Sp[4],Sp[5]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1Spbb[Sp[4],Sp[5]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1/2Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]](3/2Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]+1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1/2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]-1/2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]+1/2Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/2Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]+1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]+1Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+3/2Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]-1Spaa[Sp[3],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]-3/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]+1Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])
+(+1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]])/(Spaa[Sp[2],Sp[3]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[1]},Sp[2]]-Spab[Sp[3],{Sp[4]},{Sp[5],Sp[6]},{Sp[1]},Sp[3]])^2)+(-2/3Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[1]},Sp[2]]-Spab[Sp[3],{Sp[4]},{Sp[5],Sp[6]},{Sp[1]},Sp[3]]))+(+1Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[1]},Sp[2]]-Spab[Sp[3],{Sp[4]},{Sp[5],Sp[6]},{Sp[1]},Sp[3]]))+(-1/3Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(+1/3Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(-1/3(S[Sp[1],Sp[2]]-S[Sp[1],Sp[3]])Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(+2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(+1Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+Spaa[Sp[4],Sp[6]](-1/3Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[3]]+2/3Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])
+(+1Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]S[Sp[1],Sp[2],Sp[3]])+(-1/2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(+1Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(+3/2Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^3)+(+3/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(+1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(+2Spbb[Sp[2],Sp[5]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(-1/4Spaa[Sp[2],Sp[4]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-1/4Spbb[Sp[1],Sp[2]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]](1/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]-3/4Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]^2-3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]-5/4Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-1/4Spbb[Sp[3],Sp[4]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1/4Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1Spbb[Sp[2],Sp[3]]S[Sp[1],Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-1/2Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]S[Sp[1],Sp[3],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-1Spbb[Sp[2],Sp[5]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[2],Sp[3],Sp[4]])Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1/2Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(1/2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+5/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+5/4Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-11/4Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-2Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]+3/4Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2+1/2Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]^2-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-1Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1/4Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-1/4Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(-1/2Spbb[Sp[1],Sp[2]]S[Sp[2],Sp[3],Sp[4]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(-1/4Spab[Sp[6],{Sp[2],Sp[5]},Sp[1]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(-1Spaa[Sp[2],Sp[4]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(-1/2Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-1/2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]](-5/4Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]-2Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]-2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]-5/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]](-1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]-5/4Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+1/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-3/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(+3/2Spbb[Sp[2],Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(+1Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(+1/2Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(-3/2Spaa[Sp[1],Sp[2]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+3/2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(-1Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[4]](S[Sp[1],Sp[2]]-S[Sp[3],Sp[4]])Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(+1/2Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(+1Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(+3/2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(+1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+7/2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(-3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[3]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+877/36Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])+Spaa[Sp[4],Sp[6]](5/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]+3/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])
+(-5/3Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(-2Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(-1/3Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(-3Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(-1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[6]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+2/3Spbb[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-1Spbb[Sp[2],Sp[5]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]](2/3Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]+1/3Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-1/3Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(-1/3Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+4/3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]](2Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[1]},Sp[2]]-Spab[Sp[3],{Sp[4]},{Sp[5],Sp[6]},{Sp[1]},Sp[3]]))+(+1/3Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-2/3Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(1/3Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]+2/3Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]](-1/3Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]+1/3Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1/3(S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]](1/3Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]+1/3Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]](1/3Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]-1/3Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1/3Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]](1Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[6]]+1/3Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]+1/3Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]+1Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-43/18Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])+(-8/3Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(+1/12Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[1],Sp[2]](S[Sp[3],Sp[4]]-S[Sp[1],Sp[2]])Spaa[Sp[2],Sp[3]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+1/3Spbb[Sp[1],Sp[2]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]](S[Sp[3],Sp[4]]-S[Sp[1],Sp[2]]))/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1/6Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[1],Sp[2]](S[Sp[3],Sp[4]]-S[Sp[1],Sp[2]])Spaa[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+1/3Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(+2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])
+(-33/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^3)+(-21/4Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^3)+(+3Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(-1/2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]S[Sp[2],Sp[3],Sp[4]])+(-1/4Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(+9/2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+3/2Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-1/4Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spaa[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[5]](1/4Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+1/4Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(-1/4Spbb[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(-1/4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]^3)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(+1/2S[Sp[2],Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(+7/8S[Sp[2],Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]](-21/4Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+12Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]+31/8Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-65/8Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(+5/2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]](5/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]+27/8Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(+5/2Spbb[Sp[2],Sp[5]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(+7/8Spbb[Sp[1],Sp[2]]S[Sp[2],Sp[3],Sp[4]]Spaa[Sp[2],Sp[6]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(-21/8Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(-5/2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(-3/2Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(-3/2Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]](1/4Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-1Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[6]]Spaa[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]](-1/4Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-7/4Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]](-1Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]-1Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+1Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[6]]Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]](5/4Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+7/4Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]](1/2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]-1/4Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+7/4Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[4],Sp[6]](-3/2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]-3/2Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(+7/4Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-3/2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[2],Sp[6]](3/2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]+3/2Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]+3/2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]](7/4Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]+35/8Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(+3/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[2],Sp[4]](-1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]+1/4Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]+1/4Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]-1/4Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]+7/4Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]-1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]-7/4Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]+1/4Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+Spaa[Sp[2],Sp[6]](-1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]+1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+1/4Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+Spaa[Sp[2],Sp[4]](-13/8Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-13/8Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]-5/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]-5/2Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]-7/2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-7/4Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]-7/4Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+3/2Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1/4Spaa[Sp[2],Sp[6]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]](-3/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+3/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]](-7/4Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-7/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]-7/4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]+5/4Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[2],Sp[3]]+5/4Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]+7/4Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]-7/4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+47/8Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+15/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-23/8Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spbb[Sp[2],Sp[5]](5/4Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-15/8Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[4],Sp[6]](-7/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]-61/8Spaa[Sp[2],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+7/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+7/4Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]+7/4Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-7/8Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]+7/4Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]](-3/2Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+7/8Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[4],Sp[6]](-7/4Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]-7/4Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-17/8Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+17/8Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[6]]^2Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[4],Sp[6]](29Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]-7/4Spaa[Sp[2],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+1/4Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]+3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]-30Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+7/4Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+1Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+1Spaa[Sp[3],Sp[6]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-7/2Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])
+(-2/3Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(+6Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^3)+(+1Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spbb[Sp[2],Sp[5]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(+4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(+2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(-1Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(-1Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]](-2Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]-2Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]-1Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1Spbb[Sp[2],Sp[5]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1Spbb[Sp[2],Sp[5]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1/3(S[Sp[2],Sp[3],Sp[4]]+S[Sp[1],Sp[3],Sp[4]]-S[Sp[3],Sp[4]])Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(+1/3Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(+3Spab[Sp[6],{Sp[2],Sp[5]},Sp[1]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-3(S[Sp[1],Sp[2]]-S[Sp[3],Sp[4]])Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-2/3Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-1/3Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(+1/3Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/3Spbb[Sp[1],Sp[5]]^2)/(Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]])+(+1/3Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-1Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(+1Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-1Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(+2Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(-1Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+19/9Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])+Spaa[Sp[4],Sp[6]](3Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]+1Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-1Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])
+(+1/4Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^3)+(-1/12Spaa[Sp[3],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(+1/12Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(+1/6Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[3]]^2)/(Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(-1/12Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(+5/24Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(-1/8Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[1],Sp[6]},Sp[5]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]](-7/24Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+1/24Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]+1/24Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(-1/24Spaa[Sp[2],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(-1/12Spab[Sp[2],{Sp[1],Sp[6]},Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(+1/12Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(-1/24Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1/2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+1/12Spaa[Sp[2],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[5]](1/12Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]+1/12Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1/12Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-1/12Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(+1/12Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]](-1/12Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]-1/6Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]](1/6Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1/4Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[2],Sp[5]](1/4Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+1/12Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2+1/6Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]-1/6Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]+1/12Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(1/3Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[1],Sp[4]]-1/3Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+1/3Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[1],Sp[4]]-1/6Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]-1/6Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]^2-1/6Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-1/6Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1/3Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]](1/3Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+1/6Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]+1/6Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[4]](-1/6Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2-1/6Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-1/3Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-1/6Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/6Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[4],Sp[6]](3/8Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+3/8Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]](-1/3Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-1/12Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(+1/6Spbb[Sp[2],Sp[5]]Spab[Sp[6],{Sp[2],Sp[5]},Sp[1]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-1/24Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1/6Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1/6Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[6]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+5/24Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+5/24Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-5/24Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-1/6Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+13/24Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+1/6Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/6Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-1/3Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-1/6Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1/6Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1/6Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-1/3Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+1/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-13/24Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2+5/24Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-1/6Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+3/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-5/24Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1/6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+1/3Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]+1/6Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+1/6Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[1],Sp[4]]-1/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-1/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+1/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]+3/8Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+3/8Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1/3Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-1/6Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+13/24Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+13/24Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+1/6Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+1/6Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-1/6Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]-1/3Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-1/6Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(1/6Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]+1/8Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]-1/8Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]-5/24Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]+5/24Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]+1/24Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]+13/24Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]+7/24Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+Spaa[Sp[4],Sp[6]](17/24Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]+7/8Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(+29/108Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])
+(+2/3Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))+(+1/3Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))+(+1/3Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))+(-1/3Spbb[Sp[4],Sp[5]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))+(+2/3Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))+(+1/3Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]](S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]]+S[Sp[3],Sp[4]]))/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))+(+1/6Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[4]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]S[Sp[1],Sp[2],Sp[3]])+(+46/63Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+(+1/7Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+(-1/7Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+(-3/7Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+3/7Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-3/7Spbb[Sp[2],Sp[5]]Spab[Sp[2],{Sp[1],Sp[6]},Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-2/21S[Sp[2],Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+1/3Spaa[Sp[2],Sp[4]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[1]]Spbb[Sp[1],Sp[5]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+2/3Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(+1/3Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+304/81Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])+(-8/9Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+40/63Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]]Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2)+(+11/42Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(-2/3Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]S[Sp[1],Sp[2],Sp[3]])+(+3/7Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]S[Sp[1],Sp[2],Sp[3]])+(+1/6Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]S[Sp[1],Sp[2],Sp[3]])+(-1/6Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2)+(-1/7Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+22/21Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[2],Sp[3]](3/7Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]+3/7Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]+5/21Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]+2/3Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+1/7Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+23/21Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-13/21Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-5/21Spbb[Sp[2],Sp[5]]Spab[Sp[2],{Sp[1],Sp[6]},Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-3/7Spab[Sp[2],{Sp[1],Sp[6]},Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-11/42Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+3/7Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(-13/14Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+2/3Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+2/3Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(+16/21Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(-25/42Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]](-1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]-2/3Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])
+(-1/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-3Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(+1/6Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+(+4/3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]](1/3Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]+2/3Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[3]])/(Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+1Spaa[Sp[3],Sp[6]]S[Sp[1],Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+2/3Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-1Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]S[Sp[1],Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+2Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]])+(+1/3Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1/3Spaa[Sp[3],Sp[6]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1/3Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/3Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))+(-1/3Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+1/2Spbb[Sp[4],Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+1/2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]^2Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+1/3Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+2/3Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[6]](-1/3Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1/3Spbb[Sp[4],Sp[5]]S[Sp[1],Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1/3Spbb[Sp[4],Sp[5]]^2Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/2Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1/3Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]^2)/(Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[1]},Sp[2]]-Spab[Sp[3],{Sp[4]},{Sp[5],Sp[6]},{Sp[1]},Sp[3]]))+(-1/3Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[3]},Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))+(+1/3Spbb[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))+(-5/3Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]])+(+1/3Spbb[Sp[2],Sp[5]]S[Sp[1],Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]])/(Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1/3Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/3Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/2Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])
+Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]](1/12(S[Sp[2],Sp[3],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(Spaa[Sp[2],Sp[1]]Spbb[Sp[1],Sp[4]]-Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]])+1/6Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]](Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]-Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]))/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(-12Spbb[Sp[1],Sp[2]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^3)+(+3Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^3)+(-12Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^3Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^3)+(+3Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^3)+Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]])(-2/3Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]+1/3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-2/3Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-5/6Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]+1/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]^2(S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]])(4/3Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]+2/3Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]+2/3Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+(-1/2Spaa[Sp[3],Sp[4]]^2(S[Sp[1],Sp[2]]-S[Sp[3],Sp[4]])Spbb[Sp[3],Sp[4]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]])Spbb[Sp[4],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+(+2Spbb[Sp[1],Sp[2]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}]Spbb[Sp[1],Sp[5]]Spab[Sp[2],{Sp[1],Sp[6]},Sp[5]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-1/6Spab[Sp[6],{Sp[2],Sp[5]},Sp[1]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]](S[Sp[2],Sp[3],Sp[4]]-S[Sp[1],Sp[3],Sp[4]]))/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+(+1/3Spbb[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]](S[Sp[2],Sp[3],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[2],Sp[4]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+5/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+21/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[4],Sp[6]]+11/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-1Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-3Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+11/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-3Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+3Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+7/2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]-5Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2-2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-5Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+3Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]+6Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2-15/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-9Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[1],Sp[4]]+11Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+5/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]^2+3/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+5Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]+7/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+3/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+7/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-2Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-3/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]-3/2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]](2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]-3/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]](-6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+7/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]-5/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-5Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^3-6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-5Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[5]]+5Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]+1/2Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]+3/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2-3/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]+4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]+5/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2-4Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-7/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]](1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]-1Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3+5/2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+1Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-3/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]](2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[4],Sp[6]]+5/2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]^3-1Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-3/2Spbb[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-3/2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[4],Sp[6]]+3Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1Spbb[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[2],Sp[4]]^3Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]+3/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]+3/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^2(3/2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]+3Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]+3Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]+3/2Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2+3/2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(-11/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-8Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+65/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+19/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^3+19/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-65/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+35/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]^3Spaa[Sp[1],Sp[4]]^3+19/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-11/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]-19/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+65/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-73/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-65/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+65/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+35/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^3Spaa[Sp[4],Sp[6]]+19Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+65/2Spaa[Sp[1],Sp[2]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]-65/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]+35/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-35Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+35/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+23Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-65/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+65/2Spaa[Sp[1],Sp[2]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-65/2Spaa[Sp[1],Sp[2]]^3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-19/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+43/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+65/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-32Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]+19/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+19Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-103/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-35/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-9/2Spbb[Sp[2],Sp[4]]^3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]+9/2Spbb[Sp[2],Sp[4]]^3Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3-4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+7/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+9/2Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]^3Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-5/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+8Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-2Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+4Spbb[Sp[2],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+4Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+19Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^3Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]+19Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+19/2Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+19/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+19/2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]-4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]+15Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-27/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+65/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+7/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]^3Spaa[Sp[3],Sp[6]]+15Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]+1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-19/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+11/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[6]]+19/2Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-4Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+4Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-1/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3+4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]](3/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2+3/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2-3Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]+3/2Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]^2+3Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]](-2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]-5/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]+1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[2]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]](1/3Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]-1/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[1],Sp[4]](-1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1/2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]-1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]-1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[3]]-1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(+1/2Spbb[Sp[2],Sp[5]]^2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[5]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[6]]-1/2Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2-1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[4]](1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1/2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]-1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]](1Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]-1Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+Spaa[Sp[1],Sp[6]](-3Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]+1Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[2],Sp[3]](1Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+1Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-1Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+1Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-109/3Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+123/2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-1/2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-145/6Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-145/6Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+1/2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-3/2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+173/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+145/6Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+109/3Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^3+203/6Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-71/3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+43/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+131/6Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-47/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+104/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-100/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-133/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+149/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+25/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]-11Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+72Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+275/12Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]-1/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-39/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+299/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+133/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+319/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+133/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-133/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-313/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+503/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-17Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+36Spaa[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-63/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+83/3Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-82/3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[1],Sp[4]]+29/6Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+115/6Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+563/12Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+767/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+161/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]+256/3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]-154/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+99/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+67/3Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+77/6Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-65/6Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+77/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+148/3Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+123/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-147/2Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-89/6Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[4],Sp[6]]+233/3Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]-65/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]-155/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+43/3Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^4-35/3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^3-320/3Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3-11/3Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-3/2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+169/3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3+3/2Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3+1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+350/3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-13Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2+83Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+18Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]^2-155/3Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+71/6Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+149/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-109/3Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-149/6Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3-27/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3-55/3Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2-72Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+379/6Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+63Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-133/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+15/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-63/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-161/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-299/6Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+73/6Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+16Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+191/3Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+5/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-337/6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-79/3Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-65/6Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-55/6Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-47/6Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]-133/6Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+64/3Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+145/6Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+89/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-45Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+1Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]+127/6Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[3],Sp[6]](13Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[4],Sp[6]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-12Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^3Spaa[Sp[4],Sp[6]]-3/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-2Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-13Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-16Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+29/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+7Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+16Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+4Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+3/2Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]^3+4Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3+1/2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]^3+7/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]-11Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[4],Sp[6]]+13Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^4+1/2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spaa[Sp[4],Sp[6]](-2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[4],Sp[6]]-2Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+7/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2+1Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spbb[Sp[4],Sp[5]](-71/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+169/6Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-71/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+61/3Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+125/6Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]-37/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+151/6Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^3-163/6Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+5/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+9/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+82/3Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+25/3Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-89/6Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^4+133/6Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^3+25/2Spaa[Sp[2],Sp[4]]^3Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[5]]+9/4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^4Spaa[Sp[3],Sp[4]]+7/3Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]+89/6Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2-163/6Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]+11/3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^3+59/4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2+71/3Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2+7/3Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spbb[Sp[3],Sp[5]](-3Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-3/4Spaa[Sp[2],Sp[3]]^3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[2],Sp[3]]^2-3Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]-41/4Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]^2+3/4Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[5]]+3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2+5/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2-10/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]-16Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-25/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-14Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3+55/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-6Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-8Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2-9Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-21/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-13/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-15Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+11/2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+29Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+45Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-19/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-21Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-4Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+33Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-35Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+14Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+21/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-35/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-14Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]-41/2Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+Spaa[Sp[4],Sp[6]]^2(1Spbb[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]-2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]+21/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-23/2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-21/2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+3Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]^2Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+Spbb[Sp[4],Sp[5]](-53/2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-8Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2-13/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+41/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[5]]-6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]-7/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+Spbb[Sp[3],Sp[5]](23/2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-35/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-7/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+63/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(33/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-35/2Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+65/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-5Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+21Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-43/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-15Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+21/2Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-57/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+57/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+5/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-3/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+55/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-14Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+7/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+19/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+40Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-35/2Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-31Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+11Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+73/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]-19/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+21/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+65/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]-3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+21Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-19Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^3+65/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+5/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-14Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-7/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+14Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-37/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-14Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[4],Sp[5]](-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2+7/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]-1/2Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-1Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-7/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]-1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+5/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-1Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^3Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-241/2Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+239/12Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]+51/2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-421/12Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+509/12Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-47/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-27Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+41/6Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+43/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+5/6Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+223/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-22Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-173/12Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3-299/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-76/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-19/2Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+245/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-61/6Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+127/4Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+101/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-499/12Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+163/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+557/12Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+305/12Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+319/12Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-341/12Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+17/3Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+161/4Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+107/12Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-29/3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-539/12Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+23Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-133/6Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+5/6Spaa[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-77/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-275/12Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[4],Sp[6]](23Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[4],Sp[6]]-19Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+23Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]-18Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3+7/2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+3Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-37Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+6Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-13/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+46Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-35/2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-23Spaa[Sp[2],Sp[3]]^3Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]^2-11/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+7/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+5/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-5/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[6]]-6Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]^2(49/2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]+27/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]-23/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[4],Sp[5]](36Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-88/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]-39Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-89/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]-106/3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]+17/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^3Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]+9Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]+15/2Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^3Spaa[Sp[3],Sp[4]]+28Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-1/3Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[3],Sp[5]](-79/6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]+3/2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[2],Sp[3]]+1/6Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]+17/6Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]-3/2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-4Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])(1/6Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]+1/6Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]+1/6Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]-1/6Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]^2(S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])(1/6Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]-1/6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(62/3Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-26Spaa[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+401/6Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+71/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]-57/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-5/6Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+75/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-11/6Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-335/6Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-19Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+2Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+4/3Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+21/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+7/6Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+3Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-7/6Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+86/3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+2/3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-4/3Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-1Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[4],Sp[6]]+1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-1/3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-6Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+11Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[4],Sp[6]](-21/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+21/2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[4],Sp[5]](37/3Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]+48Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-35/2Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-25/6Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[4]]+94/3Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-37/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-11/6Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[1],Sp[4]](230/3Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]+199/3Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+257/12Spaa[Sp[3],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+135/4Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+Spaa[Sp[4],Sp[6]](67/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]-105/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-21/2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+13Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])+(+9Spaa[Sp[3],Sp[6]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])+Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]](-329/12Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]-79/3Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]])+Spaa[Sp[4],Sp[6]](77/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]+479/12Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-431/3Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]])+Spaa[Sp[4],Sp[6]](-30Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]-37/2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]+23Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]+15/2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-25/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]-23Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])+Spbb[Sp[3],Sp[5]](8Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]+83/12Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]])+(+1Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]])
+(+3/2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]S[Sp[2],Sp[3],Sp[4]])+(-21/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]S[Sp[2],Sp[3],Sp[4]])+(+6Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]S[Sp[2],Sp[3],Sp[4]])+(-15Spaa[Sp[4],Sp[6]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(+15Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(-9Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(-21/2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(+1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+1Spbb[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+(+3/16Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}]^2)+Spbb[Sp[1],Sp[3]](S[Sp[2],Sp[3],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])(-1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]]+3/8Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[3],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+7/8(S[Sp[2],Sp[3],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])S[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]]))/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[4]](-1Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-1/8Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]+1Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]+5/8Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[4],Sp[6]](S[Sp[1],Sp[2]]-S[Sp[3],Sp[4]])(-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]+3/8Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]+1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(S[Sp[1],Sp[2]]-S[Sp[3],Sp[4]])(5/2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]^2-7/4Spbb[Sp[2],Sp[5]]^2Spbb[Sp[3],Sp[6]]Spaa[Sp[2],Sp[6]]+17/8Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]+17/8Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]^2-7/4Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]-17/8Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(-7/4Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[3],Sp[5]]-7/4Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+1Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]-1/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]-1/4Spaa[Sp[4],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]-1/4Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]+11/4Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[5],Sp[6]]+7/4Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+7/4Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]+5/16Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[4],Sp[5]]-1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]^2-7/8Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]+5/16Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2+1Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+13/16Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]-1/4Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+7/16Spbb[Sp[3],Sp[6]]Spaa[Sp[3],Sp[6]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]+7/16Spaa[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]^2+11/16Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]-9/8Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(S[Sp[3],Sp[4]]-S[Sp[5],Sp[6]])(-5/8Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]-13/16Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]-11/4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]+19/16Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(-3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[2],Sp[5]]^2(7/4Spaa[Sp[3],Sp[5]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]+7/4Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[6]]Spbb[Sp[1],Sp[3]]+7/4Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]+7/4Spbb[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]](15/8Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]+15/8Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[6]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(-3/16Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]-1/4Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]+1Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+3Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]+7/4Spbb[Sp[2],Sp[5]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]+23/16Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]+1/4Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+7/2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+7/2Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+2Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-7/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[5]](1Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]-11/2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+3/8Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}]^2)+(-1/2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]](S[Sp[2],Sp[3],Sp[4]]-S[Sp[1],Sp[3],Sp[4]]))/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[3]](S[Sp[2],Sp[3],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(3/8Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]](13/8Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-7/4Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+1Spab[Sp[2],{Sp[1],Sp[6]},Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+(+1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+(-1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spab[Sp[2],{Sp[1],Sp[6]},Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+(-451/36Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+(+1/2Spbb[Sp[2],Sp[5]]Spab[Sp[2],{Sp[1],Sp[6]},Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]^2)+(-3/2Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-3/2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+4Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+1/2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-2Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-7/2Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-2Spbb[Sp[2],Sp[5]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-3/2Spaa[Sp[3],Sp[4]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-7/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]](7/2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]-2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-1/2Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+2Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-3/2Spab[Sp[2],{Sp[1],Sp[6]},Sp[5]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-295/12Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-3/2Spab[Sp[4],{Sp[1],Sp[3]},Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-21/2Spbb[Sp[2],Sp[5]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(-7/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]](-7/2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-7/2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-7/2Spbb[Sp[2],Sp[5]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-7/2Spaa[Sp[4],Sp[6]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+17/2Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+3/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+21/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(-9/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+6Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(-19/2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])
+(-3/2Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(-6Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(-9/2Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(+21/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+(+7/2Spaa[Sp[3],Sp[6]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+7/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+7/2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+5/2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-6Spaa[Sp[3],Sp[6]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[3]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+14Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+6Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-6Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-7Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-1/4Spbb[Sp[2],Sp[4]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]])Spbb[Sp[1],Sp[2]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+1Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+(-1Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+(-3/16Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[1],Sp[2]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}]^2)+(-1/2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]](S[Sp[2],Sp[3],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+7/8Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]](S[Sp[2],Sp[3],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(-7/8Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]](S[Sp[2],Sp[3],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[1],Sp[2]](-1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+5/4Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2+1/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[1],Sp[4]]+1Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+1/4Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[2],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]](1Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(S[Sp[3],Sp[4]]-S[Sp[5],Sp[6]])(1Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-9/4Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]-3/2Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]-4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+5/4Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]-1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]+5/4Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]-9/4Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]-7/4Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]^2-3/4Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]-5/8Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[4],Sp[6]](S[Sp[3],Sp[4]]-S[Sp[5],Sp[6]])(-13/8Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[4],Sp[5]]-7/4Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-13/8Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2-13/8Spaa[Sp[3],Sp[5]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-13/8Spbb[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]-7/4Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(S[Sp[3],Sp[4]]-S[Sp[5],Sp[6]])(-3/2Spbb[Sp[2],Sp[5]]^2Spbb[Sp[3],Sp[6]]Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]+1Spbb[Sp[2],Sp[5]]^2Spbb[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]+3/8Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]^2+3/2Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[5]]+1Spbb[Sp[2],Sp[5]]^3Spaa[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]+3/8Spaa[Sp[4],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]+1Spbb[Sp[2],Sp[5]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]^2+1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+9/4Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+5/4Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]^2+15/4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]^2-13/4Spbb[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]+9/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]+7/4Spbb[Sp[2],Sp[5]]^2Spaa[Sp[3],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]+7/4Spbb[Sp[2],Sp[5]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]+13/4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]+11/4Spbb[Sp[2],Sp[5]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[4],Sp[5]]+9/4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[2],Sp[5]](1Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[5]]+1/2Spbb[Sp[3],Sp[6]]Spbb[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]+1Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+1Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[5]]+1Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+1Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[1],Sp[3]]-1/2Spaa[Sp[4],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]]+1Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+7/4Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[2]](S[Sp[1],Sp[2]]-S[Sp[5],Sp[6]])Spaa[Sp[4],Sp[6]])/(Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]](S[Sp[1],Sp[2]]-S[Sp[5],Sp[6]])(3/4Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+5/4Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[5]](S[Sp[1],Sp[2]]-S[Sp[5],Sp[6]])(1Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]+2Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]](5/4Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]]+7/4Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[3]]-1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(-5/4Spbb[Sp[2],Sp[5]]^2Spbb[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[2],Sp[5]]^2Spbb[Sp[3],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[1],Sp[5]]-3/4Spbb[Sp[2],Sp[5]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]-1Spbb[Sp[2],Sp[5]]^2Spbb[Sp[4],Sp[6]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]-1Spbb[Sp[2],Sp[5]]^3Spaa[Sp[2],Sp[5]]Spbb[Sp[1],Sp[3]]-1Spbb[Sp[2],Sp[5]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]-1Spbb[Sp[2],Sp[5]]^2Spbb[Sp[2],Sp[6]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]-3/2Spbb[Sp[2],Sp[5]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[5]]+1/4Spbb[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]^2)/(Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(-5/8Spbb[Sp[2],Sp[5]](S[Sp[1],Sp[2]]-S[Sp[3],Sp[4]])Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(-1/2Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]+9/4Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]-3/2Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]-19/4Spbb[Sp[2],Sp[5]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]-5Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]+13/8Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+1/2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]^2)/(Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+3/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-9/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-7/2Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-3/2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-7/2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[5]](3/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]-2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]+7/2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+17/2Spaa[Sp[3],Sp[6]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[3],Sp[6]](-5Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]-7/2Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-7/2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]-2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]-7/2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-13/2Spab[Sp[6],{Sp[1],Sp[3]},Sp[2]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+3/8Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}]^2)+(-21/2Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+(-7/2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-7/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-7/2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+7/2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-5Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(+7/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(+8Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]])+(-155/27Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])+(+6Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])
+(-3/16Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spbb[Sp[3],Sp[4]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}]^2)+(-3/8Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spbb[Sp[3],Sp[4]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}]^2)+(+1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]S[Sp[1],Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]]))/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+1/4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[5],Sp[6]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]]))/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+3/8(S[Sp[2],Sp[3],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])Spbb[Sp[1],Sp[3]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+1/4Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]](S[Sp[2],Sp[3],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+1/2Spbb[Sp[2],Sp[4]]S[Sp[1],Sp[2],Sp[3]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^3)+(+1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(-3/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[6]},Sp[5]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]]Spbb[Sp[1],Sp[2]](-1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]+1/4Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]](S[Sp[3],Sp[4]]-S[Sp[5],Sp[6]])(-1/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]+1/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]+3/8Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[1],Sp[6]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]](S[Sp[3],Sp[4]]-S[Sp[5],Sp[6]])(-1/4Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]+3/4Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[5]](S[Sp[3],Sp[4]]-S[Sp[5],Sp[6]]))/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[5]](S[Sp[3],Sp[4]]-S[Sp[5],Sp[6]])(-1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-3/4Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[2],Sp[4]])(-5/4Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]+3/2Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]+1/2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]+7/4Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]-1Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]](2Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-3Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[3]]+3/2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]-3Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]+1/4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]-1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]](1Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]-2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]-1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+5/4Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]+13/8Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2)/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-1Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-7/4Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-1/4Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+1/2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+5/4Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[5]]-3/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[6]]-9/4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-3/4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]-3/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-1/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}])+(+6Spbb[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]]Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[5],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^3)+(-3/2Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^3)+(+6Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^3Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^3)+(-3/2Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^3)+(-2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-1Spaa[Sp[2],Sp[6]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[4]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+(+1/2Spaa[Sp[3],Sp[4]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[2]])+Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2Spbb[Sp[1],Sp[3]](5/8Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]-2Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[3]](1/8Spbb[Sp[4],Sp[5]]^3Spaa[Sp[4],Sp[5]]^2-3/8Spbb[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2-4Spbb[Sp[5],Sp[6]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-4Spbb[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]+8Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]^2Spaa[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]](1/4Spbb[Sp[4],Sp[6]]^3Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]^2+3/4Spbb[Sp[4],Sp[6]]^2Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2+1/4Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^3Spaa[Sp[4],Sp[5]]^2+3/4Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]^2)+Spbb[Sp[1],Sp[2]](1/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]+1Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]+1/2Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]+1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[6]]+1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]-1/4Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]+3/2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+Spbb[Sp[1],Sp[2]](1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]-3/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]-1/4Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]-1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]-1Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+1Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]^2-1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]](1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^4Spbb[Sp[2],Sp[3]]^2-3/4Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]-1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]-1/4Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]-1/2Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-3/4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2-1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]^2)+Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]](1/4Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]-1/4Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]+1/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]+1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]+1/4Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spbb[Sp[2],Sp[3]]-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]-1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1/4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]+1/4Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]+1/4Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]-1/4Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2+1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[5]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]-1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1/2Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2)+Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[2]](1/4Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]+1/4Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]-1/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/4Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]^2Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+Spbb[Sp[2],Sp[5]](-29/4Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2+29/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]-3/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]^2+1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-3Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-5/4Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2+5/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]+13/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+7/4Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]-5/2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2-5/4Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+11/4Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+7/4Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-5/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]^2-9/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]+5/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]-19/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]-27/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]+7Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]+5/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]^2+1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]^2+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+11/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+11/4Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2-11/4Spaa[Sp[2],Sp[4]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]-7/4Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]-3/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]^2+5/2Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+Spaa[Sp[2],Sp[6]](7/4Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^3Spaa[Sp[1],Sp[4]]+7/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]+7/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[4],Sp[6]]-7/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-7/4Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+7/4Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[2]](-3/4Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]-3/4Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]+3/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]+3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-3/4Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]](1/4Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^3-1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]^2-1/4Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]-1/4Spbb[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2-1/2Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]-1Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2)+Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]](1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]](1/2Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]-1Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]+1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]](1Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(-1/2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]^3)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spaa[Sp[4],Sp[6]](1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^3-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]]^2+1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]^3+1/2Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]^3Spaa[Sp[3],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+Spaa[Sp[1],Sp[4]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]](1/2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])+(1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^3-3/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^4-1/2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^4-13/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]+45/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]-45/4Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+3/4Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^4-1Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^4+3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^4+17/2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3+1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^3+9/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+39/4Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]^2-17/4Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^3-9/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3-45/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^2-25/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^3-17/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3-3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3+25/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2-43/4Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-39/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[1],Sp[4]]^2+45/4Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^2+43/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3+77/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^3+15/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3-9/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^3Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^2+199/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^3Spaa[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^3-169/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^2+1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]^2+2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3-81/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3+87/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^2+20Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^3+35/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3+149/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^3+85/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-7/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]-18Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-89/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2+2Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^3Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+27/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-1Spaa[Sp[1],Sp[2]]^3Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-9/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3-59/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^3Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]^2-1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^3+131/8Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2+7Spbb[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]-35/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+24Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-191/8Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^3Spaa[Sp[1],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+31/4Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2-17/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[4]]-25/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3-1Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3+1Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2+19/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2+21/4Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^2+17/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2+57/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]+17/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^3Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]-25/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+13/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^2+3/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[4]]-1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+45/4Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+15/4Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-3Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2+2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^2+8Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]-19Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^2+31/4Spbb[Sp[1],Sp[2]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+24Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-25Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2-17/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[4]]+131/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+35/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2-17Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+11/4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+45/4Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+17/4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+13/2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+43/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-7Spbb[Sp[2],Sp[3]]^3Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+61/8Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-24Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-25/4Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+5/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^3Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-9/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+17/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+27/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+77/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-105/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+31/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+20Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+24Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+7Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2-35Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-14Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+93/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2+55/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+41Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+77/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-10Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-67/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+41/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+129/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-17/4Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-17/4Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-117/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+27/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-3Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-29/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+1/8Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-27/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+7Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+47/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[4],Sp[6]]+29/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-15/2Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-43/4Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+17/4Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^2-1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+7Spbb[Sp[2],Sp[3]]^3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+25/4Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]^2-19/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^2+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2-17/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]+17/4Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]+13/2Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]+17/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2+39/4Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2-7Spbb[Sp[2],Sp[3]]^3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+3Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+13/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]-25/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-1Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^3)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-3/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^3-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^3Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+13/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]-7/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^3Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2+1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2+1/2Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-1/2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-1Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+5/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+5/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-1Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-1/2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^3-1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-5/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-5/4Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+9/4Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+9/4Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-5/2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-3/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+5Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-3/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-9/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+13/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-13/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+5/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+5/2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]^2-1/2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])+(-15/4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+29/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+21/4Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-7/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-15/4Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+7/2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+13/4Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2-11/2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]^2-15/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+15/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-10Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+17/4Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-11/4Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]+1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+Spbb[Sp[3],Sp[5]](-13/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]+1/2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]-29/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]-31/4Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[2],Sp[3]]-3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-5Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+3/2Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(45/4Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-7Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]-7/2Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-3/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-23/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-29/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+37/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-7Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]](-2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]+3/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]+7/4Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]+1/4Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]+5/4Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]-3/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]](-9/4Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+7/4Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2+3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]-2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]-3/4Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2+3/4Spaa[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+3/4Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-3/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+3/2Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[3],Sp[5]](-1Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+7/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]+7/4Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]]-1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[2],Sp[3]]^2+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-1/4Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]^3)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2(1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]+1Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]](3/4Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]+3/2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]+3/4Spbb[Sp[1],Sp[4]]^3Spaa[Sp[1],Sp[4]]^2-3/4Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[3],Sp[6]](-1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^4-1/4Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]+1Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^3Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-1/4Spaa[Sp[2],Sp[3]]^4Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]^3-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]^3Spaa[Sp[4],Sp[6]]-3/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[4],Sp[6]]-3/4Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[4],Sp[6]]+3/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]](-1/4Spbb[Sp[3],Sp[4]]^3Spaa[Sp[3],Sp[4]]^3Spbb[Sp[1],Sp[3]]-3/4Spbb[Sp[3],Sp[4]]^3Spaa[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+1/4Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[3]]+3/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[1],Sp[4]](233/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[4],Sp[6]]-231/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+473/8Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-155/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+44Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+5/4Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-5Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-141/4Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+143/8Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-117/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-27/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+141/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-61/2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-3/4Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]-51/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-127/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2+69/2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+71/2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+41/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-215/2Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]^2+301/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2-7Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-61/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]-5/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]^2+229/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+17/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+48Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+48Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]-11/2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-129/4Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+35/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-44Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+31/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+45/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-9/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+43/4Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-13/4Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+5/2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+51/4Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-7/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-5/4Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-5/4Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-5Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])+(-3/2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]])^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(+1Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-3/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spab[Sp[6],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[1],Sp[3]](-3/4Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+11/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]-9/2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+15/2Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2+3Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-37/4Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-11/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-1/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+15/4Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-7/2Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3-1/4Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+9Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+7/4Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+1/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+27/4Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-31/4Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-1/4Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+5/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+3/2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-7/4Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-1/2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-3/4Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+7/2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+8Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+33/4Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+1/4Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-1/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+5/4Spaa[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-5Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]](-9/4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[6]]+3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+7/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]+17/4Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-5/4Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]-1/2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[2],Sp[3]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+5/4Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-3/4Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]](1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[5]]+1/2Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]+1/2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(+1/2Spbb[Sp[4],Sp[5]]^2Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]](1/2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]+1/2Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(-3/4Spbb[Sp[1],Sp[2]]S[Sp[1],Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+(18Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+29/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-103/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+167/4Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-371/8Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-16Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+81/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+35/2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-9Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]-57/2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2+67/2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]^2+155/4Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+63/4Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]^2+207/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-143/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+7/4Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-43/4Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-63/4Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-43/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+12Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]-11/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+5/4Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-51/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(23/4Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]^2+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]+12Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-21/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-15/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+9/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]-1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+5/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+5/2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+25/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-39/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]+1Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]+3/4Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+11/4Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]-43/4Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-14Spbb[Sp[1],Sp[2]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-1Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+25/4Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+41/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-35/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]+2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[4],Sp[6]]+3/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]+7/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-5/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]+1/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+3/2Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]+3/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+1/2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-11/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+9Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-55/4Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-9/4Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-5/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-5/2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-17/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+5/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-5/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-49/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+5Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+13Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])+(-1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+3/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-3/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-8Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-9/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+17/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+2Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+5/2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-9/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-3/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+5/4Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+5/4Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-11/4Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]-5/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+5/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]-3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+3/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]-2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+1Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-13/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-5/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+9/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+3/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-1/4Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+3/2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^3+1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]-7/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]^2+1Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[1],Sp[4]]-3/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+15/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+3/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+11/4Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-5/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]-5/4Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]+2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+1/4Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[4]]^3Spaa[Sp[4],Sp[6]]+1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]-3/4Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-6Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+7/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-3/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-11/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[4],Sp[6]]-2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[4]]+1/4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^3-3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+5/2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-3Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^3Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]^2+9/2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+3Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-3Spbb[Sp[2],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-17/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1/4Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2-5Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]^2+1/2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-19/4Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]+5/4Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-7/4Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-3/4Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[4]]-17/4Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spbb[Sp[4],Sp[5]](-21/4Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]+1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]+1/4Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]-1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]-5/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]-1/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]+1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]-5/2Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]-1Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-7/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]-3/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]+1Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]-1/4Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2-5/2Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]+1Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]+1/4Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])+Spaa[Sp[3],Sp[6]](-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]+1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+3/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]+1/4Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]+1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+3/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]+1Spbb[Sp[2],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]-3/2Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spbb[Sp[2],Sp[3]]^2-1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]^2-3/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^3-3/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-1Spaa[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[3]]^3Spbb[Sp[1],Sp[5]]-1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]+1/2Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[1],Sp[4]]+1/2Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[4]]^3Spbb[Sp[1],Sp[2]]+1Spaa[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[2]]^3Spbb[Sp[1],Sp[5]]-3/2Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])

==> anc/gluons_mhv/basis_transcendental <==
1
F[1,1]
F[1,2]
F[1,3]
F[1,4]
F[1,5]
F[1,6]
im[1,1]
F[1,1]^2
F[1,1]*F[1,2]
F[1,1]*F[1,3]
F[1,1]*F[1,4]
F[1,1]*F[1,5]
F[1,1]*F[1,6]
F[1,1]*im[1,1]
F[1,2]^2
F[1,2]*F[1,3]
F[1,2]*F[1,4]
F[1,2]*F[1,5]
F[1,2]*F[1,6]
F[1,2]*im[1,1]
F[1,3]^2
F[1,3]*F[1,5]
F[1,3]*F[1,6]
F[1,3]*im[1,1]
F[1,4]^2
F[1,4]*F[1,5]
F[1,4]*F[1,6]
F[1,4]*im[1,1]
F[1,5]^2
F[1,5]*F[1,6]
F[1,5]*im[1,1]
F[1,6]^2
F[1,6]*im[1,1]
F[2,3]
F[2,4]
F[2,5]
F[2,6]
F[2,7]
F[2,16]
F[2,17]
F[2,23]/sqrtG3[1]
im[1,1]^2
F[1,1]^3
F[1,1]^2*F[1,2]
F[1,1]^2*F[1,3]
F[1,1]^2*F[1,4]
F[1,1]^2*F[1,5]
F[1,1]^2*F[1,6]
F[1,1]^2*im[1,1]
F[1,1]*F[1,2]^2
F[1,1]*F[1,2]*F[1,3]
F[1,1]*F[1,2]*F[1,5]
F[1,1]*F[1,2]*F[1,6]
F[1,1]*F[1,2]*im[1,1]
F[1,1]*F[1,3]^2
F[1,1]*F[1,3]*F[1,5]
F[1,1]*F[1,3]*F[1,6]
F[1,1]*F[1,3]*im[1,1]
F[1,1]*F[1,4]^2
F[1,1]*F[1,4]*F[1,5]
F[1,1]*F[1,4]*F[1,6]
F[1,1]*F[1,4]*im[1,1]
F[1,1]*F[1,5]^2
F[1,1]*F[1,5]*F[1,6]
F[1,1]*F[1,5]*im[1,1]
F[1,1]*F[1,6]^2
F[1,1]*F[1,6]*im[1,1]
F[1,1]*F[2,3]
F[1,1]*F[2,4]
F[1,1]*F[2,5]
F[1,1]*F[2,6]
F[1,1]*F[2,7]
F[1,1]*F[2,17]
F[1,1]*im[1,1]^2
F[1,2]^3
F[1,2]^2*F[1,3]
F[1,2]^2*F[1,4]
F[1,2]^2*F[1,5]
F[1,2]^2*F[1,6]
F[1,2]^2*im[1,1]
F[1,2]*F[1,3]^2
F[1,2]*F[1,3]*F[1,5]
F[1,2]*F[1,3]*F[1,6]
F[1,2]*F[1,3]*im[1,1]
F[1,2]*F[1,4]^2
F[1,2]*F[1,4]*F[1,5]
F[1,2]*F[1,4]*im[1,1]
F[1,2]*F[1,5]^2
F[1,2]*F[1,5]*F[1,6]
F[1,2]*F[1,5]*im[1,1]
F[1,2]*F[1,6]^2
F[1,2]*F[1,6]*im[1,1]
F[1,2]*F[2,3]
F[1,2]*F[2,4]
F[1,2]*F[2,5]
F[1,2]*F[2,6]
F[1,2]*F[2,7]
F[1,2]*F[2,17]
F[1,2]*im[1,1]^2
F[1,3]^3
F[1,3]^2*F[1,5]
F[1,3]^2*F[1,6]
F[1,3]^2*im[1,1]
F[1,3]*F[1,5]^2
F[1,3]*F[1,5]*F[1,6]
F[1,3]*F[1,5]*im[1,1]
F[1,3]*F[1,6]^2
F[1,3]*F[1,6]*im[1,1]
F[1,3]*F[2,3]
F[1,3]*F[2,5]
F[1,3]*F[2,6]
F[1,3]*F[2,17]
F[1,3]*im[1,1]^2
F[1,4]^3
F[1,4]^2*F[1,5]
F[1,4]^2*F[1,6]
F[1,4]^2*im[1,1]
F[1,4]*F[1,5]^2
F[1,4]*F[1,5]*F[1,6]
F[1,4]*F[1,5]*im[1,1]
F[1,4]*F[1,6]^2
F[1,4]*F[1,6]*im[1,1]
F[1,4]*F[2,4]
F[1,4]*F[2,7]
F[1,4]*F[2,17]
F[1,4]*im[1,1]^2
F[1,5]^3
F[1,5]^2*F[1,6]
F[1,5]^2*im[1,1]
F[1,5]*F[1,6]^2
F[1,5]*F[1,6]*im[1,1]
F[1,5]*F[2,3]
F[1,5]*F[2,4]
F[1,5]*F[2,5]
F[1,5]*F[2,6]
F[1,5]*F[2,7]
F[1,5]*F[2,17]
F[1,5]*im[1,1]^2
F[1,6]^3
F[1,6]^2*im[1,1]
F[1,6]*F[2,3]
F[1,6]*F[2,4]
F[1,6]*F[2,5]
F[1,6]*F[2,6]
F[1,6]*F[2,7]
F[1,6]*F[2,17]
F[1,6]*im[1,1]^2
F[2,3]*im[1,1]
F[2,4]*im[1,1]
F[2,5]*im[1,1]
F[2,6]*im[1,1]
F[2,7]*im[1,1]
F[2,17]*im[1,1]
F[3,2]
-str5*F[3,4]
F[3,5]
F[3,6]
F[3,7]
F[3,8]
F[3,9]
F[3,10]
F[3,11]
F[3,12]
F[3,13]
F[3,14]
F[3,15]
F[3,16]
F[3,17]
F[3,18]
F[3,19]
F[3,20]
F[3,21]
F[3,22]
F[3,23]
F[3,24]
F[3,25]
F[3,26]
F[3,27]
F[3,28]
im[1,1]^3
re[3,1]
F[1,1]^4
F[1,1]^3*F[1,2]
F[1,1]^3*F[1,3]
F[1,1]^3*F[1,4]
F[1,1]^3*F[1,5]
F[1,1]^3*F[1,6]
F[1,1]^3*im[1,1]
F[1,1]^2*F[1,2]^2
F[1,1]^2*F[1,2]*F[1,3]
F[1,1]^2*F[1,2]*F[1,4]
F[1,1]^2*F[1,2]*F[1,5]
F[1,1]^2*F[1,2]*F[1,6]
F[1,1]^2*F[1,2]*im[1,1]
F[1,1]^2*F[1,3]^2
F[1,1]^2*F[1,3]*F[1,4]
F[1,1]^2*F[1,3]*F[1,5]
F[1,1]^2*F[1,3]*F[1,6]
F[1,1]^2*F[1,3]*im[1,1]
F[1,1]^2*F[1,4]^2
F[1,1]^2*F[1,4]*F[1,5]
F[1,1]^2*F[1,4]*F[1,6]
F[1,1]^2*F[1,4]*im[1,1]
F[1,1]^2*F[1,5]^2
F[1,1]^2*F[1,5]*F[1,6]
F[1,1]^2*F[1,5]*im[1,1]
F[1,1]^2*F[1,6]^2
F[1,1]^2*F[1,6]*im[1,1]
F[1,1]^2*F[2,3]
F[1,1]^2*F[2,4]
F[1,1]^2*F[2,5]
F[1,1]^2*F[2,6]
F[1,1]^2*F[2,7]
F[1,1]^2*F[2,16]
F[1,1]^2*F[2,17]
F[1,1]^2*im[1,1]^2
F[1,1]*F[1,2]^3
F[1,1]*F[1,2]^2*F[1,3]
F[1,1]*F[1,2]^2*F[1,4]
F[1,1]*F[1,2]^2*F[1,5]
F[1,1]*F[1,2]^2*F[1,6]
F[1,1]*F[1,2]^2*im[1,1]
F[1,1]*F[1,2]*F[1,3]^2
F[1,1]*F[1,2]*F[1,3]*F[1,4]
F[1,1]*F[1,2]*F[1,3]*F[1,5]
F[1,1]*F[1,2]*F[1,3]*F[1,6]
F[1,1]*F[1,2]*F[1,3]*im[1,1]
F[1,1]*F[1,2]*F[1,4]^2
F[1,1]*F[1,2]*F[1,4]*F[1,5]
F[1,1]*F[1,2]*F[1,4]*F[1,6]
F[1,1]*F[1,2]*F[1,4]*im[1,1]
F[1,1]*F[1,2]*F[1,5]^2
F[1,1]*F[1,2]*F[1,5]*F[1,6]
F[1,1]*F[1,2]*F[1,5]*im[1,1]
F[1,1]*F[1,2]*F[1,6]^2
F[1,1]*F[1,2]*F[1,6]*im[1,1]
F[1,1]*F[1,2]*F[2,3]
F[1,1]*F[1,2]*F[2,4]
F[1,1]*F[1,2]*F[2,5]
F[1,1]*F[1,2]*F[2,6]
F[1,1]*F[1,2]*F[2,7]
F[1,1]*F[1,2]*F[2,16]
F[1,1]*F[1,2]*F[2,17]
F[1,1]*F[1,2]*im[1,1]^2
F[1,1]*F[1,3]^3
F[1,1]*F[1,3]^2*F[1,4]
F[1,1]*F[1,3]^2*F[1,5]
F[1,1]*F[1,3]^2*F[1,6]
F[1,1]*F[1,3]^2*im[1,1]
F[1,1]*F[1,3]*F[1,4]^2
F[1,1]*F[1,3]*F[1,4]*F[1,5]
F[1,1]*F[1,3]*F[1,4]*F[1,6]
F[1,1]*F[1,3]*F[1,4]*im[1,1]
F[1,1]*F[1,3]*F[1,5]^2
F[1,1]*F[1,3]*F[1,5]*F[1,6]
F[1,1]*F[1,3]*F[1,5]*im[1,1]
F[1,1]*F[1,3]*F[1,6]^2
F[1,1]*F[1,3]*F[1,6]*im[1,1]
F[1,1]*F[1,3]*F[2,3]
F[1,1]*F[1,3]*F[2,4]
F[1,1]*F[1,3]*F[2,5]
F[1,1]*F[1,3]*F[2,6]
F[1,1]*F[1,3]*F[2,7]
F[1,1]*F[1,3]*F[2,17]
F[1,1]*F[1,3]*im[1,1]^2
F[1,1]*F[1,4]^3
F[1,1]*F[1,4]^2*F[1,5]
F[1,1]*F[1,4]^2*F[1,6]
F[1,1]*F[1,4]^2*im[1,1]
F[1,1]*F[1,4]*F[1,5]^2
F[1,1]*F[1,4]*F[1,5]*F[1,6]
F[1,1]*F[1,4]*F[1,5]*im[1,1]
F[1,1]*F[1,4]*F[1,6]^2
F[1,1]*F[1,4]*F[1,6]*im[1,1]
F[1,1]*F[1,4]*F[2,3]
F[1,1]*F[1,4]*F[2,4]
F[1,1]*F[1,4]*F[2,6]
F[1,1]*F[1,4]*F[2,7]
F[1,1]*F[1,4]*F[2,16]
F[1,1]*F[1,4]*F[2,17]
F[1,1]*F[1,4]*im[1,1]^2
F[1,1]*F[1,5]^3
F[1,1]*F[1,5]^2*F[1,6]
F[1,1]*F[1,5]^2*im[1,1]
F[1,1]*F[1,5]*F[1,6]^2
F[1,1]*F[1,5]*F[1,6]*im[1,1]
F[1,1]*F[1,5]*F[2,3]
F[1,1]*F[1,5]*F[2,4]
F[1,1]*F[1,5]*F[2,5]
F[1,1]*F[1,5]*F[2,6]
F[1,1]*F[1,5]*F[2,7]
F[1,1]*F[1,5]*F[2,17]
F[1,1]*F[1,5]*im[1,1]^2
F[1,1]*F[1,6]^3
F[1,1]*F[1,6]^2*im[1,1]
F[1,1]*F[1,6]*F[2,3]
F[1,1]*F[1,6]*F[2,4]
F[1,1]*F[1,6]*F[2,5]
F[1,1]*F[1,6]*F[2,6]
F[1,1]*F[1,6]*F[2,7]
F[1,1]*F[1,6]*F[2,17]
F[1,1]*F[1,6]*im[1,1]^2
F[1,1]*F[2,3]*im[1,1]
F[1,1]*F[2,4]*im[1,1]
F[1,1]*F[2,5]*im[1,1]
F[1,1]*F[2,6]*im[1,1]
F[1,1]*F[2,7]*im[1,1]
F[1,1]*F[2,16]*im[1,1]
F[1,1]*F[2,17]*im[1,1]
F[1,1]*F[3,5]
F[1,1]*F[3,6]
F[1,1]*F[3,7]
F[1,1]*F[3,8]
F[1,1]*F[3,9]
F[1,1]*F[3,10]
F[1,1]*F[3,11]
F[1,1]*F[3,12]
F[1,1]*F[3,13]
F[1,1]*F[3,14]
F[1,1]*F[3,15]
F[1,1]*F[3,16]
F[1,1]*F[3,17]
F[1,1]*F[3,18]
F[1,1]*F[3,19]
F[1,1]*F[3,20]
F[1,1]*F[3,21]
F[1,1]*F[3,22]
F[1,1]*F[3,23]
F[1,1]*F[3,24]
F[1,1]*F[3,25]
F[1,1]*F[3,26]
F[1,1]*F[3,27]
F[1,1]*F[3,28]
F[1,1]*im[1,1]^3
F[1,1]*re[3,1]
F[1,2]^4
F[1,2]^3*F[1,3]
F[1,2]^3*F[1,4]
F[1,2]^3*F[1,5]
F[1,2]^3*F[1,6]
F[1,2]^3*im[1,1]
F[1,2]^2*F[1,3]^2
F[1,2]^2*F[1,3]*F[1,4]
F[1,2]^2*F[1,3]*F[1,5]
F[1,2]^2*F[1,3]*F[1,6]
F[1,2]^2*F[1,3]*im[1,1]
F[1,2]^2*F[1,4]^2
F[1,2]^2*F[1,4]*F[1,5]
F[1,2]^2*F[1,4]*F[1,6]
F[1,2]^2*F[1,4]*im[1,1]
F[1,2]^2*F[1,5]^2
F[1,2]^2*F[1,5]*F[1,6]
F[1,2]^2*F[1,5]*im[1,1]
F[1,2]^2*F[1,6]^2
F[1,2]^2*F[1,6]*im[1,1]
F[1,2]^2*F[2,3]
F[1,2]^2*F[2,4]
F[1,2]^2*F[2,5]
F[1,2]^2*F[2,6]
F[1,2]^2*F[2,7]
F[1,2]^2*F[2,16]
F[1,2]^2*F[2,17]
F[1,2]^2*im[1,1]^2
F[1,2]*F[1,3]^3
F[1,2]*F[1,3]^2*F[1,4]
F[1,2]*F[1,3]^2*F[1,5]
F[1,2]*F[1,3]^2*F[1,6]
F[1,2]*F[1,3]^2*im[1,1]
F[1,2]*F[1,3]*F[1,4]^2
F[1,2]*F[1,3]*F[1,4]*F[1,5]
F[1,2]*F[1,3]*F[1,4]*F[1,6]
F[1,2]*F[1,3]*F[1,4]*im[1,1]
F[1,2]*F[1,3]*F[1,5]^2
F[1,2]*F[1,3]*F[1,5]*F[1,6]
F[1,2]*F[1,3]*F[1,5]*im[1,1]
F[1,2]*F[1,3]*F[1,6]^2
F[1,2]*F[1,3]*F[1,6]*im[1,1]
F[1,2]*F[1,3]*F[2,3]
F[1,2]*F[1,3]*F[2,4]
F[1,2]*F[1,3]*F[2,5]
F[1,2]*F[1,3]*F[2,6]
F[1,2]*F[1,3]*F[2,17]
F[1,2]*F[1,3]*im[1,1]^2
F[1,2]*F[1,4]^3
F[1,2]*F[1,4]^2*F[1,5]
F[1,2]*F[1,4]^2*F[1,6]
F[1,2]*F[1,4]^2*im[1,1]
F[1,2]*F[1,4]*F[1,5]^2
F[1,2]*F[1,4]*F[1,5]*F[1,6]
F[1,2]*F[1,4]*F[1,5]*im[1,1]
F[1,2]*F[1,4]*F[1,6]^2
F[1,2]*F[1,4]*F[1,6]*im[1,1]
F[1,2]*F[1,4]*F[2,3]
F[1,2]*F[1,4]*F[2,4]
F[1,2]*F[1,4]*F[2,6]
F[1,2]*F[1,4]*F[2,7]
F[1,2]*F[1,4]*F[2,16]
F[1,2]*F[1,4]*F[2,17]
F[1,2]*F[1,4]*im[1,1]^2
F[1,2]*F[1,5]^3
F[1,2]*F[1,5]^2*F[1,6]
F[1,2]*F[1,5]^2*im[1,1]
F[1,2]*F[1,5]*F[1,6]^2
F[1,2]*F[1,5]*F[1,6]*im[1,1]
F[1,2]*F[1,5]*F[2,4]
F[1,2]*F[1,5]*F[2,5]
F[1,2]*F[1,5]*F[2,6]
F[1,2]*F[1,5]*F[2,7]
F[1,2]*F[1,5]*F[2,16]
F[1,2]*F[1,5]*F[2,17]
F[1,2]*F[1,5]*im[1,1]^2
F[1,2]*F[1,6]^3
F[1,2]*F[1,6]^2*im[1,1]
F[1,2]*F[1,6]*F[2,4]
F[1,2]*F[1,6]*F[2,5]
F[1,2]*F[1,6]*F[2,6]
F[1,2]*F[1,6]*F[2,7]
F[1,2]*F[1,6]*F[2,17]
F[1,2]*F[1,6]*im[1,1]^2
F[1,2]*F[2,3]*im[1,1]
F[1,2]*F[2,4]*im[1,1]
F[1,2]*F[2,5]*im[1,1]
F[1,2]*F[2,6]*im[1,1]
F[1,2]*F[2,7]*im[1,1]
F[1,2]*F[2,16]*im[1,1]
F[1,2]*F[2,17]*im[1,1]
F[1,2]*F[3,5]
F[1,2]*F[3,6]
F[1,2]*F[3,7]
F[1,2]*F[3,8]
F[1,2]*F[3,9]
F[1,2]*F[3,10]
F[1,2]*F[3,11]
F[1,2]*F[3,12]
F[1,2]*F[3,13]
F[1,2]*F[3,14]
F[1,2]*F[3,15]
F[1,2]*F[3,16]
F[1,2]*F[3,17]
F[1,2]*F[3,18]
F[1,2]*F[3,19]
F[1,2]*F[3,20]
F[1,2]*F[3,21]
F[1,2]*F[3,22]
F[1,2]*F[3,23]
F[1,2]*F[3,24]
F[1,2]*F[3,25]
F[1,2]*F[3,26]
F[1,2]*F[3,27]
F[1,2]*F[3,28]
F[1,2]*F[3,30]
F[1,2]*F[3,31]
F[1,2]*im[1,1]^3
F[1,2]*re[3,1]
F[1,3]^4
F[1,3]^3*F[1,4]
F[1,3]^3*F[1,5]
F[1,3]^3*F[1,6]
F[1,3]^3*im[1,1]
F[1,3]^2*F[1,4]*F[1,5]
F[1,3]^2*F[1,4]*F[1,6]
F[1,3]^2*F[1,4]*im[1,1]
F[1,3]^2*F[1,5]^2
F[1,3]^2*F[1,5]*F[1,6]
F[1,3]^2*F[1,5]*im[1,1]
F[1,3]^2*F[1,6]^2
F[1,3]^2*F[1,6]*im[1,1]
F[1,3]^2*F[2,3]
F[1,3]^2*F[2,4]
F[1,3]^2*F[2,5]
F[1,3]^2*F[2,6]
F[1,3]^2*F[2,17]
F[1,3]^2*im[1,1]^2
F[1,3]*F[1,4]^3
F[1,3]*F[1,4]^2*F[1,5]
F[1,3]*F[1,4]^2*F[1,6]
F[1,3]*F[1,4]^2*im[1,1]
F[1,3]*F[1,4]*F[1,5]^2
F[1,3]*F[1,4]*F[1,5]*F[1,6]
F[1,3]*F[1,4]*F[1,5]*im[1,1]
F[1,3]*F[1,4]*F[1,6]^2
F[1,3]*F[1,4]*F[1,6]*im[1,1]
F[1,3]*F[1,4]*F[2,3]
F[1,3]*F[1,4]*F[2,4]
F[1,3]*F[1,4]*F[2,5]
F[1,3]*F[1,4]*F[2,6]
F[1,3]*F[1,4]*F[2,7]
F[1,3]*F[1,4]*F[2,17]
F[1,3]*F[1,4]*im[1,1]^2
F[1,3]*F[1,5]^3
F[1,3]*F[1,5]^2*F[1,6]
F[1,3]*F[1,5]^2*im[1,1]
F[1,3]*F[1,5]*F[1,6]^2
F[1,3]*F[1,5]*F[1,6]*im[1,1]
F[1,3]*F[1,5]*F[2,3]
F[1,3]*F[1,5]*F[2,4]
F[1,3]*F[1,5]*F[2,5]
F[1,3]*F[1,5]*F[2,6]
F[1,3]*F[1,5]*F[2,7]
F[1,3]*F[1,5]*F[2,17]
F[1,3]*F[1,5]*im[1,1]^2
F[1,3]*F[1,6]^3
F[1,3]*F[1,6]^2*im[1,1]
F[1,3]*F[1,6]*F[2,3]
F[1,3]*F[1,6]*F[2,4]
F[1,3]*F[1,6]*F[2,5]
F[1,3]*F[1,6]*F[2,6]
F[1,3]*F[1,6]*F[2,7]
F[1,3]*F[1,6]*F[2,17]
F[1,3]*F[1,6]*im[1,1]^2
F[1,3]*F[2,3]*im[1,1]
F[1,3]*F[2,4]*im[1,1]
F[1,3]*F[2,5]*im[1,1]
F[1,3]*F[2,6]*im[1,1]
F[1,3]*F[2,7]*im[1,1]
F[1,3]*F[2,17]*im[1,1]
F[1,3]*F[3,5]
F[1,3]*F[3,6]
F[1,3]*F[3,7]
F[1,3]*F[3,8]
F[1,3]*F[3,9]
F[1,3]*F[3,10]
F[1,3]*F[3,11]
F[1,3]*F[3,12]
F[1,3]*F[3,13]
F[1,3]*F[3,14]
F[1,3]*F[3,15]
F[1,3]*F[3,16]
F[1,3]*F[3,17]
F[1,3]*F[3,18]
F[1,3]*F[3,19]
F[1,3]*F[3,20]
F[1,3]*F[3,21]
F[1,3]*F[3,22]
F[1,3]*F[3,23]
F[1,3]*F[3,24]
F[1,3]*F[3,25]
F[1,3]*F[3,26]
F[1,3]*F[3,27]
F[1,3]*F[3,28]
F[1,3]*im[1,1]^3
F[1,3]*re[3,1]
F[1,4]^4
F[1,4]^3*F[1,5]
F[1,4]^3*F[1,6]
F[1,4]^3*im[1,1]
F[1,4]^2*F[1,5]^2
F[1,4]^2*F[1,5]*F[1,6]
F[1,4]^2*F[1,5]*im[1,1]
F[1,4]^2*F[1,6]^2
F[1,4]^2*F[1,6]*im[1,1]
F[1,4]^2*F[2,3]
F[1,4]^2*F[2,4]
F[1,4]^2*F[2,7]
F[1,4]^2*F[2,16]
F[1,4]^2*F[2,17]
F[1,4]^2*im[1,1]^2
F[1,4]*F[1,5]^3
F[1,4]*F[1,5]^2*F[1,6]
F[1,4]*F[1,5]^2*im[1,1]
F[1,4]*F[1,5]*F[1,6]^2
F[1,4]*F[1,5]*F[1,6]*im[1,1]
F[1,4]*F[1,5]*F[2,4]
F[1,4]*F[1,5]*F[2,6]
F[1,4]*F[1,5]*F[2,7]
F[1,4]*F[1,5]*F[2,16]
F[1,4]*F[1,5]*F[2,17]
F[1,4]*F[1,5]*im[1,1]^2
F[1,4]*F[1,6]^3
F[1,4]*F[1,6]^2*im[1,1]
F[1,4]*F[1,6]*F[2,4]
F[1,4]*F[1,6]*F[2,5]
F[1,4]*F[1,6]*F[2,6]
F[1,4]*F[1,6]*F[2,7]
F[1,4]*F[1,6]*F[2,17]
F[1,4]*F[1,6]*im[1,1]^2
F[1,4]*F[2,3]*im[1,1]
F[1,4]*F[2,4]*im[1,1]
F[1,4]*F[2,5]*im[1,1]
F[1,4]*F[2,6]*im[1,1]
F[1,4]*F[2,7]*im[1,1]
F[1,4]*F[2,16]*im[1,1]
F[1,4]*F[2,17]*im[1,1]
F[1,4]*F[3,5]
F[1,4]*F[3,6]
F[1,4]*F[3,7]
F[1,4]*F[3,8]
F[1,4]*F[3,9]
F[1,4]*F[3,10]
F[1,4]*F[3,11]
F[1,4]*F[3,12]
F[1,4]*F[3,13]
F[1,4]*F[3,14]
F[1,4]*F[3,15]
F[1,4]*F[3,16]
F[1,4]*F[3,17]
F[1,4]*F[3,18]
F[1,4]*F[3,19]
F[1,4]*F[3,20]
F[1,4]*F[3,21]
F[1,4]*F[3,22]
F[1,4]*F[3,23]
F[1,4]*F[3,24]
F[1,4]*F[3,25]
F[1,4]*F[3,26]
F[1,4]*F[3,27]
F[1,4]*F[3,28]
F[1,4]*F[3,30]
F[1,4]*F[3,31]
F[1,4]*im[1,1]^3
F[1,4]*re[3,1]
F[1,5]^4
F[1,5]^3*F[1,6]
F[1,5]^3*im[1,1]
F[1,5]^2*F[1,6]^2
F[1,5]^2*F[1,6]*im[1,1]
F[1,5]^2*F[2,3]
F[1,5]^2*F[2,4]
F[1,5]^2*F[2,5]
F[1,5]^2*F[2,6]
F[1,5]^2*F[2,7]
F[1,5]^2*F[2,17]
F[1,5]^2*im[1,1]^2
F[1,5]*F[1,6]^3
F[1,5]*F[1,6]^2*im[1,1]
F[1,5]*F[1,6]*F[2,3]
F[1,5]*F[1,6]*F[2,4]
F[1,5]*F[1,6]*F[2,5]
F[1,5]*F[1,6]*F[2,6]
F[1,5]*F[1,6]*F[2,7]
F[1,5]*F[1,6]*F[2,17]
F[1,5]*F[1,6]*im[1,1]^2
F[1,5]*F[2,3]*im[1,1]
F[1,5]*F[2,4]*im[1,1]
F[1,5]*F[2,5]*im[1,1]
F[1,5]*F[2,6]*im[1,1]
F[1,5]*F[2,7]*im[1,1]
F[1,5]*F[2,17]*im[1,1]
F[1,5]*F[3,5]
F[1,5]*F[3,6]
F[1,5]*F[3,7]
F[1,5]*F[3,8]
F[1,5]*F[3,9]
F[1,5]*F[3,10]
F[1,5]*F[3,11]
F[1,5]*F[3,12]
F[1,5]*F[3,14]
F[1,5]*F[3,15]
F[1,5]*F[3,16]
F[1,5]*F[3,17]
F[1,5]*F[3,18]
F[1,5]*F[3,19]
F[1,5]*F[3,20]
F[1,5]*F[3,21]
F[1,5]*F[3,22]
F[1,5]*F[3,23]
F[1,5]*F[3,24]
F[1,5]*F[3,25]
F[1,5]*F[3,26]
F[1,5]*F[3,27]
F[1,5]*F[3,28]
F[1,5]*im[1,1]^3
F[1,5]*re[3,1]
F[1,6]^4
F[1,6]^3*im[1,1]
F[1,6]^2*F[2,3]
F[1,6]^2*F[2,4]
F[1,6]^2*F[2,5]
F[1,6]^2*F[2,6]
F[1,6]^2*F[2,7]
F[1,6]^2*F[2,17]
F[1,6]^2*im[1,1]^2
F[1,6]*F[2,3]*im[1,1]
F[1,6]*F[2,4]*im[1,1]
F[1,6]*F[2,5]*im[1,1]
F[1,6]*F[2,6]*im[1,1]
F[1,6]*F[2,7]*im[1,1]
F[1,6]*F[2,17]*im[1,1]
F[1,6]*F[3,5]
F[1,6]*F[3,6]
F[1,6]*F[3,7]
F[1,6]*F[3,8]
F[1,6]*F[3,9]
F[1,6]*F[3,10]
F[1,6]*F[3,11]
F[1,6]*F[3,12]
F[1,6]*F[3,14]
F[1,6]*F[3,15]
F[1,6]*F[3,16]
F[1,6]*F[3,17]
F[1,6]*F[3,18]
F[1,6]*F[3,19]
F[1,6]*F[3,20]
F[1,6]*F[3,21]
F[1,6]*F[3,22]
F[1,6]*F[3,23]
F[1,6]*F[3,24]
F[1,6]*F[3,25]
F[1,6]*F[3,26]
F[1,6]*F[3,27]
F[1,6]*F[3,28]
F[1,6]*im[1,1]^3
F[1,6]*re[3,1]
F[2,3]^2
F[2,3]*F[2,16]
F[2,3]*F[2,17]
F[2,3]*im[1,1]^2
F[2,4]^2
F[2,4]*F[2,6]
F[2,4]*F[2,17]
F[2,4]*im[1,1]^2
F[2,5]^2
F[2,5]*im[1,1]^2
F[2,6]^2
F[2,6]*F[2,17]
F[2,6]*im[1,1]^2
F[2,7]^2
F[2,7]*im[1,1]^2
F[2,16]^2
F[2,16]*F[2,17]
F[2,16]*im[1,1]^2
F[2,17]*im[1,1]^2
F[2,23]^2
F[3,5]*im[1,1]
F[3,6]*im[1,1]
F[3,7]*im[1,1]
F[3,8]*im[1,1]
F[3,9]*im[1,1]
F[3,10]*im[1,1]
F[3,11]*im[1,1]
F[3,12]*im[1,1]
F[3,14]*im[1,1]
F[3,15]*im[1,1]
F[3,16]*im[1,1]
F[3,17]*im[1,1]
F[3,18]*im[1,1]
F[3,19]*im[1,1]
F[3,20]*im[1,1]
F[3,21]*im[1,1]
F[3,22]*im[1,1]
F[3,23]*im[1,1]
F[3,24]*im[1,1]
F[3,25]*im[1,1]
F[3,26]*im[1,1]
F[3,27]*im[1,1]
F[3,28]*im[1,1]
F[4,1]
F[4,2]
F[4,5]
F[4,6]
F[4,7]
F[4,8]
F[4,9]
F[4,10]
F[4,11]
F[4,13]
F[4,14]
F[4,15]
F[4,16]
F[4,17]
F[4,18]
F[4,19]
F[4,21]
F[4,23]
F[4,24]
F[4,25]
F[4,26]
F[4,27]
F[4,28]
F[4,29]
F[4,30]
F[4,31]
F[4,32]
F[4,34]
F[4,35]
F[4,37]
F[4,38]
F[4,39]
F[4,40]
F[4,41]
F[4,42]
F[4,43]
F[4,44]
F[4,48]
F[4,51]
F[4,55]
F[4,56]
F[4,57]
F[4,58]
F[4,59]
F[4,61]
F[4,63]
F[4,64]
F[4,66]
F[4,67]
F[4,69]
F[4,70]
F[4,73]
F[4,74]
F[4,75]
F[4,76]
F[4,77]
F[4,78]
F[4,79]
F[4,80]
F[4,81]
F[4,82]
F[4,85]
F[4,86]
F[4,87]
F[4,88]
F[4,89]
F[4,90]
F[4,91]
F[4,92]
F[4,93]
F[4,94]
F[4,96]
F[4,104]
F[4,105]
F[4,106]
im[1,1]^4
im[1,1]*re[3,1]


==> anc/gluons_mhv/coeff_0.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨46⟩^2}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_1.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨14⟩[15]⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨1|5+6|1]}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_10.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2[23]⟨36⟩⟨46⟩}{⟨12⟩⟨23⟩[24]⟨34⟩⟨56⟩}+\\
\scriptscriptstyle\frac{1/2[23]^2⟨36⟩^2}{⟨12⟩⟨23⟩[24]^2⟨34⟩⟨56⟩}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_11.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12][23]⟨24⟩⟨46⟩^2⟨1|2+3|4]⟨2|1+3|4]}{⟨12⟩⟨23⟩⟨56⟩(⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])^2}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_12.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[13]⟨46⟩⟨3|1+2|5]}{⟨23⟩^2⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{1[15]⟨34⟩⟨6|2+4|3]}{⟨23⟩^2⟨56⟩[56]s_{234}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_13.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1[12]⟨14⟩[23]⟨46⟩^2}{⟨12⟩⟨23⟩⟨56⟩⟨4|1+3|2]^2}+\\
\scriptscriptstyle\frac{3[23]⟨46⟩^2}{⟨12⟩⟨23⟩⟨56⟩⟨4|1+3|2]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_14.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨14⟩⟨16⟩^2[23]⟨34⟩[34]}{⟨13⟩^2⟨23⟩⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{1⟨14⟩⟨16⟩[23]⟨36⟩}{⟨13⟩^2⟨23⟩⟨56⟩⟨1|2+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_15.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3[12]^2⟨24⟩^2[25]⟨26⟩⟨1|3+4|2]}{⟨23⟩⟨34⟩⟨2|5+6|2]^4}+\\
\scriptscriptstyle\frac{[12]⟨24⟩[25](1[12]⟨14⟩⟨26⟩-1⟨24⟩⟨6|1+5|2])}{⟨23⟩⟨34⟩⟨2|5+6|2]^3}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_16.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-6⟨34⟩[34][35]⟨36⟩⟨4|1+2|3]}{⟨12⟩⟨23⟩⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{⟨34⟩[35](3[34]⟨46⟩+5⟨6|1+2|3])}{⟨12⟩⟨23⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-10[35]⟨46⟩}{⟨12⟩⟨23⟩⟨3|5+6|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_17.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[23]⟨46⟩⟨3|1+2|5]}{⟨13⟩⟨23⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-1[23]⟨34⟩⟨36⟩⟨6|2+4|3]}{⟨13⟩⟨23⟩⟨56⟩⟨3|2+4|3]s_{234}}+\\
\scriptscriptstyle\frac{1[15]⟨16⟩[23]⟨34⟩}{⟨13⟩⟨23⟩⟨56⟩[56]s_{234}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_18.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨14⟩[15]^2⟨4|5+6|4]}{⟨12⟩[14]⟨23⟩⟨34⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-1[15]^2⟨56⟩}{⟨12⟩[14]⟨23⟩⟨3|2+4|1]}+\\
\scriptscriptstyle\frac{-1[23]⟨46⟩^2}{⟨12⟩⟨23⟩⟨56⟩⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{1[15]^2}{[14]⟨23⟩^2[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_19.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2[23]⟨34⟩[35]⟨36⟩}{⟨13⟩⟨23⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{3⟨13⟩[35]⟨46⟩}{⟨12⟩⟨13⟩⟨23⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1⟨14⟩[23][35]⟨36⟩}{⟨13⟩⟨23⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1/6[15]^2}{[14]⟨23⟩^2[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_2.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1⟨16⟩[23]⟨46⟩}{⟨13⟩⟨23⟩⟨56⟩⟨1|2+4|3]}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_20.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/2⟨14⟩⟨16⟩[23]⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨1|3+4|2]^2}+\\
\scriptscriptstyle\frac{3/2⟨16⟩[23]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{-1/2[15]^2⟨24⟩^2⟨56⟩}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{-1[15]⟨24⟩⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_21.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{4[23]^2⟨24⟩⟨36⟩^2}{⟨13⟩⟨23⟩⟨56⟩⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{[23]⟨36⟩(2⟨14⟩⟨6|2+4|3]+4⟨46⟩⟨1|2+4|3])}{⟨13⟩⟨23⟩⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-2⟨16⟩[23]⟨46⟩}{⟨13⟩⟨23⟩⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1/3[15]^2}{[14]⟨23⟩^2[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_22.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1⟨14⟩^2[15]^2}{⟨12⟩⟨23⟩⟨34⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{1[23]⟨46⟩⟨2|1+3|5]}{⟨12⟩⟨23⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{1[23]⟨24⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]s_{234}}+\\
\scriptscriptstyle\frac{1[15]⟨16⟩[23]⟨24⟩}{⟨12⟩⟨23⟩⟨56⟩[56]s_{234}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_23.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3[23]⟨24⟩[25]⟨26⟩}{⟨12⟩⟨23⟩⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(3⟨24⟩[25]⟨56⟩-2⟨46⟩⟨2|1+4|2]+2[23]⟨24⟩⟨36⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩[23](-2⟨6|1+5|2]+3/2[25]⟨56⟩)}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]⟨2|5+6|2]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_24.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{6[12]⟨24⟩[25]⟨26⟩⟨4|1+3|2]}{⟨23⟩⟨34⟩⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{⟨24⟩[25](-1⟨26⟩⟨4|1-3|2]+2⟨46⟩⟨2|3+4|2])}{⟨12⟩⟨23⟩⟨34⟩⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{1[23]⟨24⟩[25]⟨26⟩}{⟨12⟩⟨23⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1⟨24⟩[25]⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨2|5+6|2]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_25.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1⟨14⟩[15]⟨16⟩[23]}{⟨12⟩⟨23⟩⟨1|5+6|1]⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{1⟨14⟩[15]^2⟨24⟩⟨56⟩}{⟨12⟩⟨23⟩⟨34⟩⟨1|5+6|1]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{1⟨14⟩[23]⟨26⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨1|3+4|2]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{1[15][23]⟨24⟩⟨26⟩}{⟨12⟩⟨23⟩⟨2|3+4|1]⟨2|3+4|2]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_26.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1⟨14⟩[15]^2[23]⟨56⟩}{⟨23⟩⟨1|5+6|1]^2⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{1/4⟨12⟩[15]^2[23]^2⟨34⟩⟨56⟩}{⟨23⟩⟨1|5+6|1]^2⟨2|3+4|2]^2}+\\
\scriptscriptstyle\frac{1/2[15][23]⟨24⟩⟨6|1+5|2]}{⟨23⟩⟨1|5+6|1]⟨2|3+4|2]^2}+\\
\scriptscriptstyle\frac{[15][23](1/2⟨12⟩⟨46⟩+1⟨14⟩⟨26⟩)}{⟨12⟩⟨23⟩⟨1|5+6|1]⟨2|3+4|2]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_27.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2[23]^3⟨24⟩⟨36⟩⟨6|2+4|3]}{⟨56⟩⟨1|2+4|3]⟨3|2+4|3]^3}+\\
\scriptscriptstyle\frac{1[23]^2⟨24⟩⟨36⟩⟨6|2+4|3]}{⟨23⟩⟨56⟩⟨1|2+4|3]⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{-1⟨14⟩[23]^2⟨24⟩[34]⟨36⟩⟨6|2+4|3]}{⟨23⟩⟨56⟩⟨1|2+4|3]^2⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{-1⟨14⟩[23][34]⟨46⟩⟨6|2+4|3]}{⟨23⟩⟨56⟩⟨1|2+4|3]^2⟨3|2+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_28.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3/2⟨34⟩^2[34]^2[35]⟨36⟩⟨4|1+2|3]}{⟨12⟩⟨23⟩⟨3|5+6|3]^4}+\\
\scriptscriptstyle\frac{⟨34⟩[34][35](-2⟨36⟩⟨4|1+2|3]+1/2⟨34⟩[34]⟨46⟩)}{⟨12⟩⟨23⟩⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{[35](1/2⟨36⟩⟨4|1+2|3]+1⟨34⟩[34]⟨46⟩)}{⟨12⟩⟨23⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{3/2[35]⟨46⟩}{⟨12⟩⟨23⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{3⟨14⟩[34][35]⟨46⟩}{⟨12⟩⟨23⟩⟨1|2+4|3]⟨3|5+6|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_29.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/2⟨14⟩[15]^2⟨56⟩}{⟨12⟩⟨23⟩⟨1|5+6|1]⟨3|2+4|1]}+\\
\scriptscriptstyle\frac{-1/2[15][23]⟨36⟩⟨4|2+3|1]}{⟨23⟩⟨3|2+4|1](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{1[15]⟨16⟩[23]⟨4|2+3|1]}{⟨23⟩⟨1|5+6|1](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{1/2[15][23]⟨4|2+3|1](⟨1|3|4|6⟩-⟨1|2|3|6⟩)}{⟨23⟩(⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_3.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[23]⟨26⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_30.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3/2[12][23]⟨24⟩[25]⟨26⟩}{⟨23⟩⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{1[23]^2⟨26⟩^2⟨34⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{3/2[12]⟨24⟩[25]⟨46⟩}{⟨23⟩⟨34⟩⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{4[23]⟨26⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|5+6|2]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_31.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2[23]⟨34⟩^2[34][35]^2⟨56⟩}{⟨23⟩⟨1|2+4|3]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{3⟨34⟩[34][35]⟨46⟩}{⟨12⟩⟨23⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{2[23]⟨34⟩[34][35]⟨46⟩}{⟨23⟩⟨1|2+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{1⟨12⟩[23]^2[35]⟨36⟩⟨4|1+2|3]}{⟨23⟩⟨1|2+4|3]^2⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-3[35]⟨46⟩}{⟨12⟩⟨23⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{5[23][35]⟨46⟩}{⟨23⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1⟨12⟩[23]^2[35]⟨46⟩}{⟨23⟩⟨1|2+4|3]^2⟨3|5+6|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_32.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{6⟨24⟩^2[25]^2}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{6⟨34⟩[35]^2}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1⟨12⟩[12][15]⟨46⟩}{⟨23⟩^2⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{1⟨13⟩[13]^2⟨14⟩[15]⟨16⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-6⟨14⟩[15]⟨16⟩⟨4|2+3|1]}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{1[13]⟨14⟩[15]⟨16⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{1[14]⟨34⟩[35]⟨46⟩}{⟨23⟩^2⟨56⟩[56]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1[14]⟨34⟩[34]⟨46⟩⟨4|2+3|5]}{⟨23⟩^2⟨56⟩[56]⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1[15]⟨34⟩[34]⟨46⟩}{⟨23⟩^2⟨56⟩[56]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{1[15]⟨46⟩}{⟨23⟩^2⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-6⟨46⟩⟨4|2+3|5]}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_33.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/3[15][23](⟨1|3|4|6⟩-⟨1|2|3|6⟩)}{⟨23⟩⟨1|2+3|4](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{1/3[12][23]⟨24⟩⟨46⟩^2⟨2|1+3|4]}{⟨12⟩⟨23⟩⟨56⟩⟨4|2+3|1](⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{-1/6⟨12⟩⟨13⟩[15]^2[23]^2}{⟨23⟩[56]⟨1|2+3|1]^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/6[23]⟨34⟩[34]⟨46⟩⟨6|1+5|4]}{⟨23⟩⟨56⟩⟨1|2+3|4]⟨4|2+3|4]^2}+\\
\scriptscriptstyle\frac{1/2⟨12⟩⟨13⟩[15]^2[23]}{⟨23⟩^2[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[15][23](2/3⟨1|2|5]+1/3⟨1|3|5])}{⟨23⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(1/3[23]⟨6|1+5|4]-1/2[34]⟨6|1+5|2])}{⟨23⟩⟨56⟩⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{1/3⟨46⟩⟨6|1+5|2]}{⟨23⟩⟨34⟩⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1/3[13]⟨46⟩^2}{⟨12⟩⟨23⟩⟨56⟩⟨4|2+3|1]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_34.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1[15]⟨16⟩[23]⟨4|2+3|1]}{⟨13⟩[13]⟨23⟩⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{2⟨16⟩[23]⟨34⟩[35]⟨1|2+3|1]}{⟨13⟩^2[13]⟨23⟩⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1/3⟨13⟩[13][15]⟨34⟩⟨46⟩}{⟨13⟩⟨23⟩^2⟨56⟩[56]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{⟨6|1+5|2](2/3⟨13⟩[35]+1⟨12⟩[25])}{⟨13⟩⟨23⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1/3⟨12⟩⟨13⟩[15][23]⟨6|1+5|2]}{⟨13⟩⟨23⟩⟨56⟩[56]⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{1/3⟨12⟩[15]⟨1|2+3|1]⟨6|1+5|2]}{⟨23⟩^2⟨56⟩[56]⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{-1/3[15]^2}{[14]⟨23⟩^2[56]}+\\
\scriptscriptstyle\frac{-1[23]⟨46⟩⟨3|1+2|5]}{⟨13⟩⟨23⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-2[12][23]⟨46⟩⟨1|2+3|5]}{⟨13⟩^2[13]⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-2/3[13]⟨46⟩⟨3|1+2|5]}{⟨23⟩^2⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{1/3[15]⟨46⟩}{⟨23⟩^2⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-1[12][35]⟨46⟩}{⟨13⟩[13]⟨23⟩⟨56⟩[56]}+\\
\scriptscriptstyle\frac{2[25]⟨46⟩}{⟨13⟩⟨23⟩⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_35.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{4[23]^3⟨36⟩^2}{⟨13⟩[24]⟨56⟩⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{6[23]^2⟨36⟩^2}{⟨13⟩⟨23⟩[24]⟨56⟩⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[23]^2⟨36⟩(-4⟨13⟩[23]⟨26⟩+2⟨14⟩[34]⟨36⟩)}{⟨13⟩⟨23⟩[24]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{2[23]^2⟨34⟩[34]⟨36⟩^2}{⟨13⟩⟨23⟩[24]⟨56⟩⟨3|2+4|3]s_{234}}+\\
\scriptscriptstyle\frac{-4⟨16⟩[23]^2⟨36⟩}{⟨13⟩⟨23⟩[24]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{4[23]^2⟨36⟩⟨46⟩⟨1|2+3|4]}{⟨13⟩⟨23⟩[24]⟨56⟩⟨1|2+4|3]s_{234}}+\\
\scriptscriptstyle\frac{-2⟨14⟩[23]^2[34]⟨36⟩^2}{⟨13⟩⟨23⟩[24]⟨56⟩⟨1|2+4|3]s_{234}}+\\
\scriptscriptstyle\frac{2⟨16⟩[23]^2⟨46⟩}{⟨13⟩⟨56⟩⟨1|2+4|3]s_{234}}+\\
\scriptscriptstyle\frac{-2⟨14⟩[23]^2⟨26⟩⟨36⟩}{⟨13⟩⟨23⟩⟨56⟩⟨1|2+4|3]s_{234}}+\\
\scriptscriptstyle\frac{-1/3[13][15]⟨34⟩⟨4|1+6|5]}{⟨23⟩^2[56]⟨4|2+3|1]s_{234}}+\\
\scriptscriptstyle\frac{-1/3⟨34⟩[35][45]}{⟨23⟩^2[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/3[35]⟨36⟩}{⟨23⟩^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2[23]^2⟨36⟩^2}{⟨13⟩⟨23⟩[24]⟨56⟩s_{234}}+\\
\scriptscriptstyle\frac{⟨6|1+5|2](2/3[23]⟨26⟩+1/3[34]⟨46⟩-1/3[35]⟨56⟩)}{⟨23⟩⟨56⟩⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{1[23][34]⟨36⟩⟨6|1+5|2]}{⟨23⟩[24]⟨56⟩⟨1|2+3|4]s_{234}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_36.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/16⟨3|1+4|2]⟨4|1+2|3]⟨6|1+2|5](s_{123}-s_{124})}{⟨12⟩⟨34⟩⟨56⟩[56]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{-1/8⟨4|1+3|2]⟨4|1+2|3]⟨6|1+2|5]}{⟨12⟩⟨34⟩⟨56⟩[56]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{14⟨14⟩[15]⟨46⟩s_{234}}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{3/2⟨14⟩[15]⟨16⟩⟨4|2+3|1]}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-1/4[12][15]⟨16⟩[23]⟨24⟩}{⟨23⟩⟨56⟩[56]⟨1|5+6|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-7[12][23]⟨26⟩⟨46⟩}{⟨23⟩⟨56⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1/4[12][23]⟨24⟩[25]⟨26⟩}{⟨23⟩⟨56⟩[56]⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{7[25]⟨46⟩⟨2|1+4|3]}{⟨12⟩⟨23⟩⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{3/2[23]⟨24⟩[25]⟨26⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-7/4[12]⟨14⟩⟨24⟩[25]⟨26⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-7/4⟨34⟩[35]^2}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1/4[12]⟨13⟩[35]^2}{⟨12⟩[56]⟨3|1+2|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1/4[24][35]⟨46⟩}{⟨12⟩⟨3|1+2|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/4⟨46⟩⟨4|1+3|2]⟨2|3+4|5]}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨34⟩[45]⟨46⟩(1/2[23]⟨24⟩+1/4[13]⟨14⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(77/4⟨34⟩[35]+14⟨24⟩[25])}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_37.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/12[14]⟨4|1+2|3]⟨6|1+2|5](s_{12}-s_{34})(s_{123}-s_{124})}{⟨12⟩⟨56⟩[56]⟨2|3+4|1]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{1/6[13]⟨4|1+2|3]⟨6|1+2|5](s_{12}-s_{34})}{⟨12⟩⟨56⟩[56]⟨2|3+4|1]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{-1/3[13]⟨6|1+2|5](s_{12}-s_{34})}{⟨12⟩⟨56⟩[56]⟨2|3+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{2[15][23]⟨46⟩}{⟨23⟩⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{-1/3[15]^2[23]⟨24⟩}{⟨23⟩[56]⟨2|3+4|1]s_{234}}+\\
\scriptscriptstyle\frac{2[15][23]^2⟨24⟩⟨36⟩}{⟨23⟩⟨56⟩[56]⟨3|2+4|3]s_{234}}+\\
\scriptscriptstyle\frac{-1/3⟨24⟩⟨46⟩⟨2|1+3|4]([2|3|4|5]-[2|4|6|5])}{⟨12⟩⟨23⟩^2⟨56⟩[56](⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{1/3⟨24⟩^2[24]⟨46⟩⟨2|1+3|4]⟨6|1+5|2]}{⟨12⟩⟨23⟩^2⟨56⟩⟨2|3+4|2](⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{-3⟨24⟩^2[25]^2[34]}{⟨12⟩⟨23⟩[56]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{3⟨34⟩^2[34][35]^2}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-1/3⟨12⟩[15][23]⟨24⟩⟨36⟩}{⟨12⟩⟨23⟩^2⟨56⟩[56]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{3[23]⟨26⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{1/3[23]⟨24⟩⟨6|1+2|5]}{⟨12⟩⟨23⟩⟨56⟩[56]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-1/3[15][23]⟨24⟩⟨26⟩}{⟨12⟩⟨23⟩⟨2|3+4|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{1[15][23]⟨24⟩⟨2|1+6|5]}{⟨12⟩⟨23⟩[56]⟨2|3+4|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{2[23]⟨24⟩[25]⟨26⟩}{⟨12⟩⟨23⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-2[13]⟨24⟩[25]⟨26⟩}{⟨12⟩⟨23⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-1[15]⟨24⟩[34]⟨46⟩}{⟨12⟩⟨23⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1⟨24⟩[34]⟨46⟩⟨6|2+5|1]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-1[15]⟨24⟩^2[25][34]}{⟨12⟩⟨23⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{2[13][23]⟨34⟩[35]⟨36⟩}{⟨23⟩⟨56⟩[56]⟨3|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-3⟨34⟩[34][35]⟨36⟩}{⟨12⟩⟨23⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1⟨34⟩[34]^2⟨36⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1⟨34⟩^2[34][35][45]}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1/3[13]⟨26⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-4/3[15]⟨24⟩[35]}{⟨12⟩⟨23⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨24⟩(-1/3[13][45]⟨46⟩+1/3[13][35]⟨36⟩+2/3[14][35]⟨46⟩)}{⟨12⟩⟨23⟩⟨56⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{1/3[35]⟨36⟩}{⟨12⟩⟨23⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-2/3[34]⟨36⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{5/3⟨34⟩[35][45]}{⟨12⟩⟨23⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1/3[35]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩[56]}+\\
\scriptscriptstyle\frac{1/3[35]⟨36⟩^2[36]+1/3⟨35⟩[35]^2⟨36⟩+1/3⟨34⟩[34][35]⟨36⟩-1/3⟨34⟩[34][45]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨3|1+2|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_38.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-3/4[23]⟨46⟩⟨2|1+3|5]}{⟨12⟩⟨23⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{1/4[12][23][35]⟨3|4+6|5]}{[56]⟨3|1+2|3]^2⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{[45][23](1/2⟨34⟩[45]⟨46⟩[46]+1/2⟨34⟩⟨45⟩[45]^2+1⟨34⟩[45]⟨56⟩[56]-1/2⟨36⟩⟨56⟩[56]^2)}{⟨12⟩[56]⟨3|1+2|3]⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{⟨13⟩(3/4[12]⟨13⟩^2[13]⟨26⟩[35]+1/2⟨13⟩[13]⟨14⟩[14][45]⟨46⟩+3/4⟨13⟩^2[13]^2[45]⟨46⟩+3/4⟨13⟩^2[13]^2[35]⟨36⟩-9/4⟨12⟩[12]⟨13⟩[14][35]⟨46⟩-3/2⟨12⟩[12]⟨23⟩[24][35]⟨46⟩+5/4⟨12⟩[12]⟨13⟩[13][45]⟨46⟩-9/4⟨12⟩^2[12]^2[35]⟨36⟩+3/4⟨12⟩⟨13⟩[13]^2[25]⟨36⟩-1/2⟨23⟩[23]⟨24⟩[24][45]⟨46⟩+3/4[12]⟨13⟩⟨23⟩[34][35]⟨46⟩+3/4⟨12⟩^2[12][13][25]⟨36⟩+1/2⟨13⟩[13]⟨34⟩[34][45]⟨46⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩[56]⟨3|1+2|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1/2[24][45]⟨46⟩⟨56⟩[56]}{⟨12⟩⟨3|1+2|4]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{[45](1/2[25]⟨56⟩[56]-1/2[24]⟨46⟩[56]+1/2[25]⟨46⟩[46]+1/2[25]⟨45⟩[45])}{⟨12⟩[56]⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{5/4⟨13⟩[35]⟨36⟩s_{123}}{⟨12⟩⟨13⟩⟨23⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨36⟩[34]s_{123}(3⟨14⟩⟨36⟩+7/4⟨13⟩⟨46⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{7/4⟨13⟩⟨34⟩[35][45]s_{123}}{⟨12⟩⟨13⟩⟨23⟩[56]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1/4⟨14⟩[45]^2⟨56⟩⟨4|2+3|1]}{⟨12⟩⟨23⟩⟨3|1+2|4]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{⟨13⟩(-1/4[12]⟨14⟩^2[14]⟨26⟩[45]+5/2[12]⟨13⟩[13]⟨14⟩⟨26⟩[45]+5/2⟨13⟩[13]^2⟨14⟩⟨36⟩[45]-1/4[13]⟨14⟩^2[14]⟨36⟩[45]+11/4⟨13⟩[13]⟨14⟩[14][45]⟨46⟩-5/4⟨13⟩^2[13]^2[45]⟨46⟩+3/2⟨13⟩^2[13][14][35]⟨46⟩-1/4⟨13⟩⟨14⟩[14]^2[35]⟨46⟩-1/4⟨14⟩^2[14]^2[45]⟨46⟩-7/4⟨12⟩[12]⟨13⟩[14][35]⟨46⟩+9/4⟨12⟩⟨13⟩[13][14][25]⟨46⟩-1⟨12⟩^2[12][14][25]⟨46⟩+1/4⟨12⟩[13][24]⟨34⟩[45]⟨46⟩+1/4⟨12⟩[12]⟨23⟩[24][35]⟨46⟩+5/4⟨12⟩^2[12]^2[45]⟨46⟩-1/4⟨12⟩[13]⟨23⟩[24][25]⟨46⟩+7/4[12]⟨13⟩⟨23⟩[34][35]⟨46⟩-7/4⟨13⟩[13]⟨23⟩[24][35]⟨46⟩+7/4⟨12⟩[12]⟨23⟩[23][45]⟨46⟩+3/2⟨23⟩^2[23]^2[45]⟨46⟩+11/4⟨13⟩[13]⟨23⟩[23][45]⟨46⟩-1/4⟨12⟩⟨14⟩[14]^2[25]⟨46⟩+1/4[12]⟨13⟩⟨24⟩[34][45]⟨46⟩-1/4⟨12⟩[12]⟨34⟩[34][45]⟨46⟩+1/4⟨13⟩[13]⟨34⟩[34][45]⟨46⟩-3/4⟨23⟩^2[23][24][35]⟨46⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩[56]⟨3|1+2|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{3/4⟨13⟩^2[13][35]⟨36⟩+1[12]⟨13⟩^2⟨26⟩[35]-3/4⟨13⟩^2[14][35]⟨46⟩-7/4⟨13⟩^2[13][25]⟨26⟩-11/4⟨13⟩^2[13][45]⟨46⟩+7/2⟨12⟩[12]⟨13⟩[35]⟨36⟩+1/4⟨12⟩⟨13⟩[13][25]⟨36⟩-1⟨12⟩[12]⟨13⟩[15]⟨16⟩-1/4⟨13⟩⟨14⟩[14][15]⟨16⟩+1/4[12]⟨13⟩⟨14⟩⟨26⟩[45]+21/4⟨13⟩[13]⟨14⟩⟨36⟩[45]+1/2⟨13⟩⟨14⟩[14][45]⟨46⟩+3⟨12⟩[12]⟨14⟩⟨36⟩[45]+3/2⟨12⟩[12]⟨13⟩[45]⟨46⟩-3/4⟨12⟩⟨13⟩[14][25]⟨46⟩-3/2⟨13⟩⟨34⟩[34][45]⟨46⟩-2⟨13⟩⟨34⟩[34][35]⟨36⟩-3⟨12⟩[23]⟨34⟩⟨36⟩[45]-2⟨12⟩[24]⟨34⟩[35]⟨36⟩+5⟨13⟩[23]⟨24⟩⟨36⟩[45]+9/4⟨13⟩⟨23⟩[23][35]⟨36⟩}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{21/4⟨34⟩[35]^2s_{123}}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-1/4[23]⟨24⟩[45]⟨46⟩}{⟨12⟩⟨23⟩⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-5/4⟨13⟩[35]⟨46⟩+2⟨14⟩[35]⟨36⟩+3⟨12⟩[25]⟨46⟩}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_39.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/4⟨12⟩[12][15]⟨16⟩[23]⟨24⟩}{⟨12⟩⟨23⟩⟨1|5+6|1]^2⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{1/4[23]⟨24⟩[25]⟨26⟩}{⟨12⟩⟨23⟩⟨2|3+4|2]^2}+\\
\scriptscriptstyle\frac{1/4[23]⟨24⟩[25]⟨2|1+6|5]}{⟨12⟩⟨23⟩[56]⟨2|3+4|2]^2}+\\
\scriptscriptstyle\frac{1/4[12][15]⟨16⟩[23]⟨24⟩}{⟨23⟩⟨1|5+6|1]⟨2|3+4|2]^2}+\\
\scriptscriptstyle\frac{-21/4⟨24⟩^2[25]^2(s_{12}-s_{34})}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{[15](-61/8⟨34⟩⟨46⟩⟨1|2+4|3]-55/8⟨24⟩⟨46⟩⟨1|3+4|2]-3/4⟨14⟩⟨16⟩⟨4|2+3|1])}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{[15][23](3/4⟨14⟩[15]⟨56⟩-3/4⟨24⟩⟨6|1+5|2])}{⟨23⟩⟨56⟩[56]⟨1|5+6|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{⟨24⟩[15](3/4[13]⟨16⟩⟨34⟩+3/4[12]⟨14⟩⟨26⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨1|5+6|1]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{3/4[13][15]⟨34⟩[35]}{⟨23⟩[56]⟨2|3+4|1]s_{234}}+\\
\scriptscriptstyle\frac{⟨34⟩(-3/4[15][23][35]⟨56⟩+3/4[13][25]⟨6|2+4|3])}{⟨23⟩⟨56⟩[56]⟨2|3+4|2]s_{234}}+\\
\scriptscriptstyle\frac{3/4[13][25]⟨46⟩}{⟨23⟩⟨56⟩[56]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{3/4[12][13]⟨24⟩⟨6|1+2|5]}{⟨23⟩⟨56⟩[56]⟨2|3+4|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{[23](61/8⟨12⟩^2[12][15]⟨46⟩+55/8⟨12⟩[25]⟨46⟩⟨2|3+4|1]+7/4⟨12⟩⟨24⟩[25]⟨6|2+5|1]+7/4⟨12⟩[12]⟨24⟩[25]⟨26⟩-3/4[12]⟨24⟩⟨26⟩⟨1|2+6|5]-11/4⟨24⟩[25]⟨26⟩s_{134})}{⟨12⟩⟨23⟩⟨56⟩[56]⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨46⟩(7/8⟨34⟩[35]+29/8⟨14⟩[15])}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-17/4⟨12⟩[13][15]⟨34⟩⟨46⟩-3/4[12]⟨14⟩[15]⟨24⟩⟨26⟩+1[12]⟨24⟩^2[35]⟨36⟩+3/2[13]⟨24⟩^2[25]⟨36⟩+5/2[13]⟨24⟩⟨34⟩[35]⟨36⟩+7/4⟨13⟩[13][15]⟨24⟩⟨46⟩+5/2[12]⟨23⟩⟨24⟩[35]⟨46⟩+5[14]⟨24⟩^2[25]⟨46⟩+7/4[13]⟨24⟩⟨34⟩[45]⟨46⟩+3/4[14]⟨24⟩⟨34⟩[35]⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-7/4⟨24⟩^2[24][25]⟨46⟩-2[23]⟨24⟩^2[25]⟨36⟩-13/4⟨23⟩[23]⟨24⟩[25]⟨46⟩-7/4⟨13⟩[13]⟨24⟩[25]⟨46⟩-7/2⟨14⟩[14]⟨24⟩[25]⟨46⟩-11/4[13]⟨14⟩⟨34⟩[45]⟨46⟩+33/8⟨12⟩[12]⟨34⟩[35]⟨46⟩-27/2⟨12⟩[13][25]⟨34⟩⟨46⟩-11/4[13]⟨14⟩⟨34⟩[35]⟨36⟩-103/8⟨24⟩[24]⟨34⟩[35]⟨46⟩+75/8[23]⟨24⟩⟨34⟩[45]⟨46⟩-7/2[23]⟨24⟩⟨34⟩[35]⟨36⟩+7/4⟨13⟩[13]⟨14⟩[15]⟨46⟩-7/4[13]⟨14⟩^2[15]⟨36⟩-7/2[12]⟨14⟩⟨24⟩[25]⟨26⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-11/4⟨12⟩[12][13]⟨23⟩⟨34⟩[35]⟨46⟩+1⟨12⟩[13]^2⟨34⟩^2[35]⟨36⟩+1⟨12⟩[13]^2⟨34⟩^2[45]⟨46⟩+3/4[13]⟨23⟩^2[23]⟨34⟩[35]⟨46⟩-11/4[13]⟨14⟩[14]⟨24⟩⟨34⟩[35]⟨36⟩-11/4[13]⟨14⟩[14]⟨24⟩⟨34⟩[45]⟨46⟩-7/4[13]⟨14⟩^2[14][15]⟨24⟩⟨36⟩+7/2[12]⟨14⟩^2[14][15]⟨24⟩⟨26⟩+7/4⟨13⟩[13]⟨14⟩[14][15]⟨24⟩⟨46⟩-1⟨13⟩^2[13]^2[15]⟨24⟩⟨46⟩+1⟨13⟩[13]^2⟨14⟩[15]⟨24⟩⟨36⟩+7/4[12]⟨13⟩[13]⟨14⟩[15]⟨24⟩⟨26⟩+11/4[13]⟨23⟩^2[23]⟨24⟩[25]⟨46⟩-1[12]⟨13⟩[13]⟨23⟩⟨24⟩[35]⟨46⟩-7/4[12]⟨23⟩^2[23]⟨24⟩[35]⟨46⟩+7/4⟨12⟩[12][13]⟨23⟩⟨24⟩[25]⟨46⟩-7/4⟨12⟩[12]^2⟨23⟩⟨24⟩[35]⟨46⟩+11/4⟨12⟩[13]^2⟨23⟩[25]⟨34⟩⟨46⟩-11/4[13]⟨23⟩[23]⟨24⟩^2[25]⟨36⟩+7/4[12]⟨23⟩[23]⟨24⟩^2[25]⟨26⟩-7/4[12][23]⟨24⟩^3⟨36⟩[45]-3/4[13][23]⟨24⟩^2⟨34⟩⟨36⟩[45]-7/2[13]⟨23⟩[23]⟨24⟩⟨34⟩[35]⟨36⟩-2[13]⟨23⟩[23]⟨24⟩⟨34⟩[45]⟨46⟩+1[12]⟨13⟩[13]⟨24⟩^2[35]⟨36⟩+7/4[12]^2⟨14⟩⟨24⟩^2⟨26⟩[45]}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]⟨2|5+6|2]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_4.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[23]⟨36⟩⟨46⟩}{⟨13⟩⟨23⟩⟨56⟩⟨3|2+4|3]}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_40.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-2/5⟨12⟩⟨23⟩^2[24]^2⟨34⟩[35]⟨46⟩-4⟨12⟩⟨23⟩^3[23][24][25]⟨46⟩-10/3⟨12⟩[12]⟨13⟩⟨23⟩^2[23][45]⟨46⟩+1⟨13⟩^2[13]⟨23⟩^2[23][45]⟨46⟩+11/10⟨13⟩^3[13]⟨14⟩[14][15]⟨26⟩+6/5⟨13⟩^2⟨14⟩^2[14]^2[15]⟨26⟩-1/3⟨13⟩^3[13]^2⟨23⟩[25]⟨26⟩+1⟨12⟩[12]⟨13⟩^3[13][15]⟨26⟩+1/3⟨12⟩^2[12]^2⟨13⟩^2[15]⟨26⟩+11/3⟨12⟩[12]⟨13⟩^2⟨14⟩[14][15]⟨26⟩+1/3⟨12⟩^2[12]^2⟨13⟩⟨23⟩[25]⟨26⟩+43/30⟨12⟩^2[12]⟨13⟩^2[14][15]⟨46⟩-229/30⟨12⟩⟨13⟩^2⟨14⟩[14]^2[15]⟨46⟩+193/30⟨12⟩⟨13⟩⟨14⟩^2[14]^2[15]⟨36⟩-51/10⟨12⟩^2[12]⟨13⟩⟨14⟩[14][15]⟨36⟩-1/3⟨12⟩^3[12]^2⟨13⟩[15]⟨36⟩-43/30⟨12⟩⟨13⟩^2[13]⟨14⟩[14][15]⟨36⟩+1/3⟨12⟩⟨13⟩^3[13]^2[15]⟨36⟩+2/3⟨12⟩⟨13⟩^3[13][14][15]⟨46⟩-2/3⟨12⟩^2[12]⟨13⟩^2[13][15]⟨36⟩+51/10⟨12⟩^2[12]⟨13⟩[14]⟨23⟩[25]⟨46⟩+1/3⟨12⟩^2[12]^2⟨13⟩⟨23⟩[45]⟨46⟩+41/10⟨13⟩⟨23⟩^3[23][24][35]⟨46⟩-51/10⟨12⟩^2[12]⟨13⟩[14]⟨34⟩[45]⟨46⟩-41/10⟨12⟩⟨13⟩[13]⟨23⟩[24]⟨34⟩[45]⟨46⟩-4⟨12⟩^2[13][24]⟨34⟩^2⟨36⟩[45]-187/30⟨12⟩⟨13⟩[13]⟨23⟩^2[24][25]⟨46⟩+1/3⟨12⟩^2[12]⟨13⟩[13]⟨23⟩[25]⟨36⟩+2/3⟨13⟩^3[13]^2⟨23⟩[45]⟨46⟩-41/10⟨12⟩⟨13⟩^2[13][14]⟨34⟩[45]⟨46⟩+193/30⟨12⟩⟨13⟩⟨14⟩[14]^2⟨34⟩[45]⟨46⟩+193/30⟨12⟩^2⟨13⟩[14]^2[25]⟨34⟩⟨46⟩-7/15⟨12⟩⟨13⟩^2[13][14]⟨23⟩[25]⟨46⟩-1/10⟨12⟩[12]⟨13⟩^2[13]⟨23⟩[45]⟨46⟩+1⟨12⟩[12]⟨13⟩^2[13]⟨23⟩[25]⟨26⟩+41/10⟨13⟩^3[13][14]⟨23⟩[35]⟨46⟩+223/30⟨12⟩[12]⟨13⟩^2[14]⟨23⟩[35]⟨46⟩+1/3[12]⟨13⟩^3[13]⟨23⟩⟨26⟩[35]+1⟨12⟩⟨13⟩^2[13]^2⟨23⟩[25]⟨36⟩-16/3⟨13⟩^2[13]⟨23⟩[23]⟨24⟩⟨36⟩[45]+11/10[12]⟨13⟩^2⟨23⟩[23]⟨24⟩⟨26⟩[45]+4/3⟨12⟩[12]⟨13⟩⟨23⟩[23]⟨24⟩⟨36⟩[45]-8/3⟨13⟩⟨23⟩^2[23]^2⟨24⟩⟨36⟩[45]+148/15[12]⟨13⟩^3[13]⟨24⟩⟨26⟩[45]-23/3⟨13⟩^3[13][14]⟨24⟩[25]⟨26⟩-8/3⟨13⟩^3[13]^2⟨24⟩⟨36⟩[45]+11/5⟨13⟩^3[14]^2⟨24⟩[35]⟨46⟩-11/10[12]⟨13⟩^3[14]⟨24⟩⟨26⟩[35]+6/5⟨13⟩^2⟨14⟩[14]^2⟨24⟩[25]⟨26⟩+6/5⟨13⟩^2⟨14⟩[14]^2⟨24⟩[45]⟨46⟩-193/30⟨12⟩⟨13⟩^2[14]^2⟨24⟩[25]⟨46⟩+11/3⟨12⟩[12]⟨13⟩^2[14]⟨24⟩[45]⟨46⟩+11/3⟨12⟩[12]⟨13⟩^2[14]⟨24⟩[25]⟨26⟩+11/10⟨13⟩^2[13]⟨14⟩[14]⟨24⟩⟨36⟩[45]+193/30⟨12⟩⟨13⟩⟨14⟩[14]^2⟨24⟩[25]⟨36⟩-51/10⟨12⟩^2[12]⟨13⟩[14]⟨24⟩[25]⟨36⟩+99/10⟨12⟩⟨13⟩^2[13][14]⟨24⟩[25]⟨36⟩+343/30⟨13⟩⟨23⟩^2⟨24⟩[24]^2[35]⟨46⟩-313/30⟨13⟩⟨23⟩⟨24⟩^2[24]^2[35]⟨36⟩-8⟨13⟩⟨23⟩⟨24⟩[24]⟨34⟩[34][35]⟨36⟩+31/3⟨13⟩⟨23⟩[23]⟨24⟩^2[24]⟨36⟩[45]+23/3⟨13⟩⟨23⟩^2[23]⟨24⟩[24][35]⟨36⟩-11/5⟨12⟩⟨13⟩[13]⟨23⟩⟨24⟩[24][25]⟨36⟩+343/30⟨12⟩[12]⟨13⟩⟨23⟩^2[24][35]⟨46⟩+41/5⟨13⟩^2[13]⟨23⟩^2[24][35]⟨46⟩-41/10[12]⟨13⟩^2⟨23⟩^2[34][35]⟨46⟩-111/10⟨12⟩[12]⟨13⟩^2[13]⟨24⟩⟨36⟩[45]+409/30⟨13⟩^2[14]⟨23⟩⟨24⟩[24][35]⟨46⟩-148/15[12]⟨13⟩^2⟨23⟩⟨24⟩[24]⟨26⟩[35]-101/5⟨13⟩^2[13]⟨23⟩⟨24⟩[24][45]⟨46⟩-329/30⟨13⟩^2[13]⟨23⟩⟨24⟩[24][35]⟨36⟩-349/30⟨13⟩^2[14]⟨24⟩^2[24][35]⟨36⟩+343/30⟨13⟩^2[13]⟨24⟩^2[24]⟨36⟩[45]-47/30⟨13⟩⟨23⟩^2[23]⟨24⟩[24][45]⟨46⟩+263/30⟨13⟩⟨23⟩^2[23]⟨24⟩[24][25]⟨26⟩+4⟨12⟩⟨23⟩^2[23]⟨24⟩[24][25]⟨36⟩-1/3[12]⟨13⟩^2⟨23⟩^2[23]⟨26⟩[35]+179/30⟨12⟩⟨13⟩^2[14]^2⟨34⟩[35]⟨46⟩+9/10⟨12⟩^2[12]⟨13⟩[13]⟨34⟩⟨36⟩[45]-77/30⟨12⟩^2⟨13⟩[13][14][25]⟨34⟩⟨36⟩+7/3⟨12⟩⟨13⟩[13]⟨14⟩[14]⟨34⟩⟨36⟩[45]+7/3⟨12⟩⟨13⟩^2[13]^2⟨34⟩⟨36⟩[45]-11/10[12]⟨13⟩^2⟨24⟩^2[34]⟨36⟩[45]-11/10⟨13⟩^2[14]⟨24⟩⟨34⟩[34][45]⟨46⟩+5/3⟨13⟩^2[13]⟨24⟩⟨34⟩[34]⟨36⟩[45]-7/3⟨12⟩⟨13⟩[14]⟨34⟩^2[34][45]⟨46⟩-5/3⟨12⟩⟨13⟩[13]⟨34⟩^2[34]⟨36⟩[45]+37/30⟨13⟩^2[14]⟨24⟩⟨34⟩[34][35]⟨36⟩-7/3⟨12⟩[12]⟨13⟩⟨24⟩⟨34⟩[34]⟨36⟩[45]+1⟨13⟩⟨23⟩^3[23]^2[45]⟨46⟩+1/3⟨13⟩⟨23⟩^3[23]^2[35]⟨36⟩+1/3⟨13⟩⟨23⟩^3[23]^2[25]⟨26⟩-49/30⟨13⟩^2[14]⟨23⟩⟨34⟩[34][35]⟨46⟩-1/3⟨13⟩^2[13]⟨23⟩^2[23][35]⟨36⟩-4⟨12⟩⟨13⟩[13]⟨24⟩[24]⟨34⟩⟨36⟩[45]-31/3⟨13⟩⟨23⟩⟨24⟩[24]⟨34⟩[34][45]⟨46⟩-4⟨12⟩⟨23⟩⟨24⟩[24]^2⟨34⟩[35]⟨36⟩+299/30⟨12⟩⟨13⟩[14]⟨23⟩[24]⟨34⟩[35]⟨46⟩-4⟨12⟩^2[13]⟨23⟩[24][25]⟨34⟩⟨36⟩-49/30⟨13⟩⟨23⟩^2[24]⟨34⟩[34][35]⟨46⟩-2⟨12⟩⟨23⟩[24]⟨34⟩^2[34][35]⟨36⟩-4⟨12⟩⟨23⟩[24]⟨34⟩^2[34][45]⟨46⟩+4⟨12⟩⟨23⟩[23]⟨24⟩[24]⟨34⟩⟨36⟩[45]-8/3⟨12⟩⟨13⟩[14]⟨34⟩^2[34][35]⟨36⟩+2⟨12⟩^2[12]⟨23⟩[23]⟨34⟩⟨36⟩[45]+2⟨12⟩⟨23⟩^2[23]^2⟨34⟩⟨36⟩[45]+13/3⟨12⟩⟨13⟩[13]⟨23⟩[23]⟨34⟩⟨36⟩[45]+4/3⟨13⟩⟨23⟩⟨34⟩^2[34]^2[35]⟨36⟩-5/3⟨13⟩⟨23⟩⟨34⟩^2[34]^2[45]⟨46⟩+5/3⟨13⟩⟨23⟩[23]⟨24⟩⟨34⟩[34]⟨36⟩[45]}{⟨12⟩⟨13⟩⟨23⟩^2⟨56⟩[56]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{2/3[13]⟨46⟩⟨3|1+2|5]}{⟨23⟩^2⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-6⟨34⟩[35]^2⟨3|1+2|3]s_{456}}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{-3/5⟨34⟩[35]^2⟨3|1+2|3]s_{56}}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{⟨34⟩[35](1/10⟨13⟩^2⟨14⟩[14]^2⟨24⟩[34]⟨36⟩-4⟨13⟩^2[14]⟨24⟩⟨34⟩[34]^2⟨36⟩+1/5⟨13⟩^2[14]⟨24⟩^2[24][34]⟨36⟩+2⟨12⟩⟨13⟩[14]⟨34⟩^2[34]^2⟨36⟩+41/10⟨12⟩⟨13⟩⟨14⟩[14]^2⟨34⟩[34]⟨36⟩-4⟨12⟩⟨13⟩^2[14]^2⟨34⟩[34]⟨46⟩+4⟨12⟩^2[14][24]⟨34⟩^2[34]⟨36⟩-2/5⟨13⟩^3[14]^2⟨24⟩[34]⟨46⟩+4⟨12⟩⟨13⟩[14]⟨24⟩[24]⟨34⟩[34]⟨36⟩-3⟨13⟩⟨23⟩⟨34⟩^2[34]^3⟨36⟩+4⟨13⟩⟨23⟩^2[24]⟨34⟩[34]^2⟨46⟩+4⟨13⟩^2[14]⟨23⟩⟨34⟩[34]^2⟨46⟩-4/5⟨13⟩^2[14]⟨23⟩⟨24⟩[24][34]⟨46⟩-22/5⟨12⟩⟨13⟩^3[13][14]^2⟨46⟩-2/5⟨13⟩⟨23⟩^2⟨24⟩[24]^2[34]⟨46⟩+22/5⟨12⟩⟨23⟩^3[23][24]^2⟨46⟩+22/5⟨12⟩⟨23⟩^2[24]^2⟨34⟩[34]⟨46⟩-44/5⟨12⟩⟨13⟩^2[13][14]⟨23⟩[24]⟨46⟩+2⟨12⟩⟨23⟩^2[23][24]⟨34⟩[34]⟨36⟩-4⟨12⟩⟨13⟩[14]⟨23⟩[24]⟨34⟩[34]⟨46⟩-2⟨12⟩⟨23⟩[24]⟨34⟩^2[34]^2⟨36⟩-4⟨13⟩⟨23⟩⟨24⟩[24]⟨34⟩[34]^2⟨36⟩+1/10⟨13⟩⟨23⟩⟨24⟩^2[24]^2[34]⟨36⟩+21/5⟨12⟩⟨13⟩^2[13]⟨14⟩[14]^2⟨36⟩+42/5⟨12⟩⟨13⟩^2[13][14]⟨24⟩[24]⟨36⟩+21/5⟨12⟩⟨13⟩[13]⟨23⟩⟨24⟩[24]^2⟨36⟩+51/10⟨12⟩^2[12]^2⟨13⟩⟨23⟩[34]⟨36⟩+4⟨12⟩^2[13]⟨23⟩[24]^2⟨34⟩⟨36⟩-1/5⟨12⟩^2⟨13⟩[13][14][24]⟨34⟩⟨36⟩-2⟨12⟩⟨13⟩^2[13][14]⟨34⟩[34]⟨36⟩)}{⟨12⟩⟨13⟩⟨23⟩^2⟨56⟩[56]⟨3|5+6|3]^2⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{[45]⟨3|1+2|3](-1/3⟨23⟩[23]⟨34⟩[45]-1/3⟨13⟩[13]⟨34⟩[45]-2/3⟨23⟩^2[23][25]-2/3⟨12⟩[12]⟨34⟩[45]-1/3⟨12⟩[12]⟨23⟩[25]-4/3⟨13⟩[13]⟨23⟩[25]+2/3[12]⟨13⟩⟨23⟩[35]-2/3⟨13⟩^2[13][15]-1/3⟨12⟩[12]⟨13⟩[15])}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{-2⟨16⟩[23]⟨34⟩[35]s_{456}}{⟨13⟩⟨23⟩⟨56⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1/3⟨13⟩[14]⟨3|1+2|5]⟨6|1+5|3]}{⟨23⟩^2⟨56⟩[56]⟨1|2+3|4]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨3|1+2|5](-2/3[23][24]⟨26⟩-1[23][34]⟨36⟩-1/3[24][34]⟨46⟩-1[13]⟨16⟩[24]+1[12]⟨16⟩[34])}{⟨23⟩⟨56⟩[56]⟨1|2+3|4]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1/3[13][15]⟨34⟩⟨46⟩}{⟨23⟩^2⟨56⟩[56]⟨4|2+3|1]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_41.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3/2⟨34⟩^2[34][35]^2⟨4|5+6|4]}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{-1/2[12]⟨13⟩[45]^2s_{123}}{⟨12⟩[56]⟨3|1+2|4]^3}+\\
\scriptscriptstyle\frac{-2[34]⟨36⟩⟨46⟩⟨4|1+2|3]}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{2⟨34⟩[35][45]⟨4|1+2|3]}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{1/4⟨34⟩[34]^2⟨36⟩⟨46⟩⟨4|5+6|4]}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]^2⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{3/4⟨34⟩^2[34][35][45]⟨4|5+6|4]}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]^2⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{s_{123}[45](-1/2⟨23⟩[25]+1/4⟨34⟩[45]+1/2⟨13⟩[15])}{⟨12⟩⟨23⟩[56]⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{[45]⟨3|1+2|5](-1/2⟨13⟩[13]+1/2⟨23⟩[23])}{⟨12⟩⟨23⟩[56]⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{1/4[14]⟨34⟩^2[45]^2s_{123}}{⟨12⟩⟨23⟩[56]⟨3|2+4|1]⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{1/2[12][13]⟨46⟩^2}{⟨23⟩⟨56⟩⟨4|2+3|1]s_{123}}+\\
\scriptscriptstyle\frac{1/2[13]⟨14⟩⟨46⟩⟨6|1+3|2]}{⟨12⟩⟨23⟩⟨56⟩⟨4|1+3|2]s_{123}}+\\
\scriptscriptstyle\frac{1⟨13⟩[34]⟨3|1+2|5]⟨2|1+3|5]}{⟨12⟩⟨23⟩^2[56]⟨1|2+3|4]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-3/2[34]⟨3|1+2|5]^2}{⟨23⟩^2[56]⟨1|2+3|4]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{3/2[23]⟨46⟩⟨2|1+3|5]}{⟨12⟩⟨23⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{1/2⟨13⟩[13]⟨46⟩⟨2|1+3|5]}{⟨12⟩⟨23⟩^2⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{1/2⟨14⟩⟨6|2+3|1]⟨2|1+3|5]}{⟨12⟩⟨23⟩^2⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-1[13]⟨23⟩⟨34⟩[45]⟨3|1+2|5]s_{123}}{⟨12⟩⟨23⟩^2[56]⟨3|2+4|1]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1/4[13]⟨23⟩⟨34⟩^2[45]^2s_{123}}{⟨12⟩⟨23⟩^2[56]⟨3|2+4|1]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨23⟩^2[25][13]s_{123}(-1/2⟨23⟩[25]-1⟨13⟩[15])}{⟨12⟩⟨23⟩^2[56]⟨3|2+4|1]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1/2⟨13⟩^2[13][15]^2⟨23⟩s_{123}}{⟨12⟩⟨23⟩^2[56]⟨3|2+4|1]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1/2[15]⟨46⟩}{⟨23⟩^2⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-1/2[15]⟨36⟩⟨1|2+4|1]}{⟨23⟩^2⟨56⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{9/4⟨34⟩[45]^2⟨4|1+2|3]}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1⟨34⟩[35][45]⟨4|5+6|4]}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1/2[35]⟨36⟩⟨56⟩[56]}{⟨12⟩⟨23⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨2|1+3|5](3/2[23]⟨36⟩+1/2[24]⟨46⟩)}{⟨12⟩⟨23⟩⟨56⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1/2[35]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩[56]}+\\
\scriptscriptstyle\frac{1/2⟨12⟩[12][15]⟨16⟩+1/2⟨13⟩[14][35]⟨46⟩-1/2⟨14⟩[14][35]⟨36⟩+1/2⟨13⟩[13][35]⟨36⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1/2[23]⟨26⟩⟨36⟩+1/2[34]⟨36⟩⟨46⟩+1[25]⟨26⟩⟨56⟩+3/2[45]⟨46⟩⟨56⟩-1[35]⟨36⟩⟨56⟩}{⟨12⟩⟨23⟩⟨56⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1/2⟨23⟩[25][35]-3/2⟨24⟩[25][45]+1⟨34⟩[35][45]}{⟨12⟩⟨23⟩[56]⟨3|1+2|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_42.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/3⟨12⟩[15]^2[23]^2⟨34⟩⟨56⟩}{⟨23⟩(⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])^2}+\\
\scriptscriptstyle\frac{-2/3[15][23]⟨46⟩}{⟨23⟩(⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{1⟨14⟩[15]^2[23]⟨3|1+2|3]}{⟨13⟩[13]⟨23⟩[56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{-1/3[13][15]⟨34⟩⟨46⟩}{⟨23⟩^2⟨56⟩[56]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-2[12]⟨14⟩⟨16⟩[23][35]}{⟨13⟩^2[13]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1/3⟨6|1+5|2]⟨2|1+3|5]}{⟨23⟩^2⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1⟨1|2+3|5]⟨6|1+5|2]}{⟨13⟩⟨23⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2⟨12⟩[12][23][25]⟨46⟩}{⟨13⟩^2[13]⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-1/3[15]⟨46⟩(s_{12}-s_{13})}{⟨23⟩^2⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{2[12][23][35]⟨46⟩}{⟨13⟩[13]⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{1⟨12⟩[12][25]⟨46⟩}{⟨13⟩⟨23⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{⟨46⟩(-1/3[13][25]+2/3[12][35])}{⟨23⟩⟨56⟩[56]s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_43.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]⟨46⟩^2⟨3|1+2|3]}{⟨23⟩^2⟨56⟩⟨4|1+3|2]s_{123}}+\\
\scriptscriptstyle\frac{-1/2[15]⟨24⟩⟨4|2+3|1]⟨6|1+5|2]}{⟨23⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]s_{234}}+\\
\scriptscriptstyle\frac{1[15]⟨24⟩⟨6|1+5|2]}{⟨23⟩^2⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{3/2[12]⟨24⟩^2[25]^2⟨1|5+6|1]}{⟨23⟩⟨34⟩[56]⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{3/4[12][15]⟨24⟩^2[25]⟨1|5+6|1]}{⟨23⟩⟨34⟩[56]⟨2|3+4|1]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{1/4[12]⟨16⟩⟨24⟩[25]⟨1|5+6|1]⟨4|1+3|2]}{⟨23⟩⟨34⟩⟨56⟩[56]⟨1|3+4|2]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{2[23]⟨24⟩[25]^2⟨1|5+6|1]}{⟨23⟩[56]⟨1|3+4|2]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{-1/4[12][15]^2⟨24⟩^2⟨1|5+6|1]}{⟨23⟩⟨34⟩[56]⟨2|3+4|1]^2⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-1/4[12][15]⟨24⟩^2⟨26⟩⟨1|3+4|2]}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1/4⟨12⟩^2[12]^2[15]⟨24⟩⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩[15](1/4[12]⟨14⟩[34]-3/4⟨23⟩[23]^2-3/4[23]⟨24⟩[24]-5/4[23]⟨34⟩[34])}{⟨12⟩⟨23⟩⟨56⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-1/4[15]⟨24⟩^2[34]⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1/4[12]^2⟨14⟩⟨16⟩^2⟨24⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1⟨14⟩[23][25]⟨26⟩s_{134}}{⟨12⟩⟨23⟩⟨56⟩[56]⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-1/2[23][25]⟨46⟩s_{134}}{⟨23⟩⟨56⟩[56]⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-1[23][25]⟨46⟩(s_{134}-s_{234})}{⟨23⟩⟨56⟩[56]⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1/2[23][25]⟨34⟩[35]}{⟨23⟩[56]⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1/2[13]⟨14⟩⟨24⟩[25]⟨36⟩+1/2[12]⟨14⟩⟨24⟩[25]⟨26⟩+2⟨13⟩[13]⟨24⟩[25]⟨46⟩+5/2⟨14⟩[14]⟨24⟩[25]⟨46⟩+5/4[23]⟨24⟩⟨34⟩[45]⟨46⟩-11/4⟨23⟩[23]⟨24⟩[25]⟨46⟩-2⟨24⟩^2[24][25]⟨46⟩+3/4[23]⟨24⟩^2[25]⟨36⟩+1/2[12]⟨14⟩^2[15]⟨26⟩-1⟨12⟩[13][25]⟨34⟩⟨46⟩-1⟨24⟩[24]⟨34⟩[35]⟨46⟩+1/4[23]⟨24⟩⟨34⟩[35]⟨36⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-1/4[12][15]⟨24⟩^2⟨26⟩}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{-1/2[12][15]⟨24⟩^2⟨26⟩s_{234}}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{-1/4[15]⟨24⟩^2⟨6|2+5|1]}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{-1[15]^2⟨24⟩^2⟨1|3+4|1]}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{-1/2[15]⟨24⟩⟨6|2+3|1]}{⟨23⟩^2⟨1|5+6|1]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-1/2[15]^2⟨24⟩}{⟨23⟩^2[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-1/2⟨14⟩[15]^2⟨24⟩⟨56⟩}{⟨12⟩⟨23⟩⟨34⟩⟨1|5+6|1]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-1/2[15]^2[23]⟨24⟩}{⟨23⟩[56]⟨1|5+6|1]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨24⟩[15](-5/4[12]⟨14⟩⟨26⟩-2⟨23⟩[23]⟨46⟩-2⟨24⟩[24]⟨46⟩+1⟨12⟩[12]⟨46⟩-5/2⟨34⟩[34]⟨46⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨24⟩[15](-1/2⟨24⟩[25]-5/4⟨34⟩[35]+1/2⟨14⟩[15])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-3/2⟨12⟩[25]⟨34⟩⟨6|1+5|2]}{⟨13⟩⟨23⟩^2⟨56⟩[56]⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{3/2⟨24⟩[25]⟨6|1+5|2]}{⟨23⟩^2⟨56⟩[56]⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{1[13][25]⟨34⟩⟨46⟩}{⟨23⟩^2⟨56⟩[56]⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{1/2[15]⟨36⟩⟨4|2+3|1]}{⟨23⟩^2⟨1|5+6|1]⟨3|2+4|1]}+\\
\scriptscriptstyle\frac{-3/2⟨12⟩[15]⟨34⟩⟨6|1+5|2]}{⟨13⟩⟨23⟩^2⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{3/2[15]⟨24⟩⟨6|1+5|2]}{⟨23⟩^2⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-1[15]⟨46⟩}{⟨23⟩^2⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-1/2⟨14⟩[23][25]⟨46⟩(s_{12}-s_{34})}{⟨12⟩⟨23⟩⟨56⟩[56]⟨1|3+4|2]⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{1/2⟨14⟩[15]⟨16⟩[23]}{⟨12⟩⟨23⟩⟨1|5+6|1]⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{1⟨12⟩[23][25]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{3/2[12]⟨14⟩[25]⟨46⟩}{⟨13⟩⟨23⟩⟨56⟩[56]⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{1/2[12]⟨14⟩[15]⟨24⟩⟨6|1+5|3]}{⟨12⟩[13]⟨23⟩⟨34⟩⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{7/2⟨14⟩[15]⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-3/2[12]⟨14⟩[15]⟨6|1+5|3]}{⟨13⟩[13]⟨23⟩⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{877/36⟨46⟩^2}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩}+\\
\scriptscriptstyle\frac{⟨46⟩(5/2⟨24⟩[25]+3/2⟨34⟩[35])}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_44.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-5/3⟨12⟩[15][23]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-2⟨12⟩[23][25]⟨46⟩}{⟨12⟩⟨13⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-1/3[23][35]⟨46⟩}{⟨12⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-3[12]⟨24⟩^2[25]^2}{⟨23⟩⟨34⟩[56]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{-1/3[12]^2[23]⟨24⟩⟨26⟩^2}{⟨23⟩⟨56⟩⟨2|3+4|1]⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{2/3[12]⟨24⟩⟨26⟩⟨46⟩⟨2|3+4|2]}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-1[15]⟨24⟩^2[25]⟨2|3+4|2]}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨24⟩[25](2/3⟨23⟩[23]⟨46⟩+1/3⟨24⟩[24]⟨46⟩-1/3[23]⟨24⟩⟨36⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{3[12]⟨34⟩[35]^2}{⟨23⟩[56]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-1/3[12][35]⟨36⟩}{⟨23⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1[12]⟨34⟩[35][45]}{⟨23⟩[56]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{4/3[12]⟨34⟩[35]^2}{⟨23⟩[56]⟨3|1+2|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[35][12]⟨34⟩(2⟨14⟩⟨36⟩+1⟨13⟩⟨46⟩)}{⟨13⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1/3⟨12⟩[15]^2[23]⟨34⟩}{⟨23⟩^2[56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{1/3[12]⟨24⟩⟨26⟩⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-2/3[15]⟨24⟩^2[25]}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨34⟩(1/3[35]⟨36⟩+2/3[45]⟨46⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨36⟩⟨46⟩(-1/3⟨34⟩[34]+1/3⟨24⟩[24])}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1/3⟨34⟩⟨6|1+2|5](s_{123}-s_{124})}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨24⟩⟨6|1+2|5](1/3[25]⟨35⟩+1/3[26]⟨36⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩[45](1/3⟨34⟩[34]-1/3⟨24⟩[24])}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1/3⟨34⟩^2[35][45]}{⟨12⟩⟨23⟩⟨34⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨6|1+2|5](1⟨46⟩[46]+1/3⟨24⟩[24]+1/3⟨34⟩[34]+1⟨45⟩[45])}{⟨12⟩⟨23⟩⟨56⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-43/18⟨46⟩^2}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩}+\\
\scriptscriptstyle\frac{-8/3⟨24⟩[25]⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]}+\\
\scriptscriptstyle\frac{1/12[12]⟨23⟩⟨4|1+2|3]⟨6|1+2|5](s_{34}-s_{12})(s_{123}-s_{124})}{⟨12⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{1/3[12]⟨24⟩[35]⟨36⟩(s_{13}-s_{24})}{⟨12⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1/3[12]⟨24⟩⟨6|1+2|5](s_{34}-s_{12})}{⟨12⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1/6[12]⟨24⟩⟨4|1+2|3]⟨6|1+2|5](s_{34}-s_{12})}{⟨12⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{1/3[12]⟨24⟩[35]⟨46⟩}{⟨12⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{2⟨14⟩[25]⟨46⟩}{⟨12⟩⟨13⟩⟨34⟩⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_45.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-33/2[12]⟨24⟩[25]⟨26⟩⟨4|1+3|2]}{⟨23⟩⟨34⟩⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{-21/4[12]⟨24⟩^2[25]^2⟨1|5+6|1]}{⟨23⟩⟨34⟩[56]⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{3[23]⟨34⟩[35]⟨36⟩}{⟨13⟩⟨23⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-1/2[23]⟨24⟩⟨6|1+5|2]^2}{⟨23⟩⟨56⟩⟨1|3+4|2]⟨2|3+4|2]s_{234}}+\\
\scriptscriptstyle\frac{-1/4[15]^2⟨24⟩⟨56⟩}{⟨12⟩⟨23⟩⟨2|3+4|1]⟨3|2+4|1]}+\\
\scriptscriptstyle\frac{9/2[35]⟨46⟩}{⟨12⟩⟨23⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{3/2⟨14⟩[23][35]⟨36⟩}{⟨13⟩⟨23⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1/4⟨14⟩^2[15][25]}{⟨12⟩⟨13⟩⟨23⟩[56]⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{⟨14⟩^2[25](1/4[12]⟨14⟩⟨36⟩+1/4[24]⟨34⟩⟨46⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨1|3+4|2]⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{-1/4⟨14⟩^2[24]⟨46⟩⟨6|1+5|2]}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩⟨1|3+4|2]⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{-1/4⟨14⟩^3[15][24][25]}{⟨12⟩⟨13⟩⟨23⟩[56]⟨1|3+4|2]⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{1/2[15]^2⟨24⟩^2s_{234}}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{7/8[15]^2⟨24⟩^2⟨2|3+4|2]s_{234}}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]^2⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[25]⟨24⟩(-21/4[12]⟨14⟩⟨26⟩+12⟨23⟩[23]⟨46⟩+31/8⟨24⟩[24]⟨46⟩-65/8[23]⟨24⟩⟨36⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{5/2[23]⟨24⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{⟨24⟩[25]⟨1|5+6|1](5/2⟨14⟩[15]+27/8⟨24⟩[25])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{5/2⟨14⟩[15]⟨24⟩[25]⟨1|3+4|1]}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{7/8[12]⟨24⟩^2⟨26⟩⟨6|1+5|2]s_{234}}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{-21/8[12][15]⟨24⟩^2[25]⟨1|5+6|1]}{⟨23⟩⟨34⟩[56]⟨2|3+4|1]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{-5/2⟨14⟩⟨16⟩[34]⟨46⟩}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-3/2⟨14⟩⟨16⟩⟨34⟩[34][35]}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-3/2⟨26⟩⟨34⟩[34]⟨4|1+6|5]}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨14⟩[25](1/4⟨14⟩⟨36⟩+1⟨13⟩⟨46⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{-1⟨14⟩⟨16⟩[24]⟨34⟩⟨46⟩}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{⟨14⟩⟨34⟩[25](-1/4⟨14⟩[45]-7/4⟨12⟩[25])}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩[56]⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{[25]⟨24⟩(-1⟨13⟩^2[23]⟨46⟩-1⟨14⟩^2[24]⟨36⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨1|3+4|2]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{1[12]⟨14⟩^2⟨16⟩[24]⟨26⟩}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩⟨1|3+4|2]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{[24]⟨14⟩⟨16⟩(5/4⟨24⟩[24]⟨46⟩+7/4[23]⟨24⟩⟨36⟩-1/2⟨23⟩[23]⟨46⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨14⟩⟨12⟩[25](1/2[12]⟨14⟩[45]-1/4⟨14⟩[14][25]+7/4⟨12⟩[12][25])}{⟨12⟩⟨13⟩⟨23⟩[56]⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨46⟩(-3/2⟨23⟩[35]-3/2⟨24⟩[45])}{⟨12⟩⟨13⟩⟨23⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{7/4[15]⟨24⟩⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-3/2[13]⟨26⟩⟨34⟩⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨26⟩(3/2[13]⟨14⟩⟨36⟩+3/2⟨23⟩[23]⟨46⟩+3/2⟨24⟩[24]⟨46⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[15]⟨24⟩(7/4⟨14⟩[15]+35/8⟨24⟩[25])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{3/2⟨12⟩[15]⟨34⟩[35]}{⟨12⟩⟨13⟩⟨23⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨24⟩(-1/4[14]⟨24⟩[25]⟨46⟩-1/4[13]⟨24⟩[25]⟨36⟩+1/4[12]⟨24⟩[35]⟨36⟩+1/4[12]⟨24⟩[45]⟨46⟩-1/4⟨13⟩[13][15]⟨46⟩+7/4[13]⟨34⟩[45]⟨46⟩-1/4[12]⟨24⟩[25]⟨26⟩-7/4[14]⟨34⟩[35]⟨46⟩+1/4⟨12⟩[12][15]⟨46⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{⟨26⟩(-1/4⟨13⟩[13]^2⟨34⟩⟨46⟩+1/4[12]⟨14⟩[14]⟨24⟩⟨46⟩+1/4[12]^2⟨14⟩⟨24⟩⟨26⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{⟨24⟩(-13/8[14]⟨24⟩[25]⟨46⟩-13/8[13]⟨24⟩[25]⟨36⟩-5/2[12]⟨24⟩[35]⟨36⟩-5/2[12]⟨24⟩[45]⟨46⟩-7/2⟨14⟩[14][15]⟨46⟩-7/4[13]⟨14⟩[15]⟨36⟩-7/4⟨13⟩[13][15]⟨46⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{3/2[15][23]⟨46⟩}{⟨13⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1/4[12]^2⟨14⟩⟨24⟩⟨26⟩^2}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[23]⟨26⟩(-3/2[14]⟨34⟩⟨46⟩+3/2[12]⟨24⟩⟨36⟩)}{⟨13⟩⟨23⟩⟨56⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[15]⟨24⟩(-7/4⟨14⟩^2[14][15]-7/4⟨13⟩[13]⟨14⟩[15]-7/4⟨23⟩[23]⟨24⟩[25]+5/4⟨23⟩[23]⟨34⟩[35]+5/4[23]⟨24⟩⟨34⟩[45]+7/4⟨34⟩^2[34][35]-7/4⟨24⟩^2[24][25])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{47/8⟨16⟩[23]⟨24⟩⟨26⟩⟨3|1+4|2]}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{15/4⟨16⟩[23]⟨24⟩[24]⟨26⟩⟨34⟩}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-23/8⟨24⟩[25][35]}{⟨12⟩⟨23⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[25](5/4⟨14⟩⟨24⟩[45]+1/4⟨12⟩⟨34⟩[35])}{⟨12⟩⟨13⟩⟨23⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-15/8⟨14⟩[15]⟨24⟩[25]}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨46⟩(-7/8⟨13⟩⟨23⟩[23]⟨46⟩-61/8[12]⟨13⟩⟨14⟩⟨26⟩+7/2⟨12⟩[12]⟨13⟩⟨46⟩-1⟨12⟩[12]⟨14⟩⟨36⟩+7/4⟨13⟩[13]⟨14⟩⟨36⟩+7/4⟨13⟩⟨34⟩[34]⟨46⟩-1/4⟨12⟩[24]⟨34⟩⟨46⟩-7/8⟨12⟩[23]⟨34⟩⟨36⟩+7/4⟨13⟩⟨14⟩[14]⟨46⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨14⟩⟨36⟩(-3/2[12]⟨14⟩⟨26⟩+7/8[23]⟨24⟩⟨36⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨34⟩⟨12⟩(-7/4⟨13⟩[13][24]⟨46⟩-7/4⟨13⟩[13][23]⟨36⟩-17/8⟨23⟩[23]^2⟨36⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{17/8⟨12⟩[23]^2⟨24⟩⟨34⟩⟨36⟩^2}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨46⟩(29⟨13⟩⟨23⟩[23]⟨46⟩-7/4[12]⟨13⟩⟨14⟩⟨26⟩+1/4⟨13⟩^2[13]⟨46⟩+3/4⟨12⟩[12]⟨13⟩⟨46⟩-30⟨13⟩[23]⟨24⟩⟨36⟩+1⟨12⟩[12]⟨14⟩⟨36⟩+7/4⟨13⟩⟨34⟩[34]⟨46⟩+1⟨12⟩[23]⟨34⟩⟨36⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{1⟨14⟩[23]⟨24⟩⟨36⟩^2}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-7/2⟨14⟩⟨36⟩⟨46⟩}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_46.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-2/3[15]⟨24⟩⟨6|1+5|2]}{⟨23⟩^2⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{6[12]⟨24⟩^2[25]^2⟨1|5+6|1]}{⟨23⟩⟨34⟩[56]⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{1[12]⟨24⟩[25]⟨26⟩⟨1|5+6|1]⟨4|2+3|1]}{⟨23⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{4[12][15]⟨24⟩^2[25]⟨1|5+6|1]}{⟨23⟩⟨34⟩[56]⟨2|3+4|1]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{2[23]⟨24⟩[25]^2⟨34⟩⟨1|5+6|1]}{⟨23⟩⟨34⟩[56]⟨1|3+4|2]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{-1[12]⟨14⟩⟨24⟩[25]^2⟨1|5+6|1]}{⟨23⟩⟨34⟩[56]⟨1|3+4|2]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{-1[15]^2⟨24⟩⟨2|3+4|2]⟨4|2+3|1]}{⟨23⟩⟨34⟩[56]⟨2|3+4|1]^2⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨1|5+6|1]⟨24⟩[15](-2[12]⟨14⟩⟨26⟩-2⟨23⟩[23]⟨46⟩-1⟨24⟩[24]⟨46⟩+1[23]⟨24⟩⟨36⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1⟨14⟩⟨24⟩[25]^2⟨1|5+6|1]}{⟨12⟩⟨23⟩⟨34⟩[56]⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1⟨24⟩[25]⟨46⟩⟨1|5+6|1]}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-1[12]⟨14⟩[15]⟨16⟩⟨24⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1/3[15]^2⟨24⟩^2(s_{234}+s_{134}-s_{34})}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{1/3[15]^2⟨24⟩}{⟨23⟩^2[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{3⟨24⟩⟨46⟩⟨6|2+5|1]}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-3[15]⟨24⟩⟨46⟩(s_{12}-s_{34})}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-2/3[15]⟨24⟩⟨46⟩[56]}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-1/3[13][15]⟨34⟩⟨46⟩}{⟨23⟩^2⟨56⟩[56]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{1/3⟨6|1+5|2]⟨2|1+3|5]}{⟨23⟩^2⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/3[15]^2}{[14]⟨23⟩^2[56]}+\\
\scriptscriptstyle\frac{1/3[15]⟨46⟩}{⟨23⟩^2⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-1⟨14⟩⟨46⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{1⟨14⟩[25][34]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{-1⟨14⟩[23][25]⟨36⟩}{⟨13⟩⟨23⟩⟨56⟩[56]⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{2⟨16⟩[23]⟨34⟩[35]}{⟨13⟩⟨23⟩⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-1⟨1|2+3|5]⟨6|1+5|2]}{⟨13⟩⟨23⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{19/9⟨46⟩^2}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩}+\\
\scriptscriptstyle\frac{⟨46⟩(3⟨24⟩[25]+1⟨34⟩[35])}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-1[25]⟨46⟩}{⟨13⟩⟨23⟩⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_47.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/4[12]⟨24⟩^2[25]^2⟨1|5+6|1]}{⟨23⟩⟨34⟩[56]⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{-1/12[15]⟨36⟩⟨2|3+4|2]}{⟨12⟩⟨23⟩^2[24]⟨3|2+4|1]}+\\
\scriptscriptstyle\frac{1/12[15]^2[23]⟨24⟩}{⟨23⟩[56]⟨2|3+4|1]s_{234}}+\\
\scriptscriptstyle\frac{1/6[15]^2⟨23⟩[23]^2}{⟨23⟩[24][56]⟨2|3+4|1]s_{234}}+\\
\scriptscriptstyle\frac{-1/12[15]⟨24⟩^2[45]}{⟨12⟩⟨23⟩^2[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{5/24[12]⟨24⟩^2[25]⟨26⟩⟨1|5+6|1]}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{-1/8[12]⟨24⟩^2[25]⟨1|5+6|1]⟨2|1+6|5]}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{⟨26⟩[12]⟨24⟩⟨1|5+6|1](-7/24[12]⟨14⟩⟨26⟩+1/24⟨23⟩[23]⟨46⟩+1/24⟨24⟩[24]⟨46⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{-1/24[15]⟨24⟩⟨26⟩⟨4|2+3|1]}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{-1/12[15]⟨24⟩⟨2|1+6|5]⟨4|2+3|1]}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{1/12[13][15]^2⟨24⟩}{⟨23⟩[56]⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{-1/24⟨12⟩[12][15]^2⟨24⟩⟨4|2+3|1]}{⟨23⟩⟨34⟩[56]⟨2|3+4|1]^2⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1/2⟨14⟩[15]⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{1/12⟨14⟩[15]⟨26⟩⟨4|2+3|1]}{⟨12⟩⟨23⟩⟨34⟩⟨1|5+6|1]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨14⟩^2[15](1/12[23]⟨36⟩+1/12[24]⟨46⟩+1/12[12]⟨16⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨1|5+6|1]⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{-1/12⟨14⟩[23]⟨46⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨1|3+4|2]⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{1/12[12]⟨14⟩^2[23][25][45]}{⟨12⟩⟨23⟩[24][56]⟨1|3+4|2]⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{⟨14⟩[25](-1/12[23]⟨36⟩-1/6[12]⟨16⟩)}{⟨12⟩⟨23⟩[24]⟨34⟩⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{[12]⟨14⟩⟨16⟩(1/6[24]⟨46⟩+1/4[23]⟨36⟩)}{⟨12⟩⟨23⟩[24]⟨34⟩⟨56⟩⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{[25](1/4⟨14⟩^2[14][25]+1/12[12]⟨14⟩^2[45]+1/6⟨12⟩[12]⟨14⟩[25]-1/6⟨12⟩[23][25]⟨34⟩+1/12⟨14⟩[23]⟨34⟩[45])}{⟨12⟩⟨23⟩[24]⟨34⟩[56]⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{1/3[12]⟨13⟩⟨14⟩[23][25]⟨26⟩-1/3⟨13⟩[13]⟨14⟩[23][25]⟨36⟩+1/3[12]⟨13⟩[13]⟨14⟩⟨16⟩[25]-1/6[12]^2⟨13⟩⟨14⟩⟨16⟩[35]-1/6[12]^2⟨14⟩^2⟨16⟩[45]-1/6⟨13⟩[23]^2⟨34⟩[35]⟨36⟩-1/6⟨13⟩[23]^2⟨34⟩[45]⟨46⟩+1/3⟨13⟩^2[13][23][25]⟨46⟩}{⟨12⟩⟨23⟩[24]⟨34⟩⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[12]⟨14⟩⟨16⟩(1/3[12]⟨14⟩⟨26⟩+1/6⟨23⟩[23]⟨46⟩+1/6⟨24⟩[24]⟨46⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[25]⟨14⟩(-1/6⟨13⟩^2[13]^2[25]-1/6[13]⟨14⟩[24]⟨34⟩[45]-1/3⟨13⟩[13][24]⟨34⟩[35]-1/6⟨14⟩[14][24]⟨34⟩[35]+1/6⟨14⟩^2[14]^2[25])}{⟨12⟩⟨23⟩[24]⟨34⟩[56]⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨46⟩(3/8[13]⟨23⟩[25]+3/8[12]⟨24⟩[45])}{⟨12⟩⟨23⟩[24]⟨34⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[24]⟨24⟩[15](-1/3⟨34⟩[35]-1/12⟨24⟩[25])}{⟨12⟩⟨23⟩[24]⟨34⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{1/6⟨24⟩^2[25]⟨6|2+5|1]}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-1/24[12][15]⟨24⟩⟨4|1+6|5]}{⟨23⟩⟨34⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1/6[15]^2[23]⟨24⟩}{⟨23⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1/6⟨12⟩[12]^2[23]⟨26⟩^2}{⟨12⟩⟨23⟩[24]⟨56⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-1/3⟨12⟩[13][24][25]⟨34⟩⟨46⟩+5/24⟨12⟩[12]⟨24⟩[24][25]⟨46⟩+5/24⟨12⟩[12]⟨14⟩[14][25]⟨46⟩-5/24⟨12⟩[12]^2⟨14⟩[45]⟨46⟩-1/6[12]⟨14⟩^2[14][45]⟨46⟩+13/24[13]⟨14⟩[24]⟨34⟩[45]⟨46⟩+1/6⟨14⟩[14][24]⟨34⟩[35]⟨46⟩+1/6[13]⟨14⟩[23]⟨34⟩⟨36⟩[45]-1/3⟨13⟩[13][23]⟨34⟩[45]⟨46⟩-1/6⟨13⟩[13][23]⟨34⟩[35]⟨36⟩-1/2⟨12⟩[12][23]⟨34⟩[45]⟨46⟩+1/6[12]⟨13⟩⟨14⟩[14][35]⟨46⟩-1/6[12]⟨13⟩[13]⟨14⟩[35]⟨36⟩-1/3[12]⟨14⟩^2[14][35]⟨36⟩+1/6⟨12⟩[12]^2⟨14⟩[35]⟨36⟩-13/24[12][13]⟨14⟩^2⟨36⟩[45]+5/24[13]⟨14⟩^2[14][25]⟨36⟩-1/6⟨14⟩^2[14]^2[25]⟨46⟩+3/8[12]⟨13⟩[13]⟨14⟩[45]⟨46⟩-5/24⟨13⟩[13]⟨14⟩[14][25]⟨46⟩-1/6⟨13⟩[13]^2⟨14⟩[25]⟨36⟩+1/3⟨13⟩^2[13]^2[25]⟨46⟩+1/6[12]⟨14⟩^2[14][25]⟨26⟩+1/6[12]⟨13⟩[13]⟨14⟩[25]⟨26⟩-1/6⟨12⟩[12][13]⟨14⟩[25]⟨36⟩-1/6⟨12⟩[12]^2⟨13⟩[35]⟨46⟩+1/6⟨12⟩[12]⟨13⟩[13][25]⟨46⟩+3/8[13]⟨14⟩⟨24⟩[24][25]⟨36⟩+3/8⟨14⟩[14]⟨24⟩[24][25]⟨46⟩-1/3[12]⟨14⟩⟨34⟩[34][35]⟨36⟩-1/6[12]⟨14⟩⟨34⟩[34][45]⟨46⟩+13/24[13]⟨14⟩[24]⟨34⟩[35]⟨36⟩+13/24⟨12⟩[12][24]⟨34⟩[35]⟨46⟩-1/2⟨12⟩[12][23]⟨34⟩[35]⟨36⟩+1/6[12]⟨13⟩⟨34⟩[34][35]⟨46⟩+1/6⟨13⟩[13][24]⟨34⟩[35]⟨46⟩-1/6[23]^2⟨24⟩⟨34⟩⟨36⟩[45]-1/3⟨23⟩[23]^2⟨34⟩[35]⟨36⟩-1/6⟨23⟩[23]^2⟨34⟩[45]⟨46⟩}{⟨12⟩⟨23⟩[24]⟨34⟩⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1/6⟨23⟩[23][25]⟨46⟩+1/8[23]⟨24⟩[25]⟨36⟩-1/8[12]⟨14⟩[35]⟨36⟩-5/24[13]⟨14⟩[25]⟨36⟩+5/24[12]⟨13⟩[35]⟨46⟩+1/24[12]⟨14⟩[45]⟨46⟩+1/2⟨13⟩[13][25]⟨46⟩+13/24⟨12⟩[12][25]⟨46⟩+7/24[23]⟨34⟩[35]⟨36⟩}{⟨12⟩⟨23⟩[24]⟨34⟩⟨56⟩[56]}+\\
\scriptscriptstyle\frac{⟨46⟩(17/24⟨24⟩[25]+7/8⟨34⟩[35])}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]}+\\
\scriptscriptstyle\frac{29/108⟨46⟩^2}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_48.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2/3[12]⟨24⟩⟨26⟩⟨46⟩⟨1|2+3|4]}{⟨12⟩⟨23⟩^2⟨56⟩(⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{1/3[23]⟨24⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩(⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{1/3[23]⟨24⟩⟨26⟩⟨36⟩⟨4|5+6|4]}{⟨12⟩⟨23⟩^2⟨56⟩(⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{-1/3[23]⟨24⟩^2⟨34⟩[45]^2}{⟨12⟩⟨23⟩^2[56](⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{2/3[12][23]⟨24⟩⟨26⟩⟨46⟩⟨1|2+3|4]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2](⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{1/3[23]⟨24⟩⟨26⟩⟨6|1+5|2](s_{14}-s_{23}+s_{34})}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2](⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{1/6⟨13⟩[13]⟨14⟩[15]^2[23]^2}{[56]⟨1|2+3|1]^2⟨1|5+6|1]s_{123}}+\\
\scriptscriptstyle\frac{46/63[23]⟨24⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]^2}+\\
\scriptscriptstyle\frac{1/7[12]⟨16⟩[23]⟨24⟩⟨26⟩⟨34⟩[34]}{⟨12⟩⟨23⟩⟨56⟩⟨1|5+6|1]⟨2|3+4|2]^2}+\\
\scriptscriptstyle\frac{-1/7[15][23]⟨24⟩[25]⟨34⟩[34]}{⟨23⟩[56]⟨1|5+6|1]⟨2|3+4|2]^2}+\\
\scriptscriptstyle\frac{-3/7[23]⟨24⟩[25]⟨26⟩}{⟨12⟩⟨23⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{3/7[23]⟨24⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-3/7[23]⟨24⟩[25]⟨2|1+6|5]}{⟨12⟩⟨23⟩[56]⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-2/21[15]^2⟨24⟩^2⟨1|3+4|2]s_{234}}{⟨12⟩⟨23⟩⟨34⟩[56]⟨1|5+6|1]⟨2|3+4|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{1/3[15]^2⟨24⟩^2⟨1|3+4|1]⟨1|3+4|2]}{⟨12⟩⟨23⟩⟨34⟩[56]⟨1|5+6|1]⟨2|3+4|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{2/3⟨46⟩⟨6|2+3|1]}{⟨23⟩^2⟨56⟩⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{1/3[23]⟨24⟩⟨26⟩⟨36⟩}{⟨12⟩⟨23⟩^2⟨56⟩⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{304/81⟨46⟩^2}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩}+\\
\scriptscriptstyle\frac{-8/9⟨14⟩[15]⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{40/63⟨14⟩^2[15]^2⟨56⟩}{⟨12⟩⟨23⟩⟨34⟩⟨1|5+6|1]^2}+\\
\scriptscriptstyle\frac{11/42[13][25]⟨46⟩}{⟨23⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-2/3[12][13]⟨46⟩⟨1|2+3|5]}{⟨23⟩⟨56⟩[56]⟨1|2+3|1]s_{123}}+\\
\scriptscriptstyle\frac{3/7⟨13⟩[13]⟨23⟩[23][35]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨1|2+3|1]s_{123}}+\\
\scriptscriptstyle\frac{1/6⟨13⟩[13][15]⟨16⟩⟨4|1+2|3]}{⟨12⟩⟨23⟩⟨56⟩[56]⟨1|5+6|1]s_{123}}+\\
\scriptscriptstyle\frac{-1/6[12][13]⟨14⟩[15]⟨16⟩}{⟨23⟩⟨1|2+3|1]⟨1|5+6|1]^2}+\\
\scriptscriptstyle\frac{-1/7[12]⟨14⟩[14][15]⟨16⟩[23]⟨24⟩}{⟨23⟩⟨1|2+3|1]⟨1|5+6|1]^2⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{22/21[23]⟨24⟩[25]⟨26⟩}{⟨12⟩⟨23⟩⟨1|5+6|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{[23](3/7⟨23⟩[35]⟨46⟩+3/7⟨14⟩[15]⟨26⟩+5/21⟨24⟩[35]⟨36⟩+2/3⟨24⟩[45]⟨46⟩)}{⟨12⟩⟨23⟩⟨1|5+6|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{1/7⟨12⟩[12][15]⟨16⟩[23]⟨24⟩}{⟨12⟩⟨23⟩⟨1|2+3|1]⟨1|5+6|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{23/21[23]⟨26⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-13/21[23]⟨24⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨1|5+6|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-5/21[23]⟨24⟩[25]⟨2|1+6|5]}{⟨12⟩⟨23⟩[56]⟨1|5+6|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-3/7[23]⟨34⟩[35]⟨2|1+6|5]}{⟨12⟩⟨23⟩[56]⟨1|5+6|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-11/42⟨13⟩[13]^2⟨14⟩[15]⟨16⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{3/7⟨13⟩[13][35]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{-13/14⟨12⟩[12][13]⟨14⟩[15]⟨16⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{2/3[13]⟨14⟩[15]⟨16⟩}{⟨12⟩⟨23⟩⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{2/3[13]⟨16⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{16/21[13]⟨16⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-25/42⟨14⟩[15][35]}{⟨12⟩⟨23⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{[13]⟨14⟩[15](-1/2⟨13⟩[35]-2/3⟨14⟩[45])}{⟨12⟩⟨23⟩[56]⟨1|2+3|1]⟨1|5+6|1]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_49.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/6⟨12⟩⟨13⟩[15]^2[23]^2}{⟨23⟩[56]⟨1|2+3|1]^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-3⟨34⟩[35]^2s_{123}}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{1/6[23]⟨34⟩[45]⟨46⟩⟨2|1+3|4]}{⟨23⟩^2⟨1|2+3|4]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{4/3[12]⟨23⟩⟨34⟩[35]^2}{⟨23⟩^2[56]⟨3|1+2|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[23][15](1/3⟨13⟩[35]+2/3⟨12⟩[25])}{⟨23⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/2⟨12⟩⟨13⟩[15]^2[23]}{⟨23⟩^2[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2[35]⟨46⟩}{⟨12⟩⟨23⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1[35]⟨36⟩s_{123}}{⟨12⟩⟨23⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{2/3⟨12⟩[12][35]⟨36⟩}{⟨12⟩⟨23⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1⟨34⟩[35][45]s_{123}}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{2⟨23⟩[25]⟨34⟩[35]}{⟨13⟩⟨23⟩^2[56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1[34]⟨36⟩⟨46⟩s_{123}}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{2⟨14⟩[34]⟨36⟩⟨46⟩}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{2⟨36⟩⟨46⟩}{⟨13⟩⟨23⟩^2⟨56⟩}+\\
\scriptscriptstyle\frac{1/3⟨12⟩[25]⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1/3⟨36⟩⟨4|1+2|5]}{⟨12⟩⟨23⟩⟨34⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1/3⟨12⟩[12]⟨14⟩⟨36⟩[45]}{⟨12⟩⟨23⟩⟨34⟩⟨1|2+3|4]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1/3[12][13]⟨24⟩⟨46⟩^2⟨1|2+3|4]}{⟨12⟩⟨23⟩⟨56⟩⟨4|2+3|1](⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{-1/3[23][45]⟨46⟩}{⟨23⟩⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1/2⟨24⟩[45]⟨6|1+5|2]}{⟨23⟩^2⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1/2[23]⟨36⟩⟨46⟩⟨2|1+3|4]}{⟨23⟩^2⟨56⟩⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{1/2[13]⟨34⟩[45]⟨46⟩⟨56⟩}{⟨23⟩^2⟨56⟩⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{1/3[45]⟨46⟩}{⟨12⟩⟨23⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{2/3[35]⟨36⟩}{⟨12⟩⟨23⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{[45]⟨16⟩(-1/3⟨34⟩[34]-1/3⟨12⟩[12])}{⟨12⟩⟨23⟩⟨1|2+3|4]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1/3[45]⟨46⟩s_{123}}{⟨12⟩⟨23⟩⟨3|1+2|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/3⟨34⟩[45]^2⟨1|2+4|3]}{⟨12⟩⟨23⟩[56]⟨1|2+3|4]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1/2⟨14⟩[14][45]⟨46⟩}{⟨23⟩^2⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/3[15]^2[23]⟨34⟩s_{123}}{[12]⟨23⟩^2[56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{-1/3[23]⟨24⟩⟨46⟩⟨6|1+3|4]}{⟨12⟩⟨23⟩⟨56⟩(⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{1/3⟨24⟩[24]⟨26⟩⟨46⟩⟨1|2+3|1]}{⟨12⟩⟨23⟩^2⟨56⟩(⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{-5/3⟨26⟩⟨46⟩}{⟨12⟩⟨23⟩^2⟨56⟩}+\\
\scriptscriptstyle\frac{1/3[15][25]s_{123}}{[12]⟨23⟩^2[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1/3⟨6|1+4|5]}{⟨23⟩^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/3[45]⟨4|1+6|5]}{⟨23⟩^2[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/2[45]⟨46⟩}{⟨23⟩^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/2[23]⟨26⟩⟨36⟩}{⟨23⟩^2⟨56⟩⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_5.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨14⟩^2[15]^2⟨56⟩}{⟨12⟩⟨23⟩⟨34⟩⟨1|5+6|1]^2}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_50.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{[12]⟨4|1+2|3]⟨6|1+2|5](1/12⟨2|1-3|4](s_{234}-s_{134})+1/6⟨2|3+4|1]⟨1|2-3|4])}{⟨12⟩⟨2|3+4|1]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{-12[12]^2⟨24⟩^2[25]⟨26⟩⟨1|3+4|2]}{⟨23⟩⟨34⟩⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{3[12]⟨24⟩^2[25]^2⟨1|5+6|1]^2}{⟨23⟩⟨34⟩[56]⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{-12⟨34⟩^3[34]^2[35]^2⟨56⟩}{⟨12⟩⟨23⟩⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{3⟨34⟩^2[34][35]^2⟨4|5+6|4]^2}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{[45]⟨36⟩(s_{123}-s_{124})(-2/3⟨24⟩[24]+1/3⟨23⟩[23]-2/3⟨14⟩[14]-5/6⟨34⟩[34]+1/3⟨13⟩[13]+1/6⟨12⟩[12])}{⟨12⟩⟨23⟩⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{⟨34⟩[45]^2(s_{123}-s_{124})(4/3⟨34⟩[34]+2/3⟨24⟩[24]+2/3⟨14⟩[14])}{⟨12⟩⟨23⟩[56]⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{-1/2⟨34⟩^2[34][45]^2(s_{12}-s_{34})(s_{123}-s_{124})}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{2[12][15]⟨24⟩^2⟨2|1+6|5]Δ_{12|34|56}}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]^2⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-1/6[15]⟨24⟩^2⟨6|2+5|1](s_{234}-s_{134})}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{1/3[12][15]⟨24⟩^2⟨26⟩⟨2|3+4|2](s_{234}-s_{134})}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]^2⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨24⟩(1⟨12⟩[13][24][25]⟨34⟩⟨46⟩+5/2⟨12⟩[12]⟨24⟩[24][25]⟨46⟩+21/2⟨12⟩^2[12]^2[25]⟨46⟩+11/2⟨12⟩[12]⟨14⟩[14][25]⟨46⟩-2[13]⟨14⟩[24]⟨34⟩[45]⟨46⟩-2[13]⟨14⟩[23]⟨34⟩⟨36⟩[45]-1⟨13⟩[13][23]⟨34⟩[45]⟨46⟩-3⟨13⟩[13][23]⟨34⟩[35]⟨36⟩+11/2⟨12⟩[12][23]⟨34⟩[45]⟨46⟩-3[12]⟨13⟩^2[13][35]⟨46⟩-1/2[12]⟨13⟩⟨14⟩[14][35]⟨46⟩+3[12]⟨13⟩[13]⟨14⟩[35]⟨36⟩+1/2[12]⟨14⟩^2[14][35]⟨36⟩+7/2[12]^2⟨13⟩⟨14⟩⟨26⟩[35]-5⟨12⟩[12]^2⟨14⟩[35]⟨36⟩+3/2[12][13]⟨14⟩^2⟨36⟩[45]-2[13]⟨14⟩^2[14][25]⟨36⟩-5⟨14⟩^2[14]^2[25]⟨46⟩-3/2[12]⟨13⟩[13]⟨14⟩[45]⟨46⟩-4⟨13⟩[13]⟨14⟩[14][25]⟨46⟩-3⟨13⟩[13]^2⟨14⟩[25]⟨36⟩+3⟨13⟩^2[13]^2[25]⟨46⟩+6[12]^2⟨14⟩^2⟨26⟩[45]-15/2[12]⟨14⟩^2[14][25]⟨26⟩-9[12]⟨13⟩[13]⟨14⟩[25]⟨26⟩+11⟨12⟩[12][13]⟨14⟩[25]⟨36⟩+5/2⟨23⟩^2[23]^2[25]⟨46⟩+3/2[12]⟨14⟩⟨24⟩[24][25]⟨26⟩+5⟨12⟩[12]^2⟨13⟩[35]⟨46⟩-1/2⟨12⟩[12]⟨13⟩[13][25]⟨46⟩+7/2[13]⟨14⟩⟨24⟩[24][25]⟨36⟩+3/2⟨14⟩[14]⟨24⟩[24][25]⟨46⟩-3/2[12]⟨14⟩⟨34⟩[34][35]⟨36⟩+1/2[12]⟨14⟩⟨34⟩[34][45]⟨46⟩-1/2⟨12⟩[12][24]⟨34⟩[35]⟨46⟩+7/2⟨12⟩[12][23]⟨34⟩[35]⟨36⟩+2[12]⟨13⟩⟨34⟩[34][35]⟨46⟩-2⟨13⟩[13][24]⟨34⟩[35]⟨46⟩-3/2[23]^2⟨24⟩⟨34⟩⟨36⟩[45]-3/2⟨23⟩[23]^2⟨34⟩[35]⟨36⟩+2[23]⟨34⟩^2[34][35]⟨36⟩+2[23]⟨34⟩^2[34][45]⟨46⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{[23]⟨26⟩⟨24⟩(2⟨12⟩[12]^2⟨14⟩⟨36⟩-3/2[12]⟨13⟩[23]⟨24⟩⟨36⟩-1/2[12]⟨13⟩⟨24⟩[24]⟨46⟩-1/2⟨13⟩[13][24]⟨34⟩⟨46⟩-1/2[23]⟨34⟩^2[34]⟨36⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{[25]⟨24⟩(-6⟨13⟩[13]⟨14⟩[14]⟨34⟩[35]+7/2⟨12⟩⟨13⟩[13]^2[25]⟨34⟩-5/2⟨12⟩[12]⟨13⟩[13]⟨34⟩[35]-5⟨14⟩^3[14]^2[15]-6⟨13⟩[13]⟨14⟩^2[14][15]-5⟨14⟩^2[14]^2⟨34⟩[35]+5[12]⟨13⟩^2[13]⟨24⟩[35]+1/2⟨13⟩[13]⟨23⟩[23]⟨24⟩[25]+3/2⟨23⟩^2[23]^2⟨24⟩[25]-3/2[12]⟨13⟩⟨23⟩[23]⟨24⟩[35]+4⟨12⟩[12]⟨13⟩[13]⟨24⟩[25]+5/2⟨12⟩^2[12]^2⟨24⟩[25]-4[12]⟨14⟩^2[14]⟨24⟩[45]+1/2⟨12⟩^2[12]^2⟨34⟩[35]-7/2⟨12⟩[13]⟨23⟩[23][25]⟨34⟩+1⟨12⟩[12]⟨34⟩^2[34][35])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{[13]⟨24⟩[24](1⟨13⟩[13]⟨23⟩⟨24⟩[25]⟨46⟩+1/2⟨12⟩[13]⟨23⟩[25]⟨34⟩⟨46⟩+1/2⟨23⟩⟨24⟩^2[24][25]⟨46⟩-1⟨23⟩⟨24⟩[24]⟨34⟩[35]⟨46⟩-1/2⟨24⟩^3[24][25]⟨36⟩+5/2⟨24⟩^2[24]⟨34⟩[35]⟨36⟩+1⟨14⟩[14]⟨24⟩^2[25]⟨36⟩-3/2[23]⟨24⟩^2⟨34⟩⟨36⟩[45])}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{⟨26⟩⟨24⟩(2[12]⟨23⟩[23]⟨34⟩^2[34]^2⟨46⟩+5/2[12]⟨23⟩^2[23]^2⟨34⟩[34]⟨46⟩+1/2[12]⟨23⟩^3[23]^3⟨46⟩-1[13]⟨23⟩[23][24]⟨34⟩^2[34]⟨46⟩+1/2[13]⟨23⟩^2[23]^2[24]⟨34⟩⟨46⟩-3/2[13]⟨23⟩^2[23]^3⟨34⟩⟨36⟩-3/2[13]⟨23⟩[23]^2⟨34⟩^2[34]⟨36⟩-1/2⟨12⟩[13]^2[24]^2⟨34⟩^2⟨46⟩+3[13]⟨23⟩[23]⟨24⟩[24]^2⟨34⟩⟨46⟩+1[13]⟨24⟩^2[24]^3⟨34⟩⟨46⟩+1/2[12]⟨24⟩^3[24]^3⟨46⟩+3/2[12]⟨23⟩[23]⟨24⟩^2[24]^2⟨46⟩+3/2[12]⟨23⟩[23]^2⟨24⟩^2[24]⟨36⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{[12][15][25]⟨24⟩^2(3/2⟨34⟩^2[34]^2-3/2⟨12⟩[12]⟨23⟩[23]+3⟨23⟩[23]⟨34⟩[34]+3⟨24⟩[24]⟨34⟩[34]+3/2⟨24⟩^2[24]^2+3/2⟨23⟩[23]⟨24⟩[24])}{⟨23⟩⟨34⟩[56]⟨2|3+4|1]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{-11/2⟨12⟩^2[13][24]^2⟨34⟩^2[35]⟨36⟩-8⟨12⟩⟨23⟩[24]^2⟨34⟩^2[34][35]⟨46⟩+65/2⟨12⟩⟨14⟩^2[14]^2[24]⟨34⟩[35]⟨36⟩+19/2⟨12⟩⟨14⟩[14][24]⟨34⟩^2[34][35]⟨36⟩-1/2⟨13⟩[13]⟨14⟩^3[14]^2⟨36⟩[45]+19/2⟨12⟩[12]⟨13⟩^2[13]^2⟨14⟩⟨36⟩[45]-65/2⟨12⟩[13]⟨14⟩^2[14][24]⟨34⟩⟨36⟩[45]+35/2⟨12⟩⟨13⟩[13]^2⟨14⟩[24]⟨34⟩⟨36⟩[45]+1/2⟨13⟩⟨14⟩^3[14]^3[35]⟨36⟩+19/2⟨12⟩[12]⟨13⟩^3[13]^2[45]⟨46⟩-11/2⟨12⟩^2[12]⟨13⟩^2[13]^2[25]⟨36⟩-19/2⟨13⟩^2[13]⟨14⟩^2[14]^2[35]⟨36⟩+65/2⟨12⟩[12]⟨13⟩⟨14⟩^2[14]^2[35]⟨36⟩-73/2⟨12⟩[12]⟨13⟩^2[13]⟨14⟩[14][35]⟨36⟩-65/2⟨12⟩^2[12]^2⟨13⟩⟨14⟩[14][35]⟨36⟩+65/2⟨12⟩^2[12]^2⟨13⟩^2[14][35]⟨46⟩+35/2⟨12⟩[12]⟨13⟩^3[13][14][35]⟨46⟩-1/2⟨13⟩^2⟨14⟩^2[14]^3[35]⟨46⟩+19⟨12⟩^2[12]⟨13⟩[13][23]⟨34⟩⟨36⟩[45]+65/2⟨12⟩^3[12]^2[23]⟨34⟩⟨36⟩[45]-65/2⟨12⟩[12]⟨13⟩^2⟨14⟩[14]^2[35]⟨46⟩+35/2⟨12⟩⟨13⟩^2[13]^2[24]⟨34⟩[35]⟨36⟩-35⟨12⟩⟨13⟩[13]⟨14⟩[14][24]⟨34⟩[35]⟨36⟩+35/2⟨12⟩^2⟨13⟩[13]^2[24][25]⟨34⟩⟨36⟩+23⟨12⟩^2[12]⟨13⟩[13][24]⟨34⟩[35]⟨36⟩-65/2⟨12⟩^2[13]⟨14⟩[14][24][25]⟨34⟩⟨36⟩+65/2⟨12⟩^3[12][13][24][25]⟨34⟩⟨36⟩-65/2⟨12⟩^3[12]^2[24]⟨34⟩[35]⟨36⟩-19/2[12]⟨13⟩^3[13]^2⟨14⟩⟨26⟩[45]+43/2⟨12⟩⟨13⟩^2[13][14][24]⟨34⟩[35]⟨46⟩+65/2⟨12⟩^2[12]⟨13⟩[14][24]⟨34⟩[35]⟨46⟩-32⟨12⟩⟨13⟩⟨14⟩[14]^2[24]⟨34⟩[35]⟨46⟩+19/2[12]⟨13⟩^3[14]⟨24⟩[34][35]⟨46⟩+19[12]⟨13⟩^3[13]⟨24⟩[34][45]⟨46⟩+4⟨12⟩[12]⟨13⟩^2[14]⟨34⟩[34][35]⟨46⟩-103/2⟨12⟩^2[12]^2⟨13⟩⟨34⟩[34][35]⟨36⟩-35/2⟨12⟩[12]⟨13⟩^2[13]⟨34⟩[34][35]⟨36⟩-9/2⟨13⟩⟨23⟩⟨24⟩^2[24]^3[35]⟨46⟩+9/2⟨13⟩⟨24⟩^3[24]^3[35]⟨36⟩-4⟨12⟩⟨24⟩^2[24]^3⟨34⟩[35]⟨36⟩+7/2⟨12⟩⟨13⟩[14]⟨24⟩[24]^2⟨34⟩[35]⟨46⟩-4⟨12⟩⟨13⟩[13]⟨24⟩[24]^2⟨34⟩[35]⟨36⟩+9/2⟨14⟩⟨34⟩^3[34]^3⟨36⟩[45]-5/2⟨12⟩[23]⟨34⟩^3[34]^2⟨36⟩[45]+8⟨12⟩[12]⟨13⟩[23]⟨24⟩⟨34⟩[34]⟨36⟩[45]-2⟨14⟩⟨24⟩[24]⟨34⟩^2[34]^2⟨36⟩[45]+4⟨14⟩⟨24⟩^2[24]^2⟨34⟩[34]⟨36⟩[45]+4⟨13⟩⟨14⟩[14]⟨24⟩^2[24]^2[35]⟨36⟩+19[12]^2⟨13⟩^3⟨24⟩⟨26⟩[34][35]+19[12]⟨13⟩^3[13]⟨24⟩[34][35]⟨36⟩+19/2[12]⟨13⟩^2⟨24⟩⟨34⟩[34]^2[45]⟨46⟩+19/2[12]⟨13⟩^2⟨24⟩⟨34⟩[34]^2[35]⟨36⟩+19/2[12]⟨13⟩^2⟨23⟩[23]^2⟨24⟩⟨26⟩[45]-4⟨12⟩[24]⟨34⟩^3[34]^2[35]⟨36⟩+15⟨13⟩⟨24⟩[24]⟨34⟩^2[34]^2[35]⟨36⟩-4⟨12⟩⟨23⟩^2[23][24]^2⟨34⟩[35]⟨46⟩-27/2⟨13⟩⟨14⟩^2[14]^2⟨34⟩[34][35]⟨36⟩+65/2⟨12⟩[12]⟨14⟩^2[14]⟨34⟩[34]⟨36⟩[45]+7/2⟨13⟩⟨34⟩^3[34]^3[35]⟨36⟩+15⟨13⟩⟨14⟩[14]⟨34⟩^2[34]^2[35]⟨36⟩-2⟨14⟩^2[14]⟨34⟩^2[34]^2⟨36⟩[45]+3/2⟨12⟩[12]⟨14⟩⟨34⟩^2[34]^2⟨36⟩[45]+4⟨12⟩[12]⟨13⟩⟨34⟩^2[34]^2[35]⟨36⟩+1/2[12]⟨13⟩⟨14⟩^2[14]⟨24⟩[34]⟨36⟩[45]-19/2[12]⟨13⟩^2⟨23⟩⟨24⟩[24][34][35]⟨46⟩-1/2[12]⟨13⟩⟨14⟩⟨24⟩^2[24][34]⟨36⟩[45]+11/2⟨12⟩^2[12]⟨23⟩^2[23]^2[25]⟨36⟩+19/2⟨13⟩^2[13]⟨24⟩^2[24]^2[35]⟨36⟩-4⟨13⟩^2[14]⟨24⟩^2[24]^2[35]⟨46⟩-4⟨12⟩⟨14⟩[14]⟨24⟩[24]^2⟨34⟩[35]⟨36⟩+4⟨12⟩[13]⟨14⟩⟨24⟩[24]^2⟨34⟩⟨36⟩[45]-1/2⟨13⟩[23]⟨24⟩^3[24]^2⟨36⟩[45]+4⟨12⟩⟨23⟩⟨24⟩[24]^3⟨34⟩[35]⟨46⟩}{⟨12⟩⟨13⟩⟨23⟩⟨3|5+6|3]^2⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨34⟩^2[34][35][45](3/2⟨13⟩^2[13]^2+3/2⟨12⟩^2[12]^2-3⟨12⟩[12]⟨34⟩[34]+3/2⟨23⟩^2[23]^2+3⟨13⟩[13]⟨23⟩[23])}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]^2⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨34⟩[34]^2⟨36⟩⟨46⟩⟨4|5+6|4](-2⟨12⟩[24]⟨34⟩-5/2⟨12⟩[12]⟨13⟩+1/2⟨13⟩⟨34⟩[34])}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩⟨3|5+6|3]^2⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{[12]⟨6|1+2|5](1/3⟨24⟩[34]-1/3⟨12⟩[13])}{⟨12⟩⟨2|3+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨14⟩(-1/2⟨14⟩[14]⟨16⟩[25]-1/2[12]⟨14⟩⟨16⟩[45]-1/2⟨13⟩[13]⟨16⟩[25]-1/2⟨13⟩[23][25]⟨26⟩-1/2⟨12⟩[24][25]⟨46⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{1/2⟨12⟩[23][25]^2⟨34⟩}{⟨13⟩⟨23⟩[56]⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{-1/2[12]⟨14⟩⟨16⟩[23]⟨36⟩}{⟨13⟩⟨23⟩⟨56⟩⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{[12]⟨14⟩(1⟨12⟩[12]⟨13⟩⟨16⟩[35]+1⟨12⟩[12]⟨14⟩⟨16⟩[45]-1/2⟨12⟩⟨13⟩[13]⟨16⟩[25]-1/2⟨14⟩^2[24]⟨26⟩[45]-1⟨12⟩⟨14⟩[23]⟨36⟩[45]+1⟨12⟩⟨14⟩[24][35]⟨36⟩-1/2⟨13⟩⟨14⟩[24]⟨26⟩[35])}{⟨12⟩⟨13⟩⟨23⟩⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨16⟩⟨24⟩⟨14⟩⟨6|1+5|2][24](1/2⟨13⟩[13]+1/2⟨14⟩[14]-1/2⟨23⟩[23]-1/2⟨24⟩[24])}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨14⟩[35](1[23]⟨36⟩-1[24]⟨46⟩)}{⟨13⟩⟨23⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(-3[23]^2⟨24⟩⟨36⟩+1[12]⟨14⟩[34]⟨46⟩)}{⟨13⟩⟨23⟩⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-1⟨12⟩[23][25]⟨34⟩[35]}{⟨13⟩⟨23⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨14⟩⟨36⟩[35][23](1⟨14⟩[14]+3⟨23⟩[23]+1⟨24⟩[24])}{⟨13⟩⟨23⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1⟨16⟩[23]⟨46⟩⟨3|1+2|3]^2}{⟨13⟩⟨23⟩⟨56⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1⟨12⟩[12]⟨16⟩[23]⟨34⟩[34]⟨46⟩}{⟨13⟩⟨23⟩⟨56⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1⟨14⟩⟨34⟩[34][35][45]⟨4|1+3|2]}{⟨13⟩⟨23⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-109/3⟨13⟩⟨14⟩^2[14]^2[15]⟨24⟩⟨46⟩+123/2⟨14⟩^2[14]^2⟨24⟩⟨34⟩[45]⟨46⟩-1/2[13]⟨14⟩^2[14]⟨24⟩⟨34⟩⟨36⟩[45]-145/6⟨24⟩⟨34⟩^3[34]^2[45]⟨46⟩-145/6⟨24⟩⟨34⟩^3[34]^2[35]⟨36⟩+1/2⟨14⟩[14]⟨24⟩⟨34⟩^2[34][45]⟨46⟩-3/2⟨13⟩[13]⟨14⟩[14]⟨24⟩⟨34⟩[45]⟨46⟩+173/3⟨12⟩[12]⟨14⟩[14]⟨24⟩⟨34⟩[45]⟨46⟩+145/6[13]⟨14⟩⟨24⟩⟨34⟩^2[34]⟨36⟩[45]+109/3⟨14⟩^3[14]^2[15]⟨24⟩⟨36⟩+203/6⟨14⟩^2[14]^2⟨24⟩⟨34⟩[35]⟨36⟩-71/3⟨14⟩[14]⟨24⟩⟨34⟩^2[34][35]⟨36⟩+43/3⟨12⟩[13]⟨14⟩[14]⟨34⟩^2[45]⟨46⟩+131/6⟨12⟩^2[12][14]⟨34⟩^2[35]⟨46⟩-47/2⟨12⟩^2[12]^2⟨24⟩⟨34⟩[45]⟨46⟩+104/3⟨12⟩[12]⟨24⟩⟨34⟩^2[34][45]⟨46⟩-100/3⟨12⟩^2[12][13]⟨34⟩^2[45]⟨46⟩-133/6⟨12⟩[13]^2⟨14⟩⟨34⟩^2⟨36⟩[45]+149/3⟨12⟩^2[13][14][25]⟨34⟩^2⟨46⟩+25/3⟨12⟩^2[13]^2[25]⟨34⟩^2⟨36⟩-11⟨12⟩^2[12][13]⟨34⟩^2[35]⟨36⟩+72⟨12⟩[13]⟨14⟩[14]⟨34⟩^2[35]⟨36⟩+275/12⟨12⟩^3[12]^2[15]⟨34⟩⟨46⟩-1/3⟨12⟩^2[12]⟨14⟩[14][15]⟨34⟩⟨46⟩-39/2⟨12⟩^2[12][13]⟨14⟩[15]⟨34⟩⟨36⟩+299/6⟨12⟩[13]⟨14⟩^2[14][15]⟨34⟩⟨36⟩+133/6⟨12⟩[13]⟨34⟩^3[34][35]⟨36⟩+319/6⟨12⟩[12]⟨14⟩^2[14][15]⟨24⟩⟨36⟩+133/6⟨12⟩[13]⟨34⟩^3[34][45]⟨46⟩-133/6⟨12⟩[12]⟨23⟩⟨34⟩^2[34][35]⟨46⟩-313/6⟨12⟩⟨13⟩[13]^2⟨34⟩^2[35]⟨36⟩+503/6⟨12⟩[12]⟨14⟩[14]⟨24⟩⟨34⟩[35]⟨36⟩-17⟨12⟩[12][13]⟨14⟩⟨24⟩⟨34⟩⟨36⟩[45]+36⟨12⟩⟨14⟩[14]^2⟨24⟩[25]⟨34⟩⟨46⟩-63/2⟨12⟩[13]⟨24⟩[24]⟨34⟩^2[45]⟨46⟩+83/3⟨24⟩^3[24]^2⟨34⟩[45]⟨46⟩-82/3[12]⟨14⟩⟨24⟩^3[24]⟨36⟩[45]+29/6⟨14⟩[14]⟨24⟩^2[24]⟨34⟩[45]⟨46⟩+115/6⟨12⟩[14]⟨24⟩[24]⟨34⟩^2[35]⟨46⟩+563/12⟨12⟩^2[12][14]⟨24⟩[25]⟨34⟩⟨46⟩+767/6⟨12⟩⟨13⟩[13]^2⟨23⟩[25]⟨34⟩⟨46⟩+161/3⟨12⟩⟨13⟩^2[13]^2[15]⟨34⟩⟨46⟩+256/3⟨12⟩^2[12]⟨13⟩[13][15]⟨34⟩⟨46⟩-154/3⟨12⟩[12]⟨13⟩[13]⟨23⟩⟨34⟩[35]⟨46⟩+99/4⟨12⟩^2[12][13]⟨23⟩[25]⟨34⟩⟨46⟩+67/3⟨13⟩[13]⟨23⟩^2[23]⟨34⟩[35]⟨46⟩+77/6⟨23⟩^3[23]^2⟨34⟩[35]⟨46⟩-65/6⟨12⟩[13]⟨23⟩^2[23][25]⟨34⟩⟨46⟩+77/2⟨12⟩[12]⟨23⟩^2[23]⟨34⟩[35]⟨46⟩+148/3⟨13⟩^2[13]^2⟨24⟩⟨34⟩[45]⟨46⟩-2⟨13⟩^2[13][14]⟨24⟩⟨34⟩[35]⟨46⟩+123/2⟨13⟩^2[13]^2⟨24⟩⟨34⟩[35]⟨36⟩-147/2⟨13⟩^3[13]^2[15]⟨24⟩⟨46⟩-89/6⟨23⟩⟨24⟩^3[24]^2[25]⟨46⟩+233/3⟨13⟩[13]⟨23⟩⟨24⟩^2[24][25]⟨46⟩-65/2[12]⟨13⟩⟨23⟩⟨24⟩^2[24][35]⟨46⟩-155/2[12]⟨13⟩^2[13]⟨23⟩⟨24⟩[35]⟨46⟩+43/3⟨24⟩^4[24]^2[25]⟨36⟩-35/3[12]⟨13⟩⟨24⟩^3[24][25]⟨26⟩-320/3⟨13⟩[13]⟨24⟩^3[24][25]⟨36⟩-11/3⟨13⟩[14]⟨24⟩^3[24][25]⟨46⟩-3/2[12]⟨13⟩⟨24⟩^3[24][45]⟨46⟩+169/3[12]⟨13⟩⟨24⟩^3[24][35]⟨36⟩+3/2⟨24⟩^3[24]^2⟨34⟩[35]⟨36⟩+1/2⟨13⟩^2[13]^2⟨24⟩^2[25]⟨36⟩+350/3⟨13⟩^2[13][14]⟨24⟩^2[25]⟨46⟩-13[12]⟨13⟩^2[13]⟨24⟩^2[25]⟨26⟩+83[12]⟨13⟩^2[13]⟨24⟩^2[35]⟨36⟩+18[12]^2⟨13⟩^2⟨24⟩^2⟨26⟩[35]-155/3[12]⟨13⟩^2[14]⟨24⟩^2[35]⟨46⟩+71/6[12]⟨13⟩⟨14⟩^2[14][15]⟨24⟩⟨26⟩-2⟨13⟩[13]⟨14⟩^2[14][15]⟨24⟩⟨36⟩+149/2⟨13⟩^2[13]^2⟨14⟩[15]⟨24⟩⟨36⟩+2⟨13⟩^2[13]⟨14⟩[14][15]⟨24⟩⟨46⟩-109/3[12]⟨13⟩^2[13]⟨24⟩^2[45]⟨46⟩-149/6[12]⟨13⟩[23]⟨24⟩^3⟨36⟩[45]-27/2⟨23⟩[23]⟨24⟩^3[24][25]⟨36⟩-55/3[12]⟨13⟩⟨23⟩[23]⟨24⟩^2[25]⟨26⟩-72⟨13⟩[13]⟨23⟩[23]⟨24⟩^2[25]⟨36⟩+379/6⟨13⟩[13]⟨23⟩^2[23]⟨24⟩[25]⟨46⟩+63⟨14⟩^2[14]^2⟨24⟩^2[25]⟨36⟩-133/6⟨12⟩⟨13⟩[13][14]⟨34⟩^2[35]⟨46⟩+15/2⟨12⟩[13]⟨23⟩[23]⟨34⟩^2[35]⟨36⟩-63/2⟨12⟩⟨13⟩[13]^2⟨34⟩^2[45]⟨46⟩-161/3⟨12⟩⟨13⟩[13]^2⟨14⟩[15]⟨34⟩⟨36⟩-299/6⟨12⟩⟨13⟩[13]⟨14⟩[14][15]⟨34⟩⟨46⟩+1/4⟨12⟩^2[12]^2⟨24⟩⟨34⟩[35]⟨36⟩+73/6⟨12⟩^2[12]^2⟨24⟩^2[25]⟨36⟩+16⟨12⟩[12]^2⟨13⟩⟨24⟩^2[35]⟨36⟩+191/3[12]⟨13⟩[13]⟨14⟩⟨24⟩^2⟨36⟩[45]+5/2[12]⟨13⟩⟨14⟩[14]⟨24⟩^2[35]⟨36⟩-337/6⟨13⟩[13]⟨14⟩[14]⟨24⟩^2[25]⟨36⟩-79/3[12]⟨13⟩⟨14⟩[14]⟨24⟩^2[45]⟨46⟩-65/6⟨12⟩^2[12]^2⟨13⟩[15]⟨24⟩⟨46⟩-55/6⟨12⟩^2[12]^2⟨23⟩⟨24⟩[25]⟨46⟩-47/6[12]⟨13⟩⟨24⟩^2⟨34⟩[34][45]⟨46⟩-133/6⟨13⟩[13]⟨24⟩⟨34⟩^2[34][45]⟨46⟩+64/3[12]⟨13⟩⟨23⟩⟨24⟩⟨34⟩[34][35]⟨46⟩+145/6⟨13⟩[14]⟨24⟩⟨34⟩^2[34][35]⟨46⟩+2⟨13⟩[13]⟨24⟩⟨34⟩^2[34][35]⟨36⟩+89/3⟨12⟩[12]⟨24⟩⟨34⟩^2[34][35]⟨36⟩-1/2⟨13⟩⟨14⟩[14]^2⟨24⟩⟨34⟩[35]⟨46⟩-45⟨24⟩^2[24]⟨34⟩^2[34][35]⟨36⟩+1⟨24⟩^2[24]⟨34⟩^2[34][45]⟨46⟩+127/6⟨23⟩⟨24⟩[24]⟨34⟩^2[34][35]⟨46⟩-2⟨13⟩[13]^2⟨14⟩⟨24⟩⟨34⟩⟨36⟩[45]}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨36⟩(13⟨13⟩^2[13]^3⟨14⟩⟨24⟩⟨36⟩-3/2⟨12⟩⟨13⟩[13]^3⟨14⟩⟨34⟩⟨36⟩+3/2⟨12⟩⟨13⟩^2[13]^3⟨34⟩⟨46⟩-1/2⟨12⟩^2[13]^2[24]⟨34⟩^2⟨46⟩+3/2⟨12⟩⟨13⟩[13]^2⟨34⟩^2[34]⟨46⟩-12⟨13⟩^3[13]^3⟨24⟩⟨46⟩-3/2⟨12⟩^2[12]⟨13⟩[13]^2⟨34⟩⟨46⟩-2⟨12⟩^3[12]^2[13]⟨34⟩⟨46⟩-3⟨12⟩^2[12]^2⟨13⟩[13]⟨24⟩⟨46⟩-13⟨13⟩^2[13]^2⟨24⟩⟨34⟩[34]⟨46⟩-16⟨12⟩⟨13⟩[13]^2⟨24⟩[24]⟨34⟩⟨46⟩+29/2⟨12⟩[12]⟨13⟩[13]⟨24⟩⟨34⟩[34]⟨46⟩+7[12]⟨13⟩⟨24⟩^3[24][34]⟨46⟩-1/2⟨12⟩[12]⟨24⟩⟨34⟩^2[34]^2⟨46⟩+1⟨12⟩[13][23]⟨24⟩⟨34⟩^2[34]⟨36⟩+16⟨13⟩[13]⟨23⟩[23]⟨24⟩⟨34⟩[34]⟨46⟩+4⟨13⟩[13]⟨23⟩^2[23]^2⟨24⟩⟨46⟩+3/2⟨23⟩^3[23]^3⟨24⟩⟨46⟩+4⟨14⟩[14]⟨24⟩^3[24]^2⟨46⟩-1[12]⟨13⟩[23]⟨24⟩^3[34]⟨36⟩+1/2⟨23⟩[23]^2⟨24⟩^3[24]⟨36⟩+1/2⟨23⟩^2[23]^3⟨24⟩^2⟨36⟩+7/2⟨23⟩^2[23]^2⟨24⟩^2[24]⟨46⟩-11⟨23⟩[23]⟨24⟩^3[24]^2⟨46⟩+13[23]⟨24⟩^4[24]^2⟨36⟩+1/2[23]⟨24⟩^2⟨34⟩^2[34]^2⟨36⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨46⟩(-2⟨12⟩^2[12]^2⟨23⟩^2[23]⟨46⟩-2⟨12⟩^3[12]^2[14]⟨34⟩⟨46⟩-1/2⟨12⟩^2[13][14][24]⟨34⟩^2⟨46⟩-1/2⟨12⟩[14]⟨24⟩[24]⟨34⟩^2[34]⟨46⟩+4⟨12⟩[14]⟨24⟩^2[24]^2⟨34⟩⟨46⟩-2[12]⟨13⟩⟨14⟩^2[14]^2⟨24⟩⟨26⟩+7/2[12]⟨13⟩^2[13]⟨24⟩^2[24]⟨26⟩+1⟨13⟩^3[13]^2[14]⟨24⟩⟨46⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[45](-71/2⟨12⟩[13]⟨14⟩^2[14][15]⟨34⟩^2+169/6⟨14⟩^2[14]^2⟨24⟩⟨34⟩^2[35]-71/2⟨12⟩[13]⟨14⟩[14]⟨34⟩^3[35]+61/3[12]⟨13⟩⟨14⟩^2[14][15]⟨24⟩^2+125/6[12]⟨13⟩^2[13]⟨14⟩[15]⟨24⟩^2-37/3⟨12⟩[12]^2⟨13⟩⟨14⟩[15]⟨24⟩^2+151/6⟨14⟩^3[14]^2[15]⟨24⟩⟨34⟩-163/6⟨13⟩^2[13]^2⟨14⟩[15]⟨24⟩⟨34⟩+5/6⟨12⟩[12]⟨14⟩^2[14][15]⟨24⟩⟨34⟩+9/4⟨12⟩^2[12]^2⟨14⟩[15]⟨24⟩⟨34⟩+82/3[12]^2⟨13⟩⟨14⟩⟨24⟩^3[45]+25/3[12]⟨13⟩⟨14⟩[14]⟨24⟩^3[25]-89/6[12]⟨13⟩⟨24⟩^4[24][25]+133/6[12]⟨13⟩^2[13]⟨24⟩^3[25]+25/2[12]^2⟨13⟩^2⟨24⟩^3[35]+9/4⟨24⟩^4[24]^2[25]⟨34⟩+7/3⟨24⟩^3[24]^2⟨34⟩^2[35]+89/6⟨13⟩[13]⟨23⟩[23]⟨24⟩^2[25]⟨34⟩-163/6⟨13⟩^2[13]^2⟨24⟩⟨34⟩^2[35]+11/3⟨23⟩[23]⟨24⟩^3[24][25]⟨34⟩+59/4⟨23⟩^2[23]^2⟨24⟩^2[25]⟨34⟩+71/3[23]⟨24⟩^2⟨34⟩^3[34][45]+7/3⟨23⟩[23]⟨24⟩⟨34⟩^3[34][35])}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[35](-3⟨13⟩⟨14⟩^2[14]^2[15]⟨24⟩⟨34⟩-3/4⟨23⟩^3[23]^2⟨34⟩^2[35]-3⟨23⟩⟨24⟩[24]⟨34⟩^3[34][35]-41/4⟨23⟩⟨24⟩^2[24]^2⟨34⟩^2[35]+3/4⟨12⟩^3[12]^2[15]⟨34⟩^2+3/2[12]⟨13⟩^3[13][15]⟨24⟩^2+5/3⟨12⟩[12]^2⟨13⟩^2[15]⟨24⟩^2-10/3⟨12⟩[12]⟨13⟩^2[13][15]⟨24⟩⟨34⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-3/2⟨12⟩[12]⟨13⟩⟨14⟩[15]⟨46⟩-16⟨12⟩[12]⟨14⟩⟨34⟩[35]⟨36⟩-25/2⟨12⟩[12]⟨13⟩⟨34⟩[35]⟨46⟩-14⟨14⟩^3[14][15]⟨36⟩+55/2⟨13⟩⟨14⟩^2[14][15]⟨46⟩-6⟨13⟩^2[13]⟨14⟩[15]⟨46⟩-8[13]⟨14⟩^2⟨34⟩⟨36⟩[45]-9⟨14⟩^2[14]⟨34⟩[35]⟨36⟩-21/2[12]⟨13⟩^2⟨24⟩[35]⟨46⟩-13/2⟨13⟩[13]⟨14⟩⟨34⟩[45]⟨46⟩-15⟨13⟩⟨14⟩[14]⟨34⟩[35]⟨46⟩+11/2⟨14⟩⟨34⟩^2[34][45]⟨46⟩+29⟨12⟩[24]⟨34⟩^2[35]⟨46⟩+45⟨14⟩⟨34⟩^2[34][35]⟨36⟩-19/2⟨14⟩^2[14]⟨34⟩[45]⟨46⟩-21⟨13⟩[13]⟨14⟩⟨34⟩[35]⟨36⟩-4⟨14⟩⟨24⟩[24]⟨34⟩[45]⟨46⟩+33⟨14⟩⟨24⟩[24]⟨34⟩[35]⟨36⟩-35⟨13⟩⟨24⟩[24]⟨34⟩[35]⟨46⟩+14⟨13⟩⟨14⟩[14]⟨24⟩[25]⟨46⟩+21/2⟨13⟩^2[13]⟨24⟩[25]⟨46⟩-35/2⟨13⟩⟨34⟩^2[34][35]⟨46⟩-14⟨14⟩⟨24⟩^2[24][25]⟨36⟩-41/2⟨13⟩[23]⟨24⟩⟨34⟩[35]⟨36⟩-3⟨13⟩[23]⟨24⟩⟨34⟩[45]⟨46⟩}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩^2(1⟨13⟩⟨34⟩[34]^2-2⟨12⟩[24]⟨34⟩[34]+21/2⟨12⟩⟨13⟩[13][24]-23/2⟨12⟩[12]⟨13⟩[34]-21/2⟨13⟩⟨14⟩[14][34])}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{3[13]⟨14⟩^2⟨34⟩[34]⟨36⟩^2}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩[45](-53/2⟨14⟩⟨24⟩[24]⟨34⟩[35]-8[13]⟨14⟩^2⟨34⟩[45]-13/2⟨14⟩[23]⟨24⟩⟨34⟩[45]+41/2⟨14⟩^2[14]⟨34⟩[35]-6⟨12⟩[13]⟨14⟩[25]⟨34⟩-7/2⟨12⟩[23]⟨24⟩[25]⟨34⟩-1⟨13⟩[13]⟨14⟩⟨24⟩[25])}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩[56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩[35]⟨13⟩(23/2⟨24⟩[24]⟨34⟩[35]-35/2⟨14⟩[14]⟨24⟩[25]-7/2⟨13⟩[13]⟨24⟩[25]+63/2⟨14⟩[14]⟨34⟩[35])}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩[56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{33/2[12]⟨13⟩^3[13]⟨24⟩[45]⟨46⟩-35/2⟨13⟩^3[13][14]⟨24⟩[25]⟨46⟩-3/2⟨12⟩[12]⟨13⟩^2[14]⟨24⟩[25]⟨46⟩+65/2⟨13⟩^2⟨14⟩[14]^2⟨24⟩[25]⟨46⟩-5⟨13⟩⟨14⟩^2[14]^2⟨24⟩[25]⟨36⟩+21⟨13⟩^2[13]⟨14⟩[14]⟨24⟩[25]⟨36⟩-3/2[12]⟨13⟩^2⟨14⟩[14]⟨24⟩[25]⟨26⟩-43/2[12]⟨13⟩^3[14]⟨24⟩[35]⟨46⟩-15[12]⟨13⟩^2⟨14⟩[14]⟨24⟩[45]⟨46⟩+3/2⟨12⟩[12]^2⟨13⟩^2⟨24⟩[45]⟨46⟩+21/2⟨13⟩^2[13]⟨23⟩[24]⟨34⟩[35]⟨46⟩-57/2⟨12⟩[12]⟨13⟩⟨23⟩[24]⟨34⟩[35]⟨46⟩+57/2⟨12⟩⟨13⟩[14][24]⟨34⟩^2[35]⟨46⟩+5/2⟨13⟩^2⟨14⟩[14]^2⟨34⟩[35]⟨46⟩-6⟨12⟩[12]⟨13⟩^2[13]⟨34⟩[45]⟨46⟩-3/2⟨12⟩^2[12]^2⟨13⟩⟨34⟩[45]⟨46⟩+55/2⟨12⟩[12]⟨13⟩⟨14⟩[14]⟨34⟩[45]⟨46⟩-14⟨13⟩⟨14⟩^2[14]^2⟨34⟩[45]⟨46⟩+7/2⟨12⟩[24]⟨34⟩^3[34][45]⟨46⟩+19/2⟨12⟩⟨14⟩[14][24]⟨34⟩^2[45]⟨46⟩+40⟨12⟩⟨13⟩[13][24]⟨34⟩^2[35]⟨36⟩-35/2⟨13⟩^3[13]⟨14⟩[14][15]⟨46⟩-31⟨12⟩^2[12]⟨13⟩[14][25]⟨34⟩⟨46⟩+11⟨12⟩^2[12]⟨13⟩[13][25]⟨34⟩⟨36⟩+73/2⟨12⟩^2[13][24][25]⟨34⟩^2⟨36⟩-19/2⟨12⟩^2[12][24]⟨34⟩^2[35]⟨36⟩+21/2⟨13⟩⟨23⟩^2[23][24]⟨34⟩[35]⟨46⟩+65/2⟨13⟩^2⟨14⟩^2[14]^2[15]⟨46⟩-3/2[12]⟨13⟩^2⟨14⟩^2[14][15]⟨26⟩+21⟨13⟩^2[13]⟨14⟩^2[14][15]⟨36⟩-19⟨13⟩⟨14⟩^3[14]^2[15]⟨36⟩+65/2⟨12⟩^2[12]⟨14⟩[14][25]⟨34⟩⟨36⟩+5/2⟨13⟩⟨34⟩^3[34]^2[45]⟨46⟩-14⟨12⟩[12]⟨14⟩^2[14]⟨34⟩⟨36⟩[45]-7/2⟨14⟩⟨24⟩^2[24]^2⟨34⟩⟨36⟩[45]+14⟨12⟩⟨24⟩^2[24]^2[25]⟨34⟩⟨36⟩-37/2⟨12⟩⟨14⟩^2[14]^2[25]⟨34⟩⟨36⟩-14⟨13⟩⟨24⟩^3[24]^2[25]⟨36⟩}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨34⟩[45](-1/2⟨12⟩⟨24⟩^2[24]^2[25]⟨34⟩+7/2⟨12⟩⟨23⟩[23][24]⟨34⟩^2[35]-1/2⟨14⟩⟨24⟩^2[24]^2⟨34⟩[45]-1[12]⟨13⟩^2[13]⟨14⟩⟨24⟩[45]-7/2[12]⟨13⟩^3[13]⟨24⟩[35]-1[12]⟨13⟩^2⟨24⟩⟨34⟩[34][35]-1⟨12⟩⟨13⟩[13]⟨14⟩[14][25]⟨34⟩-1/2⟨13⟩⟨14⟩^2[14]^2⟨34⟩[35]+5/2⟨13⟩^2[13]⟨14⟩[14]⟨34⟩[35]-1⟨14⟩^2[14]⟨34⟩^2[34][45]-1⟨14⟩⟨34⟩^3[34]^2[45])}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩[56]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-241/2⟨13⟩⟨14⟩[14][15]⟨24⟩⟨46⟩+239/12⟨23⟩⟨24⟩^2[24][25]⟨46⟩+51/2⟨23⟩^2[23]⟨24⟩[25]⟨46⟩-421/12⟨23⟩^2[23]⟨34⟩[35]⟨46⟩+509/12⟨13⟩[14]⟨24⟩^2[25]⟨46⟩-47/2[12]⟨13⟩⟨23⟩⟨24⟩[35]⟨46⟩-27⟨12⟩[12]⟨23⟩⟨24⟩[25]⟨46⟩+41/6[12]⟨13⟩⟨24⟩^2[45]⟨46⟩+43/2⟨12⟩[12]⟨24⟩^2[25]⟨36⟩+5/6[12]⟨13⟩⟨24⟩^2[35]⟨36⟩+223/3⟨13⟩[13]⟨24⟩^2[25]⟨36⟩-22⟨23⟩[23]⟨24⟩^2[25]⟨36⟩-173/12⟨24⟩^3[24][25]⟨36⟩-299/2⟨13⟩^2[13][15]⟨24⟩⟨46⟩-76/3⟨12⟩[12]⟨13⟩[15]⟨24⟩⟨46⟩-19/2⟨14⟩^2[14][15]⟨24⟩⟨36⟩+245/3⟨13⟩[13]⟨14⟩[15]⟨24⟩⟨36⟩-61/6[12]⟨14⟩⟨24⟩^2⟨36⟩[45]+127/4⟨14⟩[14]⟨24⟩^2[25]⟨36⟩+101/3⟨12⟩[12]⟨14⟩[15]⟨24⟩⟨36⟩-499/12[23]⟨24⟩^2⟨34⟩⟨36⟩[45]+163/4⟨24⟩⟨34⟩^2[34][35]⟨36⟩+557/12⟨24⟩⟨34⟩^2[34][45]⟨46⟩+305/12⟨24⟩^2[24]⟨34⟩[35]⟨36⟩+319/12⟨14⟩[14]⟨24⟩⟨34⟩[35]⟨36⟩-341/12[13]⟨14⟩⟨24⟩⟨34⟩⟨36⟩[45]+17/3⟨14⟩[14]⟨24⟩⟨34⟩[45]⟨46⟩+161/4⟨13⟩[13]⟨24⟩⟨34⟩[45]⟨46⟩+107/12⟨13⟩[14]⟨24⟩⟨34⟩[35]⟨46⟩-29/3⟨23⟩[23]⟨24⟩⟨34⟩[45]⟨46⟩-539/12⟨23⟩[23]⟨24⟩⟨34⟩[35]⟨36⟩+23⟨23⟩⟨34⟩^2[34][35]⟨46⟩-133/6⟨12⟩[14]⟨34⟩^2[35]⟨46⟩+5/6⟨12⟩⟨14⟩[14][15]⟨34⟩⟨46⟩-77/3⟨12⟩[12]⟨23⟩⟨34⟩[35]⟨46⟩-275/12⟨12⟩^2[12][15]⟨34⟩⟨46⟩}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨46⟩(23⟨23⟩⟨34⟩^2[34]^2⟨46⟩-19⟨24⟩⟨34⟩^2[34]^2⟨36⟩+23⟨23⟩⟨24⟩^2[24]^2⟨46⟩-18⟨24⟩^3[24]^2⟨36⟩+7/2⟨14⟩[14]⟨24⟩^2[24]⟨36⟩+3⟨14⟩^2[14]^2⟨24⟩⟨36⟩-37⟨24⟩^2[24]⟨34⟩[34]⟨36⟩+6⟨14⟩[14]⟨24⟩⟨34⟩[34]⟨36⟩-13/2⟨23⟩[23]⟨24⟩^2[24]⟨36⟩+46⟨23⟩⟨24⟩[24]⟨34⟩[34]⟨46⟩-35/2⟨23⟩[23]⟨24⟩⟨34⟩[34]⟨36⟩-23⟨23⟩^3[23]^2⟨46⟩-11/2⟨12⟩[13]⟨24⟩[24]⟨34⟩⟨36⟩+7/2⟨12⟩[12]⟨24⟩⟨34⟩[34]⟨36⟩+5/2⟨12⟩^2[12][14]⟨34⟩⟨46⟩-5/2⟨12⟩^2[12]^2⟨24⟩⟨36⟩-6[12]⟨13⟩⟨24⟩^2[34]⟨36⟩+1/2⟨12⟩⟨14⟩[14]^2⟨34⟩⟨46⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[23]⟨24⟩⟨36⟩^2(49/2⟨23⟩[23]⟨24⟩+27/2⟨24⟩⟨34⟩[34]-23/2⟨12⟩[13]⟨34⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[45](36⟨14⟩^2[14][15]⟨24⟩⟨34⟩-88/3⟨12⟩[13]⟨14⟩[15]⟨34⟩^2-39⟨12⟩[12]⟨14⟩[15]⟨24⟩⟨34⟩-89/6⟨12⟩[13]⟨34⟩^3[35]-106/3⟨12⟩[12]⟨24⟩⟨34⟩^2[35]+17/2⟨24⟩⟨34⟩^3[34][35]+9⟨24⟩^2[24]⟨34⟩^2[35]+15/2⟨24⟩^3[24][25]⟨34⟩+28[12]⟨14⟩⟨24⟩^2⟨34⟩[45]-1/3[12]⟨13⟩⟨14⟩[15]⟨24⟩^2)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[35](-79/6⟨13⟩[13]⟨23⟩⟨24⟩[25]⟨34⟩+3/2⟨23⟩^2[23]⟨34⟩^2[35]+1/6⟨23⟩⟨24⟩[24]⟨34⟩^2[35]+17/6⟨23⟩^2[23]⟨24⟩[25]⟨34⟩-3/2[12]⟨13⟩^2[15]⟨24⟩^2)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-4⟨13⟩⟨14⟩[14][15]⟨24⟩^2[25]}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨24⟩⟨36⟩(s_{13}-s_{24})(1/6[12]⟨13⟩⟨24⟩[45]+1/6⟨13⟩^2[13][15]+1/6⟨13⟩[13]⟨34⟩[45]-1/6⟨34⟩^2[34][45])}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨2|3+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨34⟩^2⟨24⟩[45]^2(s_{13}-s_{24})(1/6⟨34⟩[34]-1/6⟨12⟩[12])}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{62/3⟨13⟩⟨24⟩^2[24][25]⟨36⟩-26⟨13⟩^2[14]⟨24⟩[25]⟨46⟩+401/6⟨13⟩⟨14⟩[14]⟨24⟩[25]⟨36⟩+71/2[12]⟨13⟩^2⟨24⟩[45]⟨46⟩+1⟨13⟩^3[13][15]⟨46⟩-57/2⟨13⟩^2⟨14⟩[14][15]⟨46⟩-5/6⟨12⟩[24]⟨34⟩^2[35]⟨36⟩+75/2⟨12⟩[24]⟨34⟩^2[45]⟨46⟩-11/6⟨13⟩⟨34⟩^2[34][35]⟨36⟩-1[12]⟨13⟩^2⟨24⟩[35]⟨36⟩-335/6[12]⟨13⟩⟨14⟩⟨24⟩⟨36⟩[45]-19⟨13⟩⟨24⟩[24]⟨34⟩[45]⟨46⟩+2⟨14⟩⟨24⟩[24]⟨34⟩⟨36⟩[45]+1⟨13⟩⟨23⟩[23]⟨24⟩[25]⟨36⟩+4/3⟨13⟩[23]⟨24⟩⟨34⟩⟨36⟩[45]-2⟨13⟩^2[13]⟨34⟩[45]⟨46⟩-1⟨13⟩^2[13]⟨34⟩[35]⟨36⟩+21/2⟨13⟩^2[14]⟨34⟩[35]⟨46⟩+7/6⟨13⟩[13]⟨14⟩⟨34⟩⟨36⟩[45]+3⟨14⟩^2[14]⟨34⟩⟨36⟩[45]-7/6⟨13⟩^2[13]⟨14⟩[15]⟨36⟩+86/3⟨13⟩⟨14⟩^2[14][15]⟨36⟩+2/3⟨14⟩⟨34⟩^2[34]⟨36⟩[45]-4/3⟨13⟩⟨34⟩^2[34][45]⟨46⟩+1⟨13⟩⟨23⟩[23]⟨34⟩[35]⟨36⟩-1⟨13⟩⟨23⟩^2[23][25]⟨46⟩+1[12]⟨13⟩^2⟨23⟩[35]⟨46⟩-1/3⟨12⟩⟨13⟩[13][25]⟨34⟩⟨36⟩-6⟨12⟩^2[12][25]⟨34⟩⟨36⟩+1/2⟨12⟩⟨23⟩[23][25]⟨34⟩⟨36⟩+11⟨12⟩⟨14⟩[14][25]⟨34⟩⟨36⟩+3/2⟨12⟩[23]⟨34⟩^2⟨36⟩[45]}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(-21/2⟨12⟩⟨23⟩[24]^2⟨34⟩⟨46⟩+21/2⟨13⟩^2[14]⟨34⟩[34]⟨46⟩-1/2⟨12⟩^2[12][24]⟨34⟩⟨36⟩-1/2⟨12⟩^2[12]^2⟨13⟩⟨36⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1/2⟨12⟩^2[12]^2⟨14⟩⟨36⟩^2}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨34⟩[45](37/3⟨13⟩⟨24⟩[24]⟨34⟩[35]+48[12]⟨13⟩⟨14⟩⟨24⟩[45]-35/2⟨13⟩⟨14⟩[14]⟨24⟩[25]-25/6⟨14⟩⟨34⟩^2[34][45]+94/3⟨13⟩⟨14⟩[14]⟨34⟩[35]-37/2⟨12⟩[12]⟨14⟩⟨34⟩[45]-11/6⟨12⟩[23]⟨34⟩^2[45])}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨14⟩(230/3⟨14⟩[15]⟨36⟩+199/3⟨24⟩[25]⟨36⟩+257/12⟨34⟩[35]⟨36⟩+135/4⟨34⟩[45]⟨46⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩}+\\
\scriptscriptstyle\frac{⟨46⟩(67/2⟨12⟩[12]⟨14⟩⟨36⟩-105/2⟨12⟩[24]⟨34⟩⟨46⟩-21/2⟨14⟩^2[14]⟨36⟩+13⟨14⟩⟨24⟩[24]⟨36⟩)}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩}+\\
\scriptscriptstyle\frac{9[13]⟨14⟩^2⟨36⟩^2}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩⟨56⟩}+\\
\scriptscriptstyle\frac{⟨14⟩⟨34⟩[45](-329/12⟨14⟩[15]-79/3⟨34⟩[35])}{⟨12⟩⟨13⟩⟨23⟩⟨34⟩[56]}+\\
\scriptscriptstyle\frac{⟨46⟩(77/2⟨24⟩[25]+479/12⟨34⟩[35]-431/3⟨14⟩[15])}{⟨12⟩⟨23⟩⟨34⟩}+\\
\scriptscriptstyle\frac{⟨46⟩(-30[12]⟨14⟩⟨26⟩-37/2[13]⟨14⟩⟨36⟩+23⟨23⟩[23]⟨46⟩+15/2⟨24⟩[24]⟨46⟩-25/2⟨12⟩[12]⟨46⟩-23⟨34⟩[34]⟨46⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩}+\\
\scriptscriptstyle\frac{⟨34⟩[35](8⟨14⟩[15]+83/12⟨34⟩[35])}{⟨12⟩⟨23⟩⟨34⟩[56]}+\\
\scriptscriptstyle\frac{1⟨14⟩[15]⟨24⟩[25]}{⟨12⟩⟨23⟩⟨34⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_51.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3/2[23]⟨24⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]s_{234}}+\\
\scriptscriptstyle\frac{-21/2[23]⟨24⟩^2[24][35]⟨36⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨3|2+4|3]s_{234}}+\\
\scriptscriptstyle\frac{6[15][23]^2⟨24⟩⟨36⟩}{⟨23⟩⟨56⟩[56]⟨3|2+4|3]s_{234}}+\\
\scriptscriptstyle\frac{-15⟨46⟩⟨6|1+5|3]}{⟨12⟩⟨23⟩⟨56⟩s_{234}}+\\
\scriptscriptstyle\frac{15⟨14⟩[15][34]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{-9⟨14⟩[15][23]⟨26⟩}{⟨12⟩⟨23⟩⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{-21/2[23]⟨24⟩⟨6|1+3|5]}{⟨12⟩⟨23⟩⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{1/4[12]⟨13⟩[34]⟨6|1+2|5](s_{123}-s_{124})}{⟨12⟩⟨3|1+2|4]^2Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{1[24][35]⟨3|1+2|5]}{⟨12⟩[56]⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{3/16[12]⟨13⟩[34]⟨4|1+2|3]⟨6|1+2|5](s_{123}-s_{124})}{⟨12⟩⟨3|1+2|4]Δ_{12|34|56}^2}+\\
\scriptscriptstyle\frac{[13](s_{234}-s_{134})(s_{13}-s_{24})(-1/2[24]⟨26⟩⟨46⟩+3/8[34]⟨36⟩⟨46⟩-1/2[35]⟨36⟩⟨56⟩)}{⟨12⟩⟨56⟩⟨2|3+4|1]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{7/8[15][35]s_{34}(s_{13}-s_{24})(s_{234}-s_{134})}{⟨12⟩[56]⟨2|3+4|1]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{⟨46⟩[24](-1⟨24⟩[24][34]⟨46⟩-1/8[23]⟨24⟩[34]⟨36⟩+1[23]⟨24⟩[24]⟨26⟩+5/8[13]⟨14⟩[34]⟨36⟩+1⟨13⟩[13]^2⟨16⟩)}{⟨12⟩⟨56⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{12}-s_{34})(-1/2[23][24]⟨26⟩+3/8[23][34]⟨36⟩+1/2[24][34]⟨46⟩)}{⟨12⟩⟨56⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{(s_{12}-s_{34})(5/2[24]⟨34⟩[35]^2-7/4[25]^2⟨26⟩[36]+17/8[25][35]⟨36⟩[36]+17/8[25]⟨35⟩[35]^2-7/4⟨25⟩[25]^2[35]-17/8[23]⟨34⟩[35][45])}{⟨12⟩[56]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{-7/4[24][35]⟨46⟩^2[46]-7/4[24][35]⟨45⟩[45]⟨46⟩+1[24]⟨25⟩[25][35]⟨46⟩+1[24][25]⟨26⟩[36]⟨46⟩-1/4[23][24]⟨26⟩⟨46⟩[56]-1/4[25][35]⟨45⟩[45]⟨56⟩-1/4[25][35]⟨46⟩[46]⟨56⟩+11/4[23][25]⟨26⟩⟨56⟩[56]+7/4[23]⟨25⟩[25][45]⟨46⟩+7/4[23][25]⟨26⟩⟨46⟩[46]+5/16[23]⟨45⟩[45]^2⟨46⟩-1/2[24][34]⟨46⟩^2[56]-7/8[23][45]⟨46⟩⟨56⟩[56]+5/16[23][45]⟨46⟩^2[46]+1[23]^2⟨26⟩⟨36⟩[56]+13/16[23][34]⟨36⟩⟨46⟩[56]-1/4[23]⟨24⟩[24][45]⟨46⟩+7/16[23][35]⟨36⟩^2[36]+7/16[23]⟨35⟩[35]^2⟨36⟩+11/16[23]⟨34⟩[35][45]⟨56⟩-9/8[24][35]⟨46⟩⟨56⟩[56]}{⟨12⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{(s_{34}-s_{56})(-5/8[24][35]⟨46⟩-13/16[23][35]⟨36⟩-11/4[23][25]⟨26⟩+19/16[23][45]⟨46⟩-1/4[25][35]⟨56⟩)}{⟨12⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{-3/4[13][23][24]⟨36⟩⟨46⟩}{⟨56⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{[25]^2(7/4[13]⟨35⟩[35]+7/4[13]⟨36⟩[36]+7/4[14][35]⟨45⟩+7/4[14][36]⟨46⟩)}{[56]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{[35][12][25](15/8⟨35⟩[35]+15/8⟨36⟩[36])}{[56]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{-3/16[12][23][35]⟨36⟩-1/4[12][24][35]⟨46⟩+1[13][23][25]⟨36⟩+3[13][24][25]⟨46⟩+7/4[13][25]^2⟨56⟩+23/16[12][23][45]⟨46⟩+1/4[12][25][35]⟨56⟩}{⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{7/2⟨34⟩[34]^2⟨36⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{7/2⟨34⟩^2[34][35][45]}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{2[35]⟨36⟩}{⟨12⟩⟨23⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-7/2[34]⟨36⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{[35](1⟨23⟩[25]-11/2⟨34⟩[45])}{⟨12⟩⟨23⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{3/8[12]⟨14⟩[34]⟨4|1+2|3]⟨6|1+2|5]}{⟨12⟩Δ_{12|34|56}^2}+\\
\scriptscriptstyle\frac{-1/2[13][35]⟨46⟩(s_{234}-s_{134})}{⟨12⟩⟨2|3+4|1]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{⟨46⟩[13](s_{234}-s_{134})(3/8[34]⟨46⟩+1/2[23]⟨26⟩)}{⟨12⟩⟨56⟩⟨2|3+4|1]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{⟨46⟩[23](13/8[34]⟨46⟩-7/4[23]⟨26⟩)}{⟨12⟩⟨56⟩Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{1[23]⟨24⟩⟨2|1+6|5]⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨1|5+6|1]⟨2|3+4|2]^2}+\\
\scriptscriptstyle\frac{1/2[23]⟨24⟩⟨26⟩[56]⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨1|5+6|1]⟨2|3+4|2]^2}+\\
\scriptscriptstyle\frac{-1/2[23]⟨24⟩[25]⟨56⟩⟨2|1+6|5]}{⟨12⟩⟨23⟩⟨1|5+6|1]⟨2|3+4|2]^2}+\\
\scriptscriptstyle\frac{-451/36[23]⟨24⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]^2}+\\
\scriptscriptstyle\frac{1/2[23]⟨24⟩[25]⟨2|1+6|5]}{⟨12⟩⟨23⟩[56]⟨2|3+4|2]^2}+\\
\scriptscriptstyle\frac{-3/2[15]⟨16⟩[23]⟨24⟩}{⟨12⟩⟨23⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-3/2⟨24⟩⟨6|1+5|2]⟨6|1+4|3]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{4⟨24⟩[35]⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1/2[23]⟨24⟩⟨6|1+2|5]}{⟨12⟩⟨23⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-2⟨26⟩[34]⟨46⟩⟨4|1+3|2]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-7/2⟨24⟩[25][34]⟨4|1+6|5]}{⟨12⟩⟨23⟩[56]⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-2⟨24⟩^2[25]^2[34]}{⟨12⟩⟨23⟩[56]⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-3/2[13]⟨26⟩⟨34⟩⟨6|1+2|3]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-7/2[13]⟨26⟩⟨34⟩[34]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{⟨24⟩[15](7/2⟨14⟩[14][35]-2[13]⟨14⟩[45]+3/2⟨13⟩[13][35])}{⟨12⟩⟨23⟩[56]⟨2|3+4|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-1/2⟨16⟩[23]⟨46⟩⟨2|3+4|1]}{⟨12⟩⟨23⟩⟨56⟩⟨1|5+6|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{2⟨16⟩[23]⟨26⟩⟨4|2+3|1]}{⟨12⟩⟨23⟩⟨56⟩⟨1|5+6|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-3/2⟨14⟩[15][23]⟨2|1+6|5]}{⟨12⟩⟨23⟩[56]⟨1|5+6|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-295/12[23]⟨26⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-3/2[35]⟨4|1+3|5]}{⟨12⟩⟨23⟩[56]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-21/2⟨24⟩^2[25]^2[34]}{⟨12⟩⟨23⟩[56]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{-7/2[13]⟨26⟩⟨34⟩[34]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[13]⟨24⟩[15](-7/2⟨14⟩[45]-7/2⟨13⟩[35])}{⟨12⟩⟨23⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-7/2[25]⟨26⟩⟨4|1+2|3]}{⟨12⟩⟨23⟩⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-7/2⟨46⟩⟨6|1+5|3]}{⟨12⟩⟨23⟩⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{17/2[23]⟨26⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{3/2[13]⟨14⟩[25]⟨26⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{21/2⟨34⟩^2[34][35]^2}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-9/2[13]⟨34⟩[35]⟨36⟩⟨1|2+4|3]}{⟨12⟩⟨23⟩⟨56⟩[56]⟨3|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{6[13]⟨14⟩⟨34⟩[34][35]⟨36⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨3|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{2[13]⟨26⟩⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-19/2[35]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_52.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-3/2[23][35]⟨46⟩}{⟨12⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-6[23][25]⟨46⟩}{⟨13⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-9/2[15][23]⟨46⟩}{⟨23⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{21/2[12]⟨13⟩⟨34⟩[35]^2}{⟨13⟩⟨23⟩[56]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{7/2[35]⟨36⟩⟨4|5+6|4]}{⟨12⟩⟨23⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{7/2[34]⟨36⟩⟨46⟩⟨4|1+2|4]}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{7/2⟨34⟩[35][45]⟨4|1+2|4]}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{5/2[12][35]⟨36⟩}{⟨23⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-6⟨14⟩⟨36⟩⟨6|1+2|3]}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{14⟨36⟩⟨46⟩⟨1|2+4|3]}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{6⟨14⟩[35]⟨36⟩⟨3|1+2|3]}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩[56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-6⟨14⟩⟨34⟩[35][45]}{⟨12⟩⟨13⟩⟨23⟩[56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-7[35]⟨46⟩}{⟨12⟩⟨23⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1/4[12][24]⟨6|1+2|5](s_{123}-s_{124})}{⟨3|1+2|4]^2Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{1[12]⟨13⟩[24][35]⟨36⟩}{⟨13⟩⟨3|1+2|3]⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{-1[12][24]⟨34⟩[35][45]}{[56]⟨3|1+2|3]⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{-3/16[12][24]⟨4|1+2|3]⟨6|1+2|5](s_{123}-s_{124})}{⟨3|1+2|4]Δ_{12|34|56}^2}+\\
\scriptscriptstyle\frac{-1/2[15]^2⟨23⟩⟨1|3+4|2]⟨4|1+2|3](s_{234}-s_{134})}{⟨12⟩⟨34⟩[56]⟨2|3+4|1]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{7/8[14][15]⟨26⟩⟨1|3+4|2]⟨4|1+2|3](s_{234}-s_{134})}{⟨12⟩⟨56⟩[56]⟨2|3+4|1]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{-7/8[14]⟨16⟩[25]⟨4|1+2|3](s_{234}-s_{134})}{⟨12⟩⟨56⟩[56]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{-1/2[12]⟨14⟩[14]⟨16⟩[35]}{⟨12⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{[12](-1/2⟨13⟩⟨14⟩[14][35]⟨46⟩-1/2⟨14⟩^2[14][45]⟨46⟩+5/4[12]⟨14⟩^2⟨26⟩[45]+1/4⟨13⟩[13]⟨14⟩[25]⟨26⟩+1⟨14⟩^2[14][25]⟨26⟩+1/4⟨13⟩[23]⟨24⟩[25]⟨26⟩)}{⟨12⟩⟨34⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{⟨24⟩^2[45][12][25](1⟨13⟩[23]+1⟨14⟩[24])}{⟨12⟩⟨34⟩[56]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{(s_{34}-s_{56})(1[23]⟨34⟩[45]⟨46⟩-9/4[23]⟨36⟩⟨46⟩[56]-3/2⟨25⟩[25]^2⟨46⟩-4⟨24⟩[24][25]⟨46⟩+1[24]⟨34⟩[35]⟨46⟩+5/4[25]⟨35⟩[35]⟨46⟩-1/4[25]⟨34⟩[35]⟨56⟩+5/4[25]⟨36⟩[36]⟨46⟩-9/4[23]⟨24⟩[25]⟨36⟩-7/4[24]⟨46⟩^2[56]-3/4⟨24⟩[25]^2⟨56⟩-5/8[23]⟨34⟩[35]⟨36⟩)}{⟨12⟩⟨34⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{34}-s_{56})(-13/8[24]⟨45⟩[45]⟨46⟩-7/4⟨24⟩[24]^2⟨46⟩-13/8[24]⟨46⟩^2[46]-13/8[23]⟨35⟩[45]⟨46⟩-13/8[23]⟨36⟩⟨46⟩[46]-7/4[23]⟨24⟩[24]⟨36⟩)}{⟨12⟩⟨34⟩⟨56⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{(s_{34}-s_{56})(-3/2⟨23⟩[25]^2[36]⟨46⟩+1⟨24⟩[25]^2⟨26⟩[26]+3/8[25]⟨34⟩[35]⟨46⟩[46]+1/2[24]⟨34⟩^2[35]^2+3/2⟨24⟩[25]^2⟨45⟩[45]+1⟨24⟩⟨25⟩[25]^3+3/8[25]⟨34⟩[35]⟨45⟩[45]+1⟨24⟩^2[24][25]^2)}{⟨12⟩⟨34⟩[56]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{1/2[12][24]⟨46⟩^2[56]+1/2[12][25]⟨35⟩[35]⟨46⟩+9/4[12][25]⟨45⟩[45]⟨46⟩+5/4[12][25]⟨46⟩^2[46]+15/4[14][25][26]⟨46⟩^2-13/4[12][25]⟨46⟩⟨56⟩[56]+9/4[12][23]⟨36⟩⟨46⟩[56]+7/4[13][25]^2⟨35⟩⟨46⟩+7/4[15][25]^2⟨45⟩⟨56⟩+13/4[15][25][26]⟨46⟩⟨56⟩+11/4[14][25]^2⟨45⟩⟨46⟩+9/4[13][25][26]⟨36⟩⟨46⟩}{⟨34⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{[25](1[15][26]⟨46⟩^2[46]+1/2[15][26]⟨36⟩[36]⟨46⟩+1[14]⟨24⟩[25][26]⟨46⟩+1[14]⟨24⟩[25]^2⟨45⟩+1[13]⟨24⟩[25][26]⟨36⟩+1[13]⟨24⟩[25]^2⟨35⟩-1/2[15][25]⟨35⟩[35]⟨45⟩+1[15][25]⟨45⟩⟨46⟩[46])}{⟨34⟩[56]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{7/4[12][25]⟨46⟩(s_{12}-s_{56})}{⟨34⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{⟨46⟩[12](s_{12}-s_{56})(3/4[24]⟨46⟩+5/4[23]⟨36⟩)}{⟨34⟩⟨56⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{[25][15](s_{12}-s_{56})(1[25]⟨45⟩+2[26]⟨46⟩)}{⟨34⟩[56]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{[12]⟨46⟩(5/4[12]⟨16⟩[34]+7/4[13]⟨16⟩[24]-1/2[24][34]⟨46⟩)}{⟨56⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{-5/4[14][25]^2[36]⟨46⟩+1/2[15][25]^2[36]⟨56⟩-3/4[14][25]^2[35]⟨45⟩-1[13][25]^2⟨46⟩[46]-1[13]⟨25⟩[25]^3-1[13]⟨24⟩[24][25]^2-1[13][25]^2⟨26⟩[26]-3/2[13][25]^2⟨45⟩[45]+1/4[12][25][35]⟨46⟩[46]+1/4[12][25][35]⟨45⟩[45]+1/2[12][24]⟨34⟩[35]^2}{[56]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{-5/8[12][25][35](s_{12}-s_{34})}{[56]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{-1/2[12][23][35]⟨36⟩+9/4[12][24][35]⟨46⟩-3/2[13][24][25]⟨46⟩-19/4[13][25]^2⟨56⟩-5[12][23][45]⟨46⟩+13/8[12][25][35]⟨56⟩}{⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{1/2⟨12⟩[12]^2⟨13⟩⟨23⟩[35]^2}{⟨12⟩⟨23⟩[56]⟨3|1+2|3]^2⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{3/2[12]⟨13⟩[35]^2}{⟨12⟩[56]⟨3|1+2|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-9/2[12]⟨13⟩[15][35]}{⟨23⟩[56]⟨3|1+2|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-7/2[12][25][35]}{[56]⟨3|1+2|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-3/2[12][15]⟨16⟩⟨24⟩}{⟨12⟩⟨34⟩⟨2|3+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-7/2[12]^2⟨16⟩⟨24⟩⟨26⟩}{⟨12⟩⟨34⟩⟨56⟩⟨2|3+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨12⟩[25][15](3/2[13]⟨34⟩-2[12]⟨24⟩)}{⟨12⟩⟨34⟩[56]⟨2|3+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{2[25]⟨26⟩+7/2[45]⟨46⟩}{⟨12⟩⟨23⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{17/2[23]⟨24⟩⟨36⟩^2}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(-5[23]⟨26⟩-7/2[34]⟨46⟩)}{⟨12⟩⟨23⟩⟨56⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-7/2[23]⟨24⟩⟨36⟩[45]}{⟨12⟩⟨23⟩⟨56⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{2⟨23⟩[25][35]-2⟨24⟩[25][45]-7/2⟨34⟩[35][45]}{⟨12⟩⟨23⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-13/2⟨46⟩⟨6|1+3|2]}{⟨12⟩⟨34⟩⟨56⟩⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{3/8[12][23]⟨4|1+2|3]⟨6|1+2|5]}{Δ_{12|34|56}^2}+\\
\scriptscriptstyle\frac{-21/2[12]⟨24⟩^2[25]^2}{⟨23⟩⟨34⟩[56]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{-7/2[15]⟨24⟩^2⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨34⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-7/2⟨12⟩[12][15]⟨24⟩^2[25]}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-7/2[13]⟨24⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{7/2⟨24⟩⟨46⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-5[23]⟨24⟩[25]⟨26⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{7/2[15]⟨24⟩^2[25]}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{8⟨16⟩⟨46⟩}{⟨12⟩⟨13⟩⟨23⟩⟨56⟩}+\\
\scriptscriptstyle\frac{-155/27⟨46⟩^2}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩}+\\
\scriptscriptstyle\frac{6[35]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_53.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-3/16[12][34]⟨3|1+4|2]⟨4|1+2|3]⟨6|1+2|5](s_{123}-s_{124})}{⟨3|1+2|4]Δ_{12|34|56}^2}+\\
\scriptscriptstyle\frac{-3/8[12][34]⟨4|1+3|2]⟨4|1+2|3]⟨6|1+2|5]}{Δ_{12|34|56}^2}+\\
\scriptscriptstyle\frac{1/4[12][25][34]⟨36⟩s_{123}(s_{123}-s_{124})}{⟨3|1+2|4]^2Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{1/4[12]^2⟨16⟩[34]⟨36⟩[56](s_{123}-s_{124})}{⟨3|1+2|4]^2Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{3/8[13]^2⟨23⟩⟨1|3+4|2]⟨6|1+2|5](s_{234}-s_{134})}{⟨12⟩⟨2|3+4|1]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{1/4[14][15]⟨26⟩⟨1|3+4|2]⟨4|1+2|3](s_{234}-s_{134})}{⟨12⟩⟨2|3+4|1]⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{1/2[24][45]⟨3|1+2|5]s_{123}(s_{123}-s_{124})}{⟨12⟩[56]⟨3|1+2|4]^3}+\\
\scriptscriptstyle\frac{1/2[12]⟨14⟩^2[14][15]⟨16⟩[34]}{⟨12⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{-3/4[12]⟨13⟩[13][23]⟨26⟩⟨1|2+6|5]}{⟨12⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{[34]⟨13⟩⟨6|1+2|5][12](-1/2[13]⟨14⟩+1/4[23]⟨24⟩)}{⟨12⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{⟨6|1+2|5](s_{34}-s_{56})(-1/4[13]⟨14⟩[24]+1/2⟨13⟩[13][23]+1/4[23]⟨24⟩[24]+3/8⟨23⟩[23]^2)}{⟨12⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{⟨16⟩⟨4|1+2|3](s_{34}-s_{56})(-1/4[12][45]+3/4[14][25])}{⟨12⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{-1/2[12]⟨13⟩[13]⟨16⟩[35](s_{34}-s_{56})}{⟨12⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{[13]⟨26⟩[25](s_{34}-s_{56})(-1/2⟨14⟩[24]-3/4⟨13⟩[23])}{⟨12⟩⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{(s_{123}-s_{124})(-5/4[13][23][25]⟨36⟩+3/2[13][24][25]⟨46⟩+1/2[12][24][35]⟨46⟩+7/4[12][23][35]⟨36⟩-1[12][23][45]⟨46⟩)}{⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{⟨4|1+2|3](2[14][24][25]⟨46⟩-3[13][24][25]⟨36⟩+3/2[12][24][35]⟨36⟩-3[12][24][45]⟨46⟩+1/4[12][24][25]⟨26⟩-1/2[12][14]⟨16⟩[25])}{⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{⟨6|1+2|5](1[13][23][24]⟨34⟩-2[12][13]⟨14⟩[24]-1/2[12][23]⟨34⟩[34]+5/4[12]^2⟨14⟩[34]+13/8[12]⟨23⟩[23]^2)}{⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{1/2[12][13]⟨14⟩[24][25]⟨26⟩+1/2[13]^2⟨14⟩[24][25]⟨36⟩-1[12][23]⟨24⟩[24][45]⟨46⟩-7/4[12]^2⟨14⟩[34][45]⟨46⟩-1/4[12][23]^2⟨24⟩⟨36⟩[45]+1/2[12]^2⟨13⟩[34][35]⟨46⟩+5/4[12]^2⟨13⟩[13]⟨16⟩[35]-3/4[12]⟨13⟩[13]^2⟨16⟩[25]-9/4[12]⟨23⟩[23]^2[45]⟨46⟩-3/4[13]⟨23⟩[23]^2[25]⟨36⟩-3/2[12]⟨24⟩[24]^2[35]⟨46⟩-1/4[13]⟨23⟩[23][24][25]⟨46⟩}{⟨3|1+2|4]Δ_{12|34|56}}+\\
\scriptscriptstyle\frac{6[12]⟨24⟩^2[25]^2⟨56⟩⟨2|3+4|2]}{⟨23⟩⟨34⟩⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{-3/2[12]⟨24⟩^2[25]^2⟨1|5+6|1]^2}{⟨23⟩⟨34⟩[56]⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{6⟨34⟩^3[34]^2[35]^2⟨56⟩}{⟨12⟩⟨23⟩⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{-3/2⟨34⟩^2[34][35]^2⟨4|5+6|4]^2}{⟨12⟩⟨23⟩[56]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{-2[23]⟨24⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-1[13]⟨14⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-1/2[12]⟨14⟩^2⟨26⟩[34]⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨1|3+4|2]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{1/2[13]^2⟨26⟩⟨34⟩⟨6|1+5|2]}{⟨23⟩⟨56⟩⟨2|3+4|1]⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{⟨34⟩[35]⟨4|5+6|4]^2[13](5/8⟨34⟩[45]-2⟨36⟩[56])}{⟨12⟩⟨23⟩[56]⟨3|2+4|1]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨34⟩^2[35][13](1/8⟨45⟩^2[45]^3-3/8[45]⟨46⟩^2[46]^2-4[34]⟨35⟩[45]⟨46⟩[56]-4[34]⟨36⟩⟨46⟩[46][56]+8[34]⟨36⟩⟨56⟩[56]^2)}{⟨12⟩⟨23⟩[56]⟨3|2+4|1]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩[35]⟨34⟩[13](1/4⟨36⟩⟨46⟩^2[46]^3+3/4⟨35⟩[45]⟨46⟩^2[46]^2+1/4⟨35⟩⟨45⟩^2[45]^3+3/4⟨35⟩⟨45⟩[45]^2⟨46⟩[46])}{⟨12⟩⟨23⟩⟨56⟩[56]⟨3|2+4|1]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨12⟩[12](1/4⟨13⟩[14][15]⟨16⟩+1⟨23⟩[23]⟨36⟩[45]+1/2⟨13⟩[14][35]⟨36⟩+1/4⟨13⟩[14][25]⟨26⟩+1/4⟨12⟩[14][25]⟨36⟩-1/4[12]⟨13⟩⟨26⟩[45]+3/2⟨13⟩[13]⟨36⟩[45])}{⟨12⟩⟨23⟩⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{[12](1/2⟨12⟩^2[12][14]⟨23⟩[25]⟨36⟩-3/4⟨12⟩^2[12]^2⟨23⟩⟨36⟩[45]-1⟨12⟩[12]⟨13⟩[13]⟨23⟩⟨36⟩[45]-1/4⟨13⟩^2[13]^2⟨23⟩⟨36⟩[45]-1/2⟨13⟩^2[13][14]⟨23⟩[45]⟨46⟩+1⟨12⟩[12]⟨13⟩[14]⟨23⟩[45]⟨46⟩-1⟨13⟩^2[13][14]⟨23⟩[35]⟨36⟩+1⟨12⟩[12]⟨13⟩[14]⟨23⟩[25]⟨26⟩+1⟨12⟩[12]⟨13⟩^2[14][15]⟨26⟩-1[12]⟨13⟩⟨23⟩⟨24⟩[34]⟨36⟩[45]+1⟨23⟩^3[23]^2⟨36⟩[45]-1/4⟨12⟩[12]⟨23⟩⟨34⟩[34]⟨36⟩[45])}{⟨12⟩⟨23⟩⟨3|2+4|1]⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{[45][12](1/2⟨23⟩^4[23]^2[25]-3/4⟨23⟩^3[23]^2⟨34⟩[45]+1/2⟨23⟩^3[23][24]⟨34⟩[35]-1/2⟨12⟩[12]⟨23⟩^2[23]⟨34⟩[45]-1/4⟨12⟩^2[12]^2⟨23⟩⟨34⟩[45]+1/2⟨12⟩[13]⟨23⟩^2[24][25]⟨34⟩-1/4⟨13⟩^3[13]^2[15]⟨23⟩-1/2⟨13⟩^3[13][14][15]⟨24⟩-3/4⟨13⟩^2[13]^2⟨23⟩^2[25]-1/2⟨13⟩^2[13][14]⟨23⟩⟨24⟩[25])}{⟨12⟩⟨23⟩[56]⟨3|2+4|1]⟨3|1+2|4]^2}+\\
\scriptscriptstyle\frac{⟨24⟩^2[15](1/4[13]⟨24⟩[24]⟨34⟩[45]-1/4[13]⟨34⟩^2[34][45]+1/4[13]⟨23⟩[23]⟨34⟩[45]+1/2[12]⟨23⟩[23]⟨24⟩[45]+1/4[12]⟨23⟩^2[23][35]-1/2[12]⟨13⟩[14]⟨24⟩[35]-1/2[12]⟨13⟩[13]⟨24⟩[45]-1[12]⟨14⟩[14]⟨24⟩[45]-1/4[14]⟨24⟩^2[24][25]+1/4[12]⟨24⟩^2[24][45]+1/4[14]⟨34⟩^2[34][35]-1/4⟨12⟩[12]^2⟨24⟩[45]+1/4[12]⟨23⟩⟨34⟩[34][35]-1/4⟨12⟩[12]^2⟨23⟩[35]+1⟨12⟩[12][14]⟨34⟩[35]-1/2⟨13⟩^2[13]^2[15]-1⟨13⟩[13]⟨14⟩[14][15]-1/2⟨14⟩^2[14]^2[15]+1/4[13]⟨23⟩^2[23][25]-1/2⟨12⟩[12]⟨14⟩[14][15]-1/4⟨12⟩^2[12]^2[15])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{⟨24⟩^2[15][12](1/4⟨24⟩⟨34⟩^2[34]^2[45]+1/4⟨23⟩⟨34⟩^2[34]^2[35]-1/2[12]⟨13⟩⟨24⟩^2[34][45]-1/2[12]⟨13⟩⟨23⟩⟨24⟩[34][35]+1/2⟨12⟩^2[12]⟨14⟩[14][15]+1/4⟨12⟩^3[12]^2[15])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]^2⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[25](-29/4⟨12⟩^2[13]^2[25]⟨34⟩^2+29/4⟨12⟩^2[12][13]⟨34⟩^2[35]-3/2⟨12⟩^2[12]^2⟨24⟩^2[25]+1/4⟨14⟩^2[14]^2⟨24⟩^2[25]+1⟨12⟩[12]⟨14⟩^2[14][15]⟨24⟩+3/2⟨12⟩[12]⟨14⟩[14]⟨24⟩^2[25]-3⟨12⟩^2[12]^2⟨14⟩[15]⟨24⟩-5/4[12]⟨14⟩⟨24⟩^3[24][45]-1/4⟨13⟩^2[13]^2⟨24⟩^2[25]+5/2⟨12⟩[12]⟨24⟩⟨34⟩^2[34][35]+13/2⟨12⟩[13]⟨14⟩[14]⟨24⟩[25]⟨34⟩+7/4[12]⟨14⟩⟨24⟩^2⟨34⟩[34][45]-5/2⟨24⟩^2[24]⟨34⟩^2[34][35]-5/4⟨24⟩^3[24]^2⟨34⟩[35]+11/4[13]⟨14⟩⟨24⟩^2[24]⟨34⟩[45]+7/4⟨14⟩[14]⟨24⟩^2[24]⟨34⟩[35]-5/4⟨23⟩[23]⟨24⟩^2[24]⟨34⟩[35]-9/2⟨12⟩[13]⟨24⟩[24]⟨34⟩^2[35]+5/2⟨12⟩^2[12][13]⟨24⟩[25]⟨34⟩-19/4⟨12⟩^2[12]^2⟨24⟩⟨34⟩[35]-27/4⟨12⟩[12]⟨13⟩[13]⟨24⟩⟨34⟩[35]+7⟨12⟩⟨13⟩[13]^2⟨24⟩[25]⟨34⟩+5/4⟨12⟩[12]^2⟨13⟩⟨24⟩^2[35]+1/2[12]⟨13⟩^2[13]⟨24⟩^2[35]+1/2⟨12⟩[12]⟨13⟩[13]⟨14⟩[15]⟨24⟩+11/2⟨12⟩^2[12][13]⟨14⟩[15]⟨34⟩+1/2[12]⟨13⟩[13]⟨14⟩⟨24⟩^2[45]+11/4⟨13⟩[13][23]⟨24⟩^2⟨34⟩[45]-11/4[12]⟨13⟩[23]⟨24⟩^3[45]-7/4⟨13⟩[13]⟨23⟩[23]⟨24⟩⟨34⟩[35]-3/2[12]⟨13⟩⟨23⟩[23]⟨24⟩^2[35]+5/2[23]⟨24⟩^2⟨34⟩^2[34][45])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(7/4⟨12⟩^2[12]^3⟨14⟩⟨46⟩+7/4⟨12⟩[13][23]^2⟨34⟩^2⟨36⟩+7/4⟨12⟩[13][23][24]⟨34⟩^2⟨46⟩-7/2⟨12⟩[12][23]⟨34⟩^2[34]⟨46⟩-7/4⟨23⟩[23]^2⟨34⟩^2[34]⟨46⟩+7/4[23]^2⟨24⟩⟨34⟩^2[34]⟨36⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{⟨24⟩^2[25][12](-3/4⟨24⟩⟨34⟩^2[34]^2[45]-3/4⟨23⟩⟨34⟩^2[34]^2[35]+3/2[12]⟨13⟩⟨24⟩^2[34][45]+3/2[12]⟨13⟩⟨23⟩⟨24⟩[34][35]-3/2⟨12⟩^2[12]⟨14⟩[14][15]-3/4⟨12⟩^3[12]^2[15])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨2|3+4|1]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{[12]⟨46⟩⟨26⟩⟨24⟩(1/4⟨12⟩^3[12]^3-1/2⟨23⟩^2[23]^2⟨34⟩[34]-1/4⟨23⟩[23]⟨34⟩^2[34]^2-1/4⟨24⟩[24]⟨34⟩^2[34]^2-1/2⟨24⟩^2[24]^2⟨34⟩[34]-1⟨23⟩[23]⟨24⟩[24]⟨34⟩[34])}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨2|3+4|1]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{⟨46⟩[12]⟨14⟩(1/2⟨34⟩[35]+1/2⟨24⟩[25])}{⟨12⟩⟨23⟩⟨34⟩⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{[23]⟨34⟩⟨46⟩(1/2[23]⟨24⟩⟨36⟩-1⟨23⟩[23]⟨46⟩+1/2⟨34⟩[34]⟨46⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{⟨34⟩[23]⟨24⟩[25](1⟨34⟩[35]+1/2⟨24⟩[25])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{-1/2[12]^2⟨14⟩^3[45]⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨1|3+4|2]⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{⟨46⟩(1/2[12][13]⟨14⟩^3[24]⟨36⟩-1/2[12]⟨13⟩[13]⟨14⟩^2[24]⟨46⟩+1/2[12]^2⟨14⟩^3[34]⟨36⟩+1/2⟨14⟩[23]⟨24⟩[24]^2⟨34⟩⟨46⟩+1/2⟨14⟩[23]^2⟨24⟩[24]⟨34⟩⟨36⟩-1/2⟨12⟩[23]^3⟨34⟩^2⟨36⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨1|3+4|2]⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{⟨14⟩^3[12][15][25](1/2⟨14⟩[14]+1/2⟨13⟩[13]+1/2⟨12⟩[12])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨1|3+4|2]⟨4|1+3|2]}+\\
\scriptscriptstyle\frac{1/2⟨13⟩[13]⟨14⟩^3[14]^2[25]⟨46⟩-3/4[12]⟨14⟩^4[14]^2[25]⟨26⟩-1/2[13]⟨14⟩^4[14]^2[25]⟨36⟩-13/2[12]⟨13⟩^2[13]⟨14⟩⟨34⟩[34][35]⟨46⟩+45/4[12]⟨13⟩^3[13]^2⟨14⟩[35]⟨46⟩-45/4⟨13⟩^3[13]^3⟨14⟩[25]⟨46⟩+3/4[12]^2⟨14⟩^4[14]⟨26⟩[45]-1[12]⟨14⟩^4[14]^2[35]⟨36⟩+3/2[12][13]⟨14⟩^4[14]⟨36⟩[45]+17/2[12]^2⟨13⟩⟨14⟩^3[14]⟨26⟩[35]+1[12]⟨13⟩⟨14⟩^3[14]^2[35]⟨46⟩+9/2[12]⟨13⟩^2[13]⟨14⟩^2[14][35]⟨46⟩+39/4[12]^2⟨13⟩^2[13]⟨14⟩^2⟨26⟩[35]-17/4[12]^2⟨13⟩[13]⟨14⟩^3⟨26⟩[45]-9/2[12]⟨13⟩[13]⟨14⟩^3[14][35]⟨36⟩-45/4[12]⟨13⟩^2[13]^2⟨14⟩^2[35]⟨36⟩-25/4[12]⟨13⟩[13]^2⟨14⟩^3⟨36⟩[45]-17/4[12]⟨13⟩[13]⟨14⟩^3[14][25]⟨26⟩-3/2[12]⟨13⟩[13]⟨14⟩^3[14][45]⟨46⟩+25/4[12]⟨13⟩^2[13]^2⟨14⟩^2[45]⟨46⟩-43/4⟨13⟩^2[13]^2⟨14⟩^2[14][25]⟨46⟩-39/4[12]⟨13⟩^2[13]^2⟨14⟩^2[25]⟨26⟩+45/4⟨13⟩^2[13]^3⟨14⟩^2[25]⟨36⟩+43/4⟨13⟩[13]^2⟨14⟩^3[14][25]⟨36⟩+77/4⟨12⟩[12]^2[13]⟨14⟩^3⟨36⟩[45]+15/4⟨12⟩[12]^2⟨14⟩^3[14][35]⟨36⟩-9/2⟨12⟩^2[12]^3⟨14⟩^2[35]⟨36⟩+199/4⟨12⟩[12]^3⟨14⟩^3⟨26⟩[45]-169/4⟨12⟩[12]^2⟨13⟩[13]⟨14⟩^2[35]⟨36⟩+1/4⟨12⟩[12]^3⟨13⟩⟨14⟩^2⟨26⟩[35]+2⟨12⟩[12][13]⟨14⟩^3[14][25]⟨36⟩-81/4⟨12⟩[12]^2⟨14⟩^3[14][25]⟨26⟩+87/4⟨12⟩^2[12]^2[13]⟨14⟩^2[25]⟨36⟩+20[12][13]⟨14⟩^3⟨24⟩[24]⟨36⟩[45]+35/4[12]⟨14⟩^3[14]⟨24⟩[24][35]⟨36⟩+149/4[12]^2⟨14⟩^3⟨24⟩[24]⟨26⟩[45]+85/4⟨12⟩^2[12][23]^2⟨34⟩^2[35]⟨36⟩-7/4⟨12⟩^2[13][23]^2[25]⟨34⟩^2⟨36⟩-18⟨12⟩^2[12]^2⟨14⟩[23]⟨34⟩[35]⟨36⟩-89/4⟨12⟩[12][13]⟨14⟩^2[23]⟨34⟩⟨36⟩[45]+2⟨12⟩^3[12]^3⟨14⟩[25]⟨46⟩+27/4⟨12⟩^2[12]^2⟨14⟩^2[14][25]⟨46⟩-1⟨12⟩^3[12]^2[23][25]⟨34⟩⟨46⟩-9/4⟨12⟩[12]^2⟨14⟩^3[14][15]⟨16⟩-59/4⟨12⟩^2[12]^3⟨14⟩^2[15]⟨16⟩-1[12][13]⟨14⟩^3⟨34⟩[34]⟨36⟩[45]+131/8[12]⟨14⟩^2⟨24⟩^2[24]^2[45]⟨46⟩+7⟨14⟩[23]⟨24⟩^2[24]^2⟨34⟩[45]⟨46⟩-35/4⟨12⟩[12]^2⟨14⟩^2[23]⟨24⟩⟨36⟩[45]+24[12]⟨14⟩^2[23]⟨24⟩^2[24]⟨36⟩[45]-191/8⟨12⟩^2[12]^3⟨14⟩^2[45]⟨46⟩+31/4⟨12⟩[12]^2⟨14⟩^2⟨24⟩[24][35]⟨36⟩-17/2⟨12⟩^2[12]^2⟨13⟩[13]⟨14⟩[25]⟨46⟩-25/4[12]⟨14⟩^3[14]⟨24⟩[24][25]⟨26⟩-1[12]⟨14⟩^3[14]⟨34⟩[34][45]⟨46⟩+1[12]⟨14⟩^2⟨34⟩^2[34]^2[45]⟨46⟩+19/2⟨12⟩[12]^2⟨14⟩^2⟨34⟩[34][45]⟨46⟩+21/4[12]⟨14⟩^2⟨34⟩^2[34]^2[35]⟨36⟩+17/2⟨12⟩[12]^2⟨13⟩[13]⟨14⟩^2[45]⟨46⟩+57/2⟨12⟩[12]^2⟨13⟩^2[13]⟨14⟩[35]⟨46⟩+17/4⟨12⟩^2[12]^3⟨13⟩⟨14⟩[35]⟨46⟩-25/4⟨12⟩[12]^2⟨13⟩⟨14⟩^2[14][35]⟨46⟩+13/2⟨12⟩[12]⟨13⟩[13]^2⟨14⟩^2[25]⟨36⟩+3/4⟨12⟩[12]⟨13⟩^2[13]^2⟨14⟩[25]⟨46⟩-1[12]⟨13⟩⟨14⟩^2[14]⟨34⟩[34][35]⟨46⟩+45/4⟨13⟩^2[13]^2⟨14⟩[23]⟨34⟩[35]⟨36⟩+15/4⟨13⟩^2[13]^2⟨14⟩[23]⟨34⟩[45]⟨46⟩-3[12]⟨13⟩[13]⟨14⟩^2⟨34⟩[34][45]⟨46⟩+2[12]⟨13⟩[13]⟨14⟩^2⟨34⟩[34][35]⟨36⟩+8⟨12⟩[12]^2⟨13⟩⟨14⟩⟨34⟩[34][35]⟨46⟩-19⟨12⟩[12]^2⟨14⟩^2⟨34⟩[34][35]⟨36⟩+31/4[12]^2⟨13⟩⟨14⟩^2⟨24⟩[34][45]⟨46⟩+24[12]^2⟨13⟩^2⟨14⟩⟨24⟩[34][35]⟨46⟩-25[12]^2⟨13⟩⟨14⟩^2⟨24⟩[34][35]⟨36⟩-17/4[12]⟨13⟩⟨14⟩⟨34⟩^2[34]^2[35]⟨46⟩+131/4[12]⟨13⟩⟨14⟩[23]⟨24⟩⟨34⟩[34][45]⟨46⟩+35/4[12]⟨14⟩^2⟨24⟩[24]⟨34⟩[34][45]⟨46⟩-17[12]⟨14⟩^2⟨24⟩[24]⟨34⟩[34][35]⟨36⟩+11/4⟨13⟩[23]^2⟨24⟩⟨34⟩^2[34][45]⟨46⟩+45/4⟨13⟩[23]^2⟨24⟩⟨34⟩^2[34][35]⟨36⟩+17/4⟨14⟩[23]^2⟨24⟩⟨34⟩^2[34]⟨36⟩[45]+13/2⟨13⟩⟨23⟩[23]^2⟨34⟩^2[34][35]⟨46⟩+43/4⟨13⟩[23]⟨24⟩[24]⟨34⟩^2[34][35]⟨46⟩-7⟨13⟩[23]^3⟨24⟩^2⟨34⟩⟨36⟩[45]+61/8[12]⟨13⟩^2[23]^2⟨24⟩^2[45]⟨46⟩-24[12]⟨13⟩^2[23]^2⟨24⟩^2[35]⟨36⟩-25/4⟨13⟩^2[13][23]^2⟨24⟩⟨34⟩[35]⟨36⟩+5/4⟨12⟩[23]^3⟨24⟩⟨34⟩^2⟨36⟩[45]-9/2⟨12⟩⟨13⟩[13][23]^2⟨34⟩^2[45]⟨46⟩+17/4⟨12⟩⟨13⟩[13][23]^2⟨34⟩^2[35]⟨36⟩+27/2⟨12⟩⟨23⟩[23]^3⟨34⟩^2[35]⟨36⟩+77/4⟨12⟩⟨23⟩[23]^3⟨34⟩^2[45]⟨46⟩-105/4⟨12⟩[12]⟨13⟩^2[13][23]⟨34⟩[35]⟨46⟩+31/4⟨12⟩[12]^2⟨13⟩^2[23]⟨24⟩[35]⟨46⟩+20[12]⟨13⟩^3[13][23]⟨24⟩[35]⟨46⟩+24[12]⟨13⟩^2⟨23⟩[23]^2⟨24⟩[35]⟨46⟩+7⟨13⟩[13]^2⟨14⟩^2[23]⟨34⟩⟨36⟩[45]-35[12]⟨13⟩^2[13]⟨14⟩[23]⟨24⟩[35]⟨36⟩-14[12]^2⟨13⟩^2⟨14⟩[23]⟨24⟩⟨26⟩[35]+93/4[12]^2⟨13⟩⟨14⟩^2[23]⟨24⟩⟨26⟩[45]+55/4[12]⟨13⟩^2[13]⟨14⟩[23]⟨24⟩[45]⟨46⟩+41⟨12⟩[12]⟨13⟩[13]⟨14⟩[23]⟨34⟩[35]⟨36⟩+77/4⟨12⟩[12]⟨13⟩[13]⟨14⟩[23]⟨34⟩[45]⟨46⟩-10⟨12⟩^2[12]^2⟨14⟩[23]⟨34⟩[45]⟨46⟩-67/4⟨12⟩^2[12][13]⟨14⟩[23][25]⟨34⟩⟨36⟩+41/4⟨12⟩^2[12]⟨13⟩[13][23][25]⟨34⟩⟨46⟩+129/4⟨12⟩[12]⟨14⟩[23]⟨34⟩^2[34][35]⟨36⟩-17/4⟨14⟩[23]⟨34⟩^3[34]^2[35]⟨36⟩-17/4⟨14⟩[23]⟨34⟩^3[34]^2[45]⟨46⟩-117/4⟨12⟩[12]⟨14⟩[23]^2⟨24⟩⟨34⟩⟨36⟩[45]+27/2⟨12⟩⟨23⟩[23]^3⟨24⟩[25]⟨34⟩⟨36⟩-3⟨12⟩[23]^2⟨34⟩^3[34][45]⟨46⟩-29/4⟨12⟩[23]^2⟨34⟩^3[34][35]⟨36⟩+1/8⟨12⟩^2[12][23]^2⟨34⟩^2[45]⟨46⟩-27/2⟨12⟩⟨23⟩^2[23]^3[25]⟨34⟩⟨46⟩+7[12]⟨13⟩^2[23]⟨24⟩⟨34⟩[34][35]⟨46⟩+47/4⟨12⟩^2[13][23][24][25]⟨34⟩^2⟨46⟩+29/4⟨12⟩⟨13⟩^2[13]^2[23][25]⟨34⟩⟨46⟩-15/2⟨13⟩[13]⟨14⟩[23]⟨34⟩^2[34][35]⟨36⟩-43/4⟨13⟩[13]⟨14⟩[23]⟨34⟩^2[34][45]⟨46⟩+17/4⟨13⟩[13]^2⟨14⟩^2[24]⟨34⟩[35]⟨36⟩-1/2⟨13⟩[13]⟨14⟩^2[14][24]⟨34⟩[35]⟨46⟩+7⟨13⟩⟨23⟩^2[23]^3⟨34⟩[35]⟨46⟩+25/4[13]⟨14⟩^2⟨24⟩[24]^2⟨34⟩[35]⟨36⟩-19/4[13]⟨14⟩^2[24]⟨34⟩^2[34][35]⟨36⟩+1/2[13]⟨14⟩^2[24]⟨34⟩^2[34][45]⟨46⟩-17/4⟨12⟩[12]⟨14⟩[24]⟨34⟩^2[34][35]⟨46⟩+17/4⟨13⟩[13]⟨14⟩[24]⟨34⟩^2[34][35]⟨46⟩+13/2⟨13⟩^2[13]^2⟨14⟩[24]⟨34⟩[35]⟨46⟩+17/4[13]⟨14⟩^2[23]⟨34⟩^2[34]⟨36⟩[45]+39/4⟨13⟩[13]^2⟨14⟩^2[24]⟨34⟩[45]⟨46⟩-7⟨13⟩⟨23⟩[23]^3⟨24⟩⟨34⟩[35]⟨36⟩+3⟨12⟩[13]⟨14⟩[23][24]⟨34⟩^2[45]⟨46⟩+13/4⟨12⟩[13]⟨14⟩[24]^2⟨34⟩^2[35]⟨46⟩-25/4⟨12⟩[13]⟨14⟩^2[14][24][25]⟨34⟩⟨46⟩-1[13]⟨14⟩^3[14][24]⟨34⟩[45]⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨1|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{1/2⟨12⟩[13]^3⟨14⟩⟨34⟩^2⟨36⟩[45]-1⟨12⟩⟨13⟩[13]^3⟨34⟩^2[45]⟨46⟩-1/2⟨12⟩[13]^2⟨14⟩[14]⟨34⟩^2[45]⟨46⟩-3/4[12]⟨14⟩^3[14]^2[15]⟨24⟩⟨26⟩-1/2⟨12⟩[12]^3⟨14⟩⟨24⟩^2⟨26⟩[45]+13/2⟨12⟩[12]^2[13]⟨14⟩⟨24⟩^2⟨36⟩[45]-7/4⟨12⟩^2[12]^3⟨24⟩^2[25]⟨26⟩+1/2[12]⟨13⟩^2[13]^2⟨14⟩[15]⟨24⟩⟨26⟩+1[12]⟨13⟩^2[13]^2⟨24⟩^2[25]⟨26⟩+1/2⟨13⟩^3[13]^3[15]⟨24⟩⟨46⟩-1/2[13]⟨24⟩⟨34⟩^3[34]^2[35]⟨36⟩-1/2[13]⟨24⟩⟨34⟩^3[34]^2[45]⟨46⟩+1/2⟨13⟩[13]^2⟨24⟩⟨34⟩^2[34][35]⟨36⟩-1⟨13⟩[13]^2⟨24⟩⟨34⟩^2[34][45]⟨46⟩+1/2⟨13⟩[13][14]⟨24⟩⟨34⟩^2[34][35]⟨46⟩+1/2⟨13⟩^2[13]^2[14]⟨24⟩⟨34⟩[35]⟨46⟩-1/2⟨13⟩^2[13]^3⟨24⟩⟨34⟩[35]⟨36⟩+5/2[12]⟨13⟩[13]⟨23⟩⟨24⟩⟨34⟩[34][35]⟨46⟩+5/4[12]⟨13⟩^2[13]^2⟨23⟩⟨24⟩[35]⟨46⟩-1/2⟨13⟩^2[13]^3⟨14⟩[15]⟨24⟩⟨36⟩+1⟨13⟩^2[13]^2⟨14⟩[14][15]⟨24⟩⟨46⟩-3/2⟨13⟩[13]^2⟨14⟩[14]⟨24⟩⟨34⟩[35]⟨36⟩+1/2⟨13⟩[13]⟨14⟩[14]^2⟨24⟩⟨34⟩[35]⟨46⟩-1[13]⟨14⟩^2[14]^2⟨24⟩⟨34⟩[35]⟨36⟩-1/2[13]⟨14⟩^3[14]^2[15]⟨24⟩⟨36⟩-1⟨13⟩[13]^2⟨14⟩^2[14][15]⟨24⟩⟨36⟩+1/2⟨13⟩[13]⟨14⟩^2[14]^2[15]⟨24⟩⟨46⟩-5/4[12]⟨13⟩[13]⟨14⟩^2[14][15]⟨24⟩⟨26⟩-5/4[12]⟨14⟩^2[14]^2⟨24⟩^2[35]⟨36⟩+9/4[12][13]⟨14⟩^2[14]⟨24⟩^2⟨36⟩[45]+9/4[12]⟨14⟩^2[14]^2⟨24⟩^2[45]⟨46⟩-5/2[12]^2⟨14⟩^2[14]⟨24⟩^2⟨26⟩[45]-3/2⟨12⟩^2[12]^2[13]⟨14⟩[15]⟨24⟩⟨36⟩+5⟨12⟩^2[12]^2⟨14⟩[14][15]⟨24⟩⟨46⟩-3/4⟨12⟩^2[12]^3⟨14⟩[15]⟨24⟩⟨26⟩-9/2⟨12⟩[12]^2⟨13⟩[13]⟨14⟩[15]⟨24⟩⟨26⟩+13/2⟨12⟩[12]^2⟨13⟩[13]⟨23⟩⟨24⟩[35]⟨46⟩-13/2⟨12⟩^2[12]^2[13]⟨23⟩⟨34⟩[35]⟨46⟩+5/4⟨12⟩^2[12][13]^2⟨34⟩^2[35]⟨36⟩+5/2[12]^2⟨13⟩^2[13]⟨24⟩^2⟨26⟩[35]-1/2[13]⟨14⟩[14]⟨24⟩⟨34⟩^2[34][45]⟨46⟩+1/2[13]^2⟨14⟩⟨24⟩⟨34⟩^2[34]⟨36⟩[45]-1⟨12⟩[13]^2⟨34⟩^3[34][35]⟨36⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-15/4[13]⟨14⟩⟨24⟩[25]⟨36⟩+29/4⟨13⟩[13]⟨24⟩[25]⟨46⟩+21/4[12]⟨14⟩⟨24⟩[35]⟨36⟩-7/2[23]⟨24⟩⟨34⟩[45]⟨46⟩-15/4[13]⟨14⟩⟨34⟩[45]⟨46⟩+7/2⟨23⟩[23]⟨24⟩[25]⟨46⟩+13/4[23]⟨24⟩^2[25]⟨36⟩-11/2[13]⟨14⟩^2[15]⟨36⟩-15/4⟨12⟩[13][25]⟨34⟩⟨46⟩+15/4⟨13⟩[13]⟨14⟩[15]⟨46⟩-10⟨14⟩[14]⟨34⟩[35]⟨46⟩+17/4[23]⟨24⟩⟨34⟩[35]⟨36⟩-11/4⟨34⟩^2[34][35]⟨46⟩+1⟨13⟩[13]⟨34⟩[35]⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩[35](-13/2⟨14⟩[14]⟨34⟩[35]+1/2[13]⟨14⟩⟨34⟩[45]-29/4⟨13⟩[13]⟨34⟩[35]-31/4⟨23⟩[23]⟨34⟩[35]-3/2⟨12⟩[12]⟨34⟩[35]-5⟨12⟩[12]⟨24⟩[25])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{3/2[13]⟨14⟩⟨34⟩[34]⟨36⟩⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{45/4[12]⟨14⟩[14]⟨24⟩⟨34⟩[35]⟨36⟩-7⟨14⟩[14]^2⟨34⟩^2[35]⟨46⟩-7/2[14]⟨34⟩^3[34][35]⟨46⟩-3/2⟨13⟩[13][14]⟨34⟩^2[35]⟨46⟩-23/4⟨12⟩[12][14]⟨34⟩^2[35]⟨46⟩-29/4[12][23]⟨24⟩^2⟨34⟩⟨36⟩[45]+37/4[12]⟨24⟩^2[24]⟨34⟩[35]⟨36⟩-2[12]^2⟨13⟩⟨24⟩^2[35]⟨36⟩-7[14]⟨24⟩[24]⟨34⟩^2[35]⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨3|2+4|1]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩^2[35](-2⟨12⟩^2[12]^2[15]-1/2⟨12⟩[12]⟨13⟩[13][15]+3/4⟨12⟩[12][14]⟨34⟩[35]-1/2[13]⟨23⟩[24]⟨34⟩[35]-1/2[13]⟨23⟩⟨24⟩[24][25]+7/4[12]⟨24⟩⟨34⟩[34][45]+1/4[13]⟨34⟩^2[34][45]+5/4[14]⟨34⟩^2[34][35]-3/2⟨13⟩[13]^2⟨23⟩[25])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨3|2+4|1]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩⟨36⟩(-9/4[12]⟨24⟩⟨34⟩[34]^2+7/4⟨12⟩[12]^2⟨24⟩[34]+3/2⟨12⟩[13]^2[24]⟨34⟩-2[13]⟨34⟩^2[34]^2-3/4⟨13⟩[13]^2⟨34⟩[34]+3/4[13]⟨23⟩^2[23]^2)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨3|2+4|1]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1/4⟨12⟩^2[12][13][25]⟨34⟩⟨36⟩+1/4⟨12⟩^2[12]^2⟨34⟩[35]⟨36⟩+3/2⟨12⟩[12]⟨13⟩[13]⟨34⟩[35]⟨36⟩-3/2⟨12⟩[12]^2⟨13⟩⟨23⟩[35]⟨46⟩+1/2[12]⟨13⟩^2[13]⟨24⟩[35]⟨36⟩+3/2[12]⟨13⟩^2[14]⟨24⟩[35]⟨46⟩-3/2[12]⟨13⟩[13]⟨14⟩⟨24⟩⟨36⟩[45]+3/2⟨12⟩[12]^2⟨13⟩⟨24⟩[35]⟨36⟩-1/2⟨13⟩^2[13]^2⟨24⟩[25]⟨36⟩+3/4[13]⟨14⟩^2[14]⟨34⟩⟨36⟩[45]-3/2⟨13⟩⟨14⟩[14]^2⟨34⟩[35]⟨46⟩-3/2⟨13⟩[13]⟨14⟩[14]⟨34⟩[35]⟨36⟩+1/2⟨13⟩^2[13][14]⟨34⟩[35]⟨46⟩-1/2⟨13⟩^2[13]^2⟨34⟩[35]⟨36⟩-1/2⟨12⟩[13][24]⟨34⟩^2[35]⟨36⟩+3/2[13]⟨14⟩⟨24⟩[24]⟨34⟩⟨36⟩[45]-3/2⟨12⟩[12][23]⟨24⟩⟨34⟩⟨36⟩[45]-3/2⟨12⟩[13]⟨14⟩[14][25]⟨34⟩⟨36⟩+3/4[23]⟨24⟩^2[24]⟨34⟩⟨36⟩[45]}{⟨12⟩⟨23⟩⟨34⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{[35]⟨34⟩(-1⟨13⟩[13]⟨23⟩[24]⟨34⟩[35]+1/2⟨12⟩[14][24]⟨34⟩^2[35]+7/4⟨12⟩^2[12][14][25]⟨34⟩-1/2⟨12⟩[13]⟨23⟩[24][25]⟨34⟩+7/4⟨12⟩^2[12]^2⟨13⟩[15]-1/2⟨23⟩^3[23]^2[25]+1/2⟨23⟩^2[23]⟨24⟩[24][25])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-1/4⟨23⟩^3[23]^3⟨36⟩⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨13⟩[35]⟨46⟩⟨23⟩^2[12]^2(1/2⟨13⟩[13]+1⟨23⟩[23])}{⟨12⟩⟨23⟩⟨34⟩⟨3|2+4|1]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{[45]⟨34⟩^3[35](3/4[14]⟨24⟩^2[24]^2+3/2⟨14⟩[14]^2⟨24⟩[24]+3/4⟨14⟩^2[14]^3-3/4⟨12⟩[12]^2⟨23⟩[34])}{⟨12⟩⟨23⟩⟨34⟩[56]⟨3|2+4|1]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(-1/2⟨13⟩^3[13]^4⟨34⟩⟨36⟩-1/4⟨13⟩^3[13]^3[14]⟨34⟩⟨46⟩+1/2[12]^2⟨13⟩^3[13]^2⟨24⟩⟨26⟩+1[12]⟨23⟩^3[23]^2⟨24⟩[24]⟨46⟩+1/4⟨12⟩^2[12]^3⟨23⟩⟨34⟩[34]⟨46⟩-1/4[12]⟨23⟩^4[23]^3⟨46⟩-1/2⟨12⟩[12]^2⟨23⟩^3[23]^2⟨46⟩-3/4[12]⟨13⟩^2[13]^2⟨23⟩^2[23]⟨46⟩-3/4[12]⟨13⟩[13]⟨23⟩^3[23]^2⟨46⟩+3/2[12]⟨13⟩[13]⟨23⟩^2[23]⟨24⟩[24]⟨46⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩⟨3|2+4|1]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨34⟩^2⟨36⟩[45](-1/4[13]⟨34⟩^3[34]^3-3/4[12]⟨24⟩⟨34⟩^2[34]^3+1/4⟨12⟩^3[12]^3[13]+3/4⟨12⟩[12]^2⟨24⟩⟨34⟩[34]^2)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨3|2+4|1]⟨3|5+6|3]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨14⟩(233/4⟨12⟩[13][24][25]⟨34⟩⟨46⟩+1⟨12⟩[12]⟨24⟩[24][25]⟨46⟩-2⟨12⟩^2[12]^2[25]⟨46⟩-231/4⟨12⟩[12]⟨14⟩[14][25]⟨46⟩+473/8⟨12⟩[12]^2⟨14⟩[45]⟨46⟩-155/4[12]⟨14⟩^2[14][45]⟨46⟩+44[13]⟨14⟩[24]⟨34⟩[45]⟨46⟩+5/4⟨14⟩[14][24]⟨34⟩[35]⟨46⟩-5[13]⟨14⟩[23]⟨34⟩⟨36⟩[45]-141/4⟨13⟩[13][23]⟨34⟩[35]⟨36⟩+143/8⟨12⟩[12][23]⟨34⟩[45]⟨46⟩-117/4[12]⟨13⟩^2[13][35]⟨46⟩-27/2[12]⟨13⟩⟨14⟩[14][35]⟨46⟩+141/4[12]⟨13⟩[13]⟨14⟩[35]⟨36⟩-61/2[12]⟨14⟩^2[14][35]⟨36⟩-3/4[12]^2⟨13⟩⟨14⟩⟨26⟩[35]-51/2⟨12⟩[12]^2⟨14⟩[35]⟨36⟩-127/4[12][13]⟨14⟩^2⟨36⟩[45]+69/2[13]⟨14⟩^2[14][25]⟨36⟩+71/2⟨14⟩^2[14]^2[25]⟨46⟩+41/4[12]⟨13⟩[13]⟨14⟩[45]⟨46⟩-215/2[12]^2⟨14⟩^2⟨26⟩[45]+301/4[12]⟨14⟩^2[14][25]⟨26⟩-7⟨12⟩[12][13]⟨14⟩[25]⟨36⟩-61/4⟨12⟩[12]^2⟨14⟩[25]⟨26⟩+1⟨12⟩[12]⟨23⟩[23][25]⟨46⟩-5/2⟨23⟩^2[23]^2[25]⟨46⟩+229/4[12]⟨14⟩⟨24⟩[24][25]⟨26⟩+17/4⟨12⟩[12]^2⟨13⟩[35]⟨46⟩+48[13]⟨14⟩⟨24⟩[24][25]⟨36⟩+48⟨14⟩[14]⟨24⟩[24][25]⟨46⟩-1⟨24⟩^2[24]^2[25]⟨46⟩-11/2[12]⟨14⟩⟨34⟩[34][35]⟨36⟩-129/4[12]⟨14⟩⟨34⟩[34][45]⟨46⟩+35/4[12]⟨14⟩⟨24⟩[24][35]⟨36⟩-44⟨12⟩[12][24]⟨34⟩[35]⟨46⟩+31/4⟨12⟩[12][23]⟨34⟩[35]⟨36⟩+45/4⟨12⟩[13][23][25]⟨34⟩⟨36⟩-9/4[12]⟨13⟩⟨34⟩[34][35]⟨46⟩+43/4[24]⟨34⟩^2[34][35]⟨46⟩-13/4[23]^2⟨24⟩⟨34⟩⟨36⟩[45]+5/2⟨23⟩[23]^2⟨34⟩[35]⟨36⟩+51/4⟨23⟩[23]^2⟨34⟩[45]⟨46⟩-7/2⟨23⟩[23]⟨24⟩[24][25]⟨46⟩-5/4[23]⟨34⟩^2[34][35]⟨36⟩-5/4[23]⟨34⟩^2[34][45]⟨46⟩+2⟨23⟩[23][24]⟨34⟩[35]⟨46⟩-5[23]⟨24⟩[24]⟨34⟩[45]⟨46⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨1|3+4|2]}+\\
\scriptscriptstyle\frac{-3/2[23][25]⟨36⟩(s_{14}-s_{23})^2}{⟨23⟩⟨56⟩[56]⟨1|3+4|2]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{1[13][15]⟨26⟩⟨1|3+4|2]}{⟨12⟩⟨2|3+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-3/2⟨13⟩[13]^2⟨6|1+2|5]}{⟨12⟩⟨2|3+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{[13](-3/4⟨13⟩⟨14⟩[14][15]⟨24⟩⟨46⟩+11/4⟨23⟩⟨24⟩^2[24][25]⟨46⟩-9/2⟨23⟩^2[23]⟨24⟩[25]⟨46⟩+15/2⟨13⟩[14]⟨24⟩^2[25]⟨46⟩-2[12]⟨13⟩⟨24⟩^2[25]⟨26⟩+3[12]⟨13⟩⟨23⟩⟨24⟩[35]⟨46⟩+3/2⟨12⟩[12]⟨23⟩⟨24⟩[25]⟨46⟩-37/4[12]⟨13⟩⟨24⟩^2[45]⟨46⟩-3⟨12⟩[12]⟨24⟩^2[25]⟨36⟩-11/2[12]⟨13⟩⟨24⟩^2[35]⟨36⟩-1/4⟨13⟩[13]⟨24⟩^2[25]⟨36⟩+15/4⟨23⟩[23]⟨24⟩^2[25]⟨36⟩-7/2⟨24⟩^3[24][25]⟨36⟩-1/4⟨13⟩^2[13][15]⟨24⟩⟨46⟩+9⟨12⟩[12]⟨13⟩[15]⟨24⟩⟨46⟩+7/4⟨14⟩^2[14][15]⟨24⟩⟨36⟩+1/4⟨13⟩[13]⟨14⟩[15]⟨24⟩⟨36⟩+27/4[12]⟨14⟩⟨24⟩^2⟨36⟩[45]-31/4⟨14⟩[14]⟨24⟩^2[25]⟨36⟩+2⟨12⟩[12]⟨14⟩[15]⟨24⟩⟨36⟩-1/4[23]⟨24⟩^2⟨34⟩⟨36⟩[45]+5/4⟨24⟩⟨34⟩^2[34][35]⟨36⟩+3/2⟨24⟩⟨34⟩^2[34][45]⟨46⟩+1/2⟨24⟩^2[24]⟨34⟩[35]⟨36⟩-7/4⟨14⟩[14]⟨24⟩⟨34⟩[35]⟨36⟩+1[13]⟨14⟩⟨24⟩⟨34⟩⟨36⟩[45]-1/2⟨14⟩[14]⟨24⟩⟨34⟩[45]⟨46⟩-3/4⟨13⟩[13]⟨24⟩⟨34⟩[45]⟨46⟩+7/2⟨13⟩[14]⟨24⟩⟨34⟩[35]⟨46⟩+8⟨23⟩[23]⟨24⟩⟨34⟩[45]⟨46⟩+33/4⟨23⟩[23]⟨24⟩⟨34⟩[35]⟨36⟩+1/4⟨23⟩⟨34⟩^2[34][35]⟨46⟩-1/4⟨12⟩[14]⟨34⟩^2[35]⟨46⟩+5/4⟨12⟩⟨14⟩[14][15]⟨34⟩⟨46⟩+3/2⟨12⟩[12]⟨23⟩⟨34⟩[35]⟨46⟩-5⟨12⟩^2[12][15]⟨34⟩⟨46⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨24⟩[12](-9/4⟨24⟩^2[24][25]⟨26⟩+3/2⟨12⟩[12]⟨24⟩[25]⟨26⟩-1⟨12⟩[12]⟨24⟩[35]⟨36⟩+7/4[12]⟨13⟩⟨24⟩⟨26⟩[35]+17/4[12]⟨14⟩⟨24⟩⟨26⟩[45]-3/2⟨12⟩[12]⟨24⟩[45]⟨46⟩-5/4⟨23⟩[23]⟨24⟩[25]⟨26⟩-1/2⟨23⟩^2[23][35]⟨46⟩+1⟨12⟩[12]⟨14⟩[15]⟨26⟩+1⟨12⟩[12]⟨23⟩[35]⟨46⟩+5/4⟨23⟩[23]⟨24⟩[35]⟨36⟩-3/4⟨24⟩^2[24][45]⟨46⟩)}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[13][45](1/2⟨12⟩[13][15]⟨34⟩^2+1/2[12]⟨13⟩[15]⟨24⟩^2+1/2[12]⟨24⟩^2⟨34⟩[45])}{⟨12⟩⟨23⟩[56]⟨2|3+4|1]⟨3|2+4|1]}+\\
\scriptscriptstyle\frac{1/2[12]^2⟨24⟩^3[45]^2}{⟨12⟩⟨23⟩[56]⟨2|3+4|1]⟨3|2+4|1]}+\\
\scriptscriptstyle\frac{[12][24]⟨23⟩⟨46⟩(1/2[23]⟨26⟩+1/2[34]⟨46⟩)}{⟨12⟩⟨56⟩⟨3|2+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{-3/4[12][45]⟨46⟩⟨3|1+2|3]s_{123}}{⟨12⟩⟨56⟩[56]⟨3|2+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{18[13]⟨14⟩⟨24⟩[25]⟨36⟩+29/4[12]⟨14⟩⟨24⟩[25]⟨26⟩-103/4⟨13⟩[13]⟨24⟩[25]⟨46⟩+167/4⟨14⟩[14]⟨24⟩[25]⟨46⟩-1/4[12]⟨14⟩⟨24⟩[35]⟨36⟩-371/8[12]⟨14⟩⟨24⟩[45]⟨46⟩-16[23]⟨24⟩⟨34⟩[45]⟨46⟩+81/2[13]⟨14⟩⟨34⟩[45]⟨46⟩+35/2⟨23⟩[23]⟨24⟩[25]⟨46⟩-9⟨24⟩^2[24][25]⟨46⟩-57/2[23]⟨24⟩^2[25]⟨36⟩+67/2[13]⟨14⟩^2[15]⟨36⟩+155/4⟨14⟩^2[14][15]⟨46⟩+63/4[12]⟨14⟩^2[15]⟨26⟩+207/4⟨12⟩[13][25]⟨34⟩⟨46⟩-143/4⟨13⟩[13]⟨14⟩[15]⟨46⟩+7/4⟨14⟩[14]⟨34⟩[35]⟨46⟩-43/4⟨24⟩[24]⟨34⟩[35]⟨46⟩-63/4[23]⟨24⟩⟨34⟩[35]⟨36⟩-43/4⟨12⟩[12]⟨24⟩[25]⟨46⟩+12⟨34⟩^2[34][35]⟨46⟩-11/2⟨13⟩[13]⟨34⟩[35]⟨46⟩+5/4⟨23⟩[23]⟨34⟩[35]⟨46⟩-51/4⟨12⟩[12]⟨34⟩[35]⟨46⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]}+\\
\scriptscriptstyle\frac{23/4[12]⟨24⟩^2[24][25]⟨26⟩+1/2[13]⟨24⟩^2[24][25]⟨36⟩+1/2[14]⟨24⟩^2[24][25]⟨46⟩-1/4⟨12⟩[12][13]⟨23⟩[25]⟨46⟩+12⟨12⟩[12][13]⟨24⟩[25]⟨36⟩-21/4⟨12⟩[12][14]⟨24⟩[25]⟨46⟩-15/4⟨12⟩[12]^2⟨24⟩[35]⟨36⟩+9/4⟨13⟩[13]^2⟨23⟩[25]⟨46⟩-1[12]⟨13⟩[13]⟨23⟩[35]⟨46⟩+1/2[13]⟨23⟩[23]⟨24⟩[25]⟨36⟩+5/4⟨13⟩[13]^2⟨24⟩[25]⟨36⟩+5/2[13]⟨14⟩[14]⟨24⟩[25]⟨36⟩+25/4[12]⟨14⟩[14]⟨24⟩[25]⟨26⟩-39/4[12]⟨13⟩[13]⟨24⟩[25]⟨26⟩+1⟨14⟩[14]^2⟨24⟩[25]⟨46⟩+3/4[12]⟨14⟩[14]⟨24⟩[35]⟨36⟩+1/4[12]⟨13⟩[13]⟨24⟩[35]⟨36⟩+11/4[12]^2⟨13⟩⟨24⟩⟨26⟩[35]-43/4[12][13]⟨14⟩⟨24⟩⟨36⟩[45]-14[12]^2⟨14⟩⟨24⟩⟨26⟩[45]-1[12]⟨14⟩[14]⟨24⟩[45]⟨46⟩+25/4[12]⟨13⟩[13]⟨24⟩[45]⟨46⟩+41/4⟨12⟩[12]^2⟨24⟩[45]⟨46⟩-35/4[12]⟨23⟩[23]⟨24⟩[25]⟨26⟩+2[13]⟨23⟩^2[23][25]⟨46⟩+3/4[12]⟨23⟩^2[23][35]⟨46⟩-1⟨12⟩[12]^2⟨14⟩[15]⟨26⟩+7/4⟨12⟩[12][13]⟨14⟩[15]⟨36⟩-5/4⟨12⟩[12]⟨13⟩[13][15]⟨46⟩+1/4⟨13⟩[13]^2⟨14⟩[15]⟨36⟩+3/2⟨13⟩^2[13]^2[15]⟨46⟩+3/2⟨13⟩[13]⟨14⟩[14][15]⟨46⟩+1/2[12]⟨14⟩^2[14][15]⟨26⟩+1/2⟨14⟩^2[14]^2[15]⟨46⟩-11/4⟨12⟩[12]^2⟨23⟩[35]⟨46⟩+9[12]⟨24⟩⟨34⟩[34][45]⟨46⟩-55/4[12]⟨24⟩⟨34⟩[34][35]⟨36⟩-9/4[13]⟨14⟩[14]⟨34⟩[35]⟨36⟩-5/4⟨13⟩[13]^2⟨34⟩[35]⟨36⟩-5/2[13]^2⟨14⟩⟨34⟩⟨36⟩[45]+1/2[12]⟨23⟩⟨34⟩[34][35]⟨46⟩-17/2[13]⟨34⟩^2[34][35]⟨36⟩+5/2[13]⟨34⟩^2[34][45]⟨46⟩-1/2[13]⟨23⟩[23]⟨34⟩[45]⟨46⟩-5/2[13]⟨23⟩[23]⟨34⟩[35]⟨36⟩-49/4[12]⟨23⟩[23]⟨24⟩[35]⟨36⟩+5[12]⟨23⟩⟨24⟩[24][35]⟨46⟩+13[12]⟨24⟩^2[24][45]⟨46⟩}{⟨12⟩⟨23⟩⟨56⟩[56]⟨3|2+4|1]}+\\
\scriptscriptstyle\frac{-1/2⟨12⟩^2[12][13][25]⟨34⟩⟨36⟩+3/2⟨12⟩^2[12][14][25]⟨34⟩⟨46⟩-3/2⟨12⟩^2[12]^2⟨34⟩[35]⟨36⟩-8⟨12⟩[12]⟨13⟩[13]⟨34⟩[35]⟨36⟩+1/4⟨12⟩[12]^2⟨13⟩⟨23⟩[35]⟨46⟩-9/2[12]⟨13⟩^2[13]⟨23⟩[35]⟨46⟩+17/4[12]⟨13⟩^2[13]⟨24⟩[35]⟨36⟩+2[12]⟨13⟩^2[14]⟨24⟩[35]⟨46⟩+2[12]⟨13⟩^2[13]⟨24⟩[45]⟨46⟩+2[12]⟨13⟩[13]⟨14⟩⟨24⟩⟨36⟩[45]+5/2[12]^2⟨13⟩⟨14⟩⟨24⟩⟨26⟩[45]-9/4⟨12⟩[12]^2⟨14⟩⟨24⟩⟨36⟩[45]-3/4⟨12⟩[12]^2⟨13⟩⟨24⟩[35]⟨36⟩+5/4⟨12⟩[12]^2⟨13⟩⟨24⟩[45]⟨46⟩-1/2[12]⟨13⟩⟨14⟩[14]⟨24⟩[45]⟨46⟩+5/4⟨14⟩^2[14]^2⟨24⟩[25]⟨36⟩-1⟨13⟩[13]⟨14⟩[14]⟨24⟩[25]⟨36⟩+1⟨13⟩⟨14⟩[14]^2⟨24⟩[25]⟨46⟩-11/4⟨13⟩^2[13]^2⟨24⟩[25]⟨36⟩+1/2[12]⟨13⟩^2[13]⟨24⟩[25]⟨26⟩-5/2⟨13⟩^2[13][14]⟨24⟩[25]⟨46⟩-3/2⟨12⟩[12]⟨13⟩[14]⟨24⟩[25]⟨46⟩+3⟨12⟩[12]⟨14⟩[14]⟨24⟩[25]⟨36⟩+1/2⟨12⟩[12]⟨13⟩[13]⟨24⟩[25]⟨36⟩+5/2⟨13⟩^2[13]^2⟨23⟩[25]⟨46⟩-1/2⟨12⟩[12]⟨13⟩[13]⟨23⟩[25]⟨46⟩-3/2[12]⟨14⟩^2[14]⟨24⟩⟨36⟩[45]+3/4⟨14⟩^2[14]^2⟨34⟩[45]⟨46⟩-2[13]⟨14⟩^2[14]⟨34⟩⟨36⟩[45]+1⟨14⟩^2[14]^2⟨34⟩[35]⟨36⟩+3/2⟨13⟩⟨14⟩[14]^2⟨34⟩[35]⟨46⟩-13/2⟨13⟩[13]⟨14⟩[14]⟨34⟩[35]⟨36⟩-5/4⟨13⟩[13]⟨14⟩[14]⟨34⟩[45]⟨46⟩+9/4⟨13⟩[13]^2⟨14⟩⟨34⟩⟨36⟩[45]+3/2⟨13⟩^2[13][14]⟨34⟩[35]⟨46⟩-1/2⟨13⟩^2[13]^2⟨34⟩[35]⟨36⟩-1/4⟨13⟩^2[13]^2⟨34⟩[45]⟨46⟩+3/2⟨14⟩^3[14]^2[15]⟨36⟩+1⟨13⟩⟨14⟩^2[14]^2[15]⟨46⟩-7/2⟨13⟩[13]⟨14⟩^2[14][15]⟨36⟩+1⟨13⟩^2[13]⟨14⟩[14][15]⟨46⟩+1/2[12]⟨13⟩^2[13]⟨14⟩[15]⟨26⟩-3/4⟨12⟩[13][24]⟨34⟩^2[45]⟨46⟩+15/4⟨12⟩[13][24]⟨34⟩^2[35]⟨36⟩+3/4⟨12⟩[12]⟨13⟩[14]⟨34⟩[35]⟨46⟩+11/4⟨12⟩⟨13⟩[13]^2[25]⟨34⟩⟨36⟩+1/2⟨12⟩[12]⟨34⟩^2[34][35]⟨36⟩-5/2⟨12⟩[12]⟨34⟩^2[34][45]⟨46⟩+1/2⟨34⟩^3[34]^2[35]⟨36⟩-5/4[13]⟨14⟩⟨24⟩[24]⟨34⟩⟨36⟩[45]+2⟨12⟩[13][23]⟨34⟩^2⟨36⟩[45]+1/4⟨34⟩^3[34]^2[45]⟨46⟩+1/4[12]⟨14⟩⟨24⟩⟨34⟩[34]⟨36⟩[45]-3/4⟨14⟩[14]⟨24⟩[24]⟨34⟩[45]⟨46⟩-6⟨14⟩[14]⟨24⟩[24]⟨34⟩[35]⟨36⟩+7/4⟨12⟩[12][23]⟨24⟩⟨34⟩⟨36⟩[45]-3/4⟨13⟩[13]⟨34⟩^2[34][35]⟨36⟩-11/4⟨13⟩[13]⟨34⟩^2[34][45]⟨46⟩-1[12]⟨13⟩⟨23⟩⟨34⟩[34][35]⟨46⟩+4⟨12⟩[12]⟨24⟩[24]⟨34⟩[35]⟨36⟩-1/2⟨12⟩[14]⟨24⟩[24][25]⟨34⟩⟨46⟩+1/2⟨12⟩[12]⟨24⟩^2[24][25]⟨36⟩+2⟨12⟩[12]⟨14⟩[14]⟨34⟩[35]⟨36⟩-2⟨12⟩[13]⟨23⟩[23][25]⟨34⟩⟨36⟩-1/2⟨12⟩[12]⟨23⟩[23]⟨34⟩[35]⟨36⟩-1/2⟨12⟩[12]⟨23⟩^2[23][25]⟨46⟩-2[12]⟨14⟩⟨24⟩^2[24]⟨36⟩[45]+1/4⟨24⟩^3[24]^2[25]⟨36⟩-3⟨23⟩[23]⟨24⟩^2[24][25]⟨36⟩+4⟨23⟩^2[23]⟨24⟩[24][25]⟨46⟩+5/2⟨23⟩^2[23]^2⟨24⟩[25]⟨36⟩-3⟨23⟩^3[23]^2[25]⟨46⟩+9/2⟨23⟩^2[23]^2⟨34⟩[45]⟨46⟩+3⟨23⟩^2[23]^2⟨34⟩[35]⟨36⟩-3⟨23⟩[23]^2⟨24⟩⟨34⟩⟨36⟩[45]-17/4⟨23⟩[23]⟨24⟩[24]⟨34⟩[45]⟨46⟩+1/4[23]⟨24⟩^2[24]⟨34⟩⟨36⟩[45]-5⟨24⟩^2[24]^2⟨34⟩[35]⟨36⟩+1/2⟨23⟩[23]⟨34⟩^2[34][45]⟨46⟩+1/2[23]⟨24⟩⟨34⟩^2[34]⟨36⟩[45]-19/4⟨24⟩[24]⟨34⟩^2[34][35]⟨36⟩+5/4⟨14⟩[14]⟨34⟩^2[34][45]⟨46⟩-7/4⟨13⟩[13][23]⟨24⟩⟨34⟩⟨36⟩[45]-1/2[12]⟨13⟩⟨23⟩[23]⟨24⟩[35]⟨36⟩-3/4⟨13⟩[13]⟨23⟩[23]⟨24⟩[25]⟨36⟩-17/4⟨13⟩[13]⟨23⟩[23]⟨34⟩[35]⟨36⟩}{⟨12⟩⟨23⟩⟨34⟩⟨56⟩[56]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{[45](-21/4[14]⟨24⟩[24]⟨34⟩^2[35]-1/2[14]⟨24⟩^2[24][25]⟨34⟩+1/2[13]⟨24⟩[24]⟨34⟩^2[45]+1/4[14]⟨34⟩^3[34][35]-1/2[12]⟨24⟩^2[24]⟨34⟩[45]-5/2[13]⟨23⟩[24]⟨34⟩^2[35]-1/4[13]⟨23⟩[23]⟨34⟩^2[45]+1/2[12]⟨23⟩[23]⟨24⟩⟨34⟩[45]-5/2[12]⟨23⟩^2[23]⟨24⟩[25]-1⟨14⟩[14]^2⟨24⟩[25]⟨34⟩-7/4⟨14⟩[14]^2⟨34⟩^2[35]-3/2⟨13⟩[13]^2⟨23⟩[25]⟨34⟩-1/2⟨13⟩^2[13]^2[15]⟨34⟩+1[12]⟨13⟩^2[13][15]⟨24⟩-1/4⟨13⟩[13]^2⟨34⟩^2[45]-5/2[12]⟨13⟩[13]⟨24⟩⟨34⟩[45]+1⟨12⟩^2[12]^2[15]⟨34⟩+1/4[13]⟨34⟩^3[34][45])}{⟨12⟩⟨23⟩[56]⟨3|2+4|1]⟨3|1+2|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(-1/2⟨12⟩[13]^2[24]⟨34⟩^2[45]+1⟨12⟩[13][14][24]⟨34⟩^2[35]+3/4⟨12⟩[12][13]⟨34⟩^2[34][45]+1/4⟨12⟩^2[12]^2[13]⟨34⟩[45]+1/2⟨12⟩^2[12]^2[14]⟨34⟩[35]+3/2⟨12⟩^2[12]^2⟨13⟩[13][15]+1[13]⟨23⟩^2[23]^2⟨34⟩[45]-3/2[12]⟨23⟩^3[23]^2[35]-1/2[13]⟨23⟩^3[23]^2[25]-3/2⟨13⟩^2[13]^3⟨23⟩[25]-3/2⟨13⟩[13]⟨14⟩[14]^2⟨34⟩[35]-1⟨13⟩^3[13]^3[15]-1/2⟨13⟩[13]⟨14⟩[14]^2⟨24⟩[25]-1/2⟨12⟩[12]⟨13⟩^2[13]^2[15]+1/2⟨12⟩^2[12]^2[14]⟨24⟩[25]-1/2[12]⟨13⟩[14]⟨24⟩^2[24][35]+1/2[12]⟨24⟩^3[24]^2[45]+1⟨12⟩^3[12]^3[15]-3/2⟨13⟩[13]^2⟨23⟩^2[23][25])}{⟨12⟩⟨23⟩⟨56⟩[56]⟨3|2+4|1]⟨3|1+2|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_6.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1[23]⟨24⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩⟨56⟩⟨2|3+4|2]^2}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_7.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[23]⟨24⟩⟨36⟩⟨6|1+5|2]}{⟨12⟩⟨23⟩[24]⟨34⟩⟨56⟩⟨2|3+4|2]}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_8.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[15]⟨36⟩⟨4|2+3|1]}{⟨12⟩⟨23⟩⟨3|2+4|1]^2}+\\
\scriptscriptstyle\frac{-3[15]⟨46⟩}{⟨12⟩⟨23⟩⟨3|2+4|1]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/coeff_9.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[23]^2⟨34⟩⟨46⟩^2⟨2|1+3|4]}{⟨12⟩⟨23⟩⟨56⟩⟨4|1+3|2](⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_mhv/gluonspp_1L_Nf0 <==
0 0 7/2
0 2 11/6
0 4 -3/2
0 5 5/3
0 6 5/3
0 7 -10/3
0 8 1/2
0 9 -1
0 14 -1
0 15 -1/2
0 18 1
0 19 1
0 20 -1
0 29 -1/2
0 31 1
0 32 -1/2
0 33 1
0 34 1
0 35 -1
0 36 -1
0 38 1
0 40 -1
0 42 -1/6
1 1 1
1 4 -1
1 7 -1
3 4 3/2
3 5 -3/2
3 7 3/2
5 1 -1/2
5 4 1/2
5 7 1/2
6 4 -1/2
6 5 1/2
6 7 -1/2
12 0 1/3
22 0 -1/2
53 823 0


==> anc/gluons_mhv/gluonspp_1L_Nf1 <==
0 2 -1/3
0 5 -1/6
0 6 -1/6
0 7 1/3
12 0 -1/3
53 823 0


==> anc/gluons_mhv/gluonspp_2L_Nf0 <==
0 0 46013/864
0 1 -21397/2268
0 2 -1/4
0 4 24125/4536
0 5 -31/54
0 6 -35/6
0 7 35929/2268
0 8 -143/24
0 9 -71/18
0 11 535/36
0 12 -499/72
0 13 571/72
0 14 131/12
0 15 -505/72
0 16 97/9
0 17 155/9
0 18 -163/12
0 19 -89/9
0 20 599/36
0 21 -97/18
0 24 97/9
0 25 -313/24
0 26 625/36
0 27 -445/36
0 28 -715/36
0 29 -119/18
0 30 299/72
0 31 16
0 32 -37/36
0 33 -361/36
0 34 71/18
0 35 143/12
0 36 41/6
0 37 97/9
0 38 13/3
0 39 -539/36
0 40 -71/18
0 42 -709/72
0 43 255713/4896
0 44 5713/408
0 45 -21/34
0 46 -346373/2448
0 47 427571/2448
0 48 266125/1632
0 49 -75551/153
0 50 5777/408
0 51 -140/17
0 52 -2
0 53 263/34
0 54 -5203/204
0 55 122/17
0 56 21/17
0 57 -313/102
0 58 -1151/102
0 59 3285143/4896
0 60 -776435/612
0 61 59801/816
0 62 1206361/816
0 63 1058413/2448
0 64 -163643/408
0 65 -332189/408
0 66 -241015/816
0 67 545695/816
0 68 -109/34
0 69 -24169/204
0 70 -3
0 71 -140/17
0 72 -418691/816
0 73 13/12
0 74 4408753/9792
0 75 1975/408
0 76 347/408
0 77 -3823/408
0 78 -46/17
0 79 301/102
0 80 -778/51
0 81 721/408
0 82 140/17
0 83 -653/102
0 84 195/68
0 85 -3581/408
0 86 121/102
0 87 -121/102
0 88 -41/17
0 89 -403/51
0 90 331/51
0 91 1685/204
0 92 -1015/102
0 93 -35/6
0 94 -250/51
0 95 1/3
0 96 365/68
0 97 -1/3
0 98 95/204
0 99 253/16
0 100 -3775/1224
0 101 -122/17
0 102 919/102
0 103 33/136
0 104 -21/34
0 105 313/102
0 106 1151/102
0 107 -125/51
0 108 -223/17
0 109 27/34
0 110 -395/34
0 111 365/68
0 112 -365/68
0 113 19277/2448
0 114 -5836297/7344
0 115 2553913/1632
0 116 -86504/153
0 117 -4089377/2448
0 118 -295585/408
0 119 2588725/2448
0 120 4064035/2448
0 121 83485/1224
0 122 -775517/612
0 123 1046423/2448
0 124 2662511/2448
0 125 365/68
0 126 -10036849/14688
0 127 546899/14688
0 128 -1602787/4896
0 129 -58773/272
0 130 556279/2448
0 131 1464575/2448
0 132 23/6
0 133 -1854563/2448
0 134 19/6
0 135 140/17
0 136 -538007/1224
0 137 -641/102
0 138 3997831/29376
0 139 269831/2448
0 140 -636727/2448
0 141 -5/3
0 142 -178765/408
0 143 -584/51
0 144 -140/17
0 145 21617/72
0 146 607/102
0 147 -10597151/29376
0 148 25/102
0 149 3217181/2448
0 150 1168/51
0 151 195/68
0 152 1597109/2448
0 153 157/34
0 154 -11/6
0 155 124/3
0 156 953/102
0 157 29/102
0 158 -239/51
0 159 8093/272
0 160 329413/612
0 161 405/34
0 162 533/102
0 163 -365/68
0 164 -4
0 165 -932947/2448
0 166 517015/2448
0 167 -3907/204
0 168 359/51
0 169 3401/204
0 170 482/17
0 171 -146/17
0 172 4201/204
0 173 140/17
0 174 41/51
0 175 787583/2448
0 176 -29125/204
0 177 -213689/816
0 178 4723/204
0 179 -9823/204
0 180 391297/3264
0 181 590221/612
0 182 -240869/9792
0 183 1037945/29376
0 184 418729/29376
0 185 48289/1632
0 186 -657877/9792
0 187 -4169059/29376
0 188 2871463/9792
0 189 538/51
0 190 26317/2448
0 191 -52483/816
0 192 121441/2448
0 193 752561/9792
0 194 -396923/1632
0 195 -29645/4896
0 196 -40627/1632
0 197 5189/153
0 198 470231/9792
0 199 -91873/816
0 200 -891187/3264
0 201 25292/51
0 202 116629/1632
0 203 -1030213/1632
0 204 -5379/34
0 205 -69767/9792
0 206 47153/96
0 207 -155299/2448
0 208 1670329/3264
0 209 -125/68
0 210 6119/136
0 211 7/6
0 212 761/136
0 213 343409/1632
0 214 -1/8
0 215 1/2
0 216 -16398007/19584
0 217 7469/816
0 218 4145/612
0 219 26995/408
0 220 -9127/204
0 221 -40211/2448
0 222 27169/816
0 223 -27869/2448
0 224 131/51
0 225 -5651/612
0 226 1625/51
0 227 -769/36
0 228 353849/1088
0 229 -378735/544
0 230 349/272
0 231 446617/544
0 232 159455/612
0 233 -1030691/4896
0 234 -217905/544
0 235 -1221511/4896
0 236 80161/153
0 237 14801/816
0 238 -20737/136
0 239 1/2
0 240 344/153
0 241 -965737/2448
0 242 -551/8
0 243 -4273/408
0 244 519013/6528
0 245 10355/2448
0 246 -131/68
0 247 14963/2448
0 248 -30211/1224
0 249 44039/2448
0 250 151619/1088
0 251 -13135/48
0 252 16651/1632
0 253 517481/1632
0 254 227821/2448
0 255 -30035/306
0 256 -5713/34
0 257 -265349/4896
0 258 260905/1632
0 259 -1163/816
0 260 -8821/408
0 261 1643/408
0 262 -6673/1224
0 263 -514795/4896
0 264 151/136
0 265 1456759/19584
0 266 1331459/7344
0 267 -118993/544
0 268 -296183/612
0 269 10863353/9792
0 270 -113/17
0 271 311227/288
0 272 -8742065/4896
0 273 19349/2448
0 274 -3058991/2448
0 275 -299/34
0 276 -569453/4896
0 277 131/51
0 278 -712741/2448
0 279 261/8
0 280 887/204
0 281 7078841/3672
0 282 1346311/29376
0 283 -442625/1088
0 284 2412167/4896
0 285 15869/51
0 286 46472/153
0 287 761/816
0 288 1549901/4896
0 289 -31/12
0 290 -20/3
0 291 563845/4896
0 292 67/68
0 293 -14545519/14688
0 294 450895/1632
0 295 -782489/816
0 296 -121/272
0 297 84081/272
0 298 7219/408
0 299 30391/1224
0 300 1017415/2448
0 301 -67/68
0 302 19665377/58752
0 303 1255/272
0 304 -3398075/4896
0 305 -365/17
0 306 -1219/51
0 307 -2072167/2448
0 308 1/4
0 309 -287/136
0 310 -131/34
0 311 -67/68
0 312 657/136
0 313 -30289/1632
0 314 -291379/1224
0 315 -1047/136
0 316 -135/136
0 317 21/17
0 318 1/4
0 319 796993/4896
0 320 -459265/4896
0 321 161/17
0 322 301/136
0 323 -3/17
0 324 -1711/136
0 325 57/34
0 326 -1153/136
0 327 -557/136
0 328 -163/408
0 329 -678413/4896
0 330 52375/816
0 331 175283/1632
0 332 -661/68
0 333 4161/136
0 334 2859359/4896
0 335 -661615/1224
0 336 107335/2448
0 337 139/36
0 338 325441/19584
0 339 -86561/2176
0 340 263/48
0 341 416873/19584
0 342 9077/1224
0 343 -8249/1088
0 344 -30251/9792
0 345 2693/1224
0 346 -67615/3264
0 347 -234361/2176
0 348 168967/2176
0 349 13881/1088
0 350 -972613/6528
0 351 -1373/3264
0 352 -37/9792
0 353 26479/544
0 354 -6973/408
0 355 474041/9792
0 356 1/2
0 357 -1543/102
0 358 -1/4
0 359 62/17
0 360 3/4
0 361 -449/4
0 362 -797/102
0 363 -205363/3456
0 364 -83029/7344
0 365 -467/136
0 366 13213/1224
0 367 -868/51
0 368 15767/306
0 369 -1675/408
0 370 -1351/544
0 371 131/51
0 372 6877/1632
0 373 721/288
0 374 -921/34
0 375 23807/2448
0 376 33935/1224
0 377 -16025/612
0 378 14801/816
0 379 53/102
0 380 12179/1224
0 381 305/34
0 382 -237/34
0 383 -25397/816
0 384 -8300747/19584
0 385 17788123/19584
0 386 -297655/1088
0 387 -18719215/19584
0 388 -118873/288
0 389 243317/408
0 390 1135663/1224
0 391 26365/408
0 392 -595237/816
0 393 1/4
0 394 15953/96
0 395 -467/68
0 396 1193543/1632
0 397 259/8
0 398 1421/102
0 399 -13918715/39168
0 400 27935/3672
0 401 -232751/1224
0 402 -156211/1632
0 403 869293/4896
0 404 1286737/4896
0 405 -1813897/4896
0 406 -1/2
0 407 -4195/1224
0 408 -71375/408
0 409 -3
0 410 78/17
0 411 342869/4352
0 412 861053/14688
0 413 -644575/4896
0 414 -50035/153
0 415 14015/1224
0 416 -4583/1224
0 417 3811/18
0 418 55/12
0 419 -15156317/58752
0 420 -14801/408
0 421 1386335/1632
0 422 -13097/612
0 423 -2477/612
0 424 97299/272
0 425 575/8
0 426 1125/136
0 427 -148669/2448
0 428 -6831/136
0 429 20639/306
0 430 -2891/1632
0 431 678473/2448
0 432 -190823/2448
0 433 -9823/272
0 434 -373/51
0 435 -23
0 436 -392573/1632
0 437 93047/816
0 438 -134575/1224
0 439 -14291/816
0 440 10439/1088
0 441 20119/153
0 442 68033/1088
0 443 24371/816
0 444 -18545/816
0 445 -14291/1224
0 446 437117/2448
0 447 -15063/272
0 448 -1243721/4896
0 449 138553/1224
0 450 113911/2448
0 451 23
0 452 -275/12
0 453 20908201/117504
0 454 8486411/9792
0 455 -113813/29376
0 456 4625/1224
0 457 -6491/1224
0 458 362/459
0 459 6439/408
0 460 131/68
0 461 -131/68
0 462 -3839/408
0 463 -55/153
0 464 47219/2448
0 465 -5369/612
0 466 -14755/816
0 467 95941/2448
0 468 -2621/816
0 469 -1/8
0 470 -8573/1224
0 471 13/408
0 472 -47/408
0 473 -1436057/29376
0 474 -1670893/9792
0 475 1641311/4896
0 476 -63645/544
0 477 -3501583/9792
0 478 -192337/1224
0 479 365219/1632
0 480 1763945/4896
0 481 4045/204
0 482 -220151/816
0 483 -299/34
0 484 144733/1632
0 485 131/102
0 486 -467/68
0 487 125039/544
0 488 455/68
0 489 -2807257/19584
0 490 18769/1728
0 491 -38297/576
0 492 -47689/816
0 493 186245/4896
0 494 190081/1632
0 495 639/272
0 496 -812399/4896
0 497 135/68
0 498 2615/612
0 499 -80929/816
0 500 25/102
0 501 1773/34
0 502 454363/14688
0 503 -198199/4896
0 504 -295/816
0 505 -238709/2448
0 506 1253/408
0 507 -121/9
0 508 8701/144
0 509 607/68
0 510 -8147153/58752
0 511 4783/816
0 512 465631/1632
0 513 1507/306
0 514 17821/1224
0 515 234845/1632
0 516 -1367/136
0 517 2447/1224
0 518 -55/408
0 519 -4909/2448
0 520 18827/1632
0 521 37091/306
0 522 10133/2448
0 523 -191/816
0 524 -8/51
0 525 -1/4
0 526 -47457/544
0 527 24329/544
0 528 -4481/1224
0 529 1091/816
0 530 -123/544
0 531 14429/2448
0 532 123/544
0 533 339/68
0 534 -271/816
0 535 61/612
0 536 345725/4896
0 537 -1622/51
0 538 -272485/4896
0 539 10295/1224
0 540 -40021/2448
0 541 606635/7344
0 542 1172191/4896
0 543 13616417/58752
0 544 -33495269/58752
0 545 4980851/4896
0 546 -26901257/58752
0 547 245299/544
0 548 -20654689/9792
0 549 3561059/3264
0 550 2852951/4896
0 551 15127423/9792
0 552 -1/8
0 553 -44435/612
0 554 -420115/1224
0 555 -5/4
0 556 -2683/408
0 557 -207180223/117504
0 558 -3927769/29376
0 559 10690655/9792
0 560 -2579551/4896
0 561 -3038387/2448
0 562 -4923623/4896
0 563 1313381/4896
0 564 -131/51
0 565 444367/1632
0 566 -1
0 567 103/136
0 568 4193081/2304
0 569 -312353/2448
0 570 434173/272
0 571 -263111/816
0 572 131/102
0 573 131/51
0 574 -3097007/2448
0 575 -4051/408
0 576 -35179745/58752
0 577 299/17
0 578 133513/1632
0 579 -131/51
0 580 877/204
0 581 430087/408
0 582 -253/8
0 583 -127/68
0 584 5251/204
0 585 2113/102
0 586 -2395/102
0 587 -1369/136
0 588 -336463/2448
0 589 5815/204
0 590 3269/204
0 591 467/68
0 592 11
0 593 280555/2448
0 594 -166571/4896
0 595 4283/68
0 596 299/34
0 597 2811/1088
0 598 -7669/102
0 599 -17363/1088
0 600 -3691/204
0 601 579/68
0 602 299/51
0 603 -371005/4896
0 604 3295/136
0 605 13325/136
0 606 -6433/102
0 607 1595/204
0 608 -11
0 609 131/12
0 610 -102137699/117504
0 611 -7230085/9792
0 612 6767/918
0 613 -3280169/29376
0 614 748609/29376
0 615 657127/1632
0 616 9773/3264
0 617 29/24
0 618 -586147/4896
0 619 19/24
0 620 193/204
0 621 -186271/2448
0 622 -19/136
0 623 -4275169/14688
0 624 -120663/544
0 625 -1197265/2448
0 626 1/12
0 627 1979971/2448
0 628 -2383/204
0 629 -24547/1224
0 630 703909/1224
0 631 431/51
0 632 897973/1836
0 633 -2359/408
0 634 -587525/816
0 635 1091/102
0 636 8387/408
0 637 -2148823/4896
0 638 -959/102
0 639 409/816
0 640 -15/136
0 641 -57/136
0 642 5003/1632
0 643 99689/1224
0 644 841/816
0 645 23/816
0 646 79/408
0 647 -311543/4896
0 648 130397/4896
0 649 -26/17
0 650 905/816
0 651 -113/544
0 652 715/408
0 653 -23/544
0 654 1973/816
0 655 -1387/816
0 656 109/408
0 657 239791/4896
0 658 -3953/204
0 659 -62581/1632
0 660 95/51
0 661 -1453/272
0 662 1715383/7344
0 663 -689063/4896
0 664 -450625/3672
0 665 1985161/4896
0 666 11/24
0 667 147217/306
0 668 24521/1224
0 669 23389/1224
0 670 -21611/72
0 671 -3799/408
0 672 1304305/9792
0 673 -79/408
0 674 -1617821/816
0 675 -7520/153
0 676 -18083/612
0 677 -551801/1224
0 678 455/204
0 679 -8059/612
0 680 -3697/408
0 681 68161/2448
0 682 -42271/816
0 683 -749435/1224
0 684 -78215/2448
0 685 -983/272
0 686 1221/136
0 687 87449/204
0 688 -94687/408
0 689 11941/612
0 690 737/816
0 691 -3357/544
0 692 -70541/2448
0 693 2949/544
0 694 -1891/136
0 695 -4843/816
0 696 703/1224
0 697 -430391/1224
0 698 33383/204
0 699 161009/612
0 700 -12757/612
0 701 239269/2448
0 702 -7840763/14688
0 703 -1975741/1632
0 704 23/16
0 705 -1/4
0 706 -1/4
0 707 -47/16
0 708 17/16
0 709 1/4
0 710 -1/4
0 711 448097/288
0 712 113/48
0 713 653/24
0 714 13/24
0 715 1/4
0 716 1355/144
0 717 133/16
0 718 229547/288
0 719 61/8
0 720 1/4
0 721 -31/12
0 722 113/12
0 723 1/8
0 724 697/48
0 725 247/24
0 726 -121/4
0 727 5353/96
0 728 46633/72
0 729 1655/48
0 730 77/16
0 731 -41/4
0 732 -126889/288
0 733 73303/288
0 734 -571/24
0 735 -89/16
0 736 217/32
0 737 135/4
0 738 -233/32
0 739 719/48
0 740 193/16
0 741 -13/24
0 742 106733/288
0 743 -8479/48
0 744 -26543/96
0 745 487/24
0 746 -5119/48
0 747 1/4
0 748 -1/2
0 749 -1
0 750 -13/24
0 751 -1/2
0 752 -1/12
0 753 -1/2
0 754 1/24
0 755 -1/3
0 756 7/8
0 757 -25/3
0 758 16/3
0 759 -29/12
0 760 1/2
0 761 13/4
0 762 -1
0 763 -3/4
0 764 97/12
0 765 7/12
0 766 -25/32
0 767 45/8
0 768 -1
0 769 -1/4
0 770 1/8
0 771 -7/12
0 772 7/4
0 773 3/4
0 774 59/36
0 775 1/6
0 776 -5/4
0 777 29/8
0 778 -1/6
0 779 13/3
0 780 1/4
0 781 -169/48
0 782 1/3
0 783 1/8
0 784 -1/8
0 785 1/6
0 786 1/4
0 787 -1/4
0 788 -1/8
0 789 1/2
0 790 -1/4
0 791 7/4
0 792 -1/24
0 793 1/4
0 794 1/2
0 795 1/4
0 796 -31/4
0 797 5
0 798 29/16
0 799 65/3
0 800 -17/4
0 801 -47/6
0 802 187/12
0 803 -23/4
0 804 -79/16
0 805 1/4
0 806 1/8
0 807 -1/8
0 808 137/48
0 809 145/72
0 810 269/12
0 811 3/8
0 812 1/24
0 813 -7/24
0 814 -11/24
0 815 -7/24
0 816 131/8
0 817 -3/8
0 818 -1/2
0 819 2
0 820 3/8
0 821 -2
0 822 17030057/207360
0 823 475915/288
1 0 14
1 1 -935/168
1 4 935/168
1 7 935/168
1 8 -19/12
1 9 -11/6
1 11 1
1 12 -5/3
1 13 -5/3
1 14 13/2
1 16 3
1 17 -7/6
1 18 3
1 19 -3
1 20 -7/6
1 21 -3/2
1 24 3
1 25 25/12
1 26 5/3
1 27 5/3
1 28 -13/3
1 29 -3/2
1 31 14/3
1 32 3/2
1 33 -4/3
1 35 19/6
1 36 3
1 37 3
1 38 3
1 39 3
1 42 -44/9
1 43 245/816
1 44 -7/68
1 45 -1/17
1 46 -1901/408
1 47 1451/408
1 48 -15/272
1 49 -443/102
1 50 21/68
1 51 -2/17
1 52 -1
1 53 2/17
1 54 41/34
1 55 3/34
1 56 2/17
1 57 -2/17
1 58 -1/17
1 59 9623/816
1 60 -871/51
1 61 885/136
1 62 2705/136
1 63 2395/408
1 64 -435/68
1 65 -855/68
1 66 -111/136
1 67 1123/136
1 68 -6/17
1 69 -35/34
1 71 -2/17
1 72 -1187/136
1 73 1/2
1 74 7397/1632
1 75 -131/204
1 76 -15/68
1 77 3/68
1 78 -6/17
1 79 1/17
1 80 7/34
1 81 -15/68
1 82 2/17
1 83 -2/17
1 84 19/34
1 85 43/68
1 86 20/17
1 87 -20/17
1 88 -12/17
1 89 -2/17
1 90 41/17
1 91 3/34
1 92 -1/17
1 94 15/17
1 96 -15/34
1 98 15/34
1 99 -55/24
1 100 -61/204
1 101 -3/34
1 102 3/34
1 103 55/68
1 104 -1/17
1 105 2/17
1 106 1/17
1 107 -1/17
1 108 -1/17
1 109 -6/17
1 110 -1/17
1 111 -15/34
1 112 15/34
1 113 -401/408
1 114 -12289/1224
1 115 5181/272
1 116 -2017/204
1 117 -8549/408
1 118 -553/68
1 119 5413/408
1 120 8191/408
1 121 -377/204
1 122 -820/51
1 123 3671/408
1 124 5915/408
1 125 -15/34
1 126 -18697/2448
1 127 -1321/2448
1 128 -2803/816
1 129 -103/136
1 130 1087/408
1 131 3191/408
1 133 -3815/408
1 135 2/17
1 136 -947/204
1 137 -1/17
1 138 2827/4896
1 139 359/408
1 140 -1807/408
1 142 -83/68
1 143 -1/17
1 144 -2/17
1 145 47/12
1 146 1/17
1 147 -14267/4896
1 148 12/17
1 149 4733/408
1 150 2/17
1 151 19/34
1 152 3857/408
1 153 -16/17
1 156 10/17
1 157 1/17
1 158 -3/17
1 159 -157/136
1 160 499/102
1 161 7/34
1 162 9/17
1 163 15/34
1 165 -1519/408
1 166 1555/408
1 167 47/34
1 168 6/17
1 169 27/34
1 170 -31/17
1 171 -27/34
1 172 10/17
1 173 21/34
1 174 4/17
1 175 1583/408
1 176 -57/34
1 177 -381/136
1 178 -47/34
1 179 -2/17
1 180 1253/544
1 181 -316/51
2 8 5
2 11 -5
2 13 -5
2 14 -5
2 16 5
2 17 -5
2 18 5
2 19 -5
2 20 -5
2 21 -5/2
2 24 5
2 25 5
2 26 -5
2 27 5
2 28 5
2 32 5/2
2 34 5
2 35 -5
2 36 5
2 37 5
2 39 5
2 43 5/4
2 46 -4
2 47 11/2
2 48 21/4
2 49 -29/2
2 59 20
2 60 -77/2
2 61 3/2
2 62 45
2 63 53/4
2 64 -12
2 65 -51/2
2 66 -9
2 67 39/2
2 69 -3
2 72 -15
2 74 111/8
2 114 -71/3
2 115 189/4
2 116 -67/4
2 117 -101/2
2 118 -45/2
2 119 32
2 120 103/2
2 121 5/2
2 122 -77/2
2 123 13
2 124 65/2
2 126 -64/3
2 127 17/12
2 128 -10
2 129 -15/2
2 130 13/2
2 131 19
2 133 -47/2
2 136 -14
2 138 121/24
2 139 7/2
2 140 -8
2 142 -27/2
2 145 17/2
2 147 -269/24
2 149 40
2 152 41/2
2 155 -24
2 159 3/2
2 160 17
2 161 3/2
2 165 -25/2
2 166 13/2
2 171 -3/2
2 172 3/2
2 173 -3/2
2 175 10
2 176 -9/2
2 177 -15/2
2 179 -3/2
2 180 29/8
2 181 28
3 0 7
3 8 -107/4
3 11 54
3 12 -109/4
3 13 107/4
3 14 54
3 16 -54
3 17 205/4
3 18 -205/4
3 19 54
3 20 205/4
3 21 27
3 24 -54
3 25 -445/8
3 26 103/2
3 27 -113/2
3 28 -49
3 29 33/8
3 30 119/4
3 31 -43/4
3 32 -27
3 33 -5/2
3 35 107/2
3 36 -54
3 37 -54
3 39 -107/2
3 42 53/8
3 43 -9/2
3 46 37/2
3 47 -37/2
3 48 -27/2
3 49 91/2
3 59 -149/2
3 60 265/2
3 61 -33/2
3 62 -153
3 63 -89/2
3 64 87/2
3 65 165/2
3 66 27
3 67 -141/2
3 69 27/2
3 72 57
3 74 -75/2
3 77 3/4
3 78 -3/4
3 80 3/4
3 86 -3/2
3 87 3/2
3 88 3/2
3 90 -3
3 99 3/2
3 114 985/12
3 115 -645/4
3 116 127/2
3 117 689/4
3 118 147/2
3 119 -221/2
3 120 -169
3 121 -2
3 122 131
3 123 -97/2
3 124 -116
3 126 1621/24
3 127 -10/3
3 128 67/2
3 129 21
3 130 -25
3 131 -121/2
3 133 151/2
3 136 43
3 138 -335/24
3 139 -9
3 140 25
3 142 81/2
3 145 -35
3 147 235/6
3 149 -259/2
3 152 -65
3 160 -52
3 165 77/2
3 166 -22
3 169 -3/2
3 175 -32
3 176 27/2
3 177 27
3 180 -131/8
3 181 -72
4 171 -3
5 1 -935/168
5 4 935/168
5 7 935/168
5 8 1/24
5 9 11/12
5 11 1
5 12 5/6
5 13 5/6
5 14 -7/4
5 17 -11/12
5 20 -11/12
5 25 -25/24
5 26 -5/6
5 27 -5/6
5 28 2/3
5 31 -5/6
5 33 -5/6
5 35 -1/12
5 42 61/36
5 43 -245/1632
5 44 7/136
5 45 1/34
5 46 1901/816
5 47 -1451/816
5 48 15/544
5 49 443/204
5 50 -21/136
5 51 1/17
5 52 1/2
5 53 -1/17
5 54 -41/68
5 55 -3/68
5 56 -1/17
5 57 1/17
5 58 1/34
5 59 -9623/1632
5 60 871/102
5 61 -885/272
5 62 -2705/272
5 63 -2395/816
5 64 435/136
5 65 855/136
5 66 111/272
5 67 -1123/272
5 68 3/17
5 69 35/68
5 71 1/17
5 72 1187/272
5 73 -1/4
5 74 -7397/3264
5 75 131/408
5 76 15/136
5 77 -3/136
5 78 3/17
5 79 -1/34
5 80 -7/68
5 81 15/136
5 82 -1/17
5 83 1/17
5 84 -19/68
5 85 -43/136
5 86 -10/17
5 87 10/17
5 88 6/17
5 89 1/17
5 90 -41/34
5 91 -3/68
5 92 1/34
5 94 -15/34
5 96 15/68
5 98 -15/68
5 99 55/48
5 100 61/408
5 101 3/68
5 102 -3/68
5 103 -55/136
5 104 1/34
5 105 -1/17
5 106 -1/34
5 107 1/34
5 108 1/34
5 109 3/17
5 110 1/34
5 111 15/68
5 112 -15/68
5 113 401/816
5 114 12289/2448
5 115 -5181/544
5 116 2017/408
5 117 8549/816
5 118 553/136
5 119 -5413/816
5 120 -8191/816
5 121 377/408
5 122 410/51
5 123 -3671/816
5 124 -5915/816
5 125 15/68
5 126 18697/4896
5 127 1321/4896
5 128 2803/1632
5 129 103/272
5 130 -1087/816
5 131 -3191/816
5 133 3815/816
5 135 -1/17
5 136 947/408
5 137 1/34
5 138 -2827/9792
5 139 -359/816
5 140 1807/816
5 142 83/136
5 143 1/34
5 144 1/17
5 145 -47/24
5 146 -1/34
5 147 14267/9792
5 148 -6/17
5 149 -4733/816
5 150 -1/17
5 151 -19/68
5 152 -3857/816
5 153 8/17
5 156 -5/17
5 157 -1/34
5 158 3/34
5 159 157/272
5 160 -499/204
5 161 -7/68
5 162 -9/34
5 163 -15/68
5 165 1519/816
5 166 -1555/816
5 167 -47/68
5 168 -3/17
5 169 -27/68
5 170 31/34
5 171 27/68
5 172 -5/17
5 173 -21/68
5 174 -2/17
5 175 -1583/816
5 176 57/68
5 177 381/272
5 178 47/68
5 179 1/17
5 180 -1253/1088
5 181 158/51
6 1 1199/168
6 4 -1199/168
6 7 -1199/168
6 11 -1/3
6 12 1/3
6 14 -1/3
6 17 11/12
6 18 -11/12
6 20 11/12
6 25 29/24
6 26 -1/2
6 27 7/6
6 28 -1/3
6 29 -17/24
6 30 -7/6
6 31 9/4
6 33 7/6
6 38 -7/3
6 42 -139/72
6 43 3/2
6 46 -37/6
6 47 37/6
6 48 9/2
6 49 -91/6
6 59 149/6
6 60 -265/6
6 61 11/2
6 62 51
6 63 89/6
6 64 -29/2
6 65 -55/2
6 66 -9
6 67 47/2
6 69 -9/2
6 72 -19
6 74 25/2
6 77 -1/4
6 78 1/4
6 80 -1/4
6 86 1/2
6 87 -1/2
6 88 -1/2
6 90 1
6 99 -1/2
6 114 -985/36
6 115 215/4
6 116 -127/6
6 117 -689/12
6 118 -49/2
6 119 221/6
6 120 169/3
6 121 2/3
6 122 -131/3
6 123 97/6
6 124 116/3
6 126 -1621/72
6 127 10/9
6 128 -67/6
6 129 -7
6 130 25/3
6 131 121/6
6 133 -151/6
6 136 -43/3
6 138 335/72
6 139 3
6 140 -25/3
6 142 -27/2
6 145 35/3
6 147 -235/18
6 149 259/6
6 152 65/3
6 160 52/3
6 165 -77/6
6 166 22/3
6 169 1/2
6 175 32/3
6 176 -9/2
6 177 -9
6 180 131/24
6 181 24
7 25 -1/4
7 26 1/2
7 28 -1/2
7 29 -1/4
7 31 1/2
7 38 1/2
7 39 -1/2
7 42 -1/4
8 43 5/24
8 46 -2/3
8 47 11/12
8 48 7/8
8 49 -29/12
8 59 10/3
8 60 -77/12
8 61 1/4
8 62 15/2
8 63 53/24
8 64 -2
8 65 -17/4
8 66 -3/2
8 67 13/4
8 69 -1/2
8 72 -5/2
8 74 37/16
8 114 -71/18
8 115 63/8
8 116 -67/24
8 117 -101/12
8 118 -15/4
8 119 16/3
8 120 103/12
8 121 5/12
8 122 -77/12
8 123 13/6
8 124 65/12
8 126 -32/9
8 127 17/72
8 128 -5/3
8 129 -5/4
8 130 13/12
8 131 19/6
8 133 -47/12
8 136 -7/3
8 138 121/144
8 139 7/12
8 140 -4/3
8 142 -9/4
8 145 17/12
8 147 -269/144
8 149 20/3
8 152 41/12
8 155 4
8 159 1/4
8 160 17/6
8 161 1/4
8 165 -25/12
8 166 13/12
8 171 -1/4
8 172 1/4
8 173 1/4
8 175 5/3
8 176 -3/4
8 177 -5/4
8 179 -1/4
8 180 29/48
8 181 14/3
9 8 -1/4
9 9 -1/2
9 10 1/2
9 12 1/2
9 14 -1/2
9 15 -1/4
9 16 1/2
9 18 1/2
9 20 -1/2
9 21 -1/4
9 22 -1/2
9 24 1/2
9 29 -1/4
9 31 1/2
9 38 1/2
9 40 -1/2
9 42 -1/12
10 46 1/3
10 47 -1/3
10 49 1/3
10 59 -5/3
10 60 7/3
10 61 -1
10 62 -2
10 63 -2/3
10 64 1
10 65 1
10 67 -1
10 72 1
10 74 -1/6
10 77 -1/4
10 78 1/4
10 80 -1/4
10 86 1/2
10 87 -1/2
10 88 -1/2
10 90 1
10 97 1
10 99 -5/12
10 114 59/36
10 115 -11/4
10 116 11/6
10 117 31/12
10 118 3/2
10 119 -8/3
10 120 -8/3
10 121 2/3
10 122 7/3
10 123 -4/3
10 124 -7/3
10 126 53/72
10 127 -7/18
10 128 5/6
10 129 1
10 130 -2/3
10 131 -4/3
10 133 4/3
10 136 2/3
10 138 -43/72
10 140 2/3
10 145 -4/3
10 147 5/18
10 149 -4/3
10 152 -1/3
10 160 -2/3
10 165 2/3
10 166 1/3
10 169 1/2
10 171 -1/2
10 175 -1/3
10 180 1/24
10 181 -3/2
11 8 1/6
11 9 1/3
11 10 -1/3
11 12 -1/3
11 14 1/3
11 15 1/6
11 16 -1/3
11 18 -1/3
11 20 1/3
11 21 1/6
11 22 1/3
11 24 -1/3
11 29 1/6
11 31 -1/3
11 38 -1/3
11 40 1/3
11 42 1/18
12 0 341/54
12 1 1/2
12 2 -4/3
12 4 -1/2
12 5 -5/9
12 6 -5/9
12 7 11/18
13 43 -599/272
13 44 -173/272
13 45 21/136
13 46 1597/272
13 47 -519/68
13 48 -1905/272
13 49 717/34
13 50 -1/34
13 51 19/34
13 53 -19/34
13 54 173/136
13 55 -199/272
13 56 -21/68
13 57 19/34
13 58 123/136
13 59 -15391/544
13 60 3635/68
13 61 -851/272
13 62 -16883/272
13 63 -9887/544
13 64 4661/272
13 65 4731/136
13 66 407/34
13 67 -7515/272
13 68 31/272
13 69 631/136
13 71 19/34
13 72 2829/136
13 74 -66149/3264
13 75 55/136
13 76 -157/272
13 77 61/1088
13 78 -165/1088
13 79 -55/136
13 80 1265/1088
13 81 -123/272
13 82 -19/34
13 83 55/68
13 84 13/136
13 85 21/68
13 86 275/544
13 87 -275/544
13 88 -165/544
13 89 19/34
13 90 165/272
13 91 -199/272
13 92 89/136
13 93 1/4
13 94 18/17
13 96 -157/136
13 98 55/136
13 99 -105/64
13 100 73/204
13 101 199/272
13 102 -267/272
13 103 -25/272
13 104 21/136
13 105 -19/34
13 106 -123/136
13 107 21/136
13 108 225/136
13 109 -37/272
13 110 157/136
13 111 -157/136
13 112 89/136
13 113 -3275/3264
13 114 36381/1088
13 115 -71341/1088
13 116 1631/68
13 117 76027/1088
13 118 16815/544
13 119 -12197/272
13 120 -9579/136
13 121 -373/136
13 122 3635/68
13 123 -5111/272
13 124 -6117/136
13 125 -89/136
13 126 189869/6528
13 127 -1047/544
13 128 471/34
13 129 169/17
13 130 -1255/136
13 131 -7025/272
13 132 -1/4
13 133 4441/136
13 135 -19/34
13 136 2571/136
13 137 89/136
13 138 -40843/6528
13 139 -3589/816
13 140 2801/272
13 142 4807/272
13 143 157/136
13 144 19/34
13 145 -195/16
13 146 -89/136
13 147 776/51
13 148 37/136
13 149 -14951/272
13 150 -157/68
13 151 81/136
13 152 -7485/272
13 153 -89/136
13 154 1/4
13 155 -4
13 156 -131/272
13 157 -55/136
13 158 37/34
13 159 -101/68
13 160 -1549/68
13 161 -317/272
13 162 -55/272
13 163 89/136
13 164 1/4
13 165 1097/68
13 166 -2343/272
13 167 21/68
13 168 -65/272
13 169 -437/544
13 170 -57/68
13 171 165/544
13 172 -199/272
13 173 -101/272
13 174 1/136
13 175 -435/34
13 176 1639/272
13 177 1389/136
13 178 -53/34
13 179 747/272
13 180 -25045/6528
13 181 -24931/544
14 43 -25/12
14 46 20/3
14 47 -55/6
14 48 -35/4
14 49 145/6
14 59 -100/3
14 60 385/6
14 61 -5/2
14 62 -75
14 63 -265/12
14 64 20
14 65 85/2
14 66 15
14 67 -65/2
14 69 5
14 72 25
14 74 -185/8
14 114 355/9
14 115 -315/4
14 116 335/12
14 117 505/6
14 118 75/2
14 119 -160/3
14 120 -515/6
14 121 -25/6
14 122 385/6
14 123 -65/3
14 124 -325/6
14 126 320/9
14 127 -85/36
14 128 50/3
14 129 25/2
14 130 -65/6
14 131 -95/3
14 133 235/6
14 136 70/3
14 138 -605/72
14 139 -35/6
14 140 40/3
14 142 45/2
14 145 -85/6
14 147 1345/72
14 149 -200/3
14 152 -205/6
14 155 40
14 159 -5/2
14 160 -85/3
14 161 -5/2
14 165 125/6
14 166 -65/6
14 171 -5/2
14 172 -5/2
14 173 5/2
14 175 -50/3
14 176 15/2
14 177 25/2
14 179 5/2
14 180 -145/24
14 181 -140/3
15 175 11/2
16 8 11/8
16 12 -11/8
16 13 -11/8
16 30 11/8
16 34 11/4
17 1 -5
17 2 5
17 7 5
18 8 -1/4
18 9 1/2
18 14 1/2
18 15 1/4
18 16 -1/2
18 17 -1/2
18 21 1/4
18 24 -1/2
18 25 1/4
18 34 -1/2
18 35 1/2
18 37 -1/2
18 39 1/2
18 40 1/2
19 8 4
19 11 -3
19 12 -1
19 13 -4
19 14 -3
19 16 3
19 17 -3
19 18 3
19 19 -3
19 20 -3
19 21 -3/2
19 24 3
19 25 3
19 26 -3
19 27 3
19 28 3
19 30 1
19 32 3/2
19 34 5
19 35 -3
19 36 3
19 37 3
19 39 3
20 43 17/24
20 46 -29/12
20 47 35/12
20 48 25/8
20 49 -49/6
20 59 299/24
20 60 -71/3
20 61 5/4
20 62 109/4
20 63 97/12
20 64 -15/2
20 65 -29/2
20 66 -23/4
20 67 51/4
20 69 -2
20 72 -39/4
20 74 317/48
20 114 -535/36
20 115 237/8
20 116 -32/3
20 117 -377/12
20 118 -27/2
20 119 241/12
20 120 367/12
20 121 7/6
20 122 -71/3
20 123 95/12
20 124 251/12
20 126 -877/72
20 127 47/72
20 128 -151/24
20 129 -15/4
20 130 55/12
20 131 131/12
20 133 -167/12
20 136 -47/6
20 138 331/144
20 139 23/12
20 140 -55/12
20 142 -17/2
20 145 37/6
20 147 -1031/144
20 149 293/12
20 152 137/12
20 159 3/4
20 160 31/3
20 165 -91/12
20 166 43/12
20 175 83/12
20 176 -5/2
20 177 -21/4
20 180 151/48
20 181 46/3
21 25 -5/4
21 26 5/2
21 28 -5/2
21 29 -5/4
21 31 5/2
21 38 5/2
21 39 -5/2
21 42 -5/6
22 0 -457/72
22 1 127/84
22 2 11/12
22 4 -3/7
22 5 5/6
22 6 5/6
22 7 -89/28
22 16 -1/2
22 19 1/2
22 21 1/4
22 24 -1/2
22 32 -1/4
22 33 1/2
22 36 -1/2
22 37 -1/2
23 8 -5/4
23 11 3
23 12 -7/4
23 13 5/4
23 14 3
23 16 -5/2
23 17 5/2
23 18 -5/2
23 19 5/2
23 20 5/2
23 21 5/4
23 24 -5/2
23 25 -11/4
23 26 3
23 27 -3
23 28 -3
23 29 -1/4
23 30 7/4
23 31 1/2
23 32 -5/4
23 33 -1/2
23 35 5/2
23 36 -5/2
23 37 -5/2
23 38 1/2
23 39 -5/2
23 42 -1/6
24 8 -11/4
24 11 11/4
24 13 11/4
24 14 11/4
24 16 -11/2
24 17 11/2
24 18 -11/2
24 19 11/2
24 20 11/2
24 21 11/4
24 24 -11/2
24 25 -33/8
24 26 11/4
24 27 -11/4
24 28 -11/4
24 29 11/8
24 31 -11/4
24 32 -11/4
24 33 11/4
24 35 11/2
24 36 -11/2
24 37 -11/2
24 38 -11/4
24 39 -11/2
24 42 11/12
25 8 -1/2
25 11 1/2
25 13 1/2
25 14 1/2
25 16 -1/2
25 17 1/2
25 18 -1/2
25 19 1/2
25 20 1/2
25 21 1/4
25 24 -1/2
25 25 -1/4
25 27 -1/2
25 29 1/4
25 31 -1/2
25 32 -1/4
25 35 1
25 36 -1/2
25 37 -1/2
25 38 -1/2
25 39 -1/2
25 42 1/4
26 11 -1
26 12 1
26 14 -1
26 25 1
26 26 -1
26 28 2
26 31 -1
26 42 1
27 171 5
28 173 -11
29 8 -1/2
29 9 -1
29 11 1
29 13 1
29 15 -1/2
29 17 1
29 19 1
29 25 -1/2
29 27 -1
29 32 -1/2
29 36 -1
29 40 -1
29 42 1/6
30 175 1
31 173 5
32 0 -1/6
33 2 -1
33 4 1
34 8 5/4
34 9 5/2
34 11 -5/2
34 13 -5/2
34 15 5/4
34 16 -5/2
34 17 -5/2
34 21 5/4
34 24 -5/2
34 25 5/4
34 27 5/2
34 33 5/2
34 37 -5/2
34 40 5/2
34 42 -5/12
35 17 -5/2
35 18 5/2
35 20 -5/2
35 25 5/4
35 29 -5/4
35 31 5/2
35 38 5/2
35 39 5/2
35 42 -5/12
36 0 1
37 1 -1
37 5 1
38 1 1
38 3 -1
39 1 11/7
39 4 -11/7
39 7 -11/7
40 8 -5/4
40 10 5/2
40 12 5/4
40 13 -5/4
40 21 -5/4
40 22 -5/2
40 23 5/2
40 30 5/4
40 32 -5/4
40 34 -5/2
40 36 -5/2
41 8 1/2
41 10 -1
41 12 -1/2
41 13 1/2
41 21 1/2
41 22 1
41 23 -1
41 30 -1/2
41 32 1/2
41 34 1
41 36 1
42 8 5/4
42 9 5/2
42 11 -5/2
42 13 -5/2
42 15 5/4
42 17 -5/2
42 19 -5/2
42 25 5/4
42 27 5/2
42 32 5/4
42 36 5/2
42 40 5/2
42 42 -5/12
43 16 -1
43 19 1
43 21 1/2
43 24 -1
43 32 -1/2
43 33 1
43 36 -1
43 37 -1
44 1 1
44 6 -1
45 8 -1
45 11 2
45 12 -1
45 13 1
45 14 2
45 16 -2
45 17 2
45 18 -2
45 19 2
45 20 2
45 21 1
45 24 -2
45 25 -2
45 26 2
45 27 -2
45 28 -2
45 30 1
45 32 -1
45 35 2
45 36 -2
45 37 -2
45 39 -2
46 8 1/2
46 11 -1
46 12 1/2
46 13 -1/2
46 14 -1
46 16 -3/2
46 17 3/2
46 18 -3/2
46 19 3/2
46 20 3/2
46 21 3/4
46 24 -3/2
46 25 -1/4
46 26 -1
46 27 1
46 28 1
46 29 5/4
46 30 -1/2
46 31 -5/2
46 32 -3/4
46 33 5/2
46 35 -1
46 36 -3/2
46 37 -3/2
46 38 -5/2
46 39 -3/2
46 42 5/12
47 17 6
47 18 -6
47 20 6
47 25 -3
47 29 3
47 31 -6
47 38 -6
47 39 -6
47 42 1
48 1 1
48 4 -1
48 7 -1
49 1 -1
49 3 1
50 41 -5/2
51 1 -1/2
51 5 1/2
52 1 1/2
52 6 -1/2
53 41 1/2


==> anc/gluons_mhv/gluonspp_2L_Nf1 <==
0 0 -1091/216
0 1 6299/1134
0 2 -125/54
0 4 -6173/1134
0 5 -65/36
0 6 7/12
0 7 -4913/1134
0 9 10/9
0 11 -10/9
0 12 5/9
0 13 -5/9
0 15 43/18
0 17 -1/2
0 18 -1/4
0 19 -1/4
0 20 -11/18
0 25 1/18
0 26 -49/36
0 27 31/36
0 28 29/18
0 29 9/4
0 31 -91/18
0 32 61/36
0 33 -17/6
0 34 -10/9
0 36 10/9
0 38 -20/9
0 40 10/9
0 42 151/54
0 43 -11393/1224
0 44 -521/204
0 45 3/34
0 46 7687/306
0 47 -4757/153
0 48 -12151/408
0 49 27145/306
0 50 -281/102
0 51 20/17
0 52 1/2
0 53 -23/34
0 54 419/102
0 55 -77/68
0 56 -3/17
0 57 26/51
0 58 179/102
0 59 -74017/612
0 60 35072/153
0 61 -1291/102
0 62 -27215/102
0 63 -95735/1224
0 64 14767/204
0 65 14933/102
0 66 10981/204
0 67 -12341/102
0 68 53/68
0 69 2189/102
0 71 20/17
0 72 18995/204
0 73 -1/3
0 74 -12244/153
0 75 -127/102
0 76 -43/204
0 77 1085/816
0 78 229/272
0 79 -35/204
0 80 1873/816
0 81 -77/204
0 82 -20/17
0 83 43/51
0 84 -3/34
0 85 137/102
0 86 11/408
0 87 -11/408
0 88 25/136
0 89 43/51
0 90 -109/204
0 91 -299/204
0 92 98/51
0 93 4/3
0 94 43/51
0 95 -1/3
0 96 -37/34
0 97 1/3
0 98 -25/102
0 99 -51/16
0 100 235/306
0 101 77/68
0 102 -299/204
0 103 -57/68
0 104 3/34
0 105 -26/51
0 106 -179/102
0 107 43/102
0 108 71/34
0 109 -15/68
0 110 71/34
0 111 -37/34
0 112 37/34
0 113 -1151/2448
0 114 1057297/7344
0 115 -231539/816
0 116 15629/153
0 117 740621/2448
0 118 53359/408
0 119 -58643/306
0 120 -183079/612
0 121 -1907/153
0 122 35072/153
0 123 -23461/306
0 124 -120923/612
0 125 -37/34
0 126 1800715/14688
0 127 -11929/1836
0 128 72883/1224
0 129 2589/68
0 130 -12683/306
0 131 -16535/153
0 132 -5/6
0 133 83609/612
0 134 -1/6
0 135 -20/17
0 136 24065/306
0 137 64/51
0 138 -347987/14688
0 139 -12389/612
0 140 7333/153
0 141 1/6
0 142 16379/204
0 143 98/51
0 144 20/17
0 145 -1993/36
0 146 -47/51
0 147 472541/7344
0 148 11/102
0 149 -36470/153
0 150 -196/51
0 151 -3/34
0 152 -35617/306
0 153 -37/34
0 154 1/3
0 155 -16/3
0 156 -367/204
0 157 25/102
0 158 5/51
0 159 -371/68
0 160 -14914/153
0 161 -123/68
0 162 -247/204
0 163 37/34
0 164 1
0 165 42097/612
0 166 -11501/306
0 167 196/51
0 168 -329/204
0 169 -1285/408
0 170 -98/17
0 171 247/136
0 172 -979/204
0 173 -131/68
0 174 -19/102
0 175 -35645/612
0 176 5239/204
0 177 9761/204
0 178 -247/51
0 179 1651/204
0 180 -36485/1632
0 181 -218549/1224
1 1 85/42
1 4 -85/42
1 7 -85/42
1 8 1/3
1 9 1/3
1 12 1/6
1 13 1/6
1 14 -1
1 17 -1/3
1 20 -1/3
1 25 -1/3
1 26 -1/6
1 27 -1/6
1 28 1/3
1 31 -1/6
1 33 -1/6
1 35 -2/3
1 42 5/9
2 8 -1
2 12 1
2 13 1
2 30 -1
2 34 -2
3 1 -31/6
3 5 31/6
3 17 1/2
3 18 -1/2
3 20 1/2
3 25 1/2
3 26 1/4
3 27 1/4
3 28 -1/2
3 29 -3/4
3 30 -1/4
3 31 7/4
3 33 1/4
3 42 -1
5 1 85/42
5 4 -85/42
5 7 -85/42
5 8 -1/6
5 9 -1/6
5 12 -1/12
5 13 -1/12
5 14 1/2
5 17 1/6
5 20 1/6
5 25 1/6
5 26 1/12
5 27 1/12
5 28 -1/6
5 31 1/12
5 33 1/12
5 35 1/3
5 42 -5/18
6 1 -55/63
6 4 109/42
6 5 -31/18
6 7 109/42
6 11 1/3
6 12 -1/3
6 14 1/3
6 17 -1/6
6 18 1/6
6 20 -1/6
6 25 -1/3
6 26 1/4
6 27 -5/12
6 28 -1/6
6 29 1/12
6 30 5/12
6 31 -1/4
6 33 -5/12
6 38 1/3
6 42 2/9
11 8 -1/6
11 9 -1/3
11 10 1/3
11 12 1/3
11 14 -1/3
11 15 -1/6
11 16 1/3
11 18 1/3
11 20 -1/3
11 21 -1/6
11 22 -1/3
11 24 1/3
11 29 -1/6
11 31 1/3
11 38 1/3
11 40 -1/3
11 42 -1/18
12 0 -194/27
12 1 -1/2
12 2 5/3
12 4 1/2
12 5 11/18
12 6 11/18
12 7 -13/18
14 43 5/6
14 46 -8/3
14 47 11/3
14 48 7/2
14 49 -29/3
14 59 40/3
14 60 -77/3
14 61 1
14 62 30
14 63 53/6
14 64 -8
14 65 -17
14 66 -6
14 67 13
14 69 -2
14 72 -10
14 74 37/4
14 114 -142/9
14 115 63/2
14 116 -67/6
14 117 -101/3
14 118 -15
14 119 64/3
14 120 103/3
14 121 5/3
14 122 -77/3
14 123 26/3
14 124 65/3
14 126 -128/9
14 127 17/18
14 128 -20/3
14 129 -5
14 130 13/3
14 131 38/3
14 133 -47/3
14 136 -28/3
14 138 121/36
14 139 7/3
14 140 -16/3
14 142 -9
14 145 17/3
14 147 -269/36
14 149 80/3
14 152 41/3
14 155 -16
14 159 1
14 160 34/3
14 161 1
14 165 -25/3
14 166 13/3
14 171 1
14 172 1
14 173 -1
14 175 20/3
14 176 -3
14 177 -5
14 179 -1
14 180 29/12
14 181 56/3
15 175 -2
16 8 -11/20
16 10 1/10
16 12 11/20
16 13 9/20
16 21 -1/20
16 22 -1/10
16 23 1/10
16 30 -9/20
16 32 -1/20
16 34 -11/10
16 36 -1/10
17 1 2
17 2 -2
17 7 -2
19 8 -1
19 12 1
19 13 1
19 30 -1
19 34 -2
21 25 1/2
21 26 -1
21 28 1
21 29 1/2
21 31 -1
21 38 -1
21 39 1
21 42 1/3
22 0 37/18
22 1 -16/21
22 2 -1/6
22 4 3/7
22 5 -1/12
22 6 -1/12
22 7 13/14
24 11 1
24 12 -1
24 14 1
24 25 -1/2
24 26 1
24 27 -1
24 28 -1
24 29 -1/2
24 30 1
24 31 1
24 33 -1
24 38 1
24 42 -1/3
27 171 -2
28 173 4
31 173 -2
32 0 1/6
33 2 1
33 4 -1
34 8 -1/2
34 9 -1
34 11 1
34 13 1
34 15 -1/2
34 16 1
34 17 1
34 21 -1/2
34 24 1
34 25 -1/2
34 27 -1
34 33 -1
34 37 1
34 40 -1
34 42 1/6
35 17 1
35 18 -1
35 20 1
35 25 -1/2
35 29 1/2
35 31 -1
35 38 -1
35 39 -1
35 42 1/6
37 1 1
37 5 -1
39 1 -4/7
39 4 4/7
39 7 4/7
40 8 1/2
40 10 -1
40 12 -1/2
40 13 1/2
40 21 1/2
40 22 1
40 23 -1
40 30 -1/2
40 32 1/2
40 34 1
40 36 1
42 8 -1/2
42 9 -1
42 11 1
42 13 1
42 15 -1/2
42 17 1
42 19 1
42 25 -1/2
42 27 -1
42 32 -1/2
42 36 -1
42 40 -1
42 42 1/6
44 1 -1
44 6 1
46 8 -1/2
46 11 1
46 12 -1/2
46 13 1/2
46 14 1
46 25 -1/2
46 26 1
46 27 -1
46 28 -1
46 29 -1/2
46 30 1/2
46 31 1
46 33 -1
46 35 1
46 38 1
46 42 -1/6
48 1 -1
48 4 1
48 7 1
49 1 1
49 3 -1
50 41 1
53 823 0


==> anc/gluons_mhv/gluonspp_2L_Nf2 <==
0 2 10/27
0 5 5/27
0 6 5/27
0 7 -10/27
0 15 -1/6
0 18 -1/18
0 19 -1/18
0 20 1/9
0 29 -5/72
0 30 -1/36
0 31 1/6
0 32 -5/72
0 33 1/6
0 42 -4/27
12 0 10/27
12 2 -1/3
12 5 -1/18
12 6 -1/18
12 7 1/9
53 823 0


==> anc/gluons_mhv/gluonspp_tree <==
0 0 -1
53 0 0


==> anc/gluons_nmhv/basis.txt <==
['coeff_0',
 ('432165', True),
 'coeff_1',
 ('432165', True),
 'coeff_2',
 ('432165', True),
 'coeff_3',
 ('432165', True),
 'coeff_4',
 ('432165', True),
 'coeff_5',
 ('432165', True),
 'coeff_6',
 ('432165', True),
 'coeff_7',
 ('432165', True),
 'coeff_8',
 ('432165', True),
 'coeff_9',
 ('432165', True),
 'coeff_10',
 ('432165', True),
 'coeff_11',
 ('432165', True),
 'coeff_12',
 'coeff_13',
 ('432165', True),
 'coeff_14',
 ('432165', True),
 'coeff_15',
 ('432165', True),
 'coeff_16',
 ('432165', True),
 'coeff_17',
 ('432165', True),
 'coeff_18',
 ('432165', True),
 'coeff_19',
 ('432165', True),
 'coeff_20',
 ('432165', True),
 'coeff_21',
 'coeff_22',
 ('432165', True),
 'coeff_23',
 ('432165', True),
 'coeff_24',
 ('432165', True),
 'coeff_25',
 ('432165', True),
 'coeff_26',
 ('432165', True),
 'coeff_27',
 ('432165', True),
 'coeff_28',
 ('432165', True),
 'coeff_29',
 ('432165', True),
 'coeff_30',
 'coeff_31',
 ('432165', True),
 'coeff_32',
 ('432165', True),
 'coeff_33',
 ('432165', True),
 'coeff_34',
 ('432165', True),
 'coeff_35',
 'coeff_36',
 ('432165', True),
 'coeff_37',
 ('432165', True),
 'coeff_38',
 ('432165', True),
 'coeff_39',
 ('432165', True),
 'coeff_40',
 'coeff_41',
 'coeff_42',
 'coeff_43',
 ('432165', True),
 'coeff_44',
 ('432165', True),
 'coeff_45',
 ('432165', True),
 'coeff_46',
 ('432165', True),
 'coeff_47',
 'coeff_48',
 'coeff_49',
 'coeff_50',
 ('432165', True),
 'coeff_51',
 'coeff_52',
 'coeff_53',
 ('432165', True),
 'coeff_54',
 'coeff_55',
 'coeff_56',
 'coeff_57',
 'coeff_58',
 'coeff_59',
 'coeff_60',
 'coeff_61',
 'coeff_62',
 'coeff_63',
 'coeff_64',
 ('432165', True),
 'coeff_65',
 ('432165', True),
 'coeff_66',
 ('432165', True),
 'coeff_67',
 'coeff_68',
 'coeff_69',
 'coeff_70',
 ('432165', True),
 'coeff_71',
 ('432165', True),
 'coeff_72',
 'coeff_73',
 ('432165', True),
 'coeff_74',
 'coeff_75',
 'coeff_76',
 ('432165', True),
 'coeff_77',
 ('432165', True),
 'coeff_78',
 ('432165', True),
 'coeff_79',
 'coeff_80',
 'coeff_81',
 'coeff_82',
 ('432165', True),
 'coeff_83',
 ('432165', True),
 'coeff_84',
 'coeff_85',
 'coeff_86',
 'coeff_87',
 'coeff_88',
 ('432165', True),
 'coeff_89',
 'coeff_90',
 ('432165', True),
 'coeff_91',
 'coeff_92',
 ('432165', True),
 'coeff_93',
 'coeff_94',
 ('432165', True),
 'coeff_95',
 ('432165', True),
 'coeff_96',
 'coeff_97',
 'coeff_98',
 ('432165', True),
 'coeff_99',
 'coeff_100',
 'coeff_101',
 'coeff_102',
 'coeff_103',
 ('432165', True),
 'coeff_104',
 ('432165', True),
 'coeff_105',
 ('432165', True),
 'coeff_106',
 'coeff_107',
 'coeff_108',
 'coeff_109',
 ('432165', True),
 'coeff_110',
 ('432165', True),
 'coeff_111',
 'coeff_112',
 'coeff_113',
 ('432165', True),
 'coeff_114',
 'coeff_115',
 ('432165', True),
 'coeff_116',
 ('432165', True),
 'coeff_117',
 ('432165', True),
 'coeff_118',
 'coeff_119',
 'coeff_120',
 ('432165', True),
 'coeff_121',
 'coeff_122',
 ('432165', True),
 'coeff_123',
 ('432165', True),
 'coeff_124',
 ('432165', True),
 'coeff_125',
 'coeff_126',
 'coeff_127',
 ('432165', True),
 'coeff_128',
 ('432165', True),
 'coeff_129',
 'coeff_130',
 ('432165', True),
 'coeff_131',
 ('432165', True),
 'coeff_132',
 'coeff_133',
 ('432165', True),
 'coeff_134',
 ('432165', True),
 'coeff_135',
 ('432165', True),
 'coeff_136',
 'coeff_137',
 'coeff_138',
 ('432165', True)]

==> anc/gluons_nmhv/basis_transcendental <==
1
F[1,1]
F[1,2]
F[1,3]
F[1,4]
F[1,5]
F[1,6]
im[1,1]
F[1,1]^2
F[1,1]*F[1,2]
F[1,1]*F[1,3]
F[1,1]*F[1,4]
F[1,1]*F[1,5]
F[1,1]*F[1,6]
F[1,1]*im[1,1]
F[1,2]^2
F[1,2]*F[1,3]
F[1,2]*F[1,4]
F[1,2]*F[1,5]
F[1,2]*F[1,6]
F[1,2]*im[1,1]
F[1,3]^2
F[1,3]*F[1,5]
F[1,3]*F[1,6]
F[1,3]*im[1,1]
F[1,4]^2
F[1,4]*F[1,5]
F[1,4]*F[1,6]
F[1,4]*im[1,1]
F[1,5]^2
F[1,5]*F[1,6]
F[1,5]*im[1,1]
F[1,6]^2
F[1,6]*im[1,1]
F[2,3]
F[2,4]
F[2,5]
F[2,6]
F[2,7]
F[2,16]
F[2,17]
F[2,23]/sqrtG3[1]
im[1,1]^2
F[1,1]^3
F[1,1]^2*F[1,2]
F[1,1]^2*F[1,3]
F[1,1]^2*F[1,4]
F[1,1]^2*F[1,5]
F[1,1]^2*F[1,6]
F[1,1]^2*im[1,1]
F[1,1]*F[1,2]^2
F[1,1]*F[1,2]*F[1,3]
F[1,1]*F[1,2]*F[1,4]
F[1,1]*F[1,2]*F[1,5]
F[1,1]*F[1,2]*F[1,6]
F[1,1]*F[1,2]*im[1,1]
F[1,1]*F[1,3]^2
F[1,1]*F[1,3]*F[1,5]
F[1,1]*F[1,3]*F[1,6]
F[1,1]*F[1,3]*im[1,1]
F[1,1]*F[1,4]^2
F[1,1]*F[1,4]*F[1,5]
F[1,1]*F[1,4]*F[1,6]
F[1,1]*F[1,4]*im[1,1]
F[1,1]*F[1,5]^2
F[1,1]*F[1,5]*F[1,6]
F[1,1]*F[1,5]*im[1,1]
F[1,1]*F[1,6]^2
F[1,1]*F[1,6]*im[1,1]
F[1,1]*F[2,3]
F[1,1]*F[2,4]
F[1,1]*F[2,5]
F[1,1]*F[2,6]
F[1,1]*F[2,7]
F[1,1]*F[2,16]
F[1,1]*F[2,17]
(F[1,1]*F[2,23])/sqrtG3[1]
F[1,1]*im[1,1]^2
F[1,2]^3
F[1,2]^2*F[1,3]
F[1,2]^2*F[1,4]
F[1,2]^2*F[1,5]
F[1,2]^2*F[1,6]
F[1,2]^2*im[1,1]
F[1,2]*F[1,3]^2
F[1,2]*F[1,3]*F[1,5]
F[1,2]*F[1,3]*F[1,6]
F[1,2]*F[1,3]*im[1,1]
F[1,2]*F[1,4]^2
F[1,2]*F[1,4]*F[1,5]
F[1,2]*F[1,4]*F[1,6]
F[1,2]*F[1,4]*im[1,1]
F[1,2]*F[1,5]^2
F[1,2]*F[1,5]*F[1,6]
F[1,2]*F[1,5]*im[1,1]
F[1,2]*F[1,6]^2
F[1,2]*F[1,6]*im[1,1]
F[1,2]*F[2,3]
F[1,2]*F[2,4]
F[1,2]*F[2,5]
F[1,2]*F[2,6]
F[1,2]*F[2,7]
F[1,2]*F[2,16]
F[1,2]*F[2,17]
(F[1,2]*F[2,23])/sqrtG3[1]
F[1,2]*im[1,1]^2
F[1,3]^3
F[1,3]^2*F[1,5]
F[1,3]^2*F[1,6]
F[1,3]^2*im[1,1]
F[1,3]*F[1,5]^2
F[1,3]*F[1,5]*F[1,6]
F[1,3]*F[1,5]*im[1,1]
F[1,3]*F[1,6]^2
F[1,3]*F[1,6]*im[1,1]
F[1,3]*F[2,3]
F[1,3]*F[2,5]
F[1,3]*F[2,6]
F[1,3]*F[2,17]
F[1,3]*im[1,1]^2
F[1,4]^3
F[1,4]^2*F[1,5]
F[1,4]^2*F[1,6]
F[1,4]^2*im[1,1]
F[1,4]*F[1,5]^2
F[1,4]*F[1,5]*F[1,6]
F[1,4]*F[1,5]*im[1,1]
F[1,4]*F[1,6]^2
F[1,4]*F[1,6]*im[1,1]
F[1,4]*F[2,4]
F[1,4]*F[2,7]
F[1,4]*F[2,16]
F[1,4]*F[2,17]
F[1,4]*im[1,1]^2
F[1,5]^3
F[1,5]^2*F[1,6]
F[1,5]^2*im[1,1]
F[1,5]*F[1,6]^2
F[1,5]*F[1,6]*im[1,1]
F[1,5]*F[2,3]
F[1,5]*F[2,4]
F[1,5]*F[2,5]
F[1,5]*F[2,6]
F[1,5]*F[2,7]
F[1,5]*F[2,16]
F[1,5]*F[2,17]
(F[1,5]*F[2,23])/sqrtG3[1]
F[1,5]*im[1,1]^2
F[1,6]^3
F[1,6]^2*im[1,1]
F[1,6]*F[2,3]
F[1,6]*F[2,4]
F[1,6]*F[2,5]
F[1,6]*F[2,6]
F[1,6]*F[2,7]
F[1,6]*F[2,16]
F[1,6]*F[2,17]
(F[1,6]*F[2,23])/sqrtG3[1]
F[1,6]*im[1,1]^2
F[2,3]*im[1,1]
F[2,4]*im[1,1]
F[2,5]*im[1,1]
F[2,6]*im[1,1]
F[2,7]*im[1,1]
F[2,16]*im[1,1]
F[2,17]*im[1,1]
(F[2,23]*im[1,1])/sqrtG3[1]
F[3,1]/sqrtG3[1]
F[3,2]
F[3,3]/sqrtG3[1]
-str5*F[3,4]
F[3,5]
F[3,6]
F[3,7]
F[3,8]
F[3,9]
F[3,10]
F[3,11]
F[3,12]
F[3,13]
F[3,14]
F[3,15]
F[3,16]
F[3,17]
F[3,18]
F[3,19]
F[3,20]
F[3,21]
F[3,22]
F[3,23]
F[3,24]
F[3,25]
F[3,26]
F[3,27]
F[3,28]
F[3,29]/sqrtG3[1]
F[3,30]
F[3,31]
im[1,1]^3
re[3,1]
F[1,1]^4
F[1,1]^3*F[1,2]
F[1,1]^3*F[1,3]
F[1,1]^3*F[1,4]
F[1,1]^3*F[1,5]
F[1,1]^3*F[1,6]
F[1,1]^3*im[1,1]
F[1,1]^2*F[1,2]^2
F[1,1]^2*F[1,2]*F[1,3]
F[1,1]^2*F[1,2]*F[1,4]
F[1,1]^2*F[1,2]*F[1,5]
F[1,1]^2*F[1,2]*F[1,6]
F[1,1]^2*F[1,2]*im[1,1]
F[1,1]^2*F[1,3]^2
F[1,1]^2*F[1,3]*F[1,4]
F[1,1]^2*F[1,3]*F[1,5]
F[1,1]^2*F[1,3]*F[1,6]
F[1,1]^2*F[1,3]*im[1,1]
F[1,1]^2*F[1,4]^2
F[1,1]^2*F[1,4]*F[1,5]
F[1,1]^2*F[1,4]*F[1,6]
F[1,1]^2*F[1,4]*im[1,1]
F[1,1]^2*F[1,5]^2
F[1,1]^2*F[1,5]*F[1,6]
F[1,1]^2*F[1,5]*im[1,1]
F[1,1]^2*F[1,6]^2
F[1,1]^2*F[1,6]*im[1,1]
F[1,1]^2*F[2,3]
F[1,1]^2*F[2,4]
F[1,1]^2*F[2,5]
F[1,1]^2*F[2,6]
F[1,1]^2*F[2,7]
F[1,1]^2*F[2,16]
(F[1,1]^2*F[2,23])/sqrtG3[1]
F[1,1]^2*im[1,1]^2
F[1,1]*F[1,2]^3
F[1,1]*F[1,2]^2*F[1,3]
F[1,1]*F[1,2]^2*F[1,4]
F[1,1]*F[1,2]^2*F[1,5]
F[1,1]*F[1,2]^2*F[1,6]
F[1,1]*F[1,2]^2*im[1,1]
F[1,1]*F[1,2]*F[1,3]^2
F[1,1]*F[1,2]*F[1,3]*F[1,4]
F[1,1]*F[1,2]*F[1,3]*F[1,5]
F[1,1]*F[1,2]*F[1,3]*F[1,6]
F[1,1]*F[1,2]*F[1,3]*im[1,1]
F[1,1]*F[1,2]*F[1,4]^2
F[1,1]*F[1,2]*F[1,4]*F[1,5]
F[1,1]*F[1,2]*F[1,4]*F[1,6]
F[1,1]*F[1,2]*F[1,4]*im[1,1]
F[1,1]*F[1,2]*F[1,5]^2
F[1,1]*F[1,2]*F[1,5]*F[1,6]
F[1,1]*F[1,2]*F[1,5]*im[1,1]
F[1,1]*F[1,2]*F[1,6]^2
F[1,1]*F[1,2]*F[1,6]*im[1,1]
F[1,1]*F[1,2]*F[2,3]
F[1,1]*F[1,2]*F[2,4]
F[1,1]*F[1,2]*F[2,5]
F[1,1]*F[1,2]*F[2,6]
F[1,1]*F[1,2]*F[2,7]
F[1,1]*F[1,2]*F[2,16]
F[1,1]*F[1,2]*F[2,17]
F[1,1]*F[1,2]*im[1,1]^2
F[1,1]*F[1,3]^3
F[1,1]*F[1,3]^2*F[1,4]
F[1,1]*F[1,3]^2*F[1,5]
F[1,1]*F[1,3]^2*F[1,6]
F[1,1]*F[1,3]^2*im[1,1]
F[1,1]*F[1,3]*F[1,4]^2
F[1,1]*F[1,3]*F[1,4]*F[1,5]
F[1,1]*F[1,3]*F[1,4]*F[1,6]
F[1,1]*F[1,3]*F[1,4]*im[1,1]
F[1,1]*F[1,3]*F[1,5]^2
F[1,1]*F[1,3]*F[1,5]*F[1,6]
F[1,1]*F[1,3]*F[1,5]*im[1,1]
F[1,1]*F[1,3]*F[1,6]^2
F[1,1]*F[1,3]*F[1,6]*im[1,1]
F[1,1]*F[1,3]*F[2,3]
F[1,1]*F[1,3]*F[2,4]
F[1,1]*F[1,3]*F[2,5]
F[1,1]*F[1,3]*F[2,6]
F[1,1]*F[1,3]*F[2,7]
F[1,1]*F[1,3]*F[2,17]
F[1,1]*F[1,3]*im[1,1]^2
F[1,1]*F[1,4]^3
F[1,1]*F[1,4]^2*F[1,5]
F[1,1]*F[1,4]^2*F[1,6]
F[1,1]*F[1,4]^2*im[1,1]
F[1,1]*F[1,4]*F[1,5]^2
F[1,1]*F[1,4]*F[1,5]*F[1,6]
F[1,1]*F[1,4]*F[1,5]*im[1,1]
F[1,1]*F[1,4]*F[1,6]^2
F[1,1]*F[1,4]*F[1,6]*im[1,1]
F[1,1]*F[1,4]*F[2,3]
F[1,1]*F[1,4]*F[2,4]
F[1,1]*F[1,4]*F[2,6]
F[1,1]*F[1,4]*F[2,7]
F[1,1]*F[1,4]*F[2,16]
F[1,1]*F[1,4]*F[2,17]
F[1,1]*F[1,4]*im[1,1]^2
F[1,1]*F[1,5]^3
F[1,1]*F[1,5]^2*F[1,6]
F[1,1]*F[1,5]^2*im[1,1]
F[1,1]*F[1,5]*F[1,6]^2
F[1,1]*F[1,5]*F[1,6]*im[1,1]
F[1,1]*F[1,5]*F[2,3]
F[1,1]*F[1,5]*F[2,4]
F[1,1]*F[1,5]*F[2,5]
F[1,1]*F[1,5]*F[2,6]
F[1,1]*F[1,5]*F[2,7]
F[1,1]*F[1,5]*F[2,16]
F[1,1]*F[1,5]*F[2,17]
(F[1,1]*F[1,5]*F[2,23])/sqrtG3[1]
F[1,1]*F[1,5]*im[1,1]^2
F[1,1]*F[1,6]^3
F[1,1]*F[1,6]^2*im[1,1]
F[1,1]*F[1,6]*F[2,3]
F[1,1]*F[1,6]*F[2,4]
F[1,1]*F[1,6]*F[2,5]
F[1,1]*F[1,6]*F[2,6]
F[1,1]*F[1,6]*F[2,7]
F[1,1]*F[1,6]*F[2,17]
(F[1,1]*F[1,6]*F[2,23])/sqrtG3[1]
F[1,1]*F[1,6]*im[1,1]^2
F[1,1]*F[2,3]*im[1,1]
F[1,1]*F[2,4]*im[1,1]
F[1,1]*F[2,5]*im[1,1]
F[1,1]*F[2,6]*im[1,1]
F[1,1]*F[2,7]*im[1,1]
F[1,1]*F[2,16]*im[1,1]
F[1,1]*F[2,17]*im[1,1]
-str5*F[1,1]*F[3,4]
F[1,1]*F[3,5]
F[1,1]*F[3,6]
F[1,1]*F[3,7]
F[1,1]*F[3,8]
F[1,1]*F[3,9]
F[1,1]*F[3,10]
F[1,1]*F[3,11]
F[1,1]*F[3,12]
F[1,1]*F[3,13]
F[1,1]*F[3,14]
F[1,1]*F[3,15]
F[1,1]*F[3,16]
F[1,1]*F[3,17]
F[1,1]*F[3,18]
F[1,1]*F[3,19]
F[1,1]*F[3,20]
F[1,1]*F[3,21]
F[1,1]*F[3,22]
F[1,1]*F[3,23]
F[1,1]*F[3,24]
F[1,1]*F[3,25]
F[1,1]*F[3,26]
F[1,1]*F[3,27]
F[1,1]*F[3,28]
(F[1,1]*F[3,29])/sqrtG3[1]
F[1,1]*im[1,1]^3
F[1,1]*re[3,1]
F[1,2]^4
F[1,2]^3*F[1,3]
F[1,2]^3*F[1,4]
F[1,2]^3*F[1,5]
F[1,2]^3*F[1,6]
F[1,2]^3*im[1,1]
F[1,2]^2*F[1,3]^2
F[1,2]^2*F[1,3]*F[1,4]
F[1,2]^2*F[1,3]*F[1,5]
F[1,2]^2*F[1,3]*F[1,6]
F[1,2]^2*F[1,3]*im[1,1]
F[1,2]^2*F[1,4]^2
F[1,2]^2*F[1,4]*F[1,5]
F[1,2]^2*F[1,4]*F[1,6]
F[1,2]^2*F[1,4]*im[1,1]
F[1,2]^2*F[1,5]^2
F[1,2]^2*F[1,5]*F[1,6]
F[1,2]^2*F[1,5]*im[1,1]
F[1,2]^2*F[1,6]^2
F[1,2]^2*F[1,6]*im[1,1]
F[1,2]^2*F[2,3]
F[1,2]^2*F[2,4]
F[1,2]^2*F[2,5]
F[1,2]^2*F[2,6]
F[1,2]^2*F[2,7]
F[1,2]^2*F[2,16]
F[1,2]^2*F[2,17]
(F[1,2]^2*F[2,23])/sqrtG3[1]
F[1,2]^2*im[1,1]^2
F[1,2]*F[1,3]^3
F[1,2]*F[1,3]^2*F[1,4]
F[1,2]*F[1,3]^2*F[1,5]
F[1,2]*F[1,3]^2*F[1,6]
F[1,2]*F[1,3]^2*im[1,1]
F[1,2]*F[1,3]*F[1,4]^2
F[1,2]*F[1,3]*F[1,4]*F[1,5]
F[1,2]*F[1,3]*F[1,4]*F[1,6]
F[1,2]*F[1,3]*F[1,4]*im[1,1]
F[1,2]*F[1,3]*F[1,5]^2
F[1,2]*F[1,3]*F[1,5]*F[1,6]
F[1,2]*F[1,3]*F[1,5]*im[1,1]
F[1,2]*F[1,3]*F[1,6]^2
F[1,2]*F[1,3]*F[1,6]*im[1,1]
F[1,2]*F[1,3]*F[2,3]
F[1,2]*F[1,3]*F[2,4]
F[1,2]*F[1,3]*F[2,5]
F[1,2]*F[1,3]*F[2,6]
F[1,2]*F[1,3]*F[2,17]
F[1,2]*F[1,3]*im[1,1]^2
F[1,2]*F[1,4]^3
F[1,2]*F[1,4]^2*F[1,5]
F[1,2]*F[1,4]^2*F[1,6]
F[1,2]*F[1,4]^2*im[1,1]
F[1,2]*F[1,4]*F[1,5]^2
F[1,2]*F[1,4]*F[1,5]*F[1,6]
F[1,2]*F[1,4]*F[1,5]*im[1,1]
F[1,2]*F[1,4]*F[1,6]^2
F[1,2]*F[1,4]*F[1,6]*im[1,1]
F[1,2]*F[1,4]*F[2,3]
F[1,2]*F[1,4]*F[2,4]
F[1,2]*F[1,4]*F[2,6]
F[1,2]*F[1,4]*F[2,7]
F[1,2]*F[1,4]*F[2,16]
F[1,2]*F[1,4]*F[2,17]
F[1,2]*F[1,4]*im[1,1]^2
F[1,2]*F[1,5]^3
F[1,2]*F[1,5]^2*F[1,6]
F[1,2]*F[1,5]^2*im[1,1]
F[1,2]*F[1,5]*F[1,6]^2
F[1,2]*F[1,5]*F[1,6]*im[1,1]
F[1,2]*F[1,5]*F[2,4]
F[1,2]*F[1,5]*F[2,5]
F[1,2]*F[1,5]*F[2,6]
F[1,2]*F[1,5]*F[2,7]
F[1,2]*F[1,5]*F[2,16]
F[1,2]*F[1,5]*F[2,17]
(F[1,2]*F[1,5]*F[2,23])/sqrtG3[1]
F[1,2]*F[1,5]*im[1,1]^2
F[1,2]*F[1,6]^3
F[1,2]*F[1,6]^2*im[1,1]
F[1,2]*F[1,6]*F[2,4]
F[1,2]*F[1,6]*F[2,5]
F[1,2]*F[1,6]*F[2,6]
F[1,2]*F[1,6]*F[2,7]
F[1,2]*F[1,6]*F[2,16]
F[1,2]*F[1,6]*F[2,17]
(F[1,2]*F[1,6]*F[2,23])/sqrtG3[1]
F[1,2]*F[1,6]*im[1,1]^2
F[1,2]*F[2,3]*im[1,1]
F[1,2]*F[2,4]*im[1,1]
F[1,2]*F[2,5]*im[1,1]
F[1,2]*F[2,6]*im[1,1]
F[1,2]*F[2,7]*im[1,1]
F[1,2]*F[2,16]*im[1,1]
F[1,2]*F[2,17]*im[1,1]
(F[1,2]*F[2,23]*im[1,1])/sqrtG3[1]
-str5*F[1,2]*F[3,4]
F[1,2]*F[3,5]
F[1,2]*F[3,6]
F[1,2]*F[3,7]
F[1,2]*F[3,8]
F[1,2]*F[3,9]
F[1,2]*F[3,10]
F[1,2]*F[3,11]
F[1,2]*F[3,12]
F[1,2]*F[3,13]
F[1,2]*F[3,14]
F[1,2]*F[3,15]
F[1,2]*F[3,16]
F[1,2]*F[3,17]
F[1,2]*F[3,18]
F[1,2]*F[3,19]
F[1,2]*F[3,20]
F[1,2]*F[3,21]
F[1,2]*F[3,22]
F[1,2]*F[3,23]
F[1,2]*F[3,24]
F[1,2]*F[3,25]
F[1,2]*F[3,26]
F[1,2]*F[3,27]
F[1,2]*F[3,28]
(F[1,2]*F[3,29])/sqrtG3[1]
F[1,2]*F[3,30]
F[1,2]*F[3,31]
F[1,2]*im[1,1]^3
F[1,2]*re[3,1]
F[1,3]^4
F[1,3]^3*F[1,4]
F[1,3]^3*F[1,5]
F[1,3]^3*F[1,6]
F[1,3]^3*im[1,1]
F[1,3]^2*F[1,4]*F[1,5]
F[1,3]^2*F[1,4]*F[1,6]
F[1,3]^2*F[1,4]*im[1,1]
F[1,3]^2*F[1,5]^2
F[1,3]^2*F[1,5]*F[1,6]
F[1,3]^2*F[1,5]*im[1,1]
F[1,3]^2*F[1,6]^2
F[1,3]^2*F[1,6]*im[1,1]
F[1,3]^2*F[2,3]
F[1,3]^2*F[2,4]
F[1,3]^2*F[2,5]
F[1,3]^2*F[2,6]
F[1,3]^2*F[2,17]
F[1,3]^2*im[1,1]^2
F[1,3]*F[1,4]^3
F[1,3]*F[1,4]^2*F[1,5]
F[1,3]*F[1,4]^2*F[1,6]
F[1,3]*F[1,4]^2*im[1,1]
F[1,3]*F[1,4]*F[1,5]^2
F[1,3]*F[1,4]*F[1,5]*F[1,6]
F[1,3]*F[1,4]*F[1,5]*im[1,1]
F[1,3]*F[1,4]*F[1,6]^2
F[1,3]*F[1,4]*F[1,6]*im[1,1]
F[1,3]*F[1,4]*F[2,3]
F[1,3]*F[1,4]*F[2,4]
F[1,3]*F[1,4]*F[2,5]
F[1,3]*F[1,4]*F[2,6]
F[1,3]*F[1,4]*F[2,7]
F[1,3]*F[1,4]*F[2,17]
F[1,3]*F[1,4]*im[1,1]^2
F[1,3]*F[1,5]^3
F[1,3]*F[1,5]^2*F[1,6]
F[1,3]*F[1,5]^2*im[1,1]
F[1,3]*F[1,5]*F[1,6]^2
F[1,3]*F[1,5]*F[1,6]*im[1,1]
F[1,3]*F[1,5]*F[2,3]
F[1,3]*F[1,5]*F[2,4]
F[1,3]*F[1,5]*F[2,5]
F[1,3]*F[1,5]*F[2,6]
F[1,3]*F[1,5]*F[2,7]
F[1,3]*F[1,5]*F[2,17]
F[1,3]*F[1,5]*im[1,1]^2
F[1,3]*F[1,6]^3
F[1,3]*F[1,6]^2*im[1,1]
F[1,3]*F[1,6]*F[2,3]
F[1,3]*F[1,6]*F[2,4]
F[1,3]*F[1,6]*F[2,5]
F[1,3]*F[1,6]*F[2,6]
F[1,3]*F[1,6]*F[2,7]
F[1,3]*F[1,6]*F[2,17]
F[1,3]*F[1,6]*im[1,1]^2
F[1,3]*F[2,3]*im[1,1]
F[1,3]*F[2,4]*im[1,1]
F[1,3]*F[2,5]*im[1,1]
F[1,3]*F[2,6]*im[1,1]
F[1,3]*F[2,7]*im[1,1]
F[1,3]*F[2,17]*im[1,1]
F[1,3]*F[3,5]
F[1,3]*F[3,6]
F[1,3]*F[3,7]
F[1,3]*F[3,8]
F[1,3]*F[3,9]
F[1,3]*F[3,10]
F[1,3]*F[3,11]
F[1,3]*F[3,12]
F[1,3]*F[3,13]
F[1,3]*F[3,14]
F[1,3]*F[3,15]
F[1,3]*F[3,16]
F[1,3]*F[3,17]
F[1,3]*F[3,18]
F[1,3]*F[3,19]
F[1,3]*F[3,20]
F[1,3]*F[3,21]
F[1,3]*F[3,22]
F[1,3]*F[3,23]
F[1,3]*F[3,24]
F[1,3]*F[3,25]
F[1,3]*F[3,26]
F[1,3]*F[3,27]
F[1,3]*F[3,28]
F[1,3]*im[1,1]^3
F[1,3]*re[3,1]
F[1,4]^4
F[1,4]^3*F[1,5]
F[1,4]^3*F[1,6]
F[1,4]^3*im[1,1]
F[1,4]^2*F[1,5]^2
F[1,4]^2*F[1,5]*F[1,6]
F[1,4]^2*F[1,5]*im[1,1]
F[1,4]^2*F[1,6]^2
F[1,4]^2*F[1,6]*im[1,1]
F[1,4]^2*F[2,3]
F[1,4]^2*F[2,4]
F[1,4]^2*F[2,7]
F[1,4]^2*F[2,16]
F[1,4]^2*F[2,17]
F[1,4]^2*im[1,1]^2
F[1,4]*F[1,5]^3
F[1,4]*F[1,5]^2*F[1,6]
F[1,4]*F[1,5]^2*im[1,1]
F[1,4]*F[1,5]*F[1,6]^2
F[1,4]*F[1,5]*F[1,6]*im[1,1]
F[1,4]*F[1,5]*F[2,4]
F[1,4]*F[1,5]*F[2,6]
F[1,4]*F[1,5]*F[2,7]
F[1,4]*F[1,5]*F[2,16]
F[1,4]*F[1,5]*F[2,17]
F[1,4]*F[1,5]*im[1,1]^2
F[1,4]*F[1,6]^3
F[1,4]*F[1,6]^2*im[1,1]
F[1,4]*F[1,6]*F[2,4]
F[1,4]*F[1,6]*F[2,5]
F[1,4]*F[1,6]*F[2,6]
F[1,4]*F[1,6]*F[2,7]
F[1,4]*F[1,6]*F[2,16]
F[1,4]*F[1,6]*F[2,17]
F[1,4]*F[1,6]*im[1,1]^2
F[1,4]*F[2,3]*im[1,1]
F[1,4]*F[2,4]*im[1,1]
F[1,4]*F[2,5]*im[1,1]
F[1,4]*F[2,6]*im[1,1]
F[1,4]*F[2,7]*im[1,1]
F[1,4]*F[2,16]*im[1,1]
F[1,4]*F[2,17]*im[1,1]
F[1,4]*F[3,5]
F[1,4]*F[3,6]
F[1,4]*F[3,7]
F[1,4]*F[3,8]
F[1,4]*F[3,9]
F[1,4]*F[3,10]
F[1,4]*F[3,11]
F[1,4]*F[3,12]
F[1,4]*F[3,13]
F[1,4]*F[3,14]
F[1,4]*F[3,15]
F[1,4]*F[3,16]
F[1,4]*F[3,17]
F[1,4]*F[3,18]
F[1,4]*F[3,19]
F[1,4]*F[3,20]
F[1,4]*F[3,21]
F[1,4]*F[3,22]
F[1,4]*F[3,23]
F[1,4]*F[3,24]
F[1,4]*F[3,25]
F[1,4]*F[3,26]
F[1,4]*F[3,27]
F[1,4]*F[3,28]
F[1,4]*F[3,30]
F[1,4]*F[3,31]
F[1,4]*im[1,1]^3
F[1,4]*re[3,1]
F[1,5]^4
F[1,5]^3*F[1,6]
F[1,5]^3*im[1,1]
F[1,5]^2*F[1,6]^2
F[1,5]^2*F[1,6]*im[1,1]
F[1,5]^2*F[2,3]
F[1,5]^2*F[2,4]
F[1,5]^2*F[2,5]
F[1,5]^2*F[2,6]
F[1,5]^2*F[2,7]
F[1,5]^2*F[2,16]
F[1,5]^2*F[2,17]
F[1,5]^2*im[1,1]^2
F[1,5]*F[1,6]^3
F[1,5]*F[1,6]^2*im[1,1]
F[1,5]*F[1,6]*F[2,3]
F[1,5]*F[1,6]*F[2,4]
F[1,5]*F[1,6]*F[2,5]
F[1,5]*F[1,6]*F[2,6]
F[1,5]*F[1,6]*F[2,7]
F[1,5]*F[1,6]*F[2,17]
(F[1,5]*F[1,6]*F[2,23])/sqrtG3[1]
F[1,5]*F[1,6]*im[1,1]^2
F[1,5]*F[2,3]*im[1,1]
F[1,5]*F[2,4]*im[1,1]
F[1,5]*F[2,5]*im[1,1]
F[1,5]*F[2,6]*im[1,1]
F[1,5]*F[2,7]*im[1,1]
F[1,5]*F[2,16]*im[1,1]
F[1,5]*F[2,17]*im[1,1]
(F[1,5]*F[2,23]*im[1,1])/sqrtG3[1]
-str5*F[1,5]*F[3,4]
F[1,5]*F[3,5]
F[1,5]*F[3,6]
F[1,5]*F[3,7]
F[1,5]*F[3,8]
F[1,5]*F[3,9]
F[1,5]*F[3,10]
F[1,5]*F[3,11]
F[1,5]*F[3,12]
F[1,5]*F[3,13]
F[1,5]*F[3,14]
F[1,5]*F[3,15]
F[1,5]*F[3,16]
F[1,5]*F[3,17]
F[1,5]*F[3,18]
F[1,5]*F[3,19]
F[1,5]*F[3,20]
F[1,5]*F[3,21]
F[1,5]*F[3,22]
F[1,5]*F[3,23]
F[1,5]*F[3,24]
F[1,5]*F[3,25]
F[1,5]*F[3,26]
F[1,5]*F[3,27]
F[1,5]*F[3,28]
(F[1,5]*F[3,29])/sqrtG3[1]
F[1,5]*F[3,30]
F[1,5]*F[3,31]
F[1,5]*im[1,1]^3
F[1,5]*re[3,1]
F[1,6]^4
F[1,6]^3*im[1,1]
F[1,6]^2*F[2,3]
F[1,6]^2*F[2,4]
F[1,6]^2*F[2,5]
F[1,6]^2*F[2,6]
F[1,6]^2*F[2,7]
F[1,6]^2*F[2,16]
F[1,6]^2*F[2,17]
F[1,6]^2*im[1,1]^2
F[1,6]*F[2,3]*im[1,1]
F[1,6]*F[2,4]*im[1,1]
F[1,6]*F[2,5]*im[1,1]
F[1,6]*F[2,6]*im[1,1]
F[1,6]*F[2,7]*im[1,1]
F[1,6]*F[2,16]*im[1,1]
F[1,6]*F[2,17]*im[1,1]
(F[1,6]*F[2,23]*im[1,1])/sqrtG3[1]
-str5*F[1,6]*F[3,4]
F[1,6]*F[3,5]
F[1,6]*F[3,6]
F[1,6]*F[3,7]
F[1,6]*F[3,8]
F[1,6]*F[3,9]
F[1,6]*F[3,10]
F[1,6]*F[3,11]
F[1,6]*F[3,12]
F[1,6]*F[3,14]
F[1,6]*F[3,15]
F[1,6]*F[3,16]
F[1,6]*F[3,17]
F[1,6]*F[3,18]
F[1,6]*F[3,19]
F[1,6]*F[3,20]
F[1,6]*F[3,21]
F[1,6]*F[3,22]
F[1,6]*F[3,23]
F[1,6]*F[3,24]
F[1,6]*F[3,25]
F[1,6]*F[3,26]
F[1,6]*F[3,27]
F[1,6]*F[3,28]
(F[1,6]*F[3,29])/sqrtG3[1]
F[1,6]*im[1,1]^3
F[1,6]*re[3,1]
F[2,3]^2
F[2,3]*F[2,5]
F[2,3]*F[2,16]
F[2,3]*F[2,17]
F[2,3]*im[1,1]^2
F[2,4]^2
F[2,4]*F[2,6]
F[2,4]*F[2,7]
F[2,4]*F[2,17]
F[2,4]*im[1,1]^2
F[2,5]^2
F[2,5]*im[1,1]^2
F[2,6]^2
F[2,6]*F[2,17]
F[2,6]*im[1,1]^2
F[2,7]^2
F[2,7]*im[1,1]^2
F[2,16]^2
F[2,16]*F[2,17]
F[2,16]*im[1,1]^2
F[2,17]*im[1,1]^2
F[2,23]^2
(F[2,23]*im[1,1]^2)/sqrtG3[1]
-str5*F[3,4]*im[1,1]
F[3,5]*im[1,1]
F[3,6]*im[1,1]
F[3,7]*im[1,1]
F[3,8]*im[1,1]
F[3,9]*im[1,1]
F[3,10]*im[1,1]
F[3,11]*im[1,1]
F[3,12]*im[1,1]
F[3,13]*im[1,1]
F[3,14]*im[1,1]
F[3,15]*im[1,1]
F[3,16]*im[1,1]
F[3,17]*im[1,1]
F[3,18]*im[1,1]
F[3,19]*im[1,1]
F[3,20]*im[1,1]
F[3,21]*im[1,1]
F[3,22]*im[1,1]
F[3,23]*im[1,1]
F[3,24]*im[1,1]
F[3,25]*im[1,1]
F[3,26]*im[1,1]
F[3,27]*im[1,1]
F[3,28]*im[1,1]
(F[3,29]*im[1,1])/sqrtG3[1]
F[3,30]*im[1,1]
F[3,31]*im[1,1]
F[4,1]
F[4,2]
F[4,3]/sqrtG3[1]
F[4,4]
F[4,5]
F[4,6]
F[4,7]
F[4,8]
F[4,9]
F[4,10]
F[4,11]
F[4,12]/sqrtG3[1]
F[4,13]
F[4,14]
F[4,15]
F[4,16]
F[4,17]
F[4,18]
F[4,19]
F[4,21]
F[4,22]/sqrtG3[1]
F[4,23]
F[4,24]
F[4,25]
F[4,26]
F[4,27]
F[4,28]
F[4,29]
F[4,30]
F[4,31]
F[4,32]
F[4,33]
F[4,34]
F[4,35]
F[4,36]/sqrtG3[1]
F[4,37]
F[4,38]
F[4,39]
F[4,40]
F[4,41]
F[4,42]
F[4,43]
F[4,44]
F[4,45]/sqrtG3[1]
F[4,46]
F[4,48]
F[4,49]/sqrtG3[1]
F[4,50]
F[4,51]
-str5*F[4,54]
F[4,55]
F[4,56]
F[4,57]
F[4,58]
F[4,60]
F[4,61]
F[4,62]
F[4,63]
F[4,64]
-str5*F[4,65]
F[4,66]
F[4,67]
F[4,68]
F[4,69]
F[4,70]
F[4,71]/sqrtG3[3]
F[4,72]
F[4,73]
F[4,74]
F[4,75]
F[4,76]
F[4,77]
F[4,78]
F[4,79]
F[4,80]
F[4,81]
F[4,82]
F[4,83]
F[4,84]
F[4,85]
F[4,86]
F[4,87]
F[4,88]
F[4,89]
F[4,90]
F[4,91]
F[4,92]
F[4,93]
F[4,94]
F[4,95]
-str5*F[4,98]
-str5*F[4,99]
-str5*F[4,100]
-str5*F[4,101]
F[4,102]
F[4,103]
F[4,104]
F[4,105]
F[4,106]
im[1,1]^4
im[1,1]*re[3,1]


==> anc/gluons_nmhv/coeff_0.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[15]^2⟨34⟩^2}{⟨24⟩[56]⟨2|3+4|1]s_{234}}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_1.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨3|1+2|5]^2}{⟨12⟩[56]⟨2|1+3|4]s_{123}}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_10.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[24]⟨6|3+4|2]⟨6|2+3|4]}{[34]^2⟨56⟩⟨1|2+3|4]s_{234}}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_100.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{12[35](s_{134}+s_{234})[13]⟨24⟩⟨26⟩}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{[35][13](24⟨23⟩⟨46⟩-18⟨24⟩⟨36⟩)}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-6[35]⟨24⟩[12]⟨26⟩}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-6[35](s_{24}-s_{13})⟨26⟩⟨4|1+2|3]}{⟨1|2+4|3]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩[13](-6[12]⟨26⟩⟨14⟩-6[13]⟨14⟩⟨36⟩-6⟨23⟩[23]⟨46⟩)}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{6[35]⟨2|1+4|5]⟨4|2+3|1]}{[56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-3⟨13⟩[13]⟨23⟩[34][35]⟨46⟩-1⟨12⟩⟨13⟩[13]^2[15]⟨16⟩-3⟨12⟩[13]⟨14⟩[14][15]⟨16⟩-3⟨12⟩[13]⟨14⟩[14][45]⟨46⟩+1[13]⟨14⟩^2[14]⟨26⟩[45]-1⟨13⟩[13]^2⟨14⟩⟨26⟩[45]+3[13]⟨14⟩⟨24⟩[24]⟨26⟩[45]+2⟨13⟩[13][23]⟨24⟩⟨26⟩[45]-1⟨23⟩[23]^2⟨24⟩⟨26⟩[45]+1⟨24⟩^2[24][34][45]⟨46⟩+3⟨13⟩[13]⟨23⟩[23]⟨26⟩[35]+1⟨23⟩^2[23]^2⟨26⟩[35]-1⟨23⟩⟨34⟩[34]^2[35]⟨46⟩}{⟨1|2+4|3]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(-1⟨34⟩^2[34]^3⟨46⟩-2⟨24⟩[24]⟨34⟩[34]^2⟨46⟩-1[23]⟨24⟩⟨34⟩[34]^2⟨36⟩-1⟨23⟩[23]^2⟨24⟩[34]⟨36⟩-1⟨23⟩[23]⟨24⟩[24][34]⟨46⟩-1⟨14⟩[14]⟨34⟩[34]^2⟨46⟩-1⟨12⟩[13]^2⟨14⟩[24]⟨36⟩-1⟨24⟩^2[24]^2[34]⟨46⟩)}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(6[13]⟨24⟩[24]⟨36⟩+1[13]⟨23⟩[24]⟨46⟩+3⟨14⟩[14]^2⟨46⟩+3[14]⟨34⟩[34]⟨46⟩+1[12]⟨24⟩[24]⟨26⟩+2[12]⟨14⟩[14]⟨26⟩-3[12]⟨13⟩[13]⟨26⟩-3[13]⟨14⟩[14]⟨36⟩+6⟨13⟩[13][14]⟨46⟩-7⟨13⟩[13]^2⟨36⟩)}{⟨56⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45](-7⟨14⟩[14][15]⟨24⟩+8⟨12⟩[13][15]⟨34⟩+1⟨12⟩[12][15]⟨24⟩-9[13]⟨24⟩⟨34⟩[45]-2[12]⟨24⟩^2[45]-7[14]⟨24⟩^2[25])}{[56]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{2[35]⟨16⟩(s_{13}+s_{14}+s_{23}+s_{24})[23]⟨24⟩}{⟨1|2+4|3]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{4[35]⟨34⟩⟨16⟩[23][13]⟨12⟩}{⟨1|2+4|3]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(-1[23]⟨34⟩[34]⟨46⟩+4[23]^2⟨24⟩⟨36⟩-1[23]⟨24⟩[24]⟨46⟩-7[13]⟨14⟩[24]⟨46⟩+4[12]⟨14⟩[34]⟨46⟩-6[13]⟨14⟩[23]⟨36⟩-5[12]⟨14⟩[23]⟨26⟩+4[12][13]⟨14⟩⟨16⟩+4⟨13⟩[13][23]⟨46⟩+1⟨12⟩[12][23]⟨46⟩)}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[45](-10[13]⟨14⟩⟨34⟩[35]-5[23]⟨24⟩⟨34⟩[35]-8[23]⟨24⟩^2[25]-17[13]⟨14⟩⟨24⟩[25]+6[12]⟨14⟩⟨24⟩[35]-9[13]⟨14⟩^2[15])}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2⟨23⟩⟨26⟩[25][14]}{⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(s_{14}-s_{23})(2[24]⟨23⟩[35]+2[45][13]⟨13⟩)}{⟨1|2+4|3]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{2⟨23⟩[45]^2⟨4|2+3|1]}{[56]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-3⟨12⟩[13][24]⟨34⟩[35]⟨36⟩-6⟨12⟩[14][24]⟨34⟩[35]⟨46⟩+14⟨13⟩^2[13]^2[25]⟨26⟩+6⟨13⟩^2[13]^2[35]⟨36⟩-8[12]⟨13⟩^2[13]⟨26⟩[35]+4[12]⟨13⟩[13]⟨14⟩⟨26⟩[45]+2[12]⟨14⟩^2[14]⟨26⟩[45]+12⟨13⟩[13]^2⟨14⟩⟨36⟩[45]+6[13]⟨14⟩^2[14]⟨36⟩[45]-9⟨13⟩[13]⟨14⟩[14][45]⟨46⟩-9⟨14⟩^2[14]^2[45]⟨46⟩-1⟨14⟩^2[14]^2[35]⟨36⟩-8[12]⟨13⟩⟨14⟩[14]⟨26⟩[35]-3⟨13⟩[13]⟨14⟩[14][35]⟨36⟩+1⟨13⟩⟨14⟩[14]^2[35]⟨46⟩+3⟨13⟩^2[13][14][35]⟨46⟩+7⟨13⟩[13]⟨14⟩[14][25]⟨26⟩+4⟨12⟩[13]⟨14⟩[14][25]⟨36⟩-2⟨12⟩^2[12][13][25]⟨36⟩-5⟨12⟩⟨14⟩[14]^2[25]⟨46⟩+5⟨13⟩^2[13]^2[15]⟨16⟩-1⟨12⟩[12]⟨14⟩[14][25]⟨26⟩+4⟨12⟩[12]⟨14⟩[14][35]⟨36⟩+2⟨12⟩^2[12]^2[35]⟨36⟩+1⟨12⟩⟨13⟩[13]^2[25]⟨36⟩-1⟨12⟩⟨13⟩[13][14][25]⟨46⟩+6⟨12⟩[12]⟨13⟩[13][25]⟨26⟩-5⟨12⟩[12]^2⟨13⟩⟨26⟩[35]-5⟨12⟩[12][13]⟨14⟩⟨36⟩[45]-7⟨12⟩[12]⟨14⟩[14][45]⟨46⟩+1⟨12⟩[12]⟨13⟩[13][45]⟨46⟩-2⟨14⟩[14]⟨34⟩[34][35]⟨36⟩-1⟨34⟩^2[34]^2[35]⟨36⟩+8⟨12⟩[12]⟨34⟩[34][35]⟨36⟩-6⟨13⟩[13]⟨34⟩[34][35]⟨36⟩-7⟨13⟩[13]⟨34⟩[34][45]⟨46⟩-2⟨34⟩^2[34]^2[45]⟨46⟩+12[13]⟨14⟩⟨34⟩[34]⟨36⟩[45]-3⟨14⟩[14]⟨34⟩[34][45]⟨46⟩+16⟨12⟩[12]⟨34⟩[34][45]⟨46⟩-7⟨12⟩[13][24]⟨34⟩[45]⟨46⟩+12[12]⟨14⟩⟨24⟩[34]⟨36⟩[45]-11[12]⟨13⟩⟨24⟩[34][35]⟨36⟩-15[12]⟨13⟩⟨24⟩[34][45]⟨46⟩-5⟨12⟩[13][23]⟨34⟩⟨36⟩[45]-6[13]⟨14⟩⟨24⟩[24]⟨36⟩[45]+7[12]⟨13⟩⟨23⟩[34][35]⟨46⟩+5[12]⟨13⟩[23]⟨24⟩⟨26⟩[45]-9⟨12⟩[12][23]⟨24⟩⟨36⟩[45]-1[23]⟨24⟩^2[24]⟨36⟩[45]+19⟨12⟩[12]⟨23⟩[23][45]⟨46⟩-5⟨12⟩[12]⟨23⟩[23][35]⟨36⟩+7⟨12⟩[13]⟨23⟩[23][25]⟨36⟩+4[12]⟨13⟩⟨23⟩[23]⟨26⟩[35]-8⟨12⟩[12]⟨23⟩[24][35]⟨46⟩+8⟨12⟩[13]⟨23⟩[24][25]⟨46⟩-3⟨13⟩[13]⟨23⟩[24][35]⟨46⟩-7⟨23⟩^2[23]^2[35]⟨36⟩+1⟨23⟩^2[23]^2[45]⟨46⟩-9⟨23⟩^2[23]^2[25]⟨26⟩+14⟨13⟩[13]⟨23⟩[23][45]⟨46⟩-8⟨23⟩^2[23][24][35]⟨46⟩-1⟨12⟩[14]⟨24⟩[24][25]⟨46⟩+3[12]⟨14⟩⟨24⟩[24]⟨26⟩[45]+4⟨23⟩[23]⟨34⟩[34][35]⟨36⟩+8⟨23⟩[23]⟨34⟩[34][45]⟨46⟩+5⟨13⟩[14]⟨24⟩[24][35]⟨46⟩+7⟨13⟩[13]⟨24⟩[24][45]⟨46⟩+1⟨24⟩^2[24]^2[35]⟨36⟩-5⟨14⟩[14]⟨24⟩[24][45]⟨46⟩-7⟨23⟩[23]⟨24⟩[24][25]⟨26⟩}{⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-2⟨34⟩[35]⟨46⟩}{⟨24⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-4⟨3|1+2|4][12]⟨23⟩[45]^2}{[24][56]⟨2|1+3|4]^3}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_101.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/3⟨12⟩[23]⟨34⟩^2[14]⟨46⟩[35]}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1/4⟨34⟩^2[14]⟨46⟩⟨26⟩(s_{14}-s_{56})[34]}{⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1/3[24][13][25]⟨36⟩⟨24⟩^2-7/6⟨12⟩⟨23⟩[25][13]⟨46⟩[12]+7/6⟨12⟩[25][13]⟨36⟩[12]⟨24⟩-1/2⟨12⟩[25][12]^2⟨26⟩⟨24⟩-5/6⟨12⟩⟨36⟩[35][12]^2⟨24⟩+1/3⟨23⟩[13]^2[25]⟨13⟩⟨46⟩+1/3⟨23⟩[13]⟨13⟩⟨46⟩[35][12]+1/2⟨13⟩[35][12]^2⟨26⟩⟨24⟩+1/4⟨12⟩⟨14⟩[15][12]^2⟨26⟩+1/2⟨12⟩⟨23⟩⟨46⟩[35][12]^2}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨26⟩(-5/12⟨34⟩[24]^2[13]⟨46⟩⟨24⟩-5/6⟨34⟩[23][24][13]⟨36⟩⟨24⟩-5/6[13]⟨14⟩⟨13⟩[12]^2⟨26⟩+5/6⟨12⟩[12]^3⟨26⟩⟨14⟩-5/12⟨12⟩⟨34⟩⟨46⟩[12]^2[34]+5/6⟨34⟩^2[23][13]⟨36⟩[34])}{⟨56⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[35](s_{124}-s_{134})(-1/3⟨23⟩[12]⟨46⟩-1/4⟨34⟩⟨36⟩[13])}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨26⟩(s_{124}-s_{134})(-5/6⟨36⟩[12][13]⟨14⟩+3/4⟨12⟩[12]^2⟨46⟩+3/4⟨34⟩⟨46⟩[24][13]+1/4⟨34⟩[12][34]⟨46⟩)}{⟨56⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩⟨34⟩⟨26⟩(s_{23}-s_{56})(1/3[23]⟨13⟩⟨23⟩[13]-1/4⟨12⟩⟨34⟩[24][13]+1/4⟨12⟩⟨34⟩[12][34]+1/12⟨12⟩[23][12]⟨23⟩+1/12[24][23]⟨23⟩⟨24⟩)}{⟨14⟩⟨23⟩⟨56⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{2/3⟨13⟩^2⟨26⟩[35][12]^2[34]^2⟨24⟩^2+1/3⟨12⟩^2[13]^3[15]⟨13⟩^2⟨16⟩[12]+1/3⟨12⟩^3[13]^2[15]⟨13⟩⟨16⟩[12]^2+2/3⟨12⟩^2⟨34⟩[24]^2⟨23⟩[13]^2⟨46⟩[35]+2/3⟨12⟩^2⟨34⟩[24]⟨23⟩[13]⟨46⟩[35][12][34]-1/3⟨12⟩^2⟨34⟩⟨23⟩⟨46⟩[35][12]^2[34]^2-1/3⟨12⟩^2⟨23⟩[13]⟨13⟩⟨46⟩[35][12]^2[34]-1/3⟨12⟩⟨23⟩[13]^2⟨13⟩^2⟨46⟩[35][12][34]+1/3⟨12⟩[24]⟨23⟩[13]^3⟨13⟩^2⟨46⟩[35]+1⟨12⟩^2[24]⟨23⟩[13]^2⟨13⟩⟨46⟩[35][12]+4/3⟨12⟩^3[24]⟨23⟩[13]⟨46⟩[35][12]^2+1/3⟨12⟩^3[13]^2⟨36⟩⟨13⟩[35][12]^2-1/3⟨12⟩^3[13]⟨36⟩[14]⟨14⟩[35][12]^2-1/3⟨12⟩^2[13]^2⟨36⟩[14]⟨14⟩⟨13⟩[35][12]-1/3⟨12⟩[13]^3⟨36⟩[14]⟨14⟩⟨13⟩^2[35]+2/3⟨12⟩^3[25][13]^2⟨13⟩[12]^2⟨26⟩-2/3⟨12⟩^3⟨34⟩[13]⟨36⟩[35][12]^2[34]-1/3⟨12⟩^2⟨34⟩[13]^2⟨36⟩⟨13⟩[35][12][34]+2/3⟨12⟩^3[13][14]⟨13⟩⟨46⟩[35][12]^2+4/3⟨12⟩^2[24]⟨36⟩[35][12]^2[34]⟨24⟩^2+1/3[24][13]^2⟨36⟩⟨13⟩^2[35][34]⟨24⟩^2+4/3⟨12⟩[24][13]⟨36⟩⟨13⟩[35][12][34]⟨24⟩^2+4/3⟨12⟩⟨34⟩[24][13]^2⟨36⟩⟨13⟩[35][34]⟨24⟩+1/3[14]⟨13⟩^2⟨46⟩[35][12][34]^2⟨24⟩^2-1/3[24][13]⟨13⟩^2⟨26⟩[35][12][34]⟨24⟩^2-4/3⟨12⟩[24]⟨13⟩⟨26⟩[35][12]^2[34]⟨24⟩^2-1/3[45][13]^3[14]⟨14⟩^2⟨13⟩^2⟨26⟩+1/3[45][24]^2[13][14]⟨14⟩^2⟨26⟩⟨24⟩^2-1/3[45][24]^2[13]^2⟨14⟩⟨13⟩⟨26⟩⟨24⟩^2-1/3[45][24]^2[13]⟨36⟩⟨14⟩[34]⟨24⟩^3+1/3[24][13]^2[14]⟨14⟩⟨13⟩^2[35]⟨26⟩⟨24⟩-4/3⟨12⟩^3[25][13]^2[14]⟨13⟩⟨46⟩[12]-4/3⟨12⟩^3⟨34⟩[24][13][14]⟨46⟩[35][12]-5/3⟨12⟩^2⟨34⟩[45][24][13]^3⟨36⟩⟨14⟩+2⟨12⟩^2[45][13]^2⟨14⟩⟨13⟩[12]^2⟨26⟩-1/3[23]^2⟨23⟩^3[13]⟨13⟩⟨46⟩[35][34]+1/3⟨12⟩[23]^2[45]⟨23⟩^2[13]^2⟨13⟩⟨46⟩+1/3⟨12⟩[23]^3[45]⟨23⟩^3[13]⟨46⟩-1/3⟨12⟩[23]^2⟨23⟩^2[13]^2⟨36⟩⟨13⟩[35]+1/3⟨12⟩^3⟨34⟩[14]⟨46⟩[35][12]^2[34]-1/3⟨12⟩[23]^3[45]⟨23⟩^2[12]⟨26⟩⟨24⟩-1/3⟨12⟩[23]^3[45]⟨23⟩^2[13]⟨36⟩⟨24⟩-1/3⟨34⟩[45][23]^2⟨23⟩^2⟨46⟩[34]^2⟨24⟩+1/3⟨34⟩[45][23]^2⟨23⟩⟨36⟩[34]^2⟨24⟩^2+1/3[23]^2⟨23⟩^2⟨13⟩⟨26⟩[35][12][34]⟨24⟩-1/3⟨12⟩[23]^2[45]⟨23⟩[13]^2⟨36⟩⟨13⟩⟨24⟩-1/3⟨12⟩[45][24][13]^3⟨36⟩⟨14⟩⟨13⟩⟨24⟩}{⟨12⟩⟨14⟩[14]⟨23⟩[23][34]⟨56⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1/12[23]⟨34⟩^2(s_{124}-s_{134})⟨6|1+4|5](s_{123}-s_{234})}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩^2[23](s_{23}-s_{56})⟨6|1+4|5](1/48⟨13⟩[13]-3/16[24]⟨24⟩-1/12⟨34⟩[34])}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5/24⟨12⟩[23]⟨34⟩^2[25][14]⟨46⟩(s_{23}-s_{56})}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/32⟨36⟩⟨3|1+4|2][15](s_{14}-s_{56})(s_{123}-s_{234})⟨24⟩}{⟨23⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/32(s_{25}+s_{35}+s_{26}+s_{36})⟨36⟩⟨3|1+4|2][14]⟨46⟩(s_{123}-s_{234})⟨24⟩}{⟨23⟩⟨56⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/32[13]⟨36⟩⟨3|1+4|2](s_{23}-s_{14})⟨46⟩(s_{123}-s_{234})}{⟨56⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩(s_{134}-s_{124})(s_{123}-s_{234})(7/12⟨36⟩[13][25]+29/96[14]⟨46⟩[25]-1/2[35]⟨36⟩[12])}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})⟨3|1+4|2](-53/32[35]⟨23⟩[12]⟨46⟩-17/24⟨13⟩⟨46⟩[13][15]-17/96[35]⟨34⟩⟨36⟩[13]+7/96[35]⟨34⟩⟨46⟩[14])}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2]⟨4|2+3|1](5/4⟨12⟩[12]⟨16⟩[15]-3/2⟨14⟩⟨16⟩[14][15]+1/24[45]⟨13⟩⟨46⟩[13]-3/2[45]⟨36⟩[13]⟨14⟩-1/16[35]⟨36⟩⟨13⟩[13]+5/48⟨12⟩⟨36⟩[13][25]+101/48[35]⟨23⟩⟨46⟩[24])}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{7/12⟨34⟩^3[24][13]⟨36⟩[35][34]+3/8⟨34⟩^3[24][14]⟨46⟩[35][34]+31/24⟨34⟩^3[45][24][13]⟨46⟩[34]-5/6[23]^2⟨34⟩^2[45]⟨23⟩[13]⟨36⟩-4/3[23][45]⟨36⟩⟨13⟩[12]^2⟨24⟩^2-5/24[45][13]⟨13⟩^2⟨46⟩[12]^2⟨24⟩+17/24[24]^2[25]⟨36⟩[12]⟨24⟩^3-31/24⟨23⟩[24]^2[25]⟨46⟩[12]⟨24⟩^2+41/24⟨34⟩[24]^2[25][13]⟨36⟩⟨24⟩^2-5/6⟨12⟩[23]⟨23⟩[25]⟨36⟩[12]^2⟨24⟩-5/24⟨12⟩[24][25]⟨36⟩[12]^2⟨24⟩^2+7/6[24][25][13]⟨36⟩⟨13⟩[12]⟨24⟩^2-55/24⟨23⟩[25][13]^2⟨13⟩^2⟨46⟩[12]+19/24⟨12⟩⟨23⟩[25][13]⟨13⟩⟨46⟩[12]^2+3/8⟨12⟩^2⟨23⟩[25]⟨46⟩[12]^3+7/6⟨23⟩[13]⟨13⟩^2⟨46⟩[35][12]^2+1/6⟨12⟩⟨23⟩⟨13⟩⟨46⟩[35][12]^3+7/12[24]⟨23⟩⟨13⟩⟨46⟩[35][12]^2⟨24⟩-5/6[23]⟨23⟩⟨36⟩⟨13⟩[35][12]^2⟨24⟩+7/12[23][45]⟨23⟩⟨13⟩⟨46⟩[12]^2⟨24⟩+9/8⟨12⟩⟨34⟩[45][23]⟨36⟩[12]^2⟨24⟩+5/24⟨12⟩[45]⟨36⟩⟨14⟩[12]^3⟨24⟩+5/3⟨12⟩[45]⟨13⟩⟨46⟩[12]^3⟨24⟩-5/12[25][13]⟨36⟩[14]⟨14⟩⟨13⟩[12]⟨24⟩+5/12[25][13][14]⟨13⟩^2⟨46⟩[12]⟨24⟩+1[25][13]⟨13⟩^2[12]^2⟨26⟩⟨24⟩-5/24⟨12⟩[25]⟨36⟩[14]⟨14⟩[12]^2⟨24⟩+5/24⟨12⟩[25][14]⟨13⟩⟨46⟩[12]^2⟨24⟩+7/12⟨12⟩[25][13]⟨36⟩⟨13⟩[12]^2⟨24⟩+5/12[45][13]⟨36⟩⟨14⟩⟨13⟩[12]^2⟨24⟩-5/24[14]⟨13⟩^2⟨46⟩[35][12]^2⟨24⟩-3/8⟨12⟩^2⟨36⟩⟨14⟩[15][12]^3-3/8⟨12⟩^2⟨34⟩[45]⟨46⟩[12]^3+5/24⟨12⟩⟨34⟩[14]⟨13⟩⟨46⟩[35][12]^2+1/6⟨34⟩⟨23⟩⟨13⟩⟨46⟩[35][12]^2[34]}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/12⟨34⟩⟨3|1+4|2]⟨13⟩⟨46⟩[35]⟨24⟩}{⟨14⟩^2⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/12⟨34⟩^2⟨13⟩(s_{23}-s_{56})⟨46⟩[35]}{⟨14⟩^2⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/24⟨12⟩⟨34⟩⟨3|1+4|2](s_{23}-s_{56})⟨46⟩^2}{⟨14⟩^2⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(-1/2[35]⟨34⟩[24]-17/24[24][25]⟨24⟩-11/8⟨13⟩[25][13]-13/12⟨12⟩[12][25])}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/12[23]⟨34⟩⟨36⟩⟨4|2+3|1]⟨13⟩⟨26⟩}{⟨14⟩⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/4⟨34⟩^2[23][14]⟨13⟩⟨46⟩⟨26⟩}{⟨14⟩⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[23]⟨36⟩⟨34⟩⟨46⟩(3/8[24]⟨24⟩+5/12⟨34⟩[34]-1/24⟨13⟩[13])}{⟨14⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/12[23]⟨34⟩^2[45][25]⟨24⟩}{⟨14⟩[56]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1⟨34⟩(s_{23}-s_{56})⟨46⟩[25]}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩(s_{23}-s_{56})(1/8[25][13]⟨36⟩⟨13⟩⟨24⟩-1/12[25]⟨13⟩[12]⟨26⟩⟨24⟩+1/8[25][14]⟨13⟩⟨46⟩⟨24⟩-1/6⟨36⟩⟨13⟩[35][12]⟨24⟩-1/24[45]⟨13⟩⟨46⟩[12]⟨24⟩+1/24⟨34⟩[13]⟨36⟩⟨13⟩[35]-1/24⟨34⟩[45][24]⟨46⟩⟨24⟩)}{⟨14⟩⟨23⟩⟨56⟩[56]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩(s_{23}-s_{56})(-3/8[35]⟨34⟩⟨46⟩[24]-13/24⟨46⟩[24][25]⟨24⟩+1/12[23]⟨36⟩[25]⟨24⟩+7/24⟨13⟩[12]⟨46⟩[35]-1/8⟨13⟩[25]⟨46⟩[13]-5/24⟨12⟩[12]⟨46⟩[25])}{⟨14⟩⟨56⟩[56]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{7/24⟨34⟩⟨36⟩(s_{14}-s_{56})[15]}{⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-7/24⟨34⟩⟨36⟩(s_{14}-s_{56})[12]⟨26⟩}{⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩[14](s_{14}-s_{56})(-1/8⟨34⟩[45]⟨46⟩+1/6[35]⟨34⟩⟨36⟩+11/24⟨36⟩[25]⟨24⟩)}{⟨23⟩⟨56⟩[56]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨36⟩(1/24⟨34⟩[45][13]-1/3⟨12⟩[12][15]-5/24⟨13⟩[13][15])}{⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨36⟩⟨46⟩[14](1/12⟨13⟩[13]+5/24[24]⟨24⟩+1/8⟨34⟩[34])}{⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/24[35]⟨34⟩^3[45][14]}{⟨23⟩[56]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-35/24⟨34⟩⟨23⟩[24]⟨46⟩[35][12]+9/8⟨34⟩⟨23⟩[25][24][13]⟨46⟩-7/24⟨34⟩[45][24]⟨46⟩[12]⟨24⟩-4/3⟨12⟩⟨23⟩[25]⟨46⟩[12]^2-3/8⟨23⟩⟨13⟩⟨46⟩[35][12]^2-11/8⟨23⟩[24][25]⟨46⟩[12]⟨24⟩+25/24⟨34⟩[45][23]⟨23⟩⟨46⟩[12]+2/3[45]⟨34⟩^2⟨46⟩[12][34]+3/8⟨34⟩^2⟨36⟩[35][12][34]+3/8⟨34⟩[45][13]⟨13⟩⟨46⟩[12]-19/12⟨34⟩[45][14]⟨14⟩⟨46⟩[12]+7/24⟨34⟩[25][14]^2⟨14⟩⟨46⟩+7/12⟨34⟩[25][13][14]⟨13⟩⟨46⟩-17/8⟨34⟩[25][13]⟨36⟩[14]⟨14⟩+5/6⟨34⟩[13]^2[25]⟨36⟩⟨13⟩+7/8⟨12⟩⟨34⟩[25][14]⟨46⟩[12]+1/3⟨12⟩⟨34⟩[25][13]⟨36⟩[12]-7/8⟨34⟩^2[24][13]⟨36⟩[35]+5/4[13]⟨36⟩[15]⟨14⟩⟨13⟩[12]-1/24[23]⟨34⟩⟨23⟩[25][13]⟨36⟩}{⟨56⟩[56]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/6⟨13⟩^2⟨46⟩^2⟨24⟩}{⟨12⟩⟨14⟩^2⟨23⟩⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{15/2⟨12⟩[24][25]⟨23⟩[13]^2⟨13⟩⟨46⟩⟨24⟩+1/3⟨12⟩⟨23⟩[25][13]^3⟨13⟩^2⟨46⟩+1/3⟨12⟩^2⟨23⟩[25][13]^2⟨13⟩⟨46⟩[12]-11/12⟨12⟩^2[23][45]⟨23⟩⟨46⟩[12]^2⟨24⟩-1/3⟨12⟩^3⟨34⟩[45][13]⟨46⟩[12]^2+59/12⟨12⟩^3⟨34⟩[25][13][14]⟨46⟩[12]+55/12⟨12⟩^2⟨34⟩[45][13][14]⟨14⟩⟨46⟩[12]-13⟨12⟩⟨34⟩[45][13][14]^2⟨14⟩^2⟨46⟩-29/3⟨12⟩⟨34⟩[45][13]^2⟨36⟩[14]⟨14⟩^2+45/4⟨12⟩⟨34⟩[45][13]^2[14]⟨14⟩⟨13⟩⟨46⟩+1/6⟨12⟩⟨34⟩[45][13]^3⟨36⟩⟨14⟩⟨13⟩-1/2⟨12⟩⟨34⟩[45][13]^3⟨13⟩^2⟨46⟩-10/3⟨12⟩⟨34⟩[13]⟨36⟩[14]^2⟨14⟩^2[35]-29/3⟨12⟩⟨34⟩[13][14]^2⟨14⟩⟨13⟩⟨46⟩[35]+1/6⟨12⟩⟨34⟩[13]^2[14]⟨13⟩^2⟨46⟩[35]+17/12⟨12⟩⟨34⟩[13]^2⟨36⟩[14]⟨14⟩⟨13⟩[35]-1/3⟨12⟩⟨34⟩[13]^3⟨36⟩⟨13⟩^2[35]-13⟨12⟩^2⟨34⟩[25][13][14]^2⟨14⟩⟨46⟩+19/12⟨12⟩^2⟨34⟩[25][13]^2⟨36⟩[14]⟨14⟩+7/4⟨12⟩^2⟨34⟩[25][13]^2[14]⟨13⟩⟨46⟩-1/3⟨12⟩^2⟨34⟩[45][13]^2⟨13⟩⟨46⟩[12]+3⟨12⟩^2⟨34⟩[13]⟨36⟩[14]⟨14⟩[35][12]+1/6⟨12⟩^2⟨34⟩[13][14]⟨13⟩⟨46⟩[35][12]-1/3⟨12⟩^2⟨34⟩[13]^2⟨36⟩⟨13⟩[35][12]-1/6⟨12⟩⟨34⟩^2[45][13]^2⟨13⟩⟨46⟩[34]+29/3⟨12⟩⟨34⟩^2[13]⟨36⟩[14]⟨14⟩[35][34]-29/3⟨12⟩⟨34⟩^2[13][14]⟨13⟩⟨46⟩[35][34]-1/6⟨12⟩⟨34⟩^2[13]^2⟨36⟩⟨13⟩[35][34]-19/12⟨12⟩^2⟨34⟩^2[13]⟨36⟩[35][12][34]-13⟨12⟩[13]⟨36⟩[14]^2⟨14⟩^3[15]+40/3⟨12⟩[13][14]^2[15]⟨14⟩^2⟨13⟩⟨46⟩-23/12⟨12⟩[13]^2[14][15]⟨14⟩⟨13⟩^2⟨46⟩+19/12⟨12⟩[13]^2⟨36⟩[14]⟨14⟩^2[15]⟨13⟩-1/3⟨12⟩[13]^3⟨36⟩[15]⟨14⟩⟨13⟩^2+2/3⟨12⟩[13]^2[15]⟨14⟩⟨13⟩^2[12]⟨26⟩+1/3[13]^3⟨36⟩⟨13⟩^3[35]⟨24⟩+1/3[45][13]^3⟨13⟩^3⟨46⟩⟨24⟩+1/3[13]^3⟨14⟩[15]⟨13⟩^3⟨26⟩+1/3[13]^2[14][15]⟨14⟩^2⟨13⟩^2⟨26⟩-1/3[13][14]^2[15]⟨14⟩^3⟨13⟩⟨26⟩-1/3⟨12⟩^2[13]^2[15]⟨13⟩^2⟨46⟩[12]+1/3⟨12⟩^3[13][15]⟨13⟩⟨46⟩[12]^2-1/3⟨12⟩^2[13][15]⟨14⟩⟨13⟩[12]^2⟨26⟩-55/12⟨12⟩[13][14][15]⟨14⟩^2⟨13⟩[12]⟨26⟩-1/3⟨12⟩^2[13]^2⟨36⟩[15]⟨14⟩⟨13⟩[12]+55/12⟨12⟩^2[13]⟨36⟩[14]⟨14⟩^2[15][12]+83/12[14]⟨13⟩^2⟨46⟩[35][12][34]⟨24⟩^2+1/3[13]^2⟨13⟩^3[35][12]⟨26⟩⟨24⟩-13/6[45][13]⟨13⟩^2⟨46⟩[12][34]⟨24⟩^2-1/3⟨23⟩[13]⟨13⟩^2⟨46⟩[35][12][34]⟨24⟩+1/6⟨12⟩⟨34⟩⟨23⟩[13]⟨13⟩⟨46⟩[35][12][34]-1/3[23]⟨23⟩[13]^2⟨36⟩⟨13⟩^2[35]⟨24⟩-1/3[23]⟨23⟩[25][13]^2⟨13⟩^2⟨26⟩⟨24⟩+163/12⟨12⟩^2[45][13]⟨36⟩⟨14⟩[12]^2⟨24⟩-3/4⟨12⟩^2[45][13]⟨13⟩⟨46⟩[12]^2⟨24⟩-5/4⟨12⟩[45][13]^2⟨13⟩^2⟨46⟩[12]⟨24⟩-2/3⟨12⟩^2[13]⟨36⟩⟨13⟩[35][12]^2⟨24⟩+13/12⟨12⟩^2[14]⟨13⟩⟨46⟩[35][12]^2⟨24⟩+7/6⟨12⟩[13][14]⟨13⟩^2⟨46⟩[35][12]⟨24⟩-25/4⟨12⟩^2[25][13][14]⟨13⟩⟨46⟩[12]⟨24⟩-5/6⟨12⟩[25][13]^2[14]⟨13⟩^2⟨46⟩⟨24⟩+1/3⟨12⟩[13]⟨13⟩^2[35][12]^2⟨26⟩⟨24⟩+11/12⟨12⟩[45]⟨13⟩⟨46⟩[12]^2[34]⟨24⟩^2-13/12⟨12⟩⟨36⟩⟨13⟩[35][12]^2[34]⟨24⟩^2-34/3[45][14]⟨14⟩⟨13⟩⟨46⟩[12][34]⟨24⟩^2-1/3[45][13][14]^2⟨14⟩^2⟨13⟩⟨46⟩⟨24⟩-1/3[13]⟨36⟩[14]^2⟨14⟩^2⟨13⟩[35]⟨24⟩+1/3[45][13]^2⟨14⟩⟨13⟩^2[12]⟨26⟩⟨24⟩-1/3[13][14]⟨14⟩⟨13⟩^2[35][12]⟨26⟩⟨24⟩-5/3[45][13][14]⟨14⟩^2⟨13⟩[12]⟨26⟩⟨24⟩+4/3[14]^2⟨14⟩^2⟨13⟩[35][12]⟨26⟩⟨24⟩-1/12⟨12⟩⟨36⟩[14]^2⟨14⟩^2[35][12]⟨24⟩-35/12⟨12⟩[45][13]⟨36⟩[14]⟨14⟩^2[12]⟨24⟩-10⟨12⟩[25][13]⟨36⟩[14]^2⟨14⟩^2⟨24⟩+29/3⟨12⟩^2[45][14]⟨14⟩⟨46⟩[12]^2⟨24⟩-5/4⟨12⟩[14]^2⟨14⟩⟨13⟩⟨46⟩[35][12]⟨24⟩+1/3⟨12⟩^2⟨36⟩[14]⟨14⟩[35][12]^2⟨24⟩-57/4⟨12⟩[13]⟨36⟩[14]⟨14⟩⟨13⟩[35][12]⟨24⟩+5/4⟨12⟩[45][13]^2⟨36⟩⟨14⟩⟨13⟩[12]⟨24⟩-67/6⟨12⟩[45][13]⟨14⟩⟨13⟩[12]^2⟨26⟩⟨24⟩-13/12⟨12⟩[14]⟨14⟩⟨13⟩[35][12]^2⟨26⟩⟨24⟩+29/3⟨12⟩^2[45]⟨14⟩[12]^3⟨26⟩⟨24⟩+1/3⟨12⟩[23]^2⟨23⟩^2[25][12]⟨26⟩⟨24⟩+1/3⟨12⟩[23]^2⟨23⟩^2⟨36⟩[35][12]⟨24⟩-1/3⟨12⟩[23]^2⟨23⟩^2[25][13]⟨36⟩⟨24⟩-1/3⟨12⟩^2[23]⟨23⟩[25][13]⟨36⟩[12]⟨24⟩+11/12⟨12⟩^2[23][45]⟨36⟩[12]^2⟨24⟩^2-1/3[23]^3[45]⟨23⟩^2⟨36⟩⟨24⟩^2-2/3[23]^2[45]⟨23⟩^2[24]⟨46⟩⟨24⟩^2+1/3[23]^2[45]⟨23⟩[24]⟨36⟩⟨24⟩^3-2/3[23]^2⟨23⟩^2[24][25]⟨26⟩⟨24⟩^2+115/12⟨12⟩[45]⟨36⟩⟨14⟩[12]^2[34]⟨24⟩^2-3/4⟨12⟩^2[24]⟨36⟩[35][12]^2⟨24⟩^2-25/6⟨12⟩^2⟨34⟩[45][23][13]⟨36⟩[12]⟨24⟩+11/6[45][13]⟨36⟩⟨14⟩⟨13⟩[12][34]⟨24⟩^2-167/12⟨36⟩[14]⟨14⟩⟨13⟩[35][12][34]⟨24⟩^2-10[45]⟨14⟩⟨13⟩⟨26⟩[12]^2[34]⟨24⟩^2+4⟨12⟩[45][24][13]⟨36⟩⟨14⟩[12]⟨24⟩^2+25/12⟨12⟩^2[24]⟨23⟩⟨46⟩[35][12]^2⟨24⟩+61/12⟨12⟩^2[24][25]⟨23⟩[13]⟨46⟩[12]⟨24⟩+13/12⟨12⟩[24]⟨36⟩[14]⟨14⟩[35][12]⟨24⟩^2+1/6⟨12⟩⟨34⟩[45][23][13]^2⟨36⟩⟨13⟩⟨24⟩+61/12⟨34⟩[45][23][13]⟨36⟩⟨13⟩[34]⟨24⟩^2-1/3[23][45][13]⟨13⟩^2[12]⟨26⟩⟨24⟩^2+23/4⟨12⟩[23][45][13]⟨36⟩⟨13⟩[12]⟨24⟩^2-1/6⟨12⟩[23][45]⟨13⟩[12]^2⟨26⟩⟨24⟩^2+77/12[23][45]⟨36⟩⟨13⟩[12][34]⟨24⟩^3+19/12⟨12⟩^2⟨34⟩^2[24][13]^2⟨36⟩[35]-7/4⟨12⟩⟨34⟩[24][13]^2⟨36⟩⟨13⟩[35]⟨24⟩-29/12⟨12⟩⟨34⟩[45][24][13]^2⟨13⟩⟨46⟩⟨24⟩-5/4⟨12⟩^2⟨34⟩[24][13]⟨36⟩[35][12]⟨24⟩+1/2⟨12⟩^2⟨34⟩[24][14]⟨46⟩[35][12]⟨24⟩+1/3⟨12⟩[24]^2[25][13]⟨36⟩⟨24⟩^3-1/3⟨12⟩[24]^2⟨36⟩[35][12]⟨24⟩^3-1⟨12⟩[24][25][13]⟨36⟩[14]⟨14⟩⟨24⟩^2-1/3⟨12⟩⟨23⟩⟨13⟩⟨46⟩[35][12]^2[34]⟨24⟩-7/6⟨12⟩⟨34⟩[45][23]⟨36⟩[12][34]⟨24⟩^2-1/3[23]⟨23⟩[13]⟨13⟩^2[35][12]⟨26⟩⟨24⟩+1/3[24][13][14]⟨13⟩^2⟨46⟩[35]⟨24⟩^2-1/3[23]^2[45]⟨23⟩[13]⟨36⟩⟨13⟩⟨24⟩^2-1/6⟨12⟩⟨34⟩[45][23]⟨23⟩[13]^2⟨13⟩⟨46⟩+2/3[23][45]⟨23⟩⟨13⟩⟨46⟩[12][34]⟨24⟩^2}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/12⟨34⟩^2⟨13⟩⟨46⟩[25]}{⟨14⟩^2⟨23⟩Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/6⟨34⟩⟨13⟩^2⟨46⟩^2}{⟨12⟩⟨14⟩^2⟨23⟩⟨56⟩⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-1/3[13][15]⟨13⟩^2⟨46⟩[12][34]}{⟨12⟩[13]⟨14⟩[14][34]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{⟨14⟩[12][15](2/3⟨36⟩[34]⟨14⟩-1/12⟨13⟩[34]⟨46⟩-1/4[23]⟨13⟩⟨26⟩)}{⟨12⟩[13]⟨14⟩[34]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{⟨34⟩[34][12][15](-1/3⟨13⟩⟨46⟩+2/3⟨36⟩⟨14⟩)}{[13]⟨14⟩⟨23⟩[34]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-1/6⟨13⟩^2[12][15]^2}{⟨12⟩[14][56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{⟨13⟩[12][15](-1/3[14]⟨34⟩[25][13]+1/3[35]⟨34⟩[12][14]-1/3[45][12]^2⟨24⟩-1/3⟨34⟩[12][45][13])}{[13][14]⟨23⟩[23][56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{[12][15](7/4⟨12⟩[24]⟨23⟩[35][12]-1/6⟨12⟩[24][25]⟨23⟩[13]-19/12⟨12⟩[23][45]⟨23⟩[12]+29/3⟨12⟩^2[45][12]^2+1/4⟨23⟩⟨13⟩[35][12][34]-29/3[14]⟨13⟩^2[35][13])}{⟨12⟩[13][14]⟨23⟩[23][34][56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{⟨13⟩[13][12][15](11/12⟨36⟩[34]+1/4⟨26⟩[24])}{⟨12⟩[13][14][34]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{⟨24⟩[12][15](1/3⟨36⟩[24]⟨14⟩-1/3⟨13⟩[12]⟨16⟩)}{⟨12⟩[13]⟨23⟩[23]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-49/6[24][15]⟨16⟩⟨1|3+4|1][12]}{⟨12⟩[14][23][34]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{[12][15](1/3⟨36⟩[24]⟨14⟩-1/3⟨13⟩[12]⟨16⟩)}{⟨12⟩[14][23]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{-1/2(s_{13}-s_{24})(s_{124}-s_{134})⟨4|2+3|1][35]⟨26⟩}{Δ_{14|23|56}⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-5/12⟨3|1+4|2](s_{13}-s_{24})(s_{124}-s_{134})⟨4|2+3|1][35]⟨26⟩}{Δ_{14|23|56}^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-35/384(s_{123}+s_{234})⟨3|1+4|2](s_{124}-s_{134})⟨4|2+3|1]⟨6|1+4|5](s_{123}-s_{234})}{Δ_{14|23|56}^3⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_102.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3[56][35]⟨26⟩(s_{124}-s_{134})[34]⟨24⟩⟨56⟩⟨4|2+3|1]}{⟨2|1+4|3]^4Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})⟨26⟩⟨4|2+3|1](-15/4⟨14⟩[24][25][14][13]⟨24⟩⟨12⟩+6[35][24][12][13]⟨34⟩⟨12⟩^2-15/2[24][25][13]^2⟨34⟩⟨12⟩^2+15/2⟨12⟩[45][13]⟨34⟩⟨23⟩[23]^2-15/4⟨12⟩[25][13]⟨23⟩^2[23]^2+15/4⟨12⟩[13]^3⟨13⟩^2[25]+3/8[35]⟨13⟩^2[12][13]^2⟨12⟩+3/8⟨12⟩^3[35][12]^3+15/4⟨12⟩^3[13][12]^2[25]+3/4[35]⟨14⟩[12]^2[14]⟨12⟩^2-15/4⟨14⟩[25][12][13][14]⟨12⟩^2+15/4[13]⟨14⟩^3[14]^2[45]+15/4⟨14⟩[12]^2[45][13]⟨12⟩^2-15/4⟨14⟩^2[14][13][34]⟨34⟩[45]+15/8[35][12]^2[34]⟨34⟩⟨12⟩^2+15/4⟨14⟩[34]^2[13][45]⟨34⟩^2-3/4[35][34]^2⟨34⟩^2⟨23⟩[23]-9/8[35]⟨13⟩[34]^2[13]⟨34⟩^2-9/8[35]⟨13⟩^2[34][13]^2⟨34⟩-3/4[35]⟨14⟩⟨13⟩[14][13][34]⟨34⟩-3/8[13]^3[35]⟨13⟩^3+15/4[35]⟨14⟩^2⟨13⟩[14]^2[13]-9/8[35][24]^2⟨13⟩[13]⟨24⟩^2-15/4⟨14⟩^2⟨13⟩[14][13]^2[45]-15/4[35][24]^2⟨24⟩^2⟨23⟩[23]-15/2⟨14⟩⟨13⟩[24][45][13]^2⟨24⟩-9/2⟨12⟩^2[25][12][13]⟨23⟩[23]+15/4[24][45]⟨24⟩^2⟨23⟩[23]^2+69/8[35]⟨13⟩[12]^2[13]⟨12⟩^2+3/4⟨12⟩[12][45]⟨24⟩⟨23⟩[23]^2)}{⟨2|1+4|3]^3Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})(s_{124}-s_{134})(s_{14}-s_{23})(3171/128⟨46⟩[35]⟨13⟩[12]^2[34]⟨24⟩⟨23⟩+4887/512⟨46⟩[35]⟨23⟩[12]^3⟨12⟩^2+2305/128⟨46⟩[35]⟨13⟩⟨23⟩[12]^2[13]⟨12⟩+3305/256⟨46⟩[35]⟨13⟩^2[12][13]^2⟨23⟩-1277/512⟨46⟩⟨13⟩^2[25][13]^3⟨23⟩-525/64⟨46⟩⟨13⟩⟨23⟩[12][25][13]^2⟨12⟩-1325/128⟨46⟩⟨23⟩[12]^2[25][13]⟨12⟩^2+265/64⟨46⟩[24]⟨13⟩[25][13]^2⟨24⟩⟨23⟩-765/128⟨46⟩[24]⟨23⟩[25][12][13]⟨24⟩⟨12⟩+105/256⟨46⟩[35][24]⟨13⟩[12][13]⟨24⟩⟨23⟩+4755/256⟨46⟩[35][24]⟨23⟩[12]^2⟨24⟩⟨12⟩+845/128⟨46⟩[35][24]⟨13⟩[13]^2⟨34⟩⟨23⟩+607/64⟨46⟩[35][24]⟨23⟩[12][13]⟨34⟩⟨12⟩-1575/128⟨46⟩[24]⟨23⟩[25][13]^2⟨34⟩⟨12⟩+7723/512⟨46⟩[24]^2[25][13]⟨24⟩^2⟨23⟩+145/16⟨46⟩[35][24]^2[13]⟨34⟩⟨24⟩⟨23⟩-225/256⟨46⟩[35]⟨13⟩[12][34][13]⟨34⟩⟨23⟩-2035/256⟨46⟩[35]⟨23⟩[12]^2[34]⟨34⟩⟨12⟩-817/512⟨46⟩[35][12][34]^2⟨34⟩^2⟨23⟩-869/128⟨46⟩[35][24][34][13]⟨34⟩^2⟨23⟩+75/64⟨46⟩[12]^3[45]⟨24⟩⟨12⟩^2-25/256[35][12]^3⟨24⟩⟨12⟩^2⟨36⟩-3033/256[24]^2[25][13]⟨24⟩^3⟨36⟩-291/64⟨26⟩[24]^2[25][12]⟨24⟩^3-199/128⟨46⟩[24]^2[25][14]⟨24⟩^3-233/128⟨46⟩[24]^2[12][45]⟨24⟩^3+105/64[24][12][45]⟨24⟩^3⟨36⟩[23]-837/128[35][24]^2[13]⟨34⟩⟨24⟩^2⟨36⟩-4207/256[35]⟨13⟩[12]^2[34]⟨24⟩^2⟨36⟩-405/128⟨46⟩⟨13⟩[12]^2[34][45]⟨24⟩^2+1817/256⟨14⟩[12]^2[34][45]⟨24⟩^2⟨36⟩-4147/256[35]⟨13⟩[12][34][13]⟨34⟩⟨24⟩⟨36⟩+4827/256⟨46⟩[35]⟨13⟩^2[12][14][13]⟨24⟩-1815/256[35]⟨14⟩^2[12][14]^2⟨24⟩⟨36⟩-4817/128[35]⟨14⟩⟨13⟩[12][14][13]⟨24⟩⟨36⟩-73/32[35]⟨26⟩⟨14⟩⟨13⟩[12]^2[14]⟨24⟩-475/32⟨26⟩⟨14⟩^2[12][25][14]^2⟨24⟩+3055/256⟨14⟩⟨13⟩[25][14][13]^2⟨24⟩⟨36⟩+301/128⟨26⟩⟨14⟩⟨13⟩[12][14][13][25]⟨24⟩-195/64⟨14⟩^2[12][14][13][45]⟨24⟩⟨36⟩+1039/256⟨14⟩⟨13⟩[12][45][13]^2⟨24⟩⟨36⟩-315/64⟨46⟩[35]⟨14⟩⟨13⟩[12][14]^2⟨24⟩+15/4⟨46⟩⟨14⟩⟨13⟩[12][14][13][45]⟨24⟩-799/256⟨46⟩⟨13⟩^2[12][45][13]^2⟨24⟩-1407/256⟨46⟩⟨13⟩^2[25][14][13]^2⟨24⟩+15/16⟨26⟩⟨14⟩^2[12]^2[14][45]⟨24⟩-827/64⟨26⟩⟨14⟩⟨13⟩[12]^2[45][13]⟨24⟩-465/64⟨46⟩⟨14⟩[12]^2[14][45]⟨24⟩⟨12⟩-411/32⟨26⟩⟨14⟩[12]^3[45]⟨24⟩⟨12⟩-37/128⟨46⟩[35]⟨13⟩[12]^2[14]⟨24⟩⟨12⟩-1609/256⟨46⟩⟨13⟩[12]^2[45][13]⟨24⟩⟨12⟩-917/64[35]⟨26⟩⟨13⟩[12]^3⟨24⟩⟨12⟩+15/4⟨46⟩⟨14⟩[12][14][34][45]⟨34⟩⟨24⟩-15/64⟨46⟩⟨14⟩⟨13⟩[14][13]^2[45]⟨34⟩+135/128⟨46⟩[35]⟨13⟩^2[14][13]^2⟨34⟩+437/256[35]⟨14⟩[12]^2[14]⟨24⟩⟨12⟩⟨36⟩+1539/256⟨14⟩[12]^2[45][13]⟨24⟩⟨12⟩⟨36⟩-1819/128[35]⟨13⟩[12]^2[13]⟨24⟩⟨12⟩⟨36⟩-1017/128⟨46⟩[12]^2[25][14]⟨24⟩⟨12⟩^2-151/128⟨26⟩⟨14⟩[12]^2[25][14]⟨24⟩⟨12⟩-21/4⟨26⟩[25][12]^3⟨24⟩⟨12⟩^2-3073/128⟨14⟩[12][25][13][14]⟨24⟩⟨12⟩⟨36⟩+165/128⟨14⟩⟨13⟩[45][13]^3⟨34⟩⟨36⟩-1885/128[35]⟨14⟩⟨13⟩[14][13]^2⟨34⟩⟨36⟩+15/16⟨46⟩[35]⟨14⟩[12][14]^2⟨34⟩⟨12⟩-83/128⟨46⟩[35][12]^2[14]⟨34⟩⟨12⟩^2+469/256⟨46⟩[12][25][13][14]⟨34⟩⟨12⟩^2-3587/256⟨14⟩[25][14][13]^2⟨34⟩⟨12⟩⟨36⟩-25/32[12][25][13]^2⟨34⟩⟨12⟩^2⟨36⟩+647/128[35][12]^2[13]⟨34⟩⟨12⟩^2⟨36⟩-15/16⟨26⟩⟨14⟩^2[12]^2[14]⟨12⟩[15]+83/128⟨12⟩^3⟨46⟩[15][12]^3+111/64⟨14⟩[12]^2[13]⟨12⟩^2⟨36⟩[15]-15/16⟨14⟩^2[12][14][13]⟨12⟩⟨36⟩[15]-15/64[35][12][34][13]⟨34⟩^2⟨12⟩⟨36⟩+15/64[35]⟨13⟩[12][13]⟨24⟩⟨23⟩⟨36⟩[23]+15/128[35]⟨26⟩⟨13⟩[12]^2⟨24⟩⟨23⟩[23]-15/128[35][12]⟨24⟩⟨23⟩^2⟨36⟩[23]^2-15/128⟨46⟩[12][45]⟨24⟩⟨23⟩^2[23]^2-15/128⟨26⟩[12][25]⟨24⟩⟨23⟩^2[23]^2+15/128[35]⟨13⟩[13]^2⟨34⟩⟨23⟩⟨36⟩[23]-15/64[12]^2[45]⟨24⟩^2⟨12⟩⟨36⟩[23]+15/128⟨46⟩⟨23⟩^2[12][25][13]⟨12⟩[23])}{⟨2|1+4|3]^2Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(s_{14}-s_{23})⟨4|2+3|1](15/16⟨46⟩[24]⟨23⟩[25][12][13]⟨12⟩^2-15/16[25][12]^2[13]⟨12⟩^3⟨36⟩+15/32⟨12⟩^3⟨26⟩[25][12]^3+45/16⟨46⟩[25][12]^2[14]⟨12⟩^3+45/32⟨12⟩^3⟨36⟩[35][12]^3+15/16⟨14⟩[12][25][13][14]⟨12⟩^2⟨36⟩+15/16⟨46⟩⟨14⟩[12][25][14]^2⟨12⟩^2+15/32[45]⟨46⟩⟨14⟩^3[14]^3-15/32⟨46⟩⟨14⟩^2⟨13⟩[14]^2[13][45]+15/16⟨14⟩^3[45][13][14]^2⟨36⟩+15/16⟨26⟩⟨14⟩^3[12][45][14]^2+45/64⟨46⟩⟨14⟩[12]^2[14][45]⟨12⟩^2-45/32⟨26⟩⟨14⟩^2[12]^2[14][45]⟨12⟩-195/64⟨26⟩⟨14⟩[12]^3[45]⟨12⟩^2-45/32⟨14⟩^2[12][14][13][45]⟨12⟩⟨36⟩-255/64⟨14⟩[12]^2[45][13]⟨12⟩^2⟨36⟩-15/16⟨14⟩^2[12][45][14][34]⟨24⟩⟨36⟩+15/16⟨26⟩⟨14⟩^2[12][25][14]^2⟨12⟩+75/32⟨26⟩⟨14⟩[12]^2[25][14]⟨12⟩^2+75/32[35]⟨14⟩[12]^2[14]⟨12⟩^2⟨36⟩+15/8[35]⟨26⟩⟨14⟩^2⟨13⟩[12][14]^2-15/8⟨26⟩⟨14⟩^2⟨13⟩[25][14]^2[13]-15/16[35]⟨23⟩[12]^2⟨12⟩^2⟨36⟩[23]-15/16⟨26⟩⟨23⟩[12]^2[25]⟨12⟩^2[23]-15/16[12]^2[45]⟨24⟩⟨12⟩^2⟨36⟩[23]-15/32⟨23⟩[12][45]⟨24⟩⟨12⟩⟨36⟩[23]^2-15/16[12][45][13]⟨34⟩⟨12⟩^2⟨36⟩[23]-15/32⟨23⟩[45][13]⟨34⟩⟨12⟩⟨36⟩[23]^2+15/4⟨46⟩[35]⟨13⟩[12]^2[14]⟨12⟩^2-15/8⟨46⟩[35]⟨14⟩⟨13⟩^2[14]^2[13]-15/32⟨16⟩[13]^3[15]⟨13⟩^3-15/32[13]^3⟨46⟩⟨13⟩^3[45])}{⟨2|1+4|3]^2Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})(s_{124}-s_{134})s_{56}(2085/256⟨46⟩[35]⟨13⟩[12]^2[34]⟨24⟩⟨23⟩+7295/512⟨46⟩[35]⟨23⟩[12]^3⟨12⟩^2+2535/128⟨46⟩[35]⟨13⟩⟨23⟩[12]^2[13]⟨12⟩+3755/256⟨46⟩[35]⟨13⟩^2[12][13]^2⟨23⟩-4065/512⟨46⟩⟨13⟩^2[25][13]^3⟨23⟩-1045/128⟨46⟩⟨13⟩⟨23⟩[12][25][13]^2⟨12⟩-1255/128⟨46⟩⟨23⟩[12]^2[25][13]⟨12⟩^2+65/16⟨46⟩[24]⟨13⟩[25][13]^2⟨24⟩⟨23⟩-365/64⟨46⟩[24]⟨23⟩[25][12][13]⟨24⟩⟨12⟩+15/256⟨46⟩[35][24]⟨13⟩[12][13]⟨24⟩⟨23⟩+5185/256⟨46⟩[35][24]⟨23⟩[12]^2⟨24⟩⟨12⟩+445/64⟨46⟩[35][24]⟨13⟩[13]^2⟨34⟩⟨23⟩+7865/256⟨46⟩[35][24]⟨23⟩[12][13]⟨34⟩⟨12⟩-95/8⟨46⟩[24]⟨23⟩[25][13]^2⟨34⟩⟨12⟩+4515/512⟨46⟩[24]^2[25][13]⟨24⟩^2⟨23⟩+1295/128⟨46⟩[35][24]^2[13]⟨34⟩⟨24⟩⟨23⟩+65/256⟨46⟩[35]⟨13⟩[12][34][13]⟨34⟩⟨23⟩-2395/256⟨46⟩[35]⟨23⟩[12]^2[34]⟨34⟩⟨12⟩-2505/512⟨46⟩[35][12][34]^2⟨34⟩^2⟨23⟩+965/128⟨46⟩[35][24][34][13]⟨34⟩^2⟨23⟩-15/16⟨46⟩[12]^3[45]⟨24⟩⟨12⟩^2+225/256[35][12]^3⟨24⟩⟨12⟩^2⟨36⟩-15/256[24]^2[25][13]⟨24⟩^3⟨36⟩+15/32⟨46⟩[24]^2[25][14]⟨24⟩^3+15/16⟨46⟩[24]^2[12][45]⟨24⟩^3+225/128[24][12][45]⟨24⟩^3⟨36⟩[23]+105/128[35][24]^2[13]⟨34⟩⟨24⟩^2⟨36⟩+75/32[35]⟨13⟩[12]^2[34]⟨24⟩^2⟨36⟩-135/128⟨46⟩⟨13⟩[12]^2[34][45]⟨24⟩^2-415/128⟨14⟩[12]^2[34][45]⟨24⟩^2⟨36⟩+75/32[35]⟨13⟩[12][34][13]⟨34⟩⟨24⟩⟨36⟩+45/64⟨46⟩[35]⟨13⟩^2[12][14][13]⟨24⟩+2475/256[35]⟨14⟩^2[12][14]^2⟨24⟩⟨36⟩+275/64[35]⟨14⟩⟨13⟩[12][14][13]⟨24⟩⟨36⟩+215/16⟨26⟩⟨14⟩^2[12][25][14]^2⟨24⟩-225/128⟨14⟩⟨13⟩[12][45][13]^2⟨24⟩⟨36⟩+135/128⟨46⟩⟨13⟩^2[12][45][13]^2⟨24⟩-685/128⟨46⟩⟨13⟩^2[25][14][13]^2⟨24⟩-45/128⟨26⟩⟨14⟩⟨13⟩[12]^2[45][13]⟨24⟩+15/2⟨46⟩⟨14⟩[12]^2[14][45]⟨24⟩⟨12⟩+45/128⟨26⟩⟨14⟩[12]^3[45]⟨24⟩⟨12⟩-105/128⟨46⟩[35]⟨13⟩[12]^2[14]⟨24⟩⟨12⟩)}{⟨2|1+4|3]^2Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})s_{56}⟨4|2+3|1](15/16⟨46⟩[24]⟨23⟩[25][12][13]⟨12⟩^2-15/16[25][12]^2[13]⟨12⟩^3⟨36⟩+15/16⟨46⟩[25][12]^2[14]⟨12⟩^3+15/16⟨12⟩^3⟨36⟩[35][12]^3-15/16⟨14⟩[12][25][13][14]⟨12⟩^2⟨36⟩-15/32[45]⟨46⟩⟨14⟩^3[14]^3+15/32⟨46⟩⟨14⟩^2⟨13⟩[14]^2[13][45]-45/64⟨46⟩⟨14⟩[12]^2[14][45]⟨12⟩^2+15/32⟨26⟩⟨14⟩^2[12]^2[14][45]⟨12⟩+45/64⟨26⟩⟨14⟩[12]^3[45]⟨12⟩^2+15/32⟨14⟩^2[12][14][13][45]⟨12⟩⟨36⟩+105/64⟨14⟩[12]^2[45][13]⟨12⟩^2⟨36⟩)}{⟨2|1+4|3]^2Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-1/2⟨46⟩[35](s_{23}-s_{56})⟨13⟩[13]⟨34⟩⟨23⟩[23]s_{134}}{⟨14⟩⟨2|1+4|3]^2Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-37/8⟨26⟩[24]^3[12][25]⟨24⟩^4-91/8[24]^3[25][13]⟨24⟩^4⟨36⟩-15/8⟨46⟩[24]^3[25][14]⟨24⟩^4-3405/128[35][24]^3[12]⟨24⟩^4⟨36⟩-131/16⟨46⟩[24]^3[12][45]⟨24⟩^4+3/8[24]^2[12][45]⟨24⟩^4⟨36⟩[23]+2651/128[35][24]^3[13]⟨34⟩⟨24⟩^3⟨36⟩+2547/32⟨12⟩^4⟨46⟩[15][12]^4+36691/384⟨46⟩⟨13⟩[12]^3[13]⟨12⟩^3[15]+85/32⟨46⟩⟨14⟩[12]^3[14]⟨12⟩^3[15]-135/16⟨46⟩⟨14⟩^3[12][14]^3⟨12⟩[15]-54065/384⟨46⟩⟨14⟩^2[12]^2[14]^2⟨12⟩^2[15]+2091/32⟨46⟩⟨14⟩^2⟨13⟩[12][14]^2[13]⟨12⟩[15]+185/8⟨46⟩⟨14⟩^2⟨13⟩^2[14]^2[13]^2[15]-3079/128⟨14⟩[12]^3[13]⟨12⟩^3⟨36⟩[15]-49/4⟨14⟩^2[12]^2[14][13]⟨12⟩^2⟨36⟩[15]-15/8⟨14⟩^3[12][14]^2[13]⟨12⟩⟨36⟩[15]+269/32⟨46⟩⟨14⟩⟨13⟩[12]^2[14][13]⟨12⟩^2[15]-10135/128⟨46⟩⟨13⟩^2[12]^2[13]^2⟨12⟩^2[15]-409/128⟨46⟩⟨14⟩⟨13⟩^2[12][14][13]^2⟨12⟩[15]-4463/192⟨46⟩⟨13⟩^3[12][13]^3⟨12⟩[15]-1951/32⟨46⟩⟨14⟩⟨13⟩^3[14][13]^3[15]+3627/128⟨26⟩⟨14⟩⟨13⟩^3[12][13]^3[15]+1045/16⟨14⟩^2⟨13⟩^2[14][13]^3⟨36⟩[15]-1187/384⟨14⟩⟨13⟩^2[12][13]^3⟨12⟩⟨36⟩[15]+5971/96⟨14⟩[12]^3[45][34]⟨24⟩^2⟨12⟩⟨36⟩+7717/96⟨14⟩^2[12]^2[34][45][14]⟨24⟩^2⟨36⟩+653/32⟨14⟩[24][12]^2[45][34]⟨24⟩^3⟨36⟩+55/4⟨13⟩[12]^2[45][34]⟨24⟩^3⟨36⟩[23]-2339/64[12]^3[45]⟨24⟩^2⟨12⟩^2⟨36⟩[23]-4345/128[24][12]^2[45]⟨24⟩^3⟨12⟩⟨36⟩[23]+21583/384⟨14⟩[12]^3[45][13]⟨24⟩⟨12⟩^2⟨36⟩+3765/64[35]⟨13⟩^3[12][13]^3⟨24⟩⟨36⟩+277/32[35]⟨26⟩⟨13⟩^3[12]^2[13]^2⟨24⟩-481/16⟨46⟩[12]^4[45]⟨24⟩⟨12⟩^3-24521/384⟨46⟩⟨13⟩[12]^3[45][13]⟨24⟩⟨12⟩^2-18503/384⟨46⟩⟨13⟩^2[12]^2[45][13]^2⟨24⟩⟨12⟩+1877/64⟨46⟩[35]⟨13⟩[12]^3[14]⟨24⟩⟨12⟩^2+2149/96⟨46⟩[35]⟨13⟩^2[12]^2[14][13]⟨24⟩⟨12⟩-5545/128⟨46⟩[35]⟨13⟩^3[12][14][13]^2⟨24⟩-509/8⟨46⟩⟨14⟩[12]^3[45][14]⟨24⟩⟨12⟩^2+45185/384⟨46⟩⟨14⟩^2[12]^2[45][14]^2⟨24⟩⟨12⟩+135/16⟨46⟩⟨14⟩^3[12][45][14]^3⟨24⟩+265/16⟨46⟩⟨14⟩^2[25][12][14]^3⟨24⟩⟨12⟩-135/16⟨46⟩⟨14⟩^2⟨13⟩[25][14]^3[13]⟨24⟩-2677/32⟨26⟩[12]^4[25]⟨24⟩⟨12⟩^3+1205/32⟨26⟩⟨14⟩[25][12]^3[14]⟨24⟩⟨12⟩^2+28493/384⟨26⟩⟨14⟩^2[25][12]^2[14]^2⟨24⟩⟨12⟩-95/8⟨26⟩⟨14⟩^3[25][12][14]^3⟨24⟩-1953/32⟨46⟩[25][12]^3[14]⟨24⟩⟨12⟩^3+1737/32⟨46⟩⟨14⟩[25][12]^2[14]^2⟨24⟩⟨12⟩^2+2563/384⟨46⟩⟨13⟩[12]^2[14][13][25]⟨24⟩⟨12⟩^2+371/16⟨46⟩⟨13⟩^2[12][14][13]^2[25]⟨24⟩⟨12⟩-2557/32⟨26⟩⟨14⟩[12]^4⟨12⟩^3[15]+7673/384⟨26⟩⟨13⟩[25][12]^3[13]⟨24⟩⟨12⟩^2+14695/384⟨26⟩⟨13⟩^2[25][12]^2[13]^2⟨24⟩⟨12⟩+1721/24⟨26⟩⟨14⟩⟨13⟩[12]^2[14][13][25]⟨24⟩⟨12⟩-427/32⟨26⟩⟨14⟩^2⟨13⟩[12][14]^2[13][25]⟨24⟩-667/128⟨26⟩⟨14⟩⟨13⟩^2[12][14][13]^2[25]⟨24⟩-13137/128[25][12]^3[13]⟨24⟩⟨12⟩^3⟨36⟩-30127/384⟨14⟩[25][12]^2[13][14]⟨24⟩⟨12⟩^2⟨36⟩+1647/32⟨14⟩^2[25][12][13][14]^2⟨24⟩⟨12⟩⟨36⟩+135/16⟨14⟩^3[25][14]^3[13]⟨24⟩⟨36⟩-185/8⟨14⟩^3⟨13⟩[14]^2[13]^2⟨36⟩[15]+51/4⟨14⟩^2⟨13⟩[12][14][13]^2⟨12⟩⟨36⟩[15]+7393/96⟨14⟩⟨13⟩[12]^2[13]^2⟨12⟩^2⟨36⟩[15]+135/16⟨26⟩⟨14⟩^4[12][14]^3[15]+52625/384⟨26⟩⟨14⟩^3[12]^2[14]^2⟨12⟩[15]-1/16⟨26⟩⟨14⟩^2[12]^3[14]⟨12⟩^2[15]-1911/32⟨26⟩⟨14⟩^3⟨13⟩[12][14]^2[13][15]-2287/128⟨26⟩⟨14⟩^2⟨13⟩^2[12][14][13]^2[15]+179/32⟨26⟩⟨14⟩^2⟨13⟩[12]^2[14][13]⟨12⟩[15]+473/384⟨26⟩⟨14⟩⟨13⟩^2[12]^2[13]^2⟨12⟩[15]-13687/192⟨26⟩⟨14⟩⟨13⟩[12]^3[13]⟨12⟩^2[15]+325/16⟨26⟩⟨14⟩^3[12]^2[45][14]^2⟨24⟩+1921/32⟨26⟩⟨14⟩^2[12]^3[45][14]⟨24⟩⟨12⟩-465/8⟨26⟩⟨14⟩[12]^4[45]⟨24⟩⟨12⟩^2-9499/96⟨26⟩⟨14⟩^2⟨13⟩[12]^2[14][13][45]⟨24⟩+535/24⟨26⟩⟨14⟩⟨13⟩^2[12]^2[45][13]^2⟨24⟩-6541/96⟨26⟩⟨14⟩⟨13⟩[12]^3[45][13]⟨24⟩⟨12⟩+5317/96[35]⟨26⟩⟨14⟩^2⟨13⟩[12]^2[14]^2⟨24⟩-32/3[35]⟨26⟩⟨14⟩⟨13⟩^2[12]^2[14][13]⟨24⟩-95/48[35]⟨26⟩⟨14⟩⟨13⟩[12]^3[14]⟨24⟩⟨12⟩+1831/32⟨14⟩^2⟨13⟩[45][13]^3[14]⟨34⟩⟨36⟩-97/16⟨14⟩⟨13⟩^2[45][13]^4⟨34⟩⟨36⟩-219/32⟨13⟩^2[45][13]^3⟨34⟩⟨24⟩⟨36⟩[23]-659/32⟨13⟩[12][45][13]^2⟨34⟩⟨24⟩⟨12⟩⟨36⟩[23]-33305/384[12]^2[45][13]⟨34⟩⟨24⟩⟨12⟩^2⟨36⟩[23]+10961/192⟨13⟩[12]^2[45][13]⟨24⟩^2⟨12⟩⟨36⟩[23]+501/32[12][45][13]^2⟨34⟩^2⟨12⟩^2⟨36⟩[23]+4617/128⟨13⟩[45][13]^3⟨34⟩^2⟨12⟩⟨36⟩[23]+2695/128⟨13⟩^2[12][45][13]^2⟨24⟩^2⟨36⟩[23]-12261/128[35]⟨26⟩⟨13⟩[12]^4⟨24⟩⟨12⟩^2+30277/384⟨46⟩[35]⟨14⟩⟨13⟩[12]^2[14]^2⟨24⟩⟨12⟩-2707/32⟨46⟩⟨14⟩⟨13⟩[12][14]^2[13][25]⟨24⟩⟨12⟩+5291/384⟨46⟩⟨14⟩⟨13⟩[12]^2[14][13][45]⟨24⟩⟨12⟩-2091/32⟨46⟩⟨14⟩^2⟨13⟩[12][14]^2[13][45]⟨24⟩-139/32⟨46⟩⟨14⟩⟨13⟩^2[25][14]^2[13]^2⟨24⟩-1665/64⟨46⟩⟨13⟩^3[25][14][13]^3⟨24⟩+9533/128⟨46⟩⟨14⟩⟨13⟩^2[12][14][13]^2[45]⟨24⟩+135/16⟨46⟩[35]⟨14⟩^2⟨13⟩[12][14]^3⟨24⟩-1809/32⟨46⟩[35]⟨14⟩⟨13⟩^2[12][14]^2[13]⟨24⟩+15/4⟨46⟩[35]⟨14⟩^2[12][14]^3⟨34⟩⟨12⟩-83/32⟨46⟩[35]⟨14⟩[12]^2[14]^2⟨34⟩⟨12⟩^2-2099/32⟨46⟩[35][12]^3[14]⟨34⟩⟨12⟩^3-8957/384⟨46⟩[12]^3[45][13]⟨34⟩⟨12⟩^3+2645/64⟨46⟩[35]⟨12⟩^3[12]^4⟨23⟩-15625/192[35][12]^3[13]⟨34⟩⟨12⟩^3⟨36⟩-311/32[35]⟨14⟩[12]^2[14][13]⟨34⟩⟨12⟩^2⟨36⟩-44273/384[35]⟨14⟩^2[12][14]^2[13]⟨34⟩⟨12⟩⟨36⟩-203/8⟨14⟩^2[25][14]^2[13]^2⟨34⟩⟨12⟩⟨36⟩+4021/192⟨46⟩[25][12]^2[13][14]⟨34⟩⟨12⟩^3+23045/384[25][12]^2[13]^2⟨34⟩⟨12⟩^3⟨36⟩+57/32⟨14⟩[25][12][13]^2[14]⟨34⟩⟨12⟩^2⟨36⟩-199/16⟨14⟩[12]^2[45][13]^2⟨34⟩⟨12⟩^2⟨36⟩+22429/384⟨14⟩^2[12][45][13]^2[14]⟨34⟩⟨12⟩⟨36⟩-8657/192⟨46⟩⟨12⟩^2⟨13⟩[25][12]^2[13]^2⟨23⟩-127/8⟨46⟩[35]⟨13⟩[12]^2[14][13]⟨34⟩⟨12⟩^2+1295/16⟨46⟩[35]⟨13⟩^2[12][14][13]^2⟨34⟩⟨12⟩+195/32⟨46⟩⟨13⟩[12][14][13]^2[25]⟨34⟩⟨12⟩^2+1541/64⟨46⟩⟨13⟩^2[25][14][13]^3⟨34⟩⟨12⟩-33/8⟨46⟩[35]⟨13⟩^3[14][13]^3⟨34⟩+2515/64⟨14⟩⟨13⟩^2[25][14][13]^3⟨24⟩⟨36⟩-815/384[35]⟨13⟩^2[12][13]^3⟨34⟩⟨12⟩⟨36⟩+8935/96[35]⟨13⟩[12]^2[13]^2⟨34⟩⟨12⟩^2⟨36⟩+1703/32⟨46⟩[35]⟨14⟩⟨13⟩^2[14]^2[13]^2⟨34⟩+45809/384⟨46⟩[35]⟨14⟩⟨13⟩[12][14]^2[13]⟨34⟩⟨12⟩-2571/32[35]⟨14⟩^2⟨13⟩[14]^2[13]^2⟨34⟩⟨36⟩+1331/16[35]⟨14⟩⟨13⟩^2[14][13]^3⟨34⟩⟨36⟩+2881/384⟨46⟩⟨13⟩^2[12][45][13]^3⟨34⟩⟨12⟩+9085/96⟨46⟩⟨13⟩[12]^2[45][13]^2⟨34⟩⟨12⟩^2-365/32⟨46⟩[24]⟨13⟩^2[25][14][13]^2⟨24⟩^2-593/32⟨13⟩[25][12][13]^3⟨34⟩⟨12⟩^2⟨36⟩-18853/384⟨46⟩⟨14⟩⟨13⟩[12][14][13]^2[45]⟨34⟩⟨12⟩-259/32⟨14⟩⟨13⟩[12][45][13]^3⟨34⟩⟨12⟩⟨36⟩+20⟨46⟩⟨12⟩⟨13⟩^2[25][12][13]^3⟨23⟩+3283/128⟨14⟩⟨13⟩^2[12][45][13]^3⟨24⟩⟨36⟩+31061/384⟨14⟩^2[12]^2[45][13][14]⟨24⟩⟨12⟩⟨36⟩+1183/32⟨14⟩⟨13⟩[12]^2[45][13]^2⟨24⟩⟨12⟩⟨36⟩-2561/32⟨14⟩^2⟨13⟩[12][14][13]^2[45]⟨24⟩⟨36⟩-369/16⟨14⟩⟨13⟩[12][14][13]^2[25]⟨24⟩⟨12⟩⟨36⟩+17371/128⟨46⟩⟨12⟩^2[12]^3[45]⟨24⟩⟨23⟩[23]+11417/128⟨26⟩⟨12⟩^2[25][12]^3⟨24⟩⟨23⟩[23]+5333/192⟨12⟩^2[25][12]^2[13]⟨24⟩⟨23⟩⟨36⟩[23]-63/16⟨12⟩[12][45][13]⟨34⟩⟨24⟩⟨23⟩⟨36⟩[23]^2+111/32⟨12⟩^2[25][12][13]^2⟨34⟩⟨23⟩⟨36⟩[23]-2579/384⟨46⟩[35]⟨12⟩^2⟨13⟩[12]^3[13]⟨23⟩-8513/192⟨46⟩[35]⟨12⟩⟨13⟩^2[12]^2[13]^2⟨23⟩-2939/64⟨46⟩[35]⟨13⟩^3[12][13]^3⟨23⟩-5977/192[35]⟨26⟩⟨13⟩^2[12]^3[13]⟨24⟩⟨12⟩+7/8⟨26⟩⟨13⟩[12]^3[45]⟨24⟩^2⟨12⟩[23]+6161/192[35]⟨26⟩⟨12⟩⟨13⟩[12]^3⟨24⟩⟨23⟩[23]-39/8⟨12⟩[12]^2[45]⟨24⟩^2⟨23⟩⟨36⟩[23]^2-16955/384⟨46⟩[12]^3[45][34]⟨34⟩⟨24⟩⟨12⟩^2+4233/128[35][12]^3[34]⟨34⟩⟨24⟩⟨12⟩^2⟨36⟩+5413/96⟨26⟩⟨14⟩⟨13⟩[12]^3[34][45]⟨24⟩^2+707/12[35]⟨14⟩⟨13⟩[12]^2[14][34]⟨24⟩^2⟨36⟩+54⟨14⟩⟨13⟩[12]^2[34][13][45]⟨24⟩^2⟨36⟩+23/8⟨26⟩⟨13⟩^2[12]^2[45][13]⟨24⟩^2[23]+47/16⟨13⟩[12][45][13]⟨24⟩^2⟨23⟩⟨36⟩[23]^2-33/32⟨46⟩[35]⟨13⟩^2[12][13]^2⟨23⟩^2[23]-121/32⟨46⟩⟨13⟩^2[25][13]^3⟨23⟩^2[23]+47/16[35]⟨13⟩^2[12][13]^2⟨24⟩⟨23⟩⟨36⟩[23]-3131/128⟨46⟩⟨13⟩^2[12][45][13]^2⟨24⟩⟨23⟩[23]-17/16[35]⟨26⟩⟨13⟩^2[12]^2[13]⟨24⟩⟨23⟩[23]+111/32⟨13⟩^2[25][13]^3⟨24⟩⟨23⟩⟨36⟩[23]+239/32[35]⟨13⟩^2[13]^3⟨34⟩⟨23⟩⟨36⟩[23]+135/32⟨46⟩[35]⟨13⟩[12][13]⟨23⟩^3[23]^2+135/32[35]⟨13⟩[13]^2⟨34⟩⟨23⟩^2⟨36⟩[23]^2-127/32⟨46⟩⟨13⟩[45][13]^2⟨34⟩⟨23⟩^2[23]^2+135/32[35][13]⟨34⟩⟨23⟩^3⟨36⟩[23]^3+135/32⟨46⟩[45][13]⟨34⟩⟨23⟩^3[23]^3-7/16⟨46⟩[35][24]⟨13⟩[13]^2⟨34⟩⟨23⟩^2[23]+3/2⟨46⟩[35]⟨13⟩[12][34][13]⟨34⟩⟨23⟩^2[23]-3085/64⟨46⟩[35]⟨13⟩^2[12][34][13]^2⟨34⟩⟨23⟩-20669/384⟨46⟩[35][12][34]^2⟨34⟩^2⟨23⟩^2[23]+135/32[35][12]⟨24⟩⟨23⟩^3⟨36⟩[23]^3+135/32[12][45]⟨24⟩^2⟨23⟩^2⟨36⟩[23]^3-5723/192[35]⟨12⟩[12]^2⟨24⟩⟨23⟩^2⟨36⟩[23]^2-4481/192⟨46⟩⟨12⟩[12]^2[45]⟨24⟩⟨23⟩^2[23]^2-4913/192⟨26⟩⟨12⟩[25][12]^2⟨24⟩⟨23⟩^2[23]^2+23309/384⟨46⟩[35]⟨12⟩^2[12]^3⟨23⟩^2[23]+8441/128[35][24][12]^3⟨24⟩^2⟨12⟩^2⟨36⟩-23909/384[35]⟨12⟩^2[12]^2[13]⟨34⟩⟨23⟩⟨36⟩[23]+57/16⟨12⟩[45][13]^2⟨34⟩^2⟨23⟩⟨36⟩[23]^2+1379/16⟨46⟩⟨12⟩⟨13⟩[12][45][13]^2⟨34⟩⟨23⟩[23]+7631/192[35]⟨12⟩⟨13⟩[12]^2[13]⟨24⟩⟨23⟩⟨36⟩[23]-71/16⟨12⟩⟨13⟩[25][12][13]^2⟨24⟩⟨23⟩⟨36⟩[23]-6205/96⟨46⟩⟨13⟩[12]^3[45][34]⟨24⟩^2⟨12⟩-209/32⟨46⟩[35]⟨13⟩^2[12]^2[14][34]⟨24⟩^2-1765/24⟨46⟩⟨13⟩^2[12]^2[34][13][45]⟨24⟩^2-161/12[35]⟨26⟩⟨13⟩^2[12]^3[34]⟨24⟩^2-1915/96[35]⟨13⟩^2[12]^2[34][13]⟨24⟩^2⟨36⟩+8771/192[35]⟨13⟩[12]^3[34]⟨24⟩^2⟨12⟩⟨36⟩-3325/192[35]⟨13⟩[12]^2[34]^2⟨34⟩⟨24⟩^2⟨36⟩+2109/32⟨46⟩[35][12]^2[34][14]⟨34⟩^2⟨12⟩^2+1343/16⟨46⟩[12]^2[45][13][34]⟨34⟩^2⟨12⟩^2-2995/48[35][12]^2[34]^2⟨34⟩^2⟨24⟩⟨12⟩⟨36⟩-73517/384[35]⟨14⟩[12]^2[34][14]⟨34⟩⟨24⟩⟨12⟩⟨36⟩+317/4⟨14⟩[12]^2[45][13][34]⟨34⟩⟨24⟩⟨12⟩⟨36⟩-885/16⟨46⟩[35]⟨13⟩^2[14][13]^2[34]⟨34⟩^2-2645/64⟨46⟩[35]⟨12⟩^2[12]^3[34]⟨34⟩⟨23⟩-19943/128⟨14⟩[12][45][13]^2[34]⟨34⟩^2⟨12⟩⟨36⟩-1997/128[35][24]⟨13⟩[13]^3⟨34⟩^2⟨12⟩⟨36⟩+31/16⟨14⟩⟨13⟩[24][45][13]^3⟨34⟩⟨24⟩⟨36⟩-133/32⟨12⟩⟨13⟩[25][13]^3⟨34⟩⟨23⟩⟨36⟩[23]+47/4[35]⟨12⟩⟨13⟩[12][13]^2⟨34⟩⟨23⟩⟨36⟩[23]-181/32⟨46⟩[35]⟨12⟩⟨13⟩[12]^2[13]⟨23⟩^2[23]+115/32⟨46⟩⟨12⟩[12][45][13]⟨34⟩⟨23⟩^2[23]^2+655/8⟨46⟩[24]⟨13⟩[45][13]^3⟨34⟩^2⟨12⟩+1847/32⟨46⟩⟨13⟩^2[45][13]^3[34]⟨34⟩^2-1809/32⟨14⟩⟨13⟩[45][13]^3[34]⟨34⟩^2⟨36⟩-2783/128⟨46⟩[24]⟨13⟩^2[25][13]^3⟨24⟩⟨23⟩-345/8⟨46⟩[24]⟨13⟩^2[12][45][13]^2⟨24⟩^2+7725/128⟨46⟩[35][24]⟨13⟩^2[12][13]^2⟨24⟩⟨23⟩+2[24]⟨13⟩[12][45][13]⟨24⟩^3⟨36⟩[23]+4239/128[24]⟨13⟩^2[25][13]^3⟨24⟩^2⟨36⟩-12⟨46⟩[24]⟨13⟩^2[45][13]^3⟨34⟩⟨24⟩-453/8[35][24]⟨13⟩^2[12][13]^2⟨24⟩^2⟨36⟩+3063/32⟨46⟩[35][24]⟨13⟩^2[12][14][13]⟨24⟩^2+4037/128⟨46⟩⟨13⟩^2[12][34][13]^2[45]⟨34⟩⟨24⟩-3281/192⟨13⟩[12][45][13][34]⟨34⟩⟨24⟩^2⟨36⟩[23]+1965/32⟨13⟩[45][13]^2[34]⟨34⟩^2⟨24⟩⟨36⟩[23]-1245/32[12]^2[45][34]⟨34⟩⟨24⟩^2⟨12⟩⟨36⟩[23]+2381/32⟨46⟩[24]⟨12⟩^2[25][12]^2[13]⟨24⟩⟨23⟩-413/16⟨46⟩[24]⟨13⟩⟨12⟩[12][25][13]^2⟨24⟩⟨23⟩-9749/192⟨46⟩[24]⟨12⟩^2[25][12][13]^2⟨34⟩⟨23⟩+7585/64⟨46⟩[35][24]⟨13⟩⟨12⟩[12]^2[13]⟨24⟩⟨23⟩-7879/96⟨46⟩[35][24]⟨13⟩⟨12⟩[12][13]^2⟨34⟩⟨23⟩+97/48⟨46⟩[35][24]^2⟨12⟩[12][13]⟨34⟩⟨24⟩⟨23⟩-16037/384⟨46⟩[35][24]⟨12⟩^2[12]^2[13]⟨34⟩⟨23⟩-16141/192⟨46⟩[35][24]⟨12⟩[12]^2[34]⟨34⟩⟨24⟩⟨23⟩+1631/64⟨46⟩[35][24]⟨12⟩[12][34][13]⟨34⟩^2⟨23⟩-2261/192⟨46⟩[35]⟨12⟩⟨13⟩[12]^2[34][13]⟨34⟩⟨23⟩-3063/64⟨46⟩[35]⟨12⟩⟨13⟩[12]^3[34]⟨24⟩⟨23⟩+657/32⟨14⟩⟨13⟩[24][12][45][13]^2⟨24⟩^2⟨36⟩-21/16⟨46⟩⟨13⟩[12][45][13]⟨24⟩⟨23⟩^2[23]^2+13/4⟨13⟩[45][13]^2⟨34⟩⟨24⟩⟨23⟩⟨36⟩[23]^2+1679/32[35]⟨13⟩[34]^2[13]^2⟨34⟩^3⟨36⟩-55/8⟨46⟩[35]⟨12⟩[12]^2[34]⟨34⟩⟨23⟩^2[23]+33/16[35][24]⟨12⟩[13]^2⟨34⟩^2⟨23⟩⟨36⟩[23]+1869/32⟨46⟩[24][12][14][13][25]⟨34⟩⟨24⟩⟨12⟩^2-12147/128⟨46⟩[35][24][12]^2[14]⟨34⟩⟨24⟩⟨12⟩^2-33/16⟨46⟩[24]⟨12⟩[25][12][13]⟨24⟩⟨23⟩^2[23]+5/16[24]⟨13⟩[25][13]^2⟨24⟩^2⟨23⟩⟨36⟩[23]}{⟨2|1+4|3]^2Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨46⟩⟨34⟩[35]s_{134}(-1/4[13]⟨13⟩+1/2⟨23⟩[23]+1/4⟨34⟩[34])}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{5/32s_{23}⟨34⟩^2⟨6|1+4|5][23](s_{124}-s_{134})(s_{123}-s_{234})(s_{15}+s_{16}+s_{45}+s_{46})}{⟨14⟩Δ_{14|23|56}^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/8⟨13⟩⟨34⟩^2⟨24⟩⟨6|1+4|5][23]^2(s_{15}+s_{16}+s_{45}+s_{46})}{⟨14⟩^2Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/8⟨46⟩[24]⟨13⟩^2[25][13]^2⟨34⟩⟨24⟩-7/8[24]⟨13⟩[25][13]⟨34⟩⟨24⟩^2⟨36⟩[23]-7/8⟨13⟩^2[25][13]^2⟨34⟩⟨24⟩⟨36⟩[23]+3⟨46⟩[24]^2⟨13⟩[25][13]⟨34⟩⟨24⟩^2-59/24⟨46⟩[35]⟨13⟩^3[12][13]^2⟨34⟩+3/8⟨46⟩⟨13⟩^3[25][12][13]^2⟨24⟩-3/4⟨13⟩^2[25][12][13]⟨24⟩^2⟨36⟩[23]+1/4⟨26⟩⟨13⟩^2[25][12]^2⟨24⟩^2[23]-7/8⟨13⟩[12][45]⟨34⟩⟨24⟩^2⟨36⟩[23]^2-5/6⟨46⟩[35]⟨13⟩^2[12]^3⟨24⟩⟨12⟩+3/2⟨46⟩⟨13⟩^2[25][12]^2[13]⟨24⟩⟨12⟩+8/3⟨46⟩[35][24]^3⟨34⟩^2⟨24⟩^2+5/4⟨46⟩[24]^3[25]⟨34⟩⟨24⟩^3-41/12⟨46⟩[35]⟨13⟩^2[12]^2[13]⟨34⟩⟨12⟩+5/4⟨46⟩[12]^3[25]⟨34⟩⟨12⟩^3-97/24⟨46⟩[35][24]⟨13⟩^2[13]^2⟨34⟩^2-41/12⟨46⟩[35][24]⟨13⟩[12][13]⟨34⟩^2⟨12⟩-35/6⟨46⟩[35][24]⟨13⟩[34][13]⟨34⟩^3-17/12⟨46⟩[35][24][34]^2⟨34⟩^4+1⟨46⟩[24]⟨13⟩^2[25][12][13]⟨24⟩^2+17/6⟨46⟩[35]⟨13⟩[12][34]^2⟨34⟩^3-1/4[35]⟨13⟩^2[13]^2⟨34⟩^2⟨36⟩[23]+3/4⟨46⟩⟨13⟩^2[12]^2[45]⟨24⟩^2[23]-1/2⟨46⟩[35]⟨13⟩^2[12]^2⟨24⟩⟨23⟩[23]-7/8[35][24][13]⟨34⟩^3⟨12⟩⟨36⟩[23]+17/4⟨46⟩[24][12][45]⟨34⟩^2⟨24⟩⟨12⟩[23]+5/8[35][34]^2⟨34⟩^4⟨36⟩[23]-5/8[35][24]^2⟨34⟩^2⟨24⟩^2⟨36⟩[23]+5/4⟨46⟩[35][24]^2⟨34⟩^2⟨24⟩⟨23⟩[23]-3/8[35]⟨13⟩^2[12][13]⟨34⟩⟨24⟩⟨36⟩[23]-3/8⟨46⟩[35]⟨13⟩^2[12][13]⟨34⟩⟨23⟩[23]+3/8⟨46⟩[45][34]⟨34⟩^3⟨23⟩[23]^2-5/4[45][34]⟨34⟩^3⟨24⟩⟨36⟩[23]^2+3/4⟨46⟩⟨13⟩[12][45]⟨34⟩⟨24⟩⟨23⟩[23]^2}{⟨14⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{23}-s_{56})(1/8⟨46⟩[35]⟨13⟩^2[12][13]⟨34⟩+11/8⟨46⟩⟨13⟩^2[25][13]^2⟨34⟩+1/8[35]⟨13⟩[13]⟨34⟩^2⟨36⟩[23]+9/8⟨46⟩⟨13⟩[45][13]⟨34⟩^2[23]-23/8⟨46⟩⟨13⟩^2[25][12][13]⟨24⟩+23/8⟨46⟩[34][45]⟨34⟩^3[23]+19/12⟨46⟩[35][24][34]⟨34⟩^3-41/12⟨46⟩[35]⟨13⟩[12][34]⟨34⟩^2+101/24⟨46⟩[35][24]⟨13⟩[13]⟨34⟩^2-29/8⟨46⟩[35][24][12]⟨34⟩^2⟨12⟩+5/8[35][12]⟨34⟩^2⟨12⟩⟨36⟩[23]-15/4⟨46⟩[12]^2[25]⟨34⟩⟨12⟩^2+29/8⟨46⟩[12][45]⟨34⟩^2⟨12⟩[23]+3/8[25][13]⟨34⟩^2⟨12⟩⟨36⟩[23]+9/8[45]⟨34⟩^2⟨24⟩⟨36⟩[23]^2-5/8⟨46⟩[45]⟨34⟩^2⟨23⟩[23]^2+1/8[35]⟨34⟩^2⟨23⟩⟨36⟩[23]^2+1/8[25]⟨34⟩⟨24⟩⟨23⟩⟨36⟩[23]^2-1/8⟨46⟩[25]⟨34⟩⟨23⟩^2[23]^2)}{⟨14⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/8[12]^3⟨34⟩⟨12⟩^3⟨36⟩[15]+3/8⟨13⟩^3[13]^3⟨34⟩⟨36⟩[15]+3/4⟨46⟩⟨13⟩^3[14][13]^2⟨34⟩[15]-3/8⟨26⟩⟨13⟩^2[12]^3[45]⟨24⟩^2+3/8⟨14⟩^2⟨13⟩[12][14]^2⟨24⟩⟨36⟩[15]+3/8⟨14⟩⟨13⟩^2[12][14][13]⟨24⟩⟨36⟩[15]-3/8⟨46⟩⟨13⟩^3[12][14][13]⟨24⟩[15]-3/8⟨26⟩⟨14⟩⟨13⟩^2[12]^2[14]⟨24⟩[15]-3/8⟨46⟩⟨13⟩^2[25][12][14]^2⟨24⟩^2-3/8⟨14⟩^2[12][14]^2[45]⟨34⟩⟨24⟩⟨36⟩-3/8[35]⟨14⟩⟨13⟩[12][14]^2⟨34⟩⟨24⟩⟨36⟩-3/8⟨46⟩⟨14⟩^2[45][14]^3⟨34⟩^2-3/8⟨14⟩^2[14]^2[13][45]⟨34⟩^2⟨36⟩-3/8⟨14⟩^3[14]^3⟨34⟩⟨36⟩[15]+3/8⟨46⟩[35]⟨13⟩^2[14]^2[13]⟨34⟩^2-3/8[35]⟨14⟩⟨13⟩[14]^2[13]⟨34⟩^2⟨36⟩-3/8⟨46⟩⟨14⟩⟨13⟩[14]^2[13][45]⟨34⟩^2-9/8⟨46⟩⟨13⟩^2[45][13]^2[14]⟨34⟩^2-3/8⟨13⟩^2[45][13]^3⟨34⟩^2⟨36⟩+3/8⟨46⟩⟨14⟩^2⟨13⟩[14]^3⟨34⟩[15]+3/8⟨46⟩⟨14⟩⟨13⟩^2[14]^2[13]⟨34⟩[15]-3/8⟨14⟩⟨13⟩^2[14][13]^2⟨34⟩⟨36⟩[15]-3/8⟨46⟩⟨13⟩[12][14][34][45]⟨34⟩^2⟨24⟩-3/8⟨46⟩⟨13⟩[34][13][14]⟨34⟩^3[45]}{⟨23⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩(s_{14}-s_{56})(1/8⟨46⟩[14][34][45]⟨34⟩^2-1/8⟨14⟩[45][13][14]⟨34⟩⟨36⟩+3/8[12][45][13]⟨34⟩⟨12⟩⟨36⟩+3/8⟨13⟩[45][13]^2⟨34⟩⟨36⟩+3/8⟨46⟩[12][45][14]⟨34⟩⟨12⟩+1/8⟨46⟩⟨13⟩[45][13][14]⟨34⟩+1/8[35]⟨14⟩[14]^2⟨34⟩⟨36⟩-1/8[35][12][14]⟨34⟩⟨12⟩⟨36⟩-7/8[35]⟨13⟩[14][13]⟨34⟩⟨36⟩-1/2⟨46⟩[35]⟨13⟩[14]^2⟨34⟩-3/4[25][14][13]⟨34⟩⟨12⟩⟨36⟩-3/8⟨46⟩[25][14]^2⟨34⟩⟨12⟩-3/8⟨36⟩⟨14⟩^2[15][14]^2-3/4⟨14⟩⟨13⟩[14][13]⟨36⟩[15]-3/4[13]^2⟨36⟩[15]⟨13⟩^2-3/8⟨12⟩^2⟨36⟩[15][12]^2)}{⟨23⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/2⟨46⟩[35]⟨13⟩⟨34⟩^2[23]}{⟨14⟩^2Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩(1/12⟨46⟩⟨34⟩[24][35]-5⟨46⟩[24]⟨24⟩[25]-43/4⟨23⟩⟨46⟩[25][23]+43/4⟨36⟩[25]⟨24⟩[23]+181/12⟨46⟩[35]⟨13⟩[12]-12[13]⟨46⟩⟨13⟩[25]+10⟨12⟩⟨46⟩[25][12]+35/4⟨36⟩⟨34⟩[35][23])}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩⟨34⟩[15](1[13]⟨36⟩+3/2⟨46⟩[14])}{⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{105/128(s_{124}-s_{134})s_{23}(s_{123}-s_{234})(s_{15}+s_{16}+s_{45}+s_{46})⟨6|1+4|5]s_{56}⟨4|2+3|1]⟨3|1+4|2]}{Δ_{14|23|56}^4⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_103.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/2⟨26⟩s_{134}[25][24]⟨24⟩^2[12]^2}{[13]⟨2|5+6|2]^4⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{2/3⟨26⟩s_{134}[35][24]⟨24⟩^2[12]^2}{[13]⟨2|5+6|2]^3⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1/2[25]⟨6|1+3|4][12]^2⟨24⟩^2}{[13]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/3⟨26⟩[56]⟨16⟩⟨24⟩[12]^3}{[13]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2/3[15][25][24]⟨56⟩⟨24⟩^2[12]}{[13]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/3[25]⟨36⟩[12]^2⟨24⟩}{[13]⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{-1⟨26⟩^2s_{134}[13][24]⟨14⟩⟨24⟩[12]}{⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨46⟩(-5/8⟨23⟩^2⟨46⟩[13]^3[24]^2[34]⟨12⟩-1/6⟨23⟩[13]^4[24]^2⟨36⟩⟨12⟩^2-5/3⟨46⟩[13]^2[24][14]^2⟨12⟩^3[12]-1/12⟨46⟩[13][24][34][14]^2⟨24⟩⟨12⟩^2[12]-2/3[13]^3[24][14]⟨36⟩⟨12⟩^3[12]+1/2⟨46⟩[24]^2[34]^2[14]^2⟨24⟩^3+17/12⟨23⟩[13]^2[24]^2[34]^2⟨24⟩^2⟨36⟩+8/3[13][24]^2[34]^2[14]⟨24⟩^3⟨36⟩-8/3⟨26⟩[13][24]^3[34][14]⟨24⟩^3-11/8⟨26⟩[13][34][14]⟨12⟩^3[12]^3-1/24⟨46⟩[13][34][14]^2⟨12⟩^3[12]^2-4/3⟨26⟩⟨23⟩[13]^3[24]^2⟨12⟩^2[12]+13/4⟨23⟩[13]^3[24][34]⟨36⟩⟨12⟩^2[12]-1/3⟨23⟩[34]^4⟨24⟩^2⟨36⟩[12]^2-4/3⟨23⟩⟨46⟩[24][34]^3[14]⟨24⟩^2[12]+1/3[34]^3[14]⟨24⟩^2⟨36⟩⟨12⟩[12]^2+1/2⟨46⟩[34]^2[14]^2⟨24⟩⟨12⟩^2[12]^2-2/3⟨26⟩⟨23⟩[24][34]^3⟨24⟩^2[12]^2-1⟨23⟩⟨46⟩[34]^3[14]⟨24⟩⟨12⟩[12]^2+4/3⟨46⟩[24][34]^2[14]^2⟨24⟩^2⟨12⟩[12]+2/3⟨26⟩[24][34]^2[14]⟨24⟩^2⟨12⟩[12]^2+1/2⟨23⟩^2⟨46⟩[34]^4⟨24⟩[12]^2+1/3⟨26⟩[34]^2[14]⟨24⟩⟨12⟩^2[12]^3-11/8⟨23⟩^3[23]^2[13]^2[34]^2⟨36⟩+1/8⟨23⟩^3⟨46⟩[23][13]^2[24][34]^2+13/6⟨26⟩[13]^2[24]^2[34][14]⟨24⟩^2⟨13⟩-9/8⟨23⟩⟨46⟩[13][24]^2[34]^2[14]⟨24⟩^2-1/3⟨26⟩⟨23⟩^3[23]^2[13]^2[24][34]-21/8⟨23⟩^2[23][13]^2[24][34]^2⟨24⟩⟨36⟩+7/8⟨23⟩^3⟨46⟩[23][13][34]^3[12]-3/2⟨23⟩^2⟨46⟩[13]^2[24]^2[34]^2⟨24⟩+1/8⟨26⟩⟨23⟩^3[23]^2[13][34]^2[12]-3/8⟨46⟩[13][24]^2[34][14]^2⟨24⟩^2⟨12⟩+5/4⟨26⟩[13][24][34]^2[14]⟨24⟩^2⟨13⟩[12]-1/4⟨26⟩⟨23⟩[13][34]^3⟨24⟩⟨13⟩[12]^2+1⟨26⟩⟨23⟩^2[23][13][24][34]^2⟨24⟩[12]+3/2⟨23⟩^2⟨46⟩[13][24][34]^3⟨24⟩[12]-5/4⟨23⟩^2[23][13][34]^3⟨24⟩⟨36⟩[12]-7/3⟨26⟩⟨23⟩[13]^2[24]^3[34]⟨24⟩^2+23/8⟨26⟩⟨23⟩[13][24]^2[34]^2⟨24⟩^2[12]-43/12⟨23⟩[13][24][34]^3⟨24⟩^2⟨36⟩[12]-7/4⟨26⟩⟨23⟩[13]^2[24][34]^2⟨24⟩⟨13⟩[12]-1/2⟨26⟩⟨23⟩^2[23][13]^2[34]^2⟨13⟩[12]-47/12⟨23⟩[13][34]^3⟨24⟩⟨36⟩⟨12⟩[12]^2+5⟨26⟩⟨23⟩[13][24][34]^2⟨24⟩⟨12⟩[12]^2+21/8⟨23⟩^2⟨46⟩[13][34]^3⟨12⟩[12]^2-21/8⟨23⟩⟨46⟩[13][34]^2[14]⟨12⟩^2[12]^2+7/8⟨26⟩⟨23⟩^2[23][13][34]^2⟨12⟩[12]^2+11/8⟨23⟩^2[23][13]^3[24][34]⟨36⟩⟨12⟩-3/2⟨23⟩⟨46⟩[13][24][34]^2[14]⟨24⟩⟨12⟩[12]+11/3[13][24][34]^2[14]⟨24⟩^2⟨36⟩⟨12⟩[12]-149/24⟨26⟩[13][24]^2[34][14]⟨24⟩^2⟨12⟩[12]-1/4⟨26⟩[13][24]⟨14⟩[34][14]^2⟨24⟩⟨12⟩[12]+43/12[13][34]^2[14]⟨24⟩⟨36⟩⟨12⟩^2[12]^2-55/12⟨26⟩[13][24][34][14]⟨24⟩⟨12⟩^2[12]^2+3/4⟨26⟩[13]⟨14⟩[34][14]^2⟨12⟩^2[12]^2+11/8⟨26⟩⟨23⟩[13][34]^2⟨12⟩^2[12]^3-2/3⟨26⟩[13][34]^2[14]⟨24⟩⟨13⟩⟨12⟩[12]^2+1⟨26⟩⟨23⟩[13]^3[24]^2[34]⟨24⟩⟨13⟩+9/4⟨26⟩[13]^2[24][34][14]⟨24⟩⟨13⟩⟨12⟩[12]+1⟨26⟩⟨23⟩[13]^4[24]^2⟨13⟩⟨12⟩-7/6⟨26⟩⟨23⟩^2[23][13]^3[24][34]⟨13⟩-1/3⟨26⟩⟨23⟩^2[23][13]^3[24]^2⟨12⟩-11/24⟨26⟩⟨23⟩^2[23][13]^2[24][34]⟨12⟩[12]-33/8⟨23⟩^2[23][13]^2[34]^2⟨36⟩⟨12⟩[12]-1/2⟨23⟩^2⟨46⟩[13]^2[24][34]^2⟨12⟩[12]-2⟨26⟩[13]^2[24][14]⟨12⟩^3[12]^2+1[13]^2[34][14]⟨36⟩⟨12⟩^3[12]^2+1/2[13]^2[14]^2⟨16⟩⟨12⟩^3[12]^2+3/2⟨26⟩[13]^2[24]⟨14⟩[14]^2⟨12⟩^2[12]-1/4⟨23⟩⟨46⟩[13]^2[24][34][14]⟨12⟩^2[12]-107/24⟨23⟩[13]^2[34]^2⟨36⟩⟨12⟩^2[12]^2+1/4⟨26⟩⟨23⟩[13]^2[24][34]⟨12⟩^2[12]^2+2/3⟨26⟩[13]^2[34][14]⟨13⟩⟨12⟩^2[12]^2-3/2⟨26⟩⟨23⟩[13]^2[34]^2⟨13⟩⟨12⟩[12]^2+2⟨26⟩[13]^3[24][14]⟨13⟩⟨12⟩^2[12]-2⟨26⟩⟨23⟩[13]^3[24][34]⟨13⟩⟨12⟩[12]-7/6⟨46⟩[13]^2[24]^2[14]^2⟨24⟩⟨12⟩^2+5/4[13]^2[24]^2[34][14]⟨24⟩^2⟨36⟩⟨12⟩-7/6⟨26⟩[13]^2[24]^3[14]⟨24⟩^2⟨12⟩+5/6⟨26⟩[13]^2[24]^2⟨14⟩[14]^2⟨24⟩⟨12⟩-1⟨23⟩⟨46⟩[13]^2[24]^2[34][14]⟨24⟩⟨12⟩-23/6⟨26⟩⟨23⟩[13]^2[24]^2[34]⟨24⟩⟨12⟩[12]-11/4⟨23⟩[13]^2[24][34]^2⟨24⟩⟨36⟩⟨12⟩[12]+5/2[13]^2[24][34][14]⟨24⟩⟨36⟩⟨12⟩^2[12]-17/6⟨26⟩[13]^2[24]^2[14]⟨24⟩⟨12⟩^2[12]-3/2[13]^3[24]^2[14]⟨24⟩⟨36⟩⟨12⟩^2+43/24⟨23⟩[13]^3[24]^2[34]⟨24⟩⟨36⟩⟨12⟩-1/6⟨26⟩⟨23⟩[13]^3[24]^3⟨24⟩⟨12⟩+3⟨26⟩[13]^3[24]^2[14]⟨24⟩⟨13⟩⟨12⟩)}{[13][34]⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(7/4⟨26⟩⟨23⟩[23][13][24][34]^2⟨24⟩^2[12]-8/3⟨26⟩⟨23⟩[23][13]^2[24]^2[34]⟨24⟩^2-17/6⟨26⟩[13]^2[24]^3[34]⟨24⟩^3+5/3⟨26⟩[13][24]^2[34]^2⟨24⟩^3[12]+7/3⟨26⟩⟨23⟩[23][13]^3[24][34]⟨24⟩⟨13⟩+1[13]^2[24]^2[34]^2⟨24⟩^3⟨36⟩+19/8⟨23⟩[23][13]^2[24][34]^2⟨24⟩^2⟨36⟩-1/6⟨23⟩[23][13]^4[24]⟨36⟩⟨12⟩^2-1/6[13]^3[14]⟨16⟩⟨12⟩^3[12]^2+2/3⟨26⟩[13]^2[34]⟨12⟩^3[12]^3-5/6⟨26⟩[13]^3[24]⟨12⟩^3[12]^2+1/3⟨26⟩⟨23⟩[23][13]^2[34]⟨12⟩^2[12]^2+1/6⟨23⟩[23][13]^3[34]⟨36⟩⟨12⟩^2[12]-7/8[13]^3[24]^2[34]⟨24⟩^2⟨36⟩⟨12⟩-1/3[13]^4[24]^2⟨24⟩⟨36⟩⟨12⟩^2+1/6[13][34]^3⟨24⟩^2⟨36⟩⟨12⟩[12]^2-1/3⟨26⟩[34]^3⟨24⟩^2⟨12⟩[12]^3+31/12⟨26⟩[13][34]^2⟨24⟩⟨12⟩^2[12]^3+7/3⟨26⟩[13][24][34]^2⟨24⟩^2⟨12⟩[12]^2-25/12⟨26⟩[13]^2[24]^2[34]⟨24⟩^2⟨12⟩[12]-2⟨26⟩[13]^3[24]^3⟨24⟩^2⟨12⟩-1⟨26⟩[13]^2[24][34]⟨24⟩⟨12⟩^2[12]^2-11/6⟨26⟩[13]^3[24]^2⟨24⟩⟨12⟩^2[12]-35/12[13]^3[24][34]⟨24⟩⟨36⟩⟨12⟩^2[12]+103/24[13]^2[34]^2⟨24⟩⟨36⟩⟨12⟩^2[12]^2+11/4[13]^2[24][34]^2⟨24⟩^2⟨36⟩⟨12⟩[12]+1/6⟨23⟩[23][13][34]^3⟨24⟩^2⟨36⟩[12]-41/24⟨23⟩[23][13]^3[24][34]⟨24⟩⟨36⟩⟨12⟩-2/3⟨26⟩⟨23⟩[23][13]^3[24]^2⟨24⟩⟨12⟩+3/2⟨26⟩[13]^3[34]⟨13⟩⟨12⟩^2[12]^2-1⟨26⟩[13]^4[24]⟨13⟩⟨12⟩^2[12]+25/24⟨26⟩[13]^2⟨14⟩[34][14]⟨12⟩^2[12]^2+31/12⟨26⟩⟨23⟩[23][13][34]^2⟨24⟩⟨12⟩[12]^2+107/24⟨23⟩[23][13]^2[34]^2⟨24⟩⟨36⟩⟨12⟩[12]+11/8⟨23⟩^2[23]^2[13]^2[34]^2⟨24⟩⟨36⟩+1/6⟨26⟩[13]⟨14⟩[34]^2[14]⟨24⟩⟨12⟩[12]^2+1/2⟨26⟩[13]^4[24]^2⟨24⟩⟨13⟩⟨12⟩+1/6⟨26⟩⟨23⟩^2[23]^2[13]^2[24][34]⟨24⟩-1/6⟨26⟩[13]^3[24]^2⟨14⟩[14]⟨24⟩⟨12⟩+1/3⟨26⟩[13][24]⟨14⟩[34]^2[14]⟨24⟩^2[12]-5/6⟨26⟩[13]^2[24]^2⟨14⟩[34][14]⟨24⟩^2+1⟨26⟩[13]^3[24]^2[34]⟨24⟩^2⟨13⟩-9/4⟨26⟩[13]^2[34]^2⟨24⟩⟨13⟩⟨12⟩[12]^2+5/8⟨26⟩[13]^2[24][34]^2⟨24⟩^2⟨13⟩[12]+1/2⟨26⟩⟨23⟩^2[23]^2[13]^3[34]⟨13⟩-7/8⟨26⟩⟨23⟩[23][13]^2[34]^2⟨24⟩⟨13⟩[12]-1/2⟨26⟩⟨23⟩[23][13]^4[24]⟨13⟩⟨12⟩+1/6⟨26⟩[13]^3[24]⟨14⟩[14]⟨12⟩^2[12]+17/24⟨26⟩[13]^2[24]⟨14⟩[34][14]⟨24⟩⟨12⟩[12]-1/2⟨26⟩⟨23⟩[23][13]^3[24]⟨12⟩^2[12]+35/8⟨26⟩[13]^3[24][34]⟨24⟩⟨13⟩⟨12⟩[12]+3/2⟨26⟩⟨23⟩[23][13]^3[34]⟨13⟩⟨12⟩[12]+3/4⟨26⟩⟨23⟩^2[23]^2[13][34]^2⟨24⟩[12]-3/4⟨26⟩⟨23⟩[23][13]^2[24][34]⟨24⟩⟨12⟩[12])}{[13][34]⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(2/3⟨26⟩⟨23⟩[23][13]^4[24]⟨13⟩^2-7/3⟨26⟩[13]^3[24]^2⟨24⟩⟨13⟩⟨12⟩[12]+1/2⟨26⟩[13]^2[34]^2⟨24⟩⟨13⟩^2[12]^2-1/2⟨26⟩⟨23⟩^2[23]^2[13]^3[24]⟨13⟩+1/3⟨26⟩[34]^3⟨24⟩^2⟨13⟩[12]^3-7/6⟨26⟩[13][24][34]⟨24⟩⟨12⟩^2[12]^3+1/3⟨26⟩[13]^2[24]⟨12⟩^3[12]^3-1/6⟨26⟩[13]^4[24]^2⟨24⟩⟨13⟩^2+1/6⟨26⟩[13]^3[24][34]⟨24⟩⟨13⟩^2[12]+3/4⟨26⟩[13]⟨14⟩[34][14]⟨12⟩^2[12]^3+1/3[13]^2[14]⟨16⟩⟨12⟩^3[12]^3-1/3⟨26⟩[13]^2[34]⟨13⟩⟨12⟩^2[12]^3-2/3⟨26⟩[13]^3[24]^3⟨24⟩^2⟨13⟩-3/2⟨26⟩[13][24]^3[34]⟨24⟩^3[12]+1/6⟨26⟩[13]⟨14⟩^2[34][14]^2⟨12⟩[12]^2+1⟨26⟩[13]^4[24]⟨13⟩^2⟨12⟩[12]+1/3⟨26⟩⟨23⟩[23][13]^2[24]⟨12⟩^2[12]^2-2⟨26⟩⟨23⟩[23][13][24][34]⟨24⟩⟨12⟩[12]^2+5/2⟨26⟩[13]^2[24]^4⟨24⟩^3+4⟨26⟩⟨23⟩[23][13]^2[24]^3⟨24⟩^2+3/4⟨26⟩[13][24][34]^2⟨24⟩^2⟨13⟩[12]^2-5/3⟨26⟩[13]^2[24]^2[34]⟨24⟩^2⟨13⟩[12]-5/2⟨26⟩⟨23⟩[23][13]^3[24]^2⟨24⟩⟨13⟩+1/3⟨26⟩[13]^2[24]^2⟨14⟩^2[14]^2⟨24⟩-1/2⟨26⟩[13]^3[24]^2⟨14⟩[14]⟨24⟩⟨13⟩+4/3⟨26⟩[13]^2[24]^3⟨14⟩[14]⟨24⟩^2-1/3⟨26⟩⟨14⟩[34]^2[14]⟨24⟩⟨12⟩[12]^3+1/3⟨26⟩[13][24]⟨14⟩^2[34][14]^2⟨24⟩[12]+1/6⟨26⟩[13]^2[24]⟨14⟩^2[14]^2⟨12⟩[12]-2/3⟨26⟩[13]^2[24]⟨14⟩[34][14]⟨24⟩⟨13⟩[12]-2/3⟨26⟩[13]^3[24]⟨13⟩⟨12⟩^2[12]^2-2/3⟨26⟩[13]^3[24]⟨14⟩[14]⟨13⟩⟨12⟩[12]+1/3[13]^3[14]⟨16⟩⟨13⟩⟨12⟩^2[12]^2+1⟨26⟩[13]^2[24]⟨14⟩[14]⟨12⟩^2[12]^2+29/6⟨26⟩[13]^2[24]^3⟨24⟩^2⟨12⟩[12]-8/3⟨26⟩[13][24]^2[34]⟨24⟩^2⟨12⟩[12]^2+8/3⟨26⟩[13]^2[24]^2⟨24⟩⟨12⟩^2[12]^2+1/4⟨26⟩[13]^2[24][34]⟨24⟩⟨13⟩⟨12⟩[12]^2+1/3⟨26⟩[13][24]^2⟨14⟩[34][14]⟨24⟩^2[12]-1/6⟨26⟩[13]⟨14⟩[34]^2[14]⟨24⟩⟨13⟩[12]^2-1⟨26⟩[13][34]^2⟨24⟩⟨13⟩⟨12⟩[12]^3-1/6[13]^2⟨14⟩[14]^2⟨16⟩⟨12⟩^2[12]^2+3/2⟨26⟩⟨23⟩^2[23]^2[13]^2[24]^2⟨24⟩+2⟨26⟩[13]^2[24]^2⟨14⟩[14]⟨24⟩⟨12⟩[12]+7/12⟨26⟩[13][24]⟨14⟩[34][14]⟨24⟩⟨12⟩[12]^2-3/2⟨26⟩⟨23⟩[23][13]^3[24]⟨13⟩⟨12⟩[12]-5/6⟨26⟩⟨23⟩^2[23]^2[13][24][34]⟨24⟩[12]-7/3⟨26⟩⟨23⟩[23][13][24]^2[34]⟨24⟩^2[12]-1/4⟨26⟩⟨23⟩[23][13][34]^2⟨24⟩⟨13⟩[12]^2-2/3⟨26⟩⟨23⟩[23][13]^2[24][34]⟨24⟩⟨13⟩[12]+23/6⟨26⟩⟨23⟩[23][13]^2[24]^2⟨24⟩⟨12⟩[12])}{[13][34]⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-9/8⟨26⟩^2(s_{124}-s_{134})[23][56][13]⟨24⟩}{⟨2|5+6|2]⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{2⟨26⟩^2s_{134}[13]^2[24]⟨14⟩⟨24⟩}{⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{⟨26⟩⟨24⟩(-3/4[13]⟨14⟩[34][45][12]+3/4[35]⟨14⟩[34][14][12]-5/4[24]⟨14⟩[45][13]^2+7/4[24]⟨13⟩[13]^2[35]-1/4⟨13⟩[23][45][13]^2+5/4[35][13][24]⟨14⟩[14]+5/2⟨23⟩[35][23][13][24]-1⟨23⟩[23]^2[45][13]+1[24]^2[35][13]⟨24⟩-1[23][13][24][45]⟨24⟩+23/8[35][13][24][34]⟨34⟩-1/4[23][13][34][45]⟨34⟩-1/2⟨23⟩[35][23][34][12]+1/4[35]⟨34⟩[34]^2[12]+3/8[35][13][34]⟨13⟩[12])}{[34]⟨2|5+6|2]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-1⟨26⟩⟨6|2+5|1][23][24]⟨24⟩^2}{⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩[13]^2[24]⟨12⟩(-1/6⟨26⟩⟨13⟩[13][24]+1/6⟨26⟩⟨12⟩[24][12]-1/2⟨12⟩[14]⟨16⟩[12]+1/6[24]⟨46⟩⟨12⟩[14]+1/2⟨26⟩[24]^2⟨24⟩+1/2⟨26⟩⟨23⟩[23][24]-1/3⟨13⟩[14][13]⟨16⟩+2/3⟨26⟩[14]⟨14⟩[24]+1/2⟨14⟩[14]^2⟨16⟩)}{[34]^2⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨12⟩^2[14]^2[13]^2⟨16⟩(1/3[24]⟨46⟩-1/3[12]⟨16⟩)}{[34]^2⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45][14](-1/3⟨26⟩⟨23⟩[23]⟨12⟩[12]-1/3⟨26⟩⟨12⟩^2[12]^2+2/3⟨36⟩⟨12⟩^2[13][12]+2/3⟨46⟩⟨12⟩^2[14][12]+1/2[13][24]⟨24⟩⟨36⟩⟨12⟩+1/2⟨26⟩[24]⟨14⟩[14]⟨24⟩+1/2[24]^2⟨26⟩⟨24⟩^2-2/3⟨26⟩⟨14⟩[14]⟨12⟩[12]+1/2⟨23⟩⟨46⟩[24][34]⟨24⟩)}{[34]⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-1/6⟨26⟩[13]^2[24]^2⟨36⟩⟨12⟩}{[34]^2⟨56⟩⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/3[13]^2[24][14]⟨16⟩⟨36⟩⟨12⟩}{[34]^2⟨56⟩⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩[24][45][14](1/3[24]⟨24⟩+1/3⟨23⟩[23]+5/6⟨14⟩[14])}{[34]^2⟨2|5+6|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45][14](2/3⟨36⟩⟨12⟩[12]-1/6[24]⟨23⟩⟨46⟩-2/3⟨26⟩⟨13⟩[12])}{[34]⟨2|5+6|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{4⟨26⟩^2[13]⟨4|1+2|3][24]⟨24⟩}{⟨56⟩⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{2⟨26⟩^2[23][13][24]⟨24⟩^2}{⟨56⟩⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{⟨26⟩⟨24⟩(7/8[35][34][12]-4[24][35][13]+2[23][45][13])}{[34]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-1/2⟨26⟩^2[23][13][24]⟨24⟩}{[34]⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-11/8⟨26⟩[35][13][34]⟨34⟩}{[34]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-1/2⟨26⟩⟨13⟩[13]^3⟨16⟩}{[34]⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨46⟩⟨26⟩⟨24⟩(-5/2[24][13]+1/2[34][12])}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨46⟩[13]⟨26⟩(-1/2⟨34⟩[34]-1⟨23⟩[23])}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[45][14](1/6[24]⟨26⟩-1/3[14]⟨16⟩)}{[34]^2⟨2|1+3|4]^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_104.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-11/8(s_{14}-s_{23})(s_{124}-s_{234})⟨14⟩⟨6|1+3|5][24]}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨16⟩⟨24⟩⟨14⟩(17/2⟨46⟩[34][13][24]⟨13⟩+46⟨36⟩[23][34][13]⟨13⟩-3/2⟨26⟩[23]⟨13⟩[13][24]-1[12][34]^2⟨46⟩⟨13⟩+1[12]⟨26⟩[23][34]⟨13⟩+89/2⟨36⟩⟨12⟩[23][13][24])}{⟨12⟩^2[13]⟨56⟩⟨1|2+4|3]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{11/8⟨23⟩(s_{123}-s_{134})(s_{14}-s_{23})⟨6|1+3|5][24]}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨46⟩[34]^2(-2⟨12⟩⟨23⟩⟨46⟩[34][24]+37/2⟨12⟩⟨23⟩⟨26⟩[23][24]-11/2⟨26⟩⟨12⟩⟨24⟩[24]^2+2⟨36⟩⟨12⟩[34]⟨24⟩[24]+27/2⟨36⟩⟨12⟩⟨34⟩[34]^2+27[34]^2⟨13⟩⟨23⟩⟨46⟩+15/4⟨36⟩⟨12⟩⟨23⟩[23][34]-51/2⟨23⟩⟨26⟩[23][34]⟨13⟩-35⟨36⟩⟨13⟩[34]^2⟨24⟩-2⟨26⟩[34]⟨13⟩[24]⟨24⟩-17⟨26⟩[14][34]⟨14⟩⟨13⟩-11/2⟨26⟩[34]⟨13⟩^2[13]+51/4⟨36⟩⟨12⟩^2[12][34]+11/2⟨36⟩⟨12⟩[34][13]⟨13⟩)}{⟨12⟩^2[13][34]^2⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[34]⟨36⟩(29/2⟨26⟩[23][34]^2⟨13⟩⟨24⟩+25/2⟨36⟩⟨24⟩⟨14⟩[34]^3+2⟨26⟩[34]^2⟨14⟩⟨24⟩[24]-6⟨12⟩⟨23⟩⟨26⟩[23]^2[34]-1/4⟨36⟩⟨12⟩^2[23][34][13]+29/2⟨12⟩^2⟨26⟩[23][13][24]-39/4⟨12⟩^2[12]⟨16⟩[34][13]-3⟨12⟩^2[13]^2[24]⟨16⟩+9⟨36⟩⟨12⟩⟨14⟩[34]^2[13]+9/2⟨36⟩⟨12⟩[23][34]^2⟨24⟩-37/2⟨12⟩⟨26⟩[23][34]⟨24⟩[24]+31/2⟨26⟩[14][34]^2⟨14⟩^2+10⟨12⟩[14]⟨16⟩⟨14⟩[34][13]-17/2⟨12⟩⟨26⟩⟨14⟩[34][13][24])}{⟨12⟩^2[13][34]^2⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩[34](-12⟨26⟩[14]⟨14⟩^2[34][24]-3/2[14]^2[34]⟨14⟩^2⟨16⟩+12⟨26⟩[34]⟨14⟩⟨13⟩[13][24]-23/2⟨26⟩[23][34][13]⟨13⟩^2+16⟨26⟩[23][34]⟨13⟩[24]⟨24⟩-21/2⟨26⟩[34]⟨14⟩⟨24⟩[24]^2-21/2⟨23⟩⟨26⟩[23]^2[34]⟨13⟩+3/2[14]⟨16⟩[34]⟨14⟩⟨13⟩[13]-38⟨12⟩[12]⟨26⟩[23][34]⟨13⟩+11/2⟨12⟩⟨26⟩[23]⟨24⟩[24]^2-11/2⟨12⟩⟨23⟩⟨26⟩[23]^2[24]-23/2⟨12⟩^2[12]^2[34]⟨16⟩+16⟨12⟩[12]⟨26⟩⟨14⟩[34][24]-16⟨12⟩^2[12]⟨26⟩[23][24]+2⟨12⟩⟨16⟩⟨13⟩[13]^2[24])}{⟨12⟩^2[13][34]^2⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45](-27[35]⟨34⟩[34]^3⟨13⟩⟨24⟩+11/2[35]⟨12⟩⟨34⟩^2[34]^3-11/2[35]⟨12⟩[34]⟨24⟩^2[24]^2+21/2[34]^2[45]⟨14⟩⟨24⟩^2[24]+3/2[14][34]^2[45]⟨14⟩^2⟨24⟩-25/2⟨34⟩[34]^3[45]⟨14⟩⟨24⟩+5/2⟨12⟩[23]⟨34⟩[34]^2[45]⟨24⟩+21/2⟨12⟩^2[12][23][45][34]⟨24⟩+10⟨12⟩^2[23][45]⟨13⟩[13]^2-2[35]⟨12⟩^2⟨13⟩[13]^2[24]+43/2[35]⟨12⟩^3[12][13][24]-11/2[35]⟨12⟩^3[12]^2[34])}{⟨12⟩^2[13][34]^2[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[35]^2(-11/2⟨23⟩⟨24⟩[34]^2[24]⟨13⟩+11/2⟨23⟩⟨12⟩^2[13][24]^2-11/2⟨34⟩[34]^3⟨13⟩⟨23⟩-11/2[14]⟨12⟩^3[12][24])}{⟨12⟩^2[13][34]^2[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{11/8[12][14](s_{14}-s_{23})⟨14⟩⟨6|1+3|5]}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/4[12](s_{14}-s_{23})⟨6|1+3|5](s_{24}-s_{56})}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{11/8[35]⟨36⟩[12](s_{14}-s_{23})(s_{24}-s_{56})}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-9/8[12]⟨16⟩⟨1|2+4|1](s_{24}-s_{56})[15]}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{9/8⟨36⟩⟨46⟩⟨3|1+4|2][34](s_{13}-s_{24})}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/4⟨36⟩⟨46⟩[14]⟨1|3+4|2](s_{13}-s_{24})}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2][45](s_{13}-s_{24})(-1/4[25]⟨24⟩-11/8[35]⟨34⟩)}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-41/16⟨36⟩[14]^2[25]⟨14⟩^2+55/8⟨36⟩[12][14]⟨14⟩^2[45]+29/4⟨36⟩[14][25]⟨14⟩⟨13⟩[13]+29/16⟨36⟩[23]^2[25]⟨23⟩^2-29/8⟨36⟩⟨23⟩[23]^2⟨34⟩[45]+2[12]^2⟨26⟩[45]⟨14⟩⟨13⟩-5/4[12]⟨46⟩[14][45]⟨14⟩⟨13⟩+49/8⟨36⟩[12]⟨34⟩⟨14⟩[45][34]-29/16⟨36⟩[23]⟨34⟩^2[45][34]-85/8⟨36⟩[12]⟨14⟩[45]⟨13⟩[13]+69/8⟨36⟩⟨12⟩[12]^2⟨14⟩[45]+69/16⟨36⟩⟨12⟩^2[25][12]^2-49/4⟨36⟩⟨12⟩[12][23]⟨34⟩[45]+49/8⟨36⟩⟨12⟩[12]⟨23⟩[23][25]-19/4⟨36⟩⟨12⟩[12][25]⟨24⟩[24]+21/4⟨36⟩[12]⟨14⟩[45]⟨24⟩[24]-21/4⟨36⟩[14][25]⟨14⟩⟨24⟩[24]-11/2⟨36⟩[25]⟨24⟩^2[24]^2-31/4⟨36⟩⟨23⟩[23][25]⟨24⟩[24]+31/4⟨23⟩^2⟨46⟩[23][25][24]+11/2⟨23⟩⟨46⟩[25]⟨24⟩[24]^2+19/4⟨12⟩[12]⟨23⟩⟨46⟩[25][24]-91/8⟨36⟩⟨34⟩⟨14⟩[45][13][24]+47/8[12]⟨46⟩⟨34⟩[45][34]⟨13⟩+29/4[35]⟨36⟩[12]⟨34⟩[34]⟨13⟩-1/4⟨46⟩[14]⟨34⟩[45]⟨14⟩[24]+67/8[35]⟨36⟩[14]⟨34⟩⟨14⟩[24]+61/8[35]⟨36⟩[12][14]⟨14⟩⟨13⟩+3/8[12][14]⟨16⟩⟨14⟩⟨13⟩[15]+35/8⟨46⟩[14]^2[25]⟨14⟩⟨13⟩+7[12]⟨23⟩⟨46⟩[23][45]⟨13⟩-47/8⟨12⟩[12]^2⟨46⟩[45]⟨13⟩+9/8⟨12⟩[12]^2⟨26⟩[25]⟨13⟩+9/8⟨36⟩⟨12⟩[12][25]⟨13⟩[13]-15/2⟨46⟩[14][25]⟨13⟩^2[13]+11/8[12]⟨26⟩[25]⟨13⟩^2[13]-21/4⟨46⟩⟨34⟩[45]⟨24⟩[24]^2-5[12]⟨46⟩[45]⟨24⟩[24]⟨13⟩+11/2⟨46⟩[14][25]⟨13⟩[24]⟨24⟩+65/8⟨12⟩[12]⟨46⟩[14][25]⟨13⟩+12[12]⟨46⟩[45]⟨13⟩^2[13]+111/8⟨46⟩⟨34⟩[45]⟨13⟩[13][24]-29/8⟨23⟩⟨46⟩[25]⟨13⟩[13][24]-39/4[35][12]⟨23⟩⟨46⟩⟨13⟩[24]-53/8[35]⟨23⟩⟨46⟩⟨34⟩[24]^2-31/4[35]⟨46⟩[14]⟨34⟩⟨13⟩[24]+31/4⟨46⟩⟨34⟩^2[45][34][24]+175/16[35]⟨36⟩⟨34⟩^2[34][24]-5⟨12⟩[12]⟨46⟩⟨34⟩[45][24]+29/4[35]⟨36⟩⟨34⟩⟨13⟩[13][24]-53/8⟨36⟩[23]⟨34⟩[45]⟨24⟩[24]-47/8[35][12]⟨46⟩[14]⟨13⟩^2-11/8[35]⟨26⟩[12]^2⟨13⟩^2+9/8[12]⟨23⟩⟨26⟩[23][25]⟨13⟩}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[35](-1⟨12⟩⟨26⟩[14]⟨14⟩^2[13][24]^2+1⟨26⟩[14]^2⟨14⟩^3[34][24]-1⟨12⟩^2[12]^2⟨46⟩[34]^2⟨13⟩-1⟨12⟩^3[12]^2⟨46⟩[34][24]-1[12]⟨26⟩[14]⟨14⟩^2[34]^2⟨13⟩)}{⟨12⟩^2[13][34]^2⟨56⟩[56]⟨1|5+6|1]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨12⟩[23][24]⟨34⟩(-29⟨26⟩[23][25]⟨23⟩-29[23][45]⟨23⟩⟨46⟩+29⟨36⟩[23]⟨24⟩[45]+29[35]⟨46⟩⟨23⟩[24])}{⟨12⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{-11/2⟨36⟩[35][14]⟨14⟩^2[34]^2[24]⟨24⟩+29⟨12⟩^2⟨23⟩⟨26⟩[23]^2[25][13][24]+7⟨36⟩⟨12⟩^2[35][23]⟨24⟩[13][24]^2-46[35]⟨46⟩[14]⟨14⟩[34]^2[13]⟨13⟩^2+119/2[35]⟨12⟩^2⟨46⟩⟨34⟩[34][13][24]^2+46⟨12⟩⟨46⟩[23][45][34][13]^2⟨13⟩^2-69⟨12⟩^2⟨26⟩[23][25]⟨13⟩[13]^2[24]+39[35]⟨12⟩⟨46⟩⟨34⟩[34]^2[13][24]⟨13⟩+69[35]⟨12⟩^2[12]⟨46⟩[34][13][24]⟨13⟩-23⟨36⟩[35][14]⟨14⟩^2[34]^2[13]⟨13⟩+23⟨36⟩[45]⟨14⟩^2[34]^2[13]^2⟨13⟩-17/2⟨36⟩⟨12⟩[35]⟨34⟩⟨14⟩[34]^2[13][24]}{⟨12⟩^2[13][34]^2⟨56⟩[56]⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[34](193/2[35][14]⟨26⟩⟨14⟩^2[24]-98⟨26⟩[45]⟨14⟩^2[13][24]-103/4⟨36⟩[35][14]⟨14⟩^2[34]-12⟨46⟩[14]⟨14⟩^2[45][34]+41/4⟨36⟩⟨14⟩^2[45][34][13]-44[12]⟨26⟩⟨14⟩^2[45][34]+93/4⟨36⟩[23][45]⟨14⟩[34]⟨24⟩+161[35]⟨12⟩[12]⟨26⟩⟨14⟩[24]-111/4⟨36⟩[35]⟨34⟩⟨14⟩[34]^2+58⟨36⟩⟨12⟩[35][12]⟨14⟩[34]+32⟨12⟩[12]⟨46⟩[45]⟨14⟩[34]-83⟨36⟩[35]⟨14⟩[34][13]⟨13⟩+43/2[35]⟨46⟩⟨34⟩[34]^2⟨13⟩+33[35][12]⟨26⟩⟨14⟩[34]⟨13⟩+5[35]⟨26⟩⟨14⟩⟨13⟩[13][24]-17/4⟨36⟩[35][34]⟨14⟩⟨24⟩[24]-68⟨46⟩[45]⟨14⟩[34][13]⟨13⟩+111/2[35]⟨46⟩[14]⟨14⟩[34]⟨13⟩+20[35]⟨23⟩⟨46⟩[23][34]⟨13⟩+27/2⟨26⟩[23][45]⟨14⟩⟨13⟩[13]+21/2[35]⟨23⟩⟨26⟩[23]^2⟨13⟩+8⟨16⟩[45]⟨14⟩⟨13⟩[13]^2+2⟨36⟩[35]⟨24⟩[23][34]⟨13⟩+63/2[35]⟨12⟩[12]⟨46⟩[34]⟨13⟩-14⟨46⟩⟨24⟩[23][45][34]⟨13⟩+11/2⟨26⟩[23]^2[45]⟨13⟩⟨24⟩+23/2[35]⟨26⟩[23]⟨13⟩^2[13]-2[35]⟨12⟩[12]⟨16⟩⟨13⟩[13]-117/2[35]⟨12⟩^2[12]^2⟨16⟩-53⟨12⟩[12]⟨16⟩[45]⟨14⟩[13]-11/2[35]⟨26⟩⟨14⟩⟨24⟩[24]^2-21⟨46⟩[45]⟨14⟩[34][24]⟨24⟩+77[35]⟨12⟩⟨46⟩[14]⟨14⟩[24]+75[35]⟨12⟩^2[12]⟨46⟩[24]+11/2[35]⟨12⟩⟨46⟩⟨24⟩[24]^2)}{⟨12⟩^2[13][34]^2⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1[35]⟨46⟩[23]⟨14⟩⟨3|1+2|4]⟨24⟩}{⟨12⟩^2[13]⟨56⟩[56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{11/8[12]^2⟨14⟩⟨6|1+3|5]}{[13]Δ_{13|24|56}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{3/2[14]⟨13⟩[45]^2[13]}{[34]^2[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{3⟨3|1+2|5][14][45]}{[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{11/2[14][25][45]⟨23⟩}{[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[34]⟨26⟩(-11/2⟨36⟩[12]⟨23⟩[34]^2⟨24⟩-10[12]⟨23⟩⟨26⟩[34]⟨13⟩[13]-9/2⟨36⟩[14]^2[34]⟨14⟩⟨24⟩+9/2[14]^3⟨12⟩⟨14⟩⟨46⟩)}{⟨12⟩^2[13][34]^2⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨24⟩⟨23⟩^2[15](-11/2[23][45]+11/2[35][24])}{⟨12⟩^2[13][56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{11/8⟨34⟩[14][12]⟨6|1+3|5]}{[13]Δ_{13|24|56}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-5/2⟨36⟩[12][15](s_{24}-s_{56})}{[13]Δ_{13|24|56}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-2⟨13⟩^3⟨14⟩[13][15]^2}{⟨12⟩^2[56]⟨1|2+3|1]^2⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-3⟨13⟩^2⟨14⟩[15]^2}{⟨12⟩^2[56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-1/2⟨46⟩⟨34⟩⟨1|2+4|1][15][24]^2}{[34]⟨1|5+6|1]^2⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{1/2⟨36⟩[15]⟨34⟩⟨14⟩[13][24]^2}{[34]⟨1|5+6|1]^2⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{-1[15]⟨16⟩⟨34⟩[13][24]^2}{[34]^2⟨1|5+6|1]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-1[12]⟨16⟩⟨34⟩[15][24]}{[34]⟨1|5+6|1]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[23]⟨34⟩(-3/2[35]⟨36⟩⟨23⟩^2[23][24]-3/2⟨23⟩^2⟨26⟩[23][25][24]-3/2⟨23⟩^2⟨46⟩[23][45][24]-3/2⟨36⟩⟨13⟩^2[45][13]^2-3/2⟨36⟩⟨12⟩[12][45]⟨13⟩[13]+3/2⟨36⟩[14]^2[45]⟨14⟩^2-3/2⟨46⟩[14]^2[45]⟨14⟩⟨13⟩-3/2⟨46⟩[14][45]⟨13⟩^2[13]+3/2⟨36⟩⟨12⟩[14]^2[25]⟨14⟩+3/2[35]⟨12⟩⟨36⟩[14]⟨34⟩[24]-3/2[35]⟨12⟩⟨36⟩[12]⟨23⟩[24]+3/2⟨36⟩⟨12⟩⟨23⟩[25][13][24]+3/2⟨12⟩[12]⟨23⟩⟨26⟩[25][24]-3/2[35]⟨36⟩⟨23⟩⟨24⟩[24]^2-3/2⟨23⟩⟨26⟩[25]⟨24⟩[24]^2+3/2[35][12]⟨23⟩⟨26⟩⟨13⟩[24]-3/2⟨12⟩⟨46⟩[14]^2[25]⟨13⟩+3/2⟨12⟩⟨46⟩[14]⟨34⟩[45][24]+3/2[12]⟨26⟩[45]⟨24⟩[24]⟨13⟩-3/2⟨23⟩⟨46⟩[45]⟨24⟩[24]^2)}{⟨12⟩[34]⟨56⟩[56]⟨1|5+6|1]⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩[24]⟨34⟩(-1/2[14][25]+1/2[12][45])}{[34]⟨1|5+6|1]⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{2[35]⟨26⟩⟨13⟩^3[13]^3[24]-5⟨36⟩[35][34][13]^3⟨13⟩^3+1⟨16⟩⟨13⟩^3[45][13]^4+4[35]⟨26⟩⟨13⟩^2[13]^2[24]^2⟨24⟩+7[35][14]⟨26⟩⟨14⟩⟨13⟩^2[13]^2[24]+7[35][14]^2⟨26⟩⟨14⟩^2⟨13⟩[13][24]+6[35]⟨26⟩[14]⟨14⟩⟨13⟩[13][24]^2⟨24⟩-6⟨26⟩[14][45]⟨14⟩^2⟨13⟩[13]^2[24]-4⟨26⟩[45]⟨14⟩⟨13⟩^2[13]^3[24]-1[14]^2⟨16⟩[45]⟨14⟩^2⟨13⟩[13]^2-4⟨26⟩[23][45]⟨13⟩^2[13]^2[24]⟨24⟩+2[35][14]^2⟨16⟩⟨14⟩⟨13⟩^2[13]^2+2[35][14]^3⟨16⟩⟨14⟩^2⟨13⟩[13]+4⟨46⟩⟨24⟩[45][34][13]^2[24]⟨13⟩^2+1⟨36⟩⟨12⟩^2[23]⟨34⟩[45][13]^2[24]+3⟨36⟩⟨12⟩^2[12][23][45]⟨24⟩[13][24]-1⟨36⟩⟨12⟩^2[35]⟨34⟩[13]^2[24]^2-5/2[35]⟨12⟩^2⟨46⟩[14]⟨34⟩[13][24]^2+5/2⟨12⟩^2⟨46⟩⟨34⟩[45][13]^2[24]^2+3⟨36⟩⟨12⟩^2[25]⟨24⟩[13]^2[24]^2+1/2⟨12⟩[14]⟨16⟩[25]⟨13⟩^2[13]^3-5⟨36⟩[35][14]⟨14⟩[34][13]^2⟨13⟩^2+3⟨12⟩^3[12]^2⟨46⟩[45][13][24]-1[35]⟨12⟩^2[12]⟨23⟩⟨46⟩[13][24]^2-1⟨36⟩⟨12⟩^3[35][12]^2[13][24]-1⟨36⟩⟨12⟩^3[12][25][13]^2[24]-2[35]⟨12⟩^3[12]^2⟨46⟩[14][24]+1/2⟨12⟩^3[12]^2[14]⟨16⟩[25][13]-2[35]⟨12⟩[12]^2⟨23⟩⟨46⟩[34]^2⟨13⟩+3[35]⟨12⟩[12]⟨46⟩[14][34][13]⟨13⟩^2-2⟨36⟩⟨12⟩^2[12]^2⟨14⟩[45][34][13]+2⟨36⟩⟨12⟩^2[35][12]^2[34][13]⟨13⟩+3[35]⟨12⟩[12]^2⟨26⟩[34][13]⟨13⟩^2-2⟨36⟩⟨12⟩[12][14]⟨14⟩^2[45][34][13]-1/2⟨12⟩[14]^3⟨16⟩[25]⟨14⟩^2[13]+1⟨12⟩^2[12]⟨46⟩[14]⟨14⟩[45][13][24]-2⟨12⟩⟨46⟩[14]^2[45]⟨14⟩^2[13][24]+2[35]⟨12⟩⟨46⟩[14]^3⟨14⟩^2[24]+6⟨36⟩⟨12⟩[23][45]⟨13⟩[13]^2[24]⟨24⟩+2⟨36⟩⟨12⟩[35][12]⟨23⟩[23][34][13]⟨13⟩+2[35]⟨12⟩[12]^2⟨23⟩⟨26⟩[23][34]⟨13⟩+6⟨36⟩[14]⟨14⟩^2[45][34][13][24]⟨24⟩-2⟨36⟩[35][14]^2⟨14⟩^2[34][24]⟨24⟩}{⟨12⟩^2[13][34]^2⟨56⟩[56]⟨1|5+6|1]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{60[35]⟨23⟩⟨46⟩[34][13][24]⟨13⟩+161/2⟨12⟩⟨26⟩[25]⟨13⟩[13]^2[24]+217[35]⟨12⟩[12]⟨26⟩⟨13⟩[13][24]+20[35]⟨26⟩⟨13⟩^2[13]^2[24]+43/2⟨26⟩[23][45]⟨13⟩^2[13]^2-143/4⟨26⟩[23][45]⟨13⟩[13][24]⟨24⟩-377/4⟨26⟩[45]⟨14⟩⟨13⟩[13]^2[24]-195/2⟨26⟩[14][45]⟨14⟩^2[13][24]+213/2[35][14]^2⟨26⟩⟨14⟩^2[24]+551/4[35][14]⟨26⟩⟨14⟩⟨13⟩[13][24]+165/4[35]⟨26⟩⟨13⟩[13][24]^2⟨24⟩+105⟨12⟩⟨26⟩[14][25]⟨14⟩[13][24]-123⟨12⟩[12]⟨26⟩⟨14⟩[45][13][24]+127[35]⟨12⟩[12]⟨26⟩[14]⟨14⟩[24]+18[35]⟨12⟩^2[12]^2⟨26⟩[24]+104⟨12⟩^2[12]⟨26⟩[25][13][24]+3⟨12⟩^2⟨46⟩[14][25][13][24]-13⟨12⟩^2[12]⟨46⟩[45][13][24]-33/2⟨12⟩⟨46⟩[14][45]⟨14⟩[13][24]+78[35]⟨12⟩^2[12]⟨46⟩[14][24]+161/2[35]⟨12⟩⟨46⟩[14]^2⟨14⟩[24]+123/4⟨12⟩⟨46⟩[45]⟨13⟩[13]^2[24]+157/4[35]⟨12⟩⟨46⟩[14]⟨13⟩[13][24]+49/2⟨36⟩⟨12⟩^2[25][13]^2[24]-99/2⟨36⟩⟨12⟩^2[35][12][13][24]-33/2⟨36⟩⟨12⟩[45]⟨14⟩[13]^2[24]-49/2⟨12⟩⟨23⟩⟨26⟩[23][25][13][24]+24[35]⟨12⟩[12]⟨23⟩⟨26⟩[23][24]-19⟨12⟩⟨23⟩⟨46⟩[23][45][13][24]-9/2⟨12⟩[12]⟨26⟩[23][45]⟨24⟩[24]-16⟨12⟩^2[12]^2⟨26⟩[23][45]+15/2⟨36⟩⟨12⟩^2[12][23][45][13]-11/2⟨36⟩⟨12⟩[23][45]⟨24⟩[13][24]-149⟨12⟩[12]⟨26⟩[23][45]⟨13⟩[13]+27/2⟨36⟩⟨12⟩[23][45]⟨13⟩[13]^2+7/4⟨36⟩⟨12⟩[12][23][45][34]⟨24⟩-30⟨36⟩⟨12⟩[35]⟨13⟩[13]^2[24]-9/2⟨46⟩[14][45]⟨14⟩[34][24]⟨24⟩+11/2[35]⟨23⟩⟨26⟩[23]⟨13⟩[13][24]+147/4⟨12⟩⟨46⟩⟨34⟩[45][34][13][24]-73/4[35]⟨12⟩⟨46⟩[14]⟨34⟩[34][24]-1/2⟨36⟩⟨12⟩[35]⟨34⟩[34][13][24]-1/2⟨36⟩[35][12]⟨24⟩[34]^2⟨13⟩+147/4[12]⟨46⟩⟨24⟩[45][34]^2⟨13⟩-613/4⟨36⟩[35][14]⟨14⟩[34][13]⟨13⟩-49/2⟨36⟩[35][14]^2⟨14⟩^2[34]-3⟨36⟩[14][45]⟨14⟩^2[34][13]-38[12]⟨26⟩[14]⟨14⟩^2[45][34]-15⟨46⟩[14]^2⟨14⟩^2[45][34]-11/4⟨36⟩⟨12⟩[35][12][14]⟨14⟩[34]-23/4⟨36⟩⟨12⟩[12]⟨14⟩[45][34][13]-24⟨12⟩[12]^2⟨26⟩⟨14⟩[45][34]-55/2⟨12⟩[12]⟨46⟩[14]⟨14⟩[45][34]+51/2⟨36⟩⟨12⟩^2[35][12]^2[34]-21/2⟨12⟩^2[12]^2⟨46⟩[45][34]+67/2[35][12][14]⟨26⟩⟨14⟩[34]⟨13⟩-179/2[12]⟨26⟩[45]⟨14⟩[34][13]⟨13⟩+195/4[35]⟨46⟩[14]^2⟨14⟩[34]⟨13⟩-273/4⟨46⟩[14][45]⟨14⟩[34][13]⟨13⟩+151/4⟨36⟩[45]⟨14⟩[34][13]^2⟨13⟩+7/2[35][12]⟨26⟩[34][13]⟨13⟩^2+179/2[35]⟨46⟩[14][34][13]⟨13⟩^2-95⟨46⟩[45][34][13]^2⟨13⟩^2-111/2⟨46⟩⟨34⟩[45][34]^2[13]⟨13⟩-283/4⟨36⟩[35]⟨34⟩[34]^2[13]⟨13⟩-89⟨36⟩[35][34][13]^2⟨13⟩^2-29⟨36⟩[35][14]⟨34⟩⟨14⟩[34]^2-209/2[35][14]⟨16⟩⟨13⟩^2[13]^2+73/4[35]⟨46⟩[14]⟨24⟩[34][24]⟨13⟩+225/4⟨36⟩⟨24⟩[23][45][34][13]⟨13⟩-11/2[12]⟨26⟩[23]⟨24⟩[45][34]⟨13⟩+23/2[35]⟨12⟩[12]^2⟨26⟩[34]⟨13⟩+61/2⟨36⟩[35]⟨23⟩[23][34][13]⟨13⟩-207/2[35][14]^2⟨16⟩⟨14⟩⟨13⟩[13]+105⟨36⟩⟨12⟩[35][12][34][13]⟨13⟩+1[14]^2⟨16⟩⟨14⟩^2[45][13]-29/2⟨36⟩[12][45]⟨14⟩[34]^2⟨24⟩+115⟨12⟩[12]⟨46⟩[45][34][13]⟨13⟩+29/2⟨36⟩[45]⟨14⟩[34][13][24]⟨24⟩+91/4⟨36⟩⟨12⟩[35][12][34][24]⟨24⟩-53[35]⟨12⟩^2[12]^2[14]⟨16⟩-54[35]⟨12⟩[12][14]^2⟨16⟩⟨14⟩+57/2[35]⟨12⟩[12]⟨46⟩[14][34]⟨13⟩+49/2[35][12]⟨23⟩⟨26⟩[23][34]⟨13⟩-49/2[35]⟨23⟩^2⟨26⟩[23]^2[24]-55/4⟨46⟩[14]⟨34⟩[45]⟨14⟩[34]^2-321/2⟨12⟩[12]⟨16⟩[45]⟨13⟩[13]^2-129/4⟨12⟩[12]⟨46⟩⟨34⟩[45][34]^2-41/4⟨36⟩⟨12⟩[35][12]⟨34⟩[34]^2-49/2⟨36⟩⟨12⟩⟨23⟩[23]^2[45][13]-37/2⟨12⟩[12]⟨23⟩⟨26⟩[23]^2[45]+49/2⟨26⟩[23]^3[45]⟨23⟩^2-49/2⟨23⟩^2⟨46⟩[23]^2[45][34]-97/2⟨23⟩⟨46⟩[23][45][34][13]⟨13⟩-49/2⟨36⟩[35]⟨23⟩^2[23]^2[34]+9/2[35]⟨12⟩[12]⟨26⟩⟨24⟩[24]^2}{⟨12⟩^2[13][34]^2⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{[23]⟨34⟩(-61/2[35]⟨36⟩⟨23⟩[24]-32⟨26⟩[25]⟨23⟩[24]-61/2⟨46⟩[45]⟨23⟩[24]-61/2⟨26⟩[14][25]⟨13⟩+61/2⟨26⟩[12][45]⟨13⟩+3/2[14]⟨13⟩[45]⟨46⟩+3/2⟨36⟩⟨13⟩[45][13]-3/2⟨36⟩[14][45]⟨14⟩)}{⟨12⟩[34]⟨56⟩[56]⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{13/2[35]⟨23⟩⟨46⟩[34][13][24]⟨13⟩+128⟨12⟩⟨26⟩[25]⟨13⟩[13]^2[24]-257/2[35]⟨12⟩[12]⟨26⟩⟨13⟩[13][24]-67[35]⟨26⟩⟨13⟩^2[13]^2[24]-46⟨26⟩[23][45]⟨13⟩^2[13]^2-7⟨26⟩[23][45]⟨13⟩[13][24]⟨24⟩-17/2⟨26⟩[45]⟨14⟩⟨13⟩[13]^2[24]+17/2[35][14]⟨26⟩⟨14⟩⟨13⟩[13][24]+12[35]⟨26⟩⟨13⟩[13][24]^2⟨24⟩-1/2⟨12⟩⟨26⟩[14][25]⟨14⟩[13][24]-1/2⟨12⟩[12]⟨26⟩⟨14⟩[45][13][24]+1/2[35]⟨12⟩[12]⟨26⟩[14]⟨14⟩[24]-1/2[35]⟨12⟩^2[12]^2⟨26⟩[24]+1/2⟨12⟩^2[12]⟨26⟩[25][13][24]-5/2⟨12⟩^2[12]⟨46⟩[45][13][24]+3/2⟨12⟩⟨46⟩[14][45]⟨14⟩[13][24]+2[35]⟨12⟩^2[12]⟨46⟩[14][24]-2[35]⟨12⟩⟨46⟩[14]^2⟨14⟩[24]+27/2⟨12⟩⟨46⟩[45]⟨13⟩[13]^2[24]-13[35]⟨12⟩⟨46⟩[14]⟨13⟩[13][24]-11⟨36⟩⟨12⟩^2[25][13]^2[24]+78⟨36⟩⟨12⟩^2[35][12][13][24]-3/2⟨36⟩⟨12⟩[45]⟨14⟩[13]^2[24]+275/2⟨12⟩⟨23⟩⟨26⟩[23][25][13][24]-14[35]⟨12⟩[12]⟨23⟩⟨26⟩[23][24]+261/2⟨12⟩⟨23⟩⟨46⟩[23][45][13][24]+1/2⟨12⟩^2[12]^2⟨26⟩[23][45]+9/2⟨36⟩⟨12⟩^2[12][23][45][13]-125/2⟨36⟩⟨12⟩[23][45]⟨24⟩[13][24]+116⟨36⟩⟨12⟩[23][45]⟨13⟩[13]^2+9/2⟨36⟩⟨12⟩[12][23][45][34]⟨24⟩-9/2⟨36⟩⟨12⟩[35]⟨13⟩[13]^2[24]+65/2[35]⟨23⟩⟨26⟩[23]⟨13⟩[13][24]+35/2[35]⟨12⟩⟨46⟩[14]⟨34⟩[34][24]+2⟨36⟩[35][12]⟨24⟩[34]^2⟨13⟩+9/2[12]⟨46⟩⟨24⟩[45][34]^2⟨13⟩-132⟨36⟩[35][14]⟨14⟩[34][13]⟨13⟩+1⟨36⟩[14][45]⟨14⟩^2[34][13]-3⟨36⟩⟨12⟩[35][12][14]⟨14⟩[34]+9/2⟨36⟩⟨12⟩[12]⟨14⟩[45][34][13]+1/2⟨12⟩[12]^2⟨26⟩⟨14⟩[45][34]+1/2⟨12⟩[12]⟨46⟩[14]⟨14⟩[45][34]+4⟨36⟩⟨12⟩^2[35][12]^2[34]-1/2⟨12⟩^2[12]^2⟨46⟩[45][34]+7/2[35][12][14]⟨26⟩⟨14⟩[34]⟨13⟩-7/2[12]⟨26⟩[45]⟨14⟩[34][13]⟨13⟩+22⟨36⟩[45]⟨14⟩[34][13]^2⟨13⟩+64[35][12]⟨26⟩[34][13]⟨13⟩^2+64[35]⟨46⟩[14][34][13]⟨13⟩^2+4⟨36⟩[35][34][13]^2⟨13⟩^2+5/2⟨36⟩[35][14]⟨34⟩⟨14⟩[34]^2-1[35][14]⟨16⟩⟨13⟩^2[13]^2-7/2[35]⟨46⟩[14]⟨24⟩[34][24]⟨13⟩-9/2[12]⟨26⟩[23]⟨24⟩[45][34]⟨13⟩-1[35][14]^2⟨16⟩⟨14⟩⟨13⟩[13]-19/2⟨36⟩⟨12⟩[35][12][34][24]⟨24⟩-1/2[35]⟨12⟩^2[12]^2[14]⟨16⟩+1/2[35]⟨12⟩[12][14]^2⟨16⟩⟨14⟩+1/2⟨12⟩[12]⟨16⟩[45]⟨13⟩[13]^2}{⟨12⟩^2[13][34]^2⟨56⟩[56]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(20⟨36⟩[12][34]^2⟨24⟩-10⟨36⟩[34][13][24]⟨24⟩-10⟨46⟩[14][34]⟨24⟩[24]-9/2⟨36⟩⟨12⟩[12][34][13]-9/2⟨12⟩[12]⟨46⟩[14][34]+9/2⟨36⟩⟨12⟩[13]^2[24]+9/2⟨12⟩⟨46⟩[14][13][24]+9/2⟨36⟩[34]^2⟨34⟩[13]-9/2⟨36⟩[14]⟨14⟩[34][13]+9/2[12]⟨26⟩[14]⟨14⟩[34]-9/2⟨46⟩[14][34][13]⟨13⟩-9/2⟨36⟩[34]⟨13⟩[13]^2)}{⟨12⟩^2[13][34]^2⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨24⟩[15](9/2⟨34⟩[45]-20[25]⟨23⟩)}{⟨12⟩^2[13][56]⟨2|3+4|1]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_105.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/4⟨26⟩⟨34⟩[24][12]⟨6|1+5|2]}{[34]⟨56⟩⟨2|3+4|2]^2⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-3/4⟨34⟩[12]^2[25]^2⟨12⟩}{[23][56]⟨2|3+4|2]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{1/4[24]⟨34⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩[34]⟨56⟩⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-3/4⟨34⟩[15][25][12]⟨12⟩}{⟨24⟩[34][56]⟨2|3+4|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-1/2⟨26⟩⟨34⟩⟨6|1+5|2]}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{3/4⟨6|1+3|2]⟨26⟩⟨34⟩}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{⟨26⟩⟨34⟩(1/2⟨24⟩[24][23]⟨26⟩+1/2[34]⟨26⟩⟨14⟩[12]-1/2⟨16⟩[12][13]⟨12⟩+1/2⟨26⟩⟨23⟩[23]^2)}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/4⟨26⟩⟨34⟩⟨6|1+5|2]}{⟨12⟩⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩[25][13][35](-1/4⟨23⟩[23]+1/4⟨24⟩[24])}{[23]⟨24⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/2⟨24⟩⟨34⟩[45][25][23][13]}{[23]⟨24⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/4⟨26⟩⟨34⟩[25]}{⟨12⟩⟨24⟩[34]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-3/4⟨34⟩⟨36⟩^2⟨1|2+4|3][13]}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-3/4⟨34⟩[23]⟨36⟩^2}{⟨12⟩⟨56⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-1⟨34⟩⟨3|1+4|2][13][35]^2}{[23][56]⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1/4⟨46⟩[34]⟨34⟩⟨36⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1/4⟨3|1+2|5]⟨34⟩[35]}{⟨12⟩[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1/2⟨34⟩⟨2|3+4|2][35]^2}{⟨12⟩[23]⟨24⟩[34][56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/4⟨34⟩[25][35]}{⟨12⟩[23][56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/2⟨26⟩⟨34⟩⟨6|1+4|3]}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/2[24]⟨46⟩^2⟨34⟩[12]}{[23]⟨24⟩⟨56⟩(⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{⟨46⟩(1/2[24]⟨46⟩-1/2[23]⟨36⟩)}{⟨12⟩[23]⟨24⟩[34]⟨56⟩}+\\
\scriptscriptstyle\frac{-3/4⟨34⟩[25][35]}{⟨12⟩[23]⟨24⟩[34][56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_106.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3⟨12⟩⟨2|3+4|2]⟨34⟩[25]⟨26⟩[12]^2}{⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/4⟨12⟩(⟨1|3+4|1]+⟨2|3+4|2])^2[25]⟨26⟩[12]^2}{[34]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩[12](1/4[34]⟨24⟩^3⟨46⟩[24]^3-1/2⟨36⟩[34][23]⟨24⟩^3[24]^2+75/8⟨46⟩⟨34⟩[34]^2⟨24⟩^2[24]^2-19/8⟨36⟩⟨34⟩[34]^2[23]⟨24⟩^2[24]+5/4⟨46⟩[34]⟨23⟩[23]⟨24⟩^2[24]^2-1⟨36⟩[34]⟨23⟩[23]^2⟨24⟩^2[24]-3/8[23]⟨24⟩^3⟨26⟩[24]^3+61/4⟨46⟩⟨34⟩[34]^2⟨23⟩[23]⟨24⟩[24]-19/8⟨36⟩⟨34⟩[34]^2⟨23⟩[23]^2⟨24⟩+47/8⟨46⟩⟨34⟩[34]^2⟨23⟩^2[23]^2+19/8⟨14⟩^3⟨26⟩[14]^2[13][24]-9/8⟨14⟩^3[34]⟨26⟩[14]^2[12]+3/4[23]^3[34]⟨23⟩^3⟨46⟩-3/8[23]^4⟨26⟩⟨23⟩^3+1⟨14⟩^2⟨46⟩[34]⟨24⟩[14]^2[24]-5/2⟨14⟩⟨46⟩[34]⟨24⟩^2[14][24]^2+7/4⟨46⟩[34]⟨23⟩^2[23]^2⟨24⟩[24]+1/2⟨13⟩⟨36⟩[34][23]⟨24⟩^2[13][24]+1/2⟨12⟩⟨14⟩⟨46⟩⟨24⟩[14][13][24]^2-1/4⟨12⟩⟨36⟩⟨14⟩⟨24⟩[13]^2[24]^2-3/8⟨12⟩⟨46⟩⟨24⟩^2[13][24]^3-3/8⟨12⟩⟨36⟩[23]⟨24⟩^2[13][24]^2-3/4⟨12⟩⟨46⟩⟨23⟩[23]⟨24⟩[13][24]^2-3/4⟨12⟩⟨36⟩⟨23⟩[23]^2⟨24⟩[13][24]-3/8⟨12⟩⟨46⟩⟨23⟩^2[23]^2[13][24]-3/8⟨12⟩⟨36⟩⟨23⟩^2[23]^3[13]-1/2⟨36⟩[34]⟨23⟩^2[23]^3⟨24⟩-1⟨36⟩⟨14⟩^2[34]⟨24⟩[14][13][24]-9/8⟨23⟩^2⟨26⟩[23]^3⟨24⟩[24]-1/8⟨14⟩^2⟨26⟩⟨24⟩[14][13][24]^2-9/8⟨23⟩⟨26⟩[23]^2⟨24⟩^2[24]^2-2⟨12⟩⟨36⟩⟨14⟩^2[14][13]^2[24]-2⟨12⟩⟨14⟩^2⟨46⟩[14]^2[13][24]+21/8⟨13⟩⟨14⟩^2⟨26⟩[14][13]^2[24]-37/8⟨13⟩⟨14⟩^2[34]⟨26⟩[14][13][12]+5/2⟨12⟩⟨46⟩⟨34⟩[34]⟨23⟩[23][13][24]+2⟨12⟩⟨36⟩⟨14⟩⟨34⟩[34][13]^2[24]-3/8⟨12⟩^2⟨46⟩⟨34⟩[13]^2[24]^2+1/2⟨13⟩⟨14⟩⟨46⟩[34]⟨24⟩[14][13][24]-7/2⟨13⟩⟨46⟩[34]⟨24⟩^2[13][24]^2-1/2⟨13⟩^2⟨46⟩[34]⟨24⟩[13]^2[24]+3/4⟨12⟩⟨13⟩⟨46⟩⟨24⟩[13]^2[24]^2+3/2⟨12⟩⟨13⟩⟨46⟩⟨34⟩[34][13]^2[24]+5⟨12⟩⟨46⟩⟨34⟩[34]⟨24⟩[13][24]^2+5/8⟨13⟩^2⟨14⟩⟨26⟩[13]^3[24]+1/2⟨12⟩⟨13⟩⟨14⟩⟨46⟩[14][13]^2[24]+1/2⟨12⟩⟨13⟩⟨14⟩⟨36⟩[13]^3[24]-1/2⟨13⟩⟨14⟩⟨26⟩⟨24⟩[13]^2[24]^2+5/2⟨13⟩⟨46⟩[34]^2⟨24⟩^2[12][24]-27/8⟨36⟩⟨14⟩[34]^2⟨24⟩^2[12][24]-27/8⟨13⟩⟨36⟩[34]^2[23]⟨24⟩^2[12]+3/2⟨13⟩^2⟨46⟩[34]^2⟨24⟩[13][12]-47/8⟨12⟩⟨13⟩⟨46⟩[34]^2⟨24⟩[12]^2+3⟨12⟩^2⟨14⟩⟨46⟩[34][14][12]^2+7/4⟨12⟩⟨14⟩^2[34]⟨26⟩[14][12]^2+3/4⟨12⟩⟨14⟩^2⟨46⟩[34][14]^2[12]-3/8⟨12⟩^2⟨14⟩[34]⟨26⟩[12]^3+5/8⟨12⟩^3⟨16⟩[13][12]^3+3/8⟨12⟩^2⟨36⟩⟨34⟩[23][13]^2[24]+1/4⟨12⟩⟨13⟩^2⟨16⟩[13]^3[12]-3/2⟨12⟩⟨13⟩⟨46⟩⟨34⟩[34]^2[13][12]-2⟨12⟩⟨36⟩⟨14⟩⟨34⟩[34]^2[13][12]-1/8⟨14⟩^2[34]⟨26⟩⟨24⟩[14][12][24]-1⟨36⟩⟨14⟩^2[34]^2⟨24⟩[14][12]+1⟨13⟩⟨46⟩[34]⟨23⟩^2[23]^2[13]-1/2⟨12⟩^2⟨13⟩⟨16⟩[13]^2[12]^2+3/8⟨12⟩^2⟨13⟩⟨46⟩[13]^2[12][24]+3/4⟨12⟩⟨13⟩^2⟨46⟩[34][13]^2[12]-11/8⟨13⟩^2⟨14⟩[34]⟨26⟩[13]^2[12]+7/4⟨12⟩⟨13⟩⟨14⟩[34]⟨26⟩[13][12]^2-1/2⟨12⟩^2⟨36⟩⟨14⟩[34][13][12]^2+3/8[23]⟨26⟩[13]^3⟨13⟩^3+3/8⟨13⟩^2⟨23⟩⟨26⟩[23]^2[13]^2-1/2⟨12⟩⟨13⟩⟨14⟩⟨36⟩[34][13]^2[12]-5/8⟨12⟩⟨13⟩⟨14⟩⟨26⟩[13]^2[12][24]-7/8⟨12⟩^2⟨36⟩⟨14⟩[13]^2[12][24]+9/4⟨12⟩⟨14⟩^2[14]^2⟨16⟩[13][12]+1/8⟨13⟩⟨14⟩[34]^2⟨26⟩⟨24⟩[12]^2-1/2⟨12⟩⟨36⟩⟨14⟩[34]⟨24⟩[13][12][24]+1⟨13⟩^2⟨36⟩[34][23]⟨24⟩[13]^2+1/2⟨13⟩⟨36⟩[34]⟨23⟩[23]^2⟨24⟩[13])}{[34]⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35]⟨26⟩[13](-3/2⟨34⟩^2[23]⟨23⟩[34]+3/2⟨13⟩⟨34⟩⟨23⟩[23][13]+6⟨34⟩⟨24⟩^2[24]^2+3⟨13⟩⟨14⟩⟨24⟩[14][12]-3⟨24⟩⟨12⟩⟨13⟩[12]^2+3/2⟨24⟩⟨13⟩^2[13][12])}{⟨2|5+6|2]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩^2[13](3/2⟨34⟩^3[23][34]^2+3/2⟨14⟩^3[14]^2[12]+3⟨14⟩^2⟨24⟩[14][12][24]+3/2⟨24⟩^2⟨14⟩[12][24]^2)}{⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-485/24[35]⟨13⟩^2[34]^2⟨26⟩⟨24⟩^2[12]^2+93/8[35]⟨13⟩^3⟨14⟩⟨26⟩[14][13]^3+93/8⟨12⟩⟨13⟩^3⟨16⟩[13]^4[15]-493/24⟨12⟩^2⟨13⟩^2[12]⟨16⟩[13]^3[15]+83/8⟨12⟩^3⟨13⟩[12]^2⟨16⟩[13]^2[15]-93/8⟨13⟩^3⟨14⟩[45]⟨26⟩[13]^4-123/8⟨12⟩⟨13⟩^3[25]⟨26⟩[13]^4-43/12[45]⟨26⟩⟨23⟩^3[23]^4⟨24⟩+43/12[35]⟨26⟩⟨23⟩^3[23]^3⟨24⟩[24]-77/4⟨12⟩^2[35]⟨46⟩⟨34⟩⟨23⟩[13]^2[24]^2+25/8⟨12⟩^2[35]⟨46⟩⟨34⟩[34]⟨23⟩[13][12][24]+29/12⟨12⟩^2[35]⟨46⟩⟨34⟩[34]^2⟨23⟩[12]^2-11/4⟨12⟩^3[35]⟨46⟩[34]⟨23⟩[12]^3-133/4⟨12⟩^2[35]⟨13⟩⟨46⟩[34]⟨23⟩[13][12]^2+263/24⟨12⟩[35]⟨13⟩^2⟨46⟩[34]⟨23⟩[13]^2[12]+13/6⟨12⟩[35]⟨13⟩^2⟨46⟩⟨23⟩[13]^3[24]+377/24⟨12⟩^2[35]⟨13⟩⟨46⟩⟨23⟩[13]^2[12][24]+559/24⟨12⟩^3[35]⟨46⟩⟨23⟩[13][12]^2[24]+601/12⟨12⟩[35]⟨13⟩^3⟨26⟩[13]^3[12]+443/24⟨12⟩^2[35]⟨13⟩^2⟨36⟩[13]^3[12]-249/8⟨12⟩^3[35]⟨13⟩⟨36⟩[13]^2[12]^2-58/3⟨12⟩^4[35]⟨36⟩[13][12]^3-49/8⟨12⟩^3[35]⟨13⟩⟨26⟩[13][12]^3-11/2⟨12⟩^4⟨26⟩[12]^4[35]-409/12⟨12⟩^3[35]⟨36⟩⟨14⟩[14][13][12]^2+785/24⟨12⟩^3[35]⟨14⟩⟨26⟩[14][12]^3+631/24⟨12⟩^2[35]⟨13⟩⟨36⟩⟨14⟩[14][13]^2[12]+727/24⟨12⟩^2[35]⟨36⟩⟨14⟩^2[14]^2[13][12]+7/6⟨12⟩[35]⟨13⟩^2⟨36⟩⟨14⟩[14][13]^3+343/24⟨12⟩[35]⟨13⟩⟨36⟩⟨14⟩^2[14]^2[13]^2+113/24⟨12⟩^4⟨36⟩[25][13]^2[12]^2-109/24⟨12⟩^4[25]⟨26⟩[13][12]^3-703/24⟨12⟩^3⟨13⟩⟨36⟩[25][13]^3[12]+77/24⟨12⟩^3⟨13⟩[25]⟨26⟩[13]^2[12]^2+343/24⟨12⟩^2⟨13⟩^2⟨36⟩[25][13]^4+411/8⟨12⟩^2⟨13⟩^2[25]⟨26⟩[13]^3[12]-505/12⟨12⟩^3[35]⟨36⟩⟨34⟩[34][13][12]^2+395/6⟨12⟩^2[35]⟨13⟩⟨36⟩⟨34⟩[34][13]^2[12]-93/8⟨12⟩[35]⟨13⟩^2⟨36⟩⟨34⟩[34][13]^3+707/24⟨12⟩^2[35]⟨36⟩⟨34⟩^2[34]^2[13][12]-719/24⟨12⟩^4[35]⟨46⟩[14][12]^3+147/8⟨12⟩^4⟨46⟩[25][14][13][12]^2-41/3⟨12⟩^4⟨46⟩[45][13][12]^3+29⟨12⟩^3[35]⟨13⟩⟨46⟩[14][13][12]^2-70/3⟨12⟩^2[35]⟨36⟩[34]⟨23⟩[23]⟨24⟩[12]^2+47/8⟨12⟩[35]⟨13⟩⟨36⟩[34]⟨23⟩[23]⟨24⟩[13][12]+73/2⟨12⟩^2[35]⟨36⟩[34]⟨24⟩^2[12]^2[24]-65/8⟨12⟩[35]⟨36⟩[34]⟨24⟩^3[12][24]^2-59/8[35]⟨36⟩[34]⟨24⟩^4[24]^3+83/24[35]⟨13⟩⟨36⟩[34]⟨24⟩^3[13][24]^2+85/8[35]⟨13⟩^2⟨36⟩[34]⟨24⟩^2[13]^2[24]+67/3⟨12⟩[35]⟨13⟩⟨36⟩[34]⟨24⟩^2[13][12][24]+1033/24⟨12⟩[35]⟨13⟩⟨36⟩⟨34⟩[34]⟨24⟩[13]^2[24]+106/3[35]⟨13⟩^3⟨26⟩⟨24⟩[13]^3[24]-289/24[35]⟨13⟩^2⟨26⟩⟨24⟩^2[13]^2[24]^2-437/24[35]⟨13⟩⟨26⟩⟨24⟩^3[13][24]^3-73/24⟨24⟩^4[35]⟨26⟩[24]^4+607/24[35]⟨36⟩⟨14⟩^2⟨34⟩[34]^2⟨24⟩[14]^2-949/24[35]⟨13⟩^2⟨46⟩[34]^2⟨24⟩^2[14][12]+245/12[35]⟨13⟩[34]⟨26⟩⟨24⟩^3[12][24]^2+107/8[35]⟨13⟩^2[34]⟨26⟩⟨24⟩^2[13][12][24]-45/2⟨12⟩[35]⟨13⟩[34]⟨26⟩⟨24⟩^2[12]^2[24]-307/24[35]⟨13⟩^2⟨14⟩^2⟨26⟩[14]^2[13]^2-3/2[35]⟨13⟩⟨14⟩^3⟨26⟩[14]^3[13]+17/24[35]⟨26⟩[14]^4⟨14⟩^4-17/24⟨14⟩^4[45]⟨26⟩[14]^3[13]+3/2⟨13⟩⟨14⟩^3[45]⟨26⟩[14]^2[13]^2+307/24⟨13⟩^2⟨14⟩^2[45]⟨26⟩[14][13]^3+17/8⟨14⟩^3[45]⟨26⟩⟨24⟩[14]^2[13][24]+199/8⟨14⟩^2[45]⟨26⟩⟨24⟩^2[14][13][24]^2+287/24⟨14⟩[45]⟨26⟩⟨24⟩^3[13][24]^3+33/8⟨13⟩⟨14⟩[45]⟨26⟩⟨24⟩^2[13]^2[24]^2+41/3⟨46⟩[34][45]⟨24⟩^4[24]^3-67/3⟨36⟩⟨14⟩[34][45]⟨24⟩^3[13][24]^2-823/24[35]⟨14⟩⟨26⟩⟨24⟩^3[14][24]^3-107/4[35]⟨26⟩⟨23⟩[23]⟨24⟩^3[24]^3-61/8[45]⟨26⟩[23]⟨24⟩^4[24]^3+95/8[35]⟨13⟩^3⟨23⟩⟨26⟩[23][13]^3+295/24[35]⟨13⟩^2⟨23⟩⟨26⟩[23]⟨24⟩[13]^2[24]+115/12⟨13⟩^2[45]⟨26⟩[23]⟨24⟩^2[13]^2[24]-33/8⟨13⟩[45]⟨26⟩[23]⟨24⟩^3[13][24]^2+129/8[35]⟨13⟩^2⟨23⟩^2⟨26⟩[23]^2[13]^2-149/12⟨13⟩^2⟨14⟩[45]⟨26⟩⟨24⟩[13]^3[24]-197/12⟨13⟩⟨14⟩^2[45]⟨26⟩⟨24⟩[14][13]^2[24]-37/24[35]⟨14⟩^3⟨26⟩⟨24⟩[14]^3[24]-215/8[35]⟨14⟩^2⟨26⟩⟨24⟩^2[14]^2[24]^2+39/2[35]⟨13⟩⟨14⟩^2⟨26⟩⟨24⟩[14]^2[13][24]+307/8[35]⟨13⟩^2⟨14⟩⟨26⟩⟨24⟩[14][13]^2[24]-59/8[35]⟨13⟩⟨14⟩⟨26⟩⟨24⟩^2[14][13][24]^2+21/8⟨13⟩^2[45]⟨23⟩⟨26⟩[23]^2⟨24⟩[13]^2+41/3⟨13⟩⟨36⟩⟨34⟩[34]^2[45][23]⟨24⟩^2[13]+49/12⟨36⟩⟨34⟩^2[34]^3[45][23]⟨24⟩^2-93/8⟨13⟩^2⟨36⟩⟨14⟩[34][45]⟨24⟩[13]^3-299/8⟨13⟩^2⟨14⟩[34][45]⟨26⟩⟨24⟩[13]^2[12]-307/24⟨13⟩^2⟨14⟩⟨46⟩[34][45]⟨24⟩[14][13]^2+111/8⟨13⟩^2⟨46⟩⟨34⟩[34]^2[45]⟨24⟩[13]^2-3/4⟨13⟩⟨46⟩⟨34⟩^2[34]^3[45]⟨24⟩[13]-3⟨46⟩⟨34⟩^3[34]^4[45]⟨24⟩-9/4[35]⟨13⟩^2⟨46⟩⟨34⟩[34]^2⟨24⟩[14][13]+9/4[35]⟨13⟩⟨36⟩⟨34⟩^2[34]^3⟨24⟩[13]+3[35]⟨13⟩⟨46⟩⟨34⟩^2[34]^3⟨24⟩[14]-3[35]⟨36⟩⟨34⟩^3[34]^4⟨24⟩+973/12⟨12⟩^2⟨13⟩^2⟨46⟩[25][14][13]^3-227/12⟨12⟩^3⟨13⟩⟨46⟩[25][14][13]^2[12]-17/24⟨12⟩[35]⟨14⟩^3⟨46⟩[14]^4-65/2⟨12⟩^3⟨14⟩[25]⟨26⟩[14][13][12]^2+19/24⟨12⟩[35]⟨36⟩⟨14⟩^3[14]^3[13]-5/8⟨12⟩^2⟨14⟩^2⟨46⟩[25][14]^3[13]-197/24⟨12⟩^3⟨46⟩⟨34⟩[25][14][13]^2[24]-785/24⟨12⟩^3⟨46⟩⟨34⟩[45][13]^2[12][24]+397/24⟨12⟩^3[35]⟨46⟩⟨34⟩[14][13][12][24]-733/24⟨12⟩^3⟨36⟩⟨34⟩[25][13]^3[24]+371/24⟨12⟩^3[35]⟨36⟩⟨34⟩[13]^2[12][24]+779/24⟨12⟩^2⟨46⟩⟨34⟩^2[34][45][13]^2[24]-643/24⟨12⟩^2[35]⟨46⟩⟨34⟩^2[34][14][13][24]-3⟨12⟩⟨36⟩⟨14⟩⟨34⟩^2[34]^2[45][13]^2+67/3⟨13⟩⟨46⟩[34][45]⟨24⟩^3[13][24]^2+83/8⟨12⟩^3⟨36⟩⟨14⟩[45][13]^2[12]^2+47/12⟨12⟩^2⟨36⟩⟨14⟩⟨34⟩[45][13]^3[24]-493/24⟨12⟩^2⟨13⟩⟨36⟩⟨14⟩[45][13]^3[12]-3/2⟨12⟩⟨36⟩⟨14⟩^3[45][14]^2[13]^2-19/12⟨12⟩^2⟨14⟩^2[45]⟨26⟩[14][13][12]^2-1/6⟨12⟩^2[35]⟨14⟩^2⟨26⟩[14]^2[12]^2+41/3⟨12⟩^3⟨46⟩[25]⟨23⟩[13]^2[12][24]-11/4⟨12⟩[35]⟨14⟩^3⟨26⟩[14]^3[12]-331/8⟨12⟩^2⟨13⟩⟨14⟩[45]⟨26⟩[13]^2[12]^2-385/6⟨12⟩⟨13⟩⟨14⟩^2[45]⟨26⟩[14][13]^2[12]+523/8⟨12⟩[35]⟨13⟩⟨14⟩^2⟨26⟩[14]^2[13][12]+3⟨12⟩^2⟨14⟩^2[25]⟨26⟩[14]^2[13][12]-395/12⟨12⟩^2⟨36⟩⟨14⟩^2[25][14]^2[13]^2+263/12⟨12⟩^3⟨36⟩⟨14⟩[25][14][13]^2[12]+31/4⟨12⟩⟨13⟩[25]⟨23⟩^2⟨26⟩[23]^2[13]^2-191/12⟨12⟩^3[45]⟨26⟩[23]⟨24⟩[12]^3+23⟨12⟩^3[25]⟨23⟩⟨26⟩[23][13][12]^2-99/4⟨12⟩^2⟨13⟩⟨46⟩⟨34⟩[45][13]^3[24]+31/3⟨12⟩[35]⟨46⟩⟨23⟩^2[23]⟨24⟩[13][24]^2-1921/24⟨12⟩^2[35]⟨13⟩⟨14⟩⟨46⟩[14]^2[13][12]+229/4⟨12⟩^2[35]⟨36⟩⟨14⟩⟨34⟩[34][14][13][12]+253/24⟨12⟩[35]⟨13⟩⟨36⟩⟨14⟩⟨34⟩[34][14][13]^2-1603/24⟨12⟩^2⟨13⟩⟨36⟩⟨14⟩[25][14][13]^3+1151/24⟨12⟩[35]⟨13⟩⟨46⟩⟨34⟩[34]^2⟨24⟩[14][12]-311/4⟨12⟩⟨13⟩⟨46⟩⟨34⟩[34]^2[45]⟨24⟩[13][12]-643/24⟨36⟩⟨14⟩^2⟨34⟩[34]^2[45]⟨24⟩[14][13]-3/2⟨14⟩^2⟨46⟩⟨34⟩[34]^2[45]⟨24⟩[14]^2+643/24⟨14⟩⟨46⟩⟨34⟩^2[34]^3[45]⟨24⟩[14]+571/24[35]⟨36⟩⟨14⟩⟨34⟩^2[34]^3⟨24⟩[14]-291/8⟨36⟩⟨14⟩⟨34⟩[34]^3[45]⟨24⟩^2[12]+14⟨13⟩⟨14⟩⟨46⟩⟨34⟩[34]^2[45]⟨24⟩[14][13]-643/24[35]⟨13⟩⟨14⟩⟨46⟩⟨34⟩[34]^2⟨24⟩[14]^2-9/4⟨13⟩⟨36⟩⟨14⟩⟨34⟩[34]^2[45]⟨24⟩[13]^2-9/4[35]⟨13⟩⟨46⟩⟨34⟩[34]^3⟨23⟩⟨24⟩[12]+203/24[35]⟨13⟩^2⟨46⟩[34]⟨23⟩^2[23][13]^2+115/24[35]⟨13⟩⟨46⟩[34]⟨23⟩^3[23]^2[13]+53/8⟨12⟩⟨46⟩[45]⟨23⟩^3[23]^3[13]+33/4⟨12⟩[35]⟨13⟩⟨36⟩⟨23⟩^2[23]^2[13]^2-221/24⟨12⟩[35]⟨36⟩⟨23⟩^3[23]^3[13]-37/6⟨12⟩[35]⟨13⟩⟨46⟩[34]⟨23⟩^2[23][13][12]-25/4[35]⟨46⟩[34]⟨23⟩^4[23]^3+11/2[35]⟨46⟩⟨34⟩[34]^2⟨23⟩^3[23]^2-11/2[35]⟨46⟩⟨34⟩^2[34]^3⟨23⟩^2[23]-205/24[35]⟨13⟩⟨46⟩⟨34⟩[34]^2⟨23⟩^2[23][13]-3⟨12⟩[35]⟨46⟩⟨34⟩^2[34]^3⟨23⟩[12]-22/3⟨12⟩^3[35]⟨46⟩⟨34⟩[34][14][12]^2+3/2⟨12⟩⟨13⟩⟨14⟩^2⟨46⟩[45][14]^2[13]^2-307/24⟨12⟩⟨13⟩⟨36⟩⟨14⟩^2[45][14][13]^3+775/24⟨12⟩^2⟨13⟩⟨14⟩⟨46⟩[25][14]^2[13]^2+775/24⟨12⟩^3⟨14⟩⟨46⟩[25][14]^2[13][12]-47/12⟨36⟩[34][45][23]⟨24⟩^4[24]^2+211/12⟨46⟩[34][45]⟨23⟩[23]⟨24⟩^3[24]^2+1/6⟨12⟩[45]⟨26⟩⟨23⟩^2[23]^3⟨24⟩[12]-53/12[45]⟨26⟩⟨23⟩^2[23]^3⟨24⟩^2[24]-35/3[35]⟨26⟩⟨23⟩^2[23]^2⟨24⟩^2[24]^2-21/4⟨12⟩[35]⟨23⟩^3⟨26⟩[23]^3[12]-53/8⟨12⟩⟨36⟩[45]⟨23⟩^2[23]^3⟨24⟩[13]-1/24⟨46⟩⟨34⟩[34]^2[45]⟨23⟩^2[23]^2⟨24⟩+1/24⟨36⟩⟨34⟩[34]^2[45]⟨23⟩[23]^2⟨24⟩^2-103/12[35]⟨36⟩⟨34⟩[34]^2⟨23⟩^2[23]^2⟨24⟩-7⟨12⟩[35]⟨46⟩[34]⟨23⟩^3[23]^2[12]}{⟨12⟩[34]⟨56⟩[56]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{623/6⟨12⟩^2[35]⟨46⟩⟨34⟩^2[14][13]^2[24]+1/12⟨12⟩[35]⟨13⟩^2⟨46⟩⟨34⟩[14][13]^3-1/12⟨12⟩⟨13⟩^2⟨46⟩⟨34⟩[45][13]^4+65/6⟨12⟩^2[35]⟨36⟩⟨34⟩^2[13]^3[24]-239/6⟨12⟩^2⟨46⟩⟨34⟩^2[45][13]^3[24]-291/8⟨12⟩[35]⟨46⟩⟨34⟩^2[34]⟨23⟩[13]^2[24]-133/12⟨12⟩^2[35]⟨46⟩⟨34⟩⟨23⟩[13]^2[12][24]+363/2⟨13⟩^2⟨14⟩^2⟨26⟩[14][13]^3[15]+7/12⟨12⟩⟨13⟩^2⟨46⟩[25]⟨23⟩[13]^4+93/8⟨13⟩^3⟨14⟩⟨26⟩[13]^4[15]-343/24⟨13⟩⟨14⟩^3⟨26⟩[14]^2[13]^2[15]-19/24⟨14⟩^4⟨26⟩[14]^3[13][15]+19/24⟨12⟩⟨14⟩^3⟨46⟩[14]^3[13][15]-4331/24⟨12⟩⟨14⟩^3[12]⟨26⟩[14]^2[13][15]+4337/24⟨12⟩^2⟨14⟩^2⟨46⟩[12][14]^2[13][15]-967/24⟨12⟩^3⟨14⟩⟨46⟩[12]^2[14][13][15]+529/24⟨12⟩^4[12]^3⟨46⟩[13][15]+967/24⟨12⟩^2⟨14⟩^2[12]^2⟨26⟩[14][13][15]+235/8⟨12⟩^3⟨14⟩[12]^3⟨26⟩[13][15]-95/6⟨12⟩⟨36⟩⟨14⟩^3[14]^2[13]^2[15]-337/24⟨12⟩^3⟨36⟩⟨14⟩[12]^2[13]^2[15]+241/8⟨12⟩⟨13⟩⟨14⟩^2⟨46⟩[14]^2[13]^2[15]-2179/12⟨12⟩⟨13⟩^2⟨14⟩⟨46⟩[14][13]^3[15]-93/8⟨12⟩⟨13⟩^3⟨46⟩[13]^4[15]-1315/12⟨12⟩⟨13⟩⟨14⟩^2[12]⟨26⟩[14][13]^2[15]+703/8⟨12⟩⟨13⟩^2⟨14⟩[12]⟨26⟩[13]^3[15]-200/3⟨12⟩^2⟨13⟩⟨46⟩[25]⟨23⟩[13]^3[12]-611/8⟨12⟩^2⟨13⟩^2[12]⟨46⟩[13]^3[15]-959/24[35]⟨13⟩^3⟨26⟩⟨24⟩[13]^3[12]+4663/24[35]⟨13⟩^3⟨46⟩⟨24⟩[14][13]^3-4663/24⟨13⟩^3⟨46⟩[45]⟨24⟩[13]^4+379/6⟨13⟩^3[25]⟨26⟩⟨24⟩[13]^4-2631/8⟨13⟩^2⟨14⟩[45]⟨26⟩⟨24⟩[13]^3[12]+6293/12⟨13⟩^2⟨14⟩[25]⟨26⟩⟨24⟩[14][13]^3-1439/6⟨13⟩⟨14⟩^2[45]⟨26⟩⟨24⟩[14][13]^2[12]+448/3⟨13⟩⟨14⟩^2[25]⟨26⟩⟨24⟩[14]^2[13]^2-205/2⟨14⟩^3[45]⟨26⟩⟨24⟩[14]^2[13][12]+403/4⟨14⟩^3[25]⟨26⟩⟨24⟩[14]^3[13]-295/8[35]⟨13⟩^2⟨14⟩⟨26⟩⟨24⟩[14][13]^2[12]+1861/24[35]⟨13⟩⟨14⟩^2⟨26⟩⟨24⟩[14]^2[13][12]+4663/24⟨13⟩^2⟨14⟩⟨46⟩[45]⟨24⟩[14][13]^3-271/24⟨13⟩⟨14⟩^2⟨46⟩[45]⟨24⟩[14]^2[13]^2+361/2[35]⟨13⟩^2⟨46⟩⟨23⟩⟨24⟩[13]^3[24]-7/12⟨12⟩[35]⟨13⟩^2⟨46⟩⟨23⟩[13]^3[12]+1329/8⟨12⟩^2⟨13⟩⟨14⟩⟨46⟩[12][14][13]^2[15]-105/8⟨12⟩^3[35]⟨36⟩⟨34⟩[13]^2[12]^2-13/6⟨12⟩^3⟨36⟩⟨34⟩[25][13]^3[12]-255/8⟨12⟩^2[35]⟨13⟩⟨36⟩⟨34⟩[13]^3[12]-41⟨12⟩^3⟨13⟩[12]^2⟨46⟩[13]^2[15]-733/24[25]⟨26⟩⟨23⟩^3[23]^3⟨24⟩[13]-263/24[35]⟨36⟩⟨23⟩^3[23]^3⟨24⟩[13]-863/24⟨46⟩[45]⟨23⟩^3[23]^3⟨24⟩[13]+167/24[35]⟨46⟩⟨23⟩^3[23]^2⟨24⟩[13][24]-3/2⟨14⟩^3⟨46⟩[45]⟨24⟩[14]^3[13]-3/2⟨36⟩⟨14⟩^3[45]⟨24⟩[14]^2[13]^2+151/24⟨36⟩[45]⟨23⟩^2[23]^3⟨24⟩^2[13]+1/4[35]⟨46⟩⟨34⟩[34]⟨23⟩^3[23]^2[13]+3/4[45]⟨26⟩⟨23⟩^2[23]^3⟨24⟩^2[12]-317/24[25]⟨26⟩⟨23⟩^2[23]^2⟨24⟩^2[13][24]-1[35]⟨26⟩⟨23⟩^2[23]^2⟨24⟩^2[12][24]-2[35]⟨36⟩⟨23⟩^2[23]^2⟨24⟩^2[13][24]-71/6[35]⟨46⟩⟨23⟩^2[23]⟨24⟩^2[13][24]^2+5/6⟨12⟩[35]⟨36⟩⟨34⟩⟨23⟩^2[23]^2[13]^2-1/6⟨12⟩⟨46⟩⟨34⟩[45]⟨23⟩^2[23]^2[13]^2+101/24⟨12⟩⟨36⟩[25]⟨23⟩^2[23]^2⟨24⟩[13]^2-689/24⟨12⟩[25]⟨26⟩⟨23⟩^2[23]^2⟨24⟩[13][12]+1/4⟨12⟩[35]⟨26⟩⟨23⟩^2[23]^2⟨24⟩[12]^2-839/24⟨12⟩⟨46⟩[45]⟨23⟩^2[23]^2⟨24⟩[13][12]-197/24⟨12⟩⟨36⟩⟨34⟩[45]⟨23⟩[23]^2⟨24⟩[13]^2-587/12[35]⟨36⟩⟨34⟩^3[34]^3⟨24⟩[13]+182/3⟨12⟩[35]⟨36⟩⟨34⟩^3[34]^2[13]^2+182/3⟨12⟩⟨46⟩⟨34⟩^3[34]^2[45][13]^2+665/8⟨12⟩[35]⟨36⟩⟨34⟩^2[34]^2⟨24⟩[13][12]-587/12⟨46⟩⟨34⟩^3[34]^3[45]⟨24⟩[13]+50⟨36⟩⟨34⟩^2[34]^2[45][23]⟨24⟩^2[13]-179/8⟨46⟩⟨34⟩[34]^2[45]⟨23⟩[23]⟨24⟩^2[12]-1427/24⟨13⟩⟨46⟩⟨34⟩^2[34]^2[45]⟨24⟩[13]^2+887/4[25]⟨26⟩⟨24⟩^4[13][24]^3+1/4[35]⟨26⟩⟨24⟩^4[12][24]^3+737/24⟨13⟩⟨46⟩[34]^2[45]⟨24⟩^3[12]^2+2041/24[35]⟨13⟩⟨36⟩[34]^2⟨24⟩^3[12]^2+2281/24⟨13⟩⟨46⟩⟨34⟩[34]^2[45]⟨24⟩^2[13][12]-523/24[35]⟨13⟩⟨36⟩⟨34⟩[34]^2⟨24⟩^2[13][12]-253/24[35]⟨13⟩⟨36⟩⟨34⟩^2[34]^2⟨24⟩[13]^2+617/12[35]⟨46⟩⟨34⟩^2[34]^3⟨23⟩⟨24⟩[12]-2327/24[35]⟨36⟩⟨34⟩^2[34]^2⟨24⟩^2[13][24]-617/12[35]⟨46⟩⟨34⟩^2[34]^2⟨24⟩^2[14][24]+551/12⟨36⟩⟨14⟩⟨34⟩^2[34]^2[45]⟨24⟩[13]^2-587/12[35]⟨36⟩⟨14⟩⟨34⟩^2[34]^2⟨24⟩[14][13]-379/6⟨36⟩⟨14⟩⟨34⟩[34]^2[45]⟨24⟩^2[13][12]+5/4⟨36⟩⟨14⟩[34]^2[45]⟨24⟩^3[12]^2+587/12[35]⟨13⟩⟨46⟩⟨34⟩^2[34]^2⟨24⟩[14][13]-617/12⟨12⟩[35]⟨46⟩⟨34⟩^2[34]^2⟨24⟩[14][12]-383/8⟨13⟩⟨36⟩⟨14⟩[34][45]⟨24⟩^2[13]^2[12]+127/4[35]⟨13⟩^2⟨36⟩[34]⟨24⟩^2[13]^2[12]+797/24[35]⟨13⟩^2⟨46⟩[34]⟨24⟩^2[14][13][12]+5/12[35]⟨13⟩^2[34]⟨26⟩⟨24⟩^2[13][12]^2-1469/24⟨13⟩^2⟨46⟩[34][45]⟨24⟩^2[13]^2[12]-4637/24⟨13⟩^2⟨46⟩⟨34⟩[34][45]⟨24⟩[13]^3-4663/24[35]⟨13⟩^2⟨36⟩⟨34⟩[34]⟨24⟩[13]^3+67/12[35]⟨13⟩^2⟨46⟩[34]⟨23⟩⟨24⟩[13]^2[12]-505/24[35]⟨13⟩⟨46⟩[34]^2⟨23⟩⟨24⟩^2[12]^2+467/6⟨12⟩^2[35]⟨13⟩⟨46⟩⟨23⟩[13]^2[12]^2-617/12⟨12⟩^3[35]⟨46⟩⟨23⟩[13][12]^3-36⟨12⟩^3⟨46⟩[45]⟨24⟩[13][12]^3-725/12⟨12⟩^3[35]⟨46⟩⟨24⟩[14][12]^3+205/24⟨12⟩^3[35]⟨36⟩⟨24⟩[13][12]^3-7⟨12⟩^2[35]⟨13⟩⟨26⟩⟨24⟩[13][12]^3+777/8⟨12⟩[35]⟨13⟩^2⟨26⟩⟨24⟩[13]^2[12]^2-341/4⟨12⟩[35]⟨13⟩^2⟨46⟩⟨24⟩[14][13]^2[12]+149/12⟨12⟩^2[35]⟨13⟩⟨46⟩⟨24⟩[14][13][12]^2+85/3⟨12⟩^2⟨13⟩⟨46⟩[45]⟨24⟩[13]^2[12]^2+4263/8⟨12⟩⟨13⟩^2⟨46⟩[45]⟨24⟩[13]^3[12]+1777/12⟨12⟩[35]⟨13⟩^2⟨36⟩⟨24⟩[13]^3[12]-1351/24⟨12⟩^2[35]⟨13⟩⟨36⟩⟨24⟩[13]^2[12]^2+793/12⟨12⟩^2⟨13⟩⟨36⟩[25]⟨24⟩[13]^3[12]-1033/12⟨12⟩⟨13⟩^2⟨36⟩[25]⟨24⟩[13]^4-1627/12⟨12⟩⟨13⟩^2⟨46⟩[25]⟨24⟩[14][13]^3+445/12⟨12⟩^2⟨13⟩⟨46⟩[25]⟨24⟩[14][13]^2[12]+1991/24⟨12⟩^2⟨13⟩[25]⟨26⟩⟨24⟩[13]^2[12]^2-2007/8⟨12⟩⟨13⟩⟨14⟩[25]⟨26⟩⟨24⟩[14][13]^2[12]-82⟨12⟩⟨13⟩⟨14⟩⟨46⟩[25]⟨24⟩[14]^2[13]^2-319/2⟨12⟩⟨13⟩⟨36⟩⟨14⟩[25]⟨24⟩[14][13]^3-95/8⟨12⟩⟨13⟩⟨36⟩⟨14⟩[45]⟨24⟩[13]^3[12]-307/24⟨13⟩⟨36⟩⟨14⟩^2[45]⟨24⟩[14][13]^3+548/3⟨13⟩^2⟨36⟩⟨14⟩[45]⟨24⟩[13]^4-1535/12⟨12⟩[35]⟨13⟩⟨36⟩⟨14⟩⟨24⟩[14][13]^2[12]-1149/8⟨12⟩[35]⟨13⟩⟨14⟩⟨46⟩⟨24⟩[14]^2[13][12]-3/2[35]⟨13⟩⟨14⟩^2⟨46⟩⟨24⟩[14]^3[13]-307/24[35]⟨13⟩^2⟨14⟩⟨46⟩⟨24⟩[14]^2[13]^2+2081/24⟨12⟩⟨13⟩⟨14⟩[45]⟨26⟩⟨24⟩[13]^2[12]^2-255/8⟨12⟩^2⟨13⟩⟨36⟩⟨14⟩[12][13]^3[15]+1/12⟨12⟩⟨13⟩⟨36⟩⟨14⟩^2[14][13]^3[15]+451/12⟨12⟩⟨13⟩⟨36⟩[25]⟨24⟩^2[13]^3[24]+122⟨12⟩⟨13⟩⟨46⟩[25]⟨24⟩^2[14][13]^2[24]+16/3⟨12⟩⟨13⟩⟨46⟩[45]⟨24⟩^2[13]^2[12][24]+149/12⟨12⟩⟨13⟩[25]⟨26⟩⟨24⟩^2[13]^2[12][24]+539/12⟨13⟩[25]⟨26⟩⟨24⟩^3[13]^2[24]^2-283/24⟨13⟩⟨46⟩[45]⟨24⟩^3[13]^2[24]^2+904/3⟨13⟩⟨14⟩⟨46⟩[45]⟨24⟩^2[14][13]^2[24]+941/24⟨13⟩⟨36⟩⟨14⟩[45]⟨24⟩^2[13]^3[24]-184/3⟨13⟩⟨14⟩[45]⟨26⟩⟨24⟩^2[13]^2[12][24]+5345/24⟨13⟩⟨14⟩[25]⟨26⟩⟨24⟩^2[14][13]^2[24]+4805/24⟨13⟩^2[25]⟨26⟩⟨24⟩^2[13]^3[24]+3567/8⟨13⟩^2⟨46⟩[45]⟨24⟩^2[13]^3[24]+773/6⟨46⟩[45]⟨24⟩^4[13][24]^3+509/24⟨46⟩[34][45]⟨24⟩^4[12][24]^2-1/6⟨13⟩⟨46⟩[34][45]⟨24⟩^3[13][12][24]+24[35]⟨13⟩⟨46⟩[34]⟨24⟩^3[14][12][24]-797/24[35]⟨13⟩⟨36⟩[34]⟨24⟩^3[13][12][24]+749/24[35]⟨13⟩[34]⟨26⟩⟨24⟩^3[12]^2[24]+413/8[35]⟨13⟩⟨46⟩[34]⟨23⟩⟨24⟩^2[13][12][24]+19/4[35]⟨13⟩⟨46⟩⟨34⟩[34]⟨23⟩⟨24⟩[13]^2[24]+165/8[35]⟨46⟩⟨24⟩^4[14][24]^3+1465/24[35]⟨36⟩⟨24⟩^4[13][24]^3+3911/24[35]⟨46⟩⟨23⟩⟨24⟩^3[13][24]^3+496/3[35]⟨36⟩⟨23⟩[23]⟨24⟩^3[13][24]^2-637/12⟨46⟩[45]⟨23⟩[23]⟨24⟩^3[13][24]^2-1651/24⟨14⟩⟨46⟩[45]⟨24⟩^3[14][13][24]^2+92⟨36⟩⟨14⟩[45]⟨24⟩^3[13]^2[24]^2+2689/24[35]⟨36⟩⟨14⟩^2⟨24⟩^2[14]^2[13][24]-28/3⟨36⟩⟨14⟩^2[45]⟨24⟩^2[14][13]^2[24]+1499/12⟨36⟩[45][23]⟨24⟩^4[13][24]^2-3847/24[35]⟨36⟩⟨14⟩⟨24⟩^3[14][13][24]^2+4331/24⟨14⟩^2⟨46⟩[45]⟨24⟩^2[14]^2[13][24]+449/4⟨14⟩^2[25]⟨26⟩⟨24⟩^2[14]^2[13][24]+1/6⟨12⟩⟨46⟩[25]⟨23⟩^3[23]^2[13]^2+1/12⟨12⟩⟨13⟩⟨36⟩⟨14⟩⟨34⟩[45][13]^4-1625/24⟨12⟩[35]⟨13⟩⟨14⟩⟨26⟩⟨24⟩[14][13][12]^2-337/12⟨12⟩⟨36⟩⟨14⟩^2[25]⟨24⟩[14]^2[13]^2-1989/8⟨12⟩[35]⟨36⟩⟨14⟩^2⟨24⟩[14]^2[13][12]+311/4⟨12⟩⟨36⟩⟨14⟩^2[45]⟨24⟩[14][13]^2[12]-2467/24⟨12⟩⟨14⟩^2⟨46⟩[25]⟨24⟩[14]^3[13]+767/24⟨12⟩[35]⟨14⟩^2⟨26⟩⟨24⟩[14]^2[12]^2-1043/8⟨12⟩⟨14⟩^2[45]⟨26⟩⟨24⟩[14][13][12]^2+749/24⟨12⟩^2⟨36⟩⟨14⟩[25]⟨24⟩[14][13]^2[12]+527/6⟨12⟩^3⟨46⟩[25]⟨23⟩[13]^2[12]^2-123/8⟨12⟩^3⟨46⟩⟨34⟩[45][13]^2[12]^2-1/4⟨12⟩^3[35]⟨46⟩⟨34⟩[14][13][12]^2+757/24⟨12⟩^3⟨46⟩⟨34⟩[25][14][13]^2[12]-130/3⟨12⟩^2⟨36⟩⟨14⟩[45]⟨24⟩[13]^2[12]^2-689/12⟨12⟩^2⟨14⟩⟨46⟩[45]⟨24⟩[14][13][12]^2+1345/24⟨12⟩^2[35]⟨14⟩⟨46⟩⟨24⟩[14]^2[12]^2+289/8⟨12⟩^2[35]⟨14⟩⟨26⟩⟨24⟩[14][12]^3+11/4⟨12⟩^2⟨14⟩[45]⟨26⟩⟨24⟩[13][12]^3+1171/24⟨12⟩^2[35]⟨36⟩⟨14⟩⟨24⟩[14][13][12]^2+67⟨12⟩^2⟨14⟩⟨46⟩[25]⟨24⟩[14]^2[13][12]+21/4⟨12⟩^3⟨46⟩[25]⟨24⟩[14][13][12]^2+1333/24⟨12⟩^2⟨14⟩⟨46⟩⟨34⟩[45][14][13]^2[12]-763/24⟨12⟩^2⟨36⟩⟨14⟩⟨34⟩[45][13]^3[12]-95/6⟨12⟩⟨14⟩^2⟨46⟩⟨34⟩[45][14]^2[13]^2-95/6⟨12⟩⟨36⟩⟨14⟩^2⟨34⟩[45][14][13]^3+191/12⟨12⟩⟨13⟩⟨14⟩⟨46⟩⟨34⟩[45][14][13]^3-88⟨12⟩^2⟨13⟩⟨46⟩⟨34⟩[25][14][13]^3-193/12⟨12⟩^2⟨14⟩⟨46⟩⟨34⟩[25][14]^2[13]^2+757/24⟨12⟩^2⟨36⟩⟨14⟩⟨34⟩[25][14][13]^3+299/8⟨14⟩^2[45]⟨26⟩⟨24⟩^2[14][13][12][24]+9/4⟨12⟩^2⟨46⟩[25]⟨23⟩⟨24⟩[13]^2[12][24]-299/3⟨12⟩^2⟨46⟩[45]⟨24⟩^2[13][12]^2[24]+315/8⟨12⟩^2⟨46⟩[25]⟨24⟩^2[14][13][12][24]-177/8⟨12⟩^2⟨36⟩[25]⟨24⟩^2[13]^2[12][24]-325/6⟨12⟩⟨46⟩[25]⟨24⟩^3[14][13][24]^2+101/6⟨12⟩⟨36⟩[25]⟨24⟩^3[13]^2[24]^2-281/6⟨12⟩^2[25]⟨26⟩⟨24⟩^2[13][12]^2[24]+539/12⟨12⟩[25]⟨26⟩⟨24⟩^3[13][12][24]^2-1939/24⟨12⟩^2[35]⟨46⟩⟨24⟩^2[14][12]^2[24]+149/4⟨12⟩⟨36⟩⟨14⟩[45]⟨24⟩^2[13]^2[12][24]-166⟨12⟩⟨14⟩⟨46⟩[45]⟨24⟩^2[14][13][12][24]+311/3⟨12⟩⟨14⟩[45]⟨26⟩⟨24⟩^2[13][12]^2[24]-503/24⟨12⟩^2⟨46⟩[34][45]⟨24⟩^2[12]^3+289/8⟨12⟩^2[35]⟨36⟩[34]⟨24⟩^2[12]^3+9/8⟨13⟩⟨14⟩⟨46⟩[34][45]⟨24⟩^2[14][13][12]-51/8⟨12⟩^2⟨36⟩[45][23]⟨24⟩^2[13][12]^2+31/3⟨13⟩⟨36⟩[45]⟨23⟩[23]^2⟨24⟩^2[13]^2+481/3⟨13⟩^2⟨36⟩[45][23]⟨24⟩^2[13]^3-1/24⟨13⟩^2[45]⟨26⟩[23]⟨24⟩^2[13]^2[12]+253/24[35]⟨13⟩^2⟨46⟩⟨34⟩[34]⟨24⟩[14][13]^2+43/3[35]⟨13⟩⟨46⟩⟨34⟩[34]^2⟨23⟩⟨24⟩[13][12]-781/12[35]⟨13⟩^2⟨46⟩⟨24⟩^2[14][13]^2[24]+343/6⟨12⟩[35]⟨13⟩⟨36⟩⟨34⟩⟨24⟩[13]^3[24]+35/12⟨12⟩[35]⟨36⟩⟨34⟩⟨24⟩^2[13]^2[24]^2+1055/12⟨12⟩[35]⟨46⟩⟨34⟩⟨24⟩^2[14][13][24]^2-177/8⟨12⟩^2⟨36⟩⟨34⟩[25]⟨24⟩[13]^3[24]-3907/24⟨12⟩^2⟨46⟩⟨34⟩[25]⟨24⟩[14][13]^2[24]+163/8⟨12⟩^2⟨36⟩⟨34⟩[25]⟨23⟩[23][13]^3+7/4⟨12⟩^2[35]⟨36⟩⟨34⟩⟨23⟩[23][13]^2[12]+255/8⟨12⟩^2⟨46⟩⟨34⟩[45]⟨23⟩[23][13]^2[12]+118/3⟨12⟩^2⟨36⟩[25]⟨23⟩[23]⟨24⟩[13]^2[12]-351/4⟨12⟩^2[35]⟨14⟩⟨46⟩⟨34⟩[14]^2[13][12]+463/6⟨12⟩^2[35]⟨13⟩⟨46⟩⟨34⟩[14][13]^2[12]+503/24⟨12⟩^2⟨13⟩⟨36⟩⟨34⟩[25][13]^4-95/6⟨12⟩[35]⟨13⟩⟨14⟩⟨46⟩⟨34⟩[14]^2[13]^2+589/24⟨12⟩^2[35]⟨46⟩[34]⟨23⟩⟨24⟩[12]^3+1/4⟨12⟩^2[35]⟨26⟩⟨23⟩[23]⟨24⟩[12]^3-1/4[45]⟨26⟩[23]⟨24⟩^4[12][24]^2-737/24⟨36⟩[34][45][23]⟨24⟩^4[12][24]-79/4⟨36⟩[45]⟨23⟩[23]^2⟨24⟩^3[13][24]-1/4[45]⟨26⟩⟨23⟩[23]^2⟨24⟩^3[12][24]+169/8⟨36⟩[34][45]⟨23⟩[23]^2⟨24⟩^3[12]+3929/24[25]⟨26⟩⟨23⟩[23]⟨24⟩^3[13][24]^2+743/24[35]⟨36⟩[34]⟨24⟩^4[12][24]^2-11/12⟨46⟩[34][45]⟨23⟩^2[23]^2⟨24⟩^2[12]-275/3⟨46⟩⟨34⟩[34][45]⟨24⟩^3[13][24]^2+1321/24[35]⟨46⟩⟨34⟩[34]⟨24⟩^3[14][24]^2+299/8⟨36⟩⟨34⟩[34][45]⟨23⟩[23]^2⟨24⟩^2[13]-71/8⟨13⟩[45]⟨23⟩⟨26⟩[23]^2⟨24⟩^2[13][12]+763/12⟨13⟩⟨36⟩[45][23]⟨24⟩^3[13]^2[24]+265/6⟨13⟩[45]⟨26⟩[23]⟨24⟩^3[13][12][24]-4105/24⟨13⟩⟨46⟩⟨34⟩[34][45]⟨24⟩^2[13]^2[24]-397/24[35]⟨13⟩⟨36⟩⟨34⟩[34]⟨24⟩^2[13]^2[24]+1763/24[35]⟨13⟩⟨46⟩⟨34⟩[34]⟨24⟩^2[14][13][24]-52/3⟨46⟩⟨34⟩^2[34]^2[45]⟨24⟩^2[13][24]-91/6⟨13⟩⟨36⟩[34][45][23]⟨24⟩^3[13][12]-763/12⟨13⟩⟨36⟩⟨34⟩[34][45][23]⟨24⟩^2[13]^2-5441/24[35]⟨36⟩⟨34⟩[34]⟨24⟩^3[13][24]^2+707/24⟨46⟩⟨34⟩[34]^2[45]⟨24⟩^3[12][24]+311/6[35]⟨36⟩⟨34⟩[34]^2⟨24⟩^3[12][24]+2965/24[35]⟨46⟩⟨34⟩[34]⟨23⟩⟨24⟩^2[13][24]^2-1321/24[35]⟨46⟩⟨34⟩[34]^2⟨23⟩⟨24⟩^2[12][24]+5/4[35]⟨36⟩⟨14⟩⟨34⟩[34]^2⟨24⟩^2[14][12]-503/12⟨12⟩⟨13⟩⟨46⟩⟨34⟩[45]⟨24⟩[13]^3[24]+503/24⟨12⟩^2⟨36⟩⟨34⟩^2[45][23][13]^3-55/12⟨12⟩^2⟨36⟩⟨34⟩[45][23]⟨24⟩[13]^2[12]+101/6⟨12⟩⟨36⟩[45]⟨23⟩[23]^2⟨24⟩^2[13][12]+3337/24[35]⟨13⟩⟨36⟩⟨14⟩[34]⟨24⟩^2[14][13][12]-767/24⟨13⟩[34][45]⟨26⟩[23]⟨24⟩^3[12]^2-161/8[35]⟨36⟩[34]⟨23⟩[23]⟨24⟩^3[12][24]+583/8⟨46⟩[34][45]⟨23⟩[23]⟨24⟩^3[12][24]+1207/12⟨36⟩⟨34⟩[34][45][23]⟨24⟩^3[13][24]-257/12⟨12⟩[35]⟨13⟩⟨36⟩[34]⟨24⟩^2[13][12]^2-295/8⟨12⟩[35]⟨13⟩[34]⟨26⟩⟨24⟩^2[12]^3+119/24⟨12⟩⟨13⟩⟨46⟩[34][45]⟨24⟩^2[13][12]^2-2881/24⟨12⟩[35]⟨13⟩⟨46⟩[34]⟨24⟩^2[14][12]^2+643/24⟨12⟩⟨36⟩⟨34⟩^2[34][45][23]⟨24⟩[13]^2+5/4⟨14⟩⟨46⟩⟨34⟩[34]^2[45]⟨24⟩^2[14][12]-182/3⟨12⟩⟨36⟩⟨14⟩⟨34⟩^2[34][45][13]^3+153/2⟨12⟩[35]⟨36⟩⟨14⟩⟨34⟩^2[34][14][13]^2+95/6⟨12⟩⟨14⟩⟨46⟩⟨34⟩^2[34][45][14][13]^2-10⟨12⟩^2⟨46⟩⟨34⟩^2[34][45][13]^2[12]-1529/24⟨12⟩^2[35]⟨46⟩⟨34⟩^2[34][14][13][12]+727/12⟨12⟩⟨13⟩⟨46⟩⟨34⟩^2[34][45][13]^3+1/12⟨12⟩[35]⟨13⟩⟨46⟩⟨34⟩[34]⟨23⟩[13]^2[12]-583/24⟨12⟩[35]⟨46⟩⟨34⟩^2[34]^2⟨23⟩[13][12]-5/4[35]⟨13⟩⟨14⟩⟨46⟩[34]⟨24⟩^2[14]^2[12]-767/24⟨12⟩[35]⟨36⟩⟨34⟩[34]^2⟨24⟩^2[12]^2+1/4⟨12⟩[35]⟨46⟩⟨34⟩[34]^2⟨23⟩⟨24⟩[12]^2-1733/24[35]⟨46⟩[34]⟨23⟩⟨24⟩^3[12][24]^2+293/24[35]⟨36⟩⟨34⟩^2[34]^2⟨23⟩[23]⟨24⟩[13]-1/12⟨12⟩[35]⟨13⟩⟨36⟩⟨34⟩^2[34][13]^3-182/3⟨12⟩[35]⟨13⟩⟨46⟩⟨34⟩^2[34][14][13]^2+351/4⟨12⟩^2[35]⟨46⟩⟨34⟩[34]⟨24⟩[14][12]^2-1969/24⟨12⟩[35]⟨13⟩⟨46⟩⟨24⟩^2[14][13][12][24]+308/3⟨12⟩^2[35]⟨46⟩⟨34⟩⟨24⟩[14][13][12][24]+767/24[35]⟨14⟩^2⟨26⟩⟨24⟩^2[14]^2[12][24]-1345/24[35]⟨14⟩⟨46⟩⟨24⟩^3[14]^2[24]^2+4727/24⟨12⟩⟨14⟩⟨46⟩[25]⟨24⟩^2[14]^2[13][24]-357/4⟨12⟩[35]⟨14⟩⟨46⟩⟨34⟩⟨24⟩[14]^2[13][24]+1319/12⟨12⟩[35]⟨36⟩⟨14⟩⟨34⟩⟨24⟩[14][13]^2[24]-2047/24⟨12⟩⟨36⟩⟨14⟩⟨34⟩[45]⟨24⟩[13]^3[24]-569/4[35]⟨13⟩⟨14⟩⟨46⟩⟨24⟩^2[14]^2[13][24]-14/3⟨12⟩[35]⟨13⟩⟨26⟩⟨24⟩^2[13][12]^2[24]+287/8⟨12⟩[35]⟨14⟩⟨26⟩⟨24⟩^2[14][12]^2[24]+5/4[35]⟨36⟩⟨14⟩^2[34]⟨24⟩^2[14]^2[12]+253/24⟨13⟩⟨36⟩⟨14⟩⟨34⟩[34][45]⟨24⟩[13]^3-1/4[35]⟨13⟩⟨46⟩⟨23⟩^3[23]^2[13]^2-1/4[35]⟨46⟩[34]⟨23⟩^3[23]^2⟨24⟩[12]}{⟨12⟩[13]⟨24⟩[34]⟨56⟩[56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[13]⟨26⟩^2(9/2⟨34⟩[13]⟨14⟩[24]+3/2⟨34⟩[23]⟨13⟩[13]-6⟨14⟩⟨13⟩[13][12]+3/2⟨34⟩^2[23][34]+3⟨34⟩⟨24⟩[23][24]+3/2⟨34⟩[23]^2⟨23⟩+3/2⟨14⟩^2[14][12]+3⟨24⟩⟨14⟩[12][24]+9/2⟨34⟩[34]⟨14⟩[12])}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩(-17/24⟨12⟩⟨36⟩⟨34⟩[34]⟨23⟩[23][13]^2-5/8⟨12⟩⟨36⟩⟨34⟩^2[34]^2[13]^2-5/8⟨12⟩⟨46⟩⟨34⟩^2[34]^2[14][13]-4/3⟨12⟩⟨36⟩⟨34⟩[34]⟨24⟩[13]^2[24]+5/8⟨36⟩⟨34⟩^2[34]^3⟨24⟩[13]-5/8⟨12⟩⟨36⟩[34]⟨24⟩^2[13][12][24]+19/12⟨36⟩⟨13⟩^2[34]⟨24⟩[13]^3-7/12⟨13⟩^2⟨26⟩⟨24⟩[13]^3[24]-1/2⟨36⟩[34]^2⟨24⟩^3[12][24]-1/4⟨46⟩[34]⟨24⟩^3[14][24]^2+5/8⟨46⟩⟨34⟩[34]^2⟨24⟩^2[14][24]+1/4⟨36⟩[34]⟨24⟩^3[13][24]^2+5/8⟨14⟩⟨46⟩⟨34⟩[34]^2⟨24⟩[14]^2+5/8⟨36⟩⟨34⟩[34]^2⟨24⟩^2[13][24]+5/8⟨36⟩⟨14⟩⟨34⟩[34]^2⟨24⟩[14][13]+53/24⟨14⟩^2⟨46⟩[34]⟨24⟩[14]^3-5/8⟨14⟩⟨46⟩[34]⟨24⟩^2[14]^2[24]+23/24⟨36⟩⟨14⟩^2[34]⟨24⟩[14]^2[13]+1/24⟨14⟩^2[34]⟨26⟩⟨24⟩[14]^2[12]+7/12⟨26⟩[14]^3[13]⟨14⟩^3-5/8⟨14⟩^2⟨26⟩⟨24⟩[14]^2[13][24]+5/8⟨14⟩[34]⟨26⟩⟨24⟩^2[14][12][24]-5/8⟨13⟩⟨46⟩[34]⟨24⟩^2[14][13][24]+1/4⟨46⟩[34]⟨23⟩^3[23]^2[13]-1/4⟨36⟩[34]⟨23⟩^2[23]^2⟨24⟩[13]+1/2⟨46⟩[34]⟨23⟩^2[23]⟨24⟩[13][24]-5/8⟨12⟩^2⟨14⟩⟨46⟩[14]^2[13][12]-15/8⟨12⟩^3⟨46⟩[14][13][12]^2-15/8⟨12⟩^2⟨23⟩⟨26⟩[23][13][12]^2+5/8⟨12⟩⟨46⟩[34]⟨23⟩^2[23][13][12]+15/8⟨12⟩^2⟨46⟩[34]⟨23⟩[13][12]^2+5/8⟨12⟩⟨14⟩^2⟨26⟩[14]^2[13][12]+15/8⟨12⟩^2⟨14⟩⟨26⟩[14][13][12]^2+9/8⟨13⟩⟨14⟩^2⟨26⟩[14]^2[13]^2+7/12⟨26⟩[13]^4⟨13⟩^3-53/24⟨13⟩^2⟨46⟩[34]⟨23⟩[13]^3-7/12⟨13⟩^2⟨23⟩⟨26⟩[23][13]^3-5/8⟨13⟩⟨26⟩⟨24⟩^2[13]^2[24]^2+7/4⟨13⟩^2⟨14⟩⟨26⟩[14][13]^3-5/8⟨14⟩⟨26⟩⟨24⟩^2[14][13][24]^2+5/8⟨13⟩[34]⟨26⟩⟨24⟩^2[13][12][24]-5/4⟨13⟩⟨14⟩⟨26⟩⟨24⟩[14][13]^2[24]+121/24⟨13⟩⟨14⟩⟨46⟩[34]⟨24⟩[14]^2[13]+61/24⟨13⟩⟨14⟩⟨36⟩[34]⟨24⟩[14][13]^2+1/12⟨13⟩⟨14⟩[34]⟨26⟩⟨24⟩[14][13][12]+5/8⟨12⟩⟨13⟩⟨46⟩⟨24⟩[14][13]^2[24]+5/8⟨12⟩⟨13⟩⟨14⟩⟨46⟩[14]^2[13]^2+5/8⟨12⟩⟨14⟩⟨46⟩⟨24⟩[14]^2[13][24]-15/8⟨12⟩⟨13⟩[34]⟨26⟩⟨24⟩[13][12]^2+15/8⟨12⟩[34]⟨26⟩⟨24⟩^2[12]^2[24]-15/8⟨12⟩⟨26⟩⟨24⟩^2[13][12][24]^2+15/8⟨12⟩^2⟨46⟩⟨24⟩[14][13][12][24]-5/4⟨12⟩⟨14⟩[34]⟨26⟩⟨24⟩[14][12]^2-17/24⟨12⟩⟨46⟩⟨34⟩[34]^2⟨24⟩[14][12]+5/8⟨12⟩^2⟨36⟩⟨14⟩[14][13]^2[12]-5/8⟨12⟩⟨14⟩⟨26⟩⟨24⟩[14][13][12][24]+5/8⟨12⟩⟨13⟩⟨26⟩⟨24⟩[13]^2[12][24]-5/8⟨12⟩^2⟨13⟩⟨46⟩[14][13]^2[12])}{⟨12⟩[34]⟨56⟩⟨2|3+4|1]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[13][35](-5/8⟨12⟩^2⟨14⟩⟨34⟩[14]^2[15]+5/4⟨12⟩^3[12]⟨34⟩[14][15]-15/8[15]⟨12⟩^3⟨23⟩[12]^2-5/8⟨12⟩[25]⟨23⟩^3[23][13]+5/8⟨12⟩[35]⟨23⟩^3[23][12]-5/8⟨12⟩^2⟨34⟩[45]⟨23⟩[13][12]+5/8⟨12⟩^2⟨34⟩[25]⟨23⟩[14][13]-15/8⟨12⟩^2[25]⟨23⟩^2[13][12]+15/8⟨12⟩^2⟨23⟩^2[12]^2[35]+5/4⟨12⟩^2⟨34⟩^2[45][14][13]-5/4⟨34⟩^2⟨12⟩^2[14]^2[35]-5/8⟨12⟩^2⟨13⟩[12]⟨23⟩[13][15]+5/8⟨23⟩^2[35][13]^2⟨13⟩^2+5/8⟨13⟩^2[45]⟨23⟩⟨24⟩[13]^2)}{⟨12⟩[34][56]⟨2|3+4|1]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩[45][15](5/8⟨34⟩^2⟨24⟩[34]^3+5/8⟨12⟩[14]^2[13]⟨14⟩^2-5/4⟨12⟩^2[13]^2⟨13⟩[12]-5/8⟨24⟩^2⟨12⟩[13][24]^2)}{⟨12⟩[34][56]⟨2|3+4|1]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[15][12](-1/4⟨26⟩⟨14⟩[24]+1/4[23]⟨12⟩⟨36⟩-3/4[14]⟨16⟩⟨14⟩-3/4[13]⟨16⟩⟨13⟩)}{⟨12⟩[13][34]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{⟨26⟩⟨16⟩[12](-1/4⟨34⟩[13][24]-1/4[13]⟨13⟩[12]-1/4⟨14⟩[14][12]+1/4[23]⟨23⟩[12])}{⟨12⟩[13][34]⟨56⟩⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{⟨12⟩[12][15](1/4⟨14⟩[12][45]-1/4[14][25]⟨14⟩-1/4⟨12⟩[25][12]-1/4⟨24⟩[25][24]-1/4[23]⟨34⟩[45])}{⟨12⟩[13][34][56]⟨1|5+6|1]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_107.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-6[13]⟨26⟩[35]⟨24⟩^2(s_{124}+s_{134}+s_{23}-s_{14})(s_{124}-s_{134})[34]}{⟨2|1+4|3]^5}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩[24][13]^2[35](s_{124}-s_{134})⟨12⟩(12[12]⟨24⟩⟨13⟩+6⟨14⟩⟨34⟩[14]+6⟨23⟩[23]⟨34⟩+12[34]⟨34⟩^2)}{⟨2|1+4|3]^4Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩[13][35](6⟨24⟩^2[24]^2-6[13]⟨13⟩⟨24⟩[24]+6⟨12⟩[13][12]⟨13⟩+12⟨12⟩^2[12]^2-12⟨12⟩[12][34]⟨34⟩+18⟨12⟩[12]⟨24⟩[24])}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{9/8(s_{13}+s_{23}+s_{34})(s_{13}-s_{24})⟨26⟩[35]s_{14}⟨4|2+3|1](s_{124}-s_{134})(s_{25}+s_{26}+s_{35}+s_{36})}{⟨2|1+4|3]^3Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{[35]⟨26⟩⟨4|2+3|1](-30[13][24]⟨12⟩⟨34⟩^2[34]+6⟨12⟩[12][34]^2⟨34⟩^2+24[13][24]⟨12⟩^2[12]⟨34⟩-24[34]^3⟨34⟩^3-9⟨23⟩[34]^2[23]⟨34⟩^2-9⟨14⟩[34]^2⟨34⟩^2[14]+42⟨12⟩[12]⟨24⟩^2[24]^2+18⟨24⟩^3[24]^3+9⟨23⟩[23]⟨24⟩^2[24]^2+9⟨14⟩[13]^2[14]⟨13⟩^2)}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[35]⟨26⟩(s_{124}-s_{134})(15/2⟨14⟩[14][12]⟨34⟩⟨24⟩[34]-18[12][34]^2⟨34⟩^2⟨24⟩+3[24][12]⟨34⟩⟨24⟩^2[34]+39[13][24]⟨34⟩^2⟨24⟩[34]+33/2⟨14⟩[13][14]⟨34⟩^2[34]-36[13]^2[34]⟨34⟩^2⟨13⟩+6[12]⟨24⟩^3[24]^2-3⟨14⟩[24][14][12]⟨24⟩^2-12[13][23][12]⟨24⟩⟨13⟩⟨23⟩-9[13]^2[23]⟨34⟩⟨13⟩⟨23⟩-9[23]⟨12⟩[12]^2⟨24⟩⟨23⟩)}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨26⟩(s_{13}-s_{24})(-4⟨23⟩^2⟨26⟩[23]^3+4⟨26⟩[23]^2[24]⟨24⟩⟨23⟩-6⟨14⟩[13]⟨26⟩[24]^2⟨24⟩-4⟨26⟩[23]⟨24⟩^2[24]^2-6⟨16⟩[13]^3⟨13⟩^2)}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩⟨24⟩(-6⟨12⟩[12]^2⟨16⟩[13]-30⟨14⟩[13][14][12]⟨16⟩+102⟨12⟩[12]^2[23]⟨26⟩-46⟨26⟩[23][24][12]⟨24⟩-76[13][23]⟨26⟩[12]⟨13⟩-84⟨14⟩[13]⟨26⟩[24][12]-72⟨14⟩[12]^2[34]⟨26⟩+2[13][23]⟨12⟩[12]⟨36⟩-76⟨14⟩[13]^2⟨36⟩[24]+78⟨14⟩[13][12]⟨36⟩[34]-72[13][23][24]⟨24⟩⟨36⟩+2⟨14⟩[13]⟨46⟩[24][14]+28⟨14⟩⟨46⟩[14][12][34]+62⟨23⟩[13][23]^2⟨36⟩-2⟨23⟩[12][23]^2⟨26⟩+68[13]⟨46⟩[23][24]⟨23⟩+6⟨46⟩[23][12]⟨23⟩[34]+12[13]⟨46⟩[24]⟨12⟩[12]+6[13]⟨46⟩⟨24⟩[24]^2)}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[13]⟨16⟩⟨24⟩(2[13]^2⟨36⟩⟨13⟩+2[13]⟨46⟩[14]⟨13⟩+2[13][34]⟨34⟩⟨36⟩+2⟨46⟩[34]⟨34⟩[14])}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[12][35]⟨24⟩^2[45](6⟨12⟩[12]+12⟨24⟩[24])}{[56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{6[23][35]^2[12]⟨24⟩⟨23⟩^2}{[56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})⟨4|2+3|1](3[13]^2[35]⟨26⟩⟨13⟩^2-15/4⟨26⟩[35][12]⟨24⟩⟨13⟩[34]+3⟨14⟩[13]^2⟨26⟩[45]⟨13⟩-15/4⟨26⟩[23][24][45]⟨24⟩^2-15/4⟨14⟩[13]⟨26⟩[24][45]⟨24⟩-3⟨14⟩[35][14]⟨24⟩⟨36⟩[34]+15/4⟨46⟩[23][45]⟨24⟩⟨23⟩[34]-15/4[23][45]⟨24⟩^2⟨36⟩[34]+3/4⟨12⟩^2[12]^2[35]⟨26⟩+3/4⟨46⟩⟨12⟩^2[35][14][12])}{Δ_{14|23|56}^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2]⟨4|2+3|1](s_{124}-s_{134})(-3/2⟨26⟩[35][12]⟨24⟩⟨13⟩[34]+3/4⟨46⟩[35][14]⟨24⟩⟨13⟩[34]-3/2⟨14⟩⟨46⟩⟨12⟩[35][14]^2+3/4⟨14⟩[13]⟨26⟩[24][45]⟨24⟩-3/2⟨26⟩[23]^2[45]⟨24⟩⟨23⟩)}{Δ_{14|23|56}^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[13]⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(s_{124}-s_{134})(-3/8⟨46⟩[35]⟨34⟩⟨23⟩[34]+3/8[35]⟨34⟩⟨24⟩⟨36⟩[34]+9/8[13]⟨46⟩[35]⟨13⟩⟨23⟩-27/8⟨14⟩[13]⟨26⟩⟨13⟩[15]+3/8⟨14⟩⟨26⟩⟨12⟩[12][15]+3/8⟨14⟩[35][14]⟨24⟩⟨36⟩+21/8[13][35]⟨13⟩⟨24⟩⟨36⟩)}{Δ_{14|23|56}^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{25}+s_{26}+s_{35}+s_{36})⟨4|2+3|1](s_{124}-s_{134})(-9/4⟨46⟩[24]⟨12⟩[35][14]⟨34⟩+9/4⟨14⟩[13]⟨26⟩[45][12]⟨13⟩)}{Δ_{14|23|56}^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{5/2⟨46⟩[35][12]^2⟨24⟩⟨13⟩⟨23⟩[34]-39/2⟨46⟩⟨12⟩^2[35][12]^3⟨23⟩-31[13]^2⟨46⟩[35][12]⟨13⟩^2⟨23⟩+97/2[13]^3⟨46⟩⟨13⟩^2[25]⟨23⟩-4[13]⟨46⟩[24]⟨12⟩[12]⟨24⟩[25]⟨23⟩+269/2[13]⟨46⟩[24][35][12]⟨24⟩⟨13⟩⟨23⟩-75⟨46⟩[24]⟨12⟩[35][12]^2⟨24⟩⟨23⟩+79/2[13]^2⟨46⟩[24][35]⟨34⟩⟨13⟩⟨23⟩-353/2[13]⟨46⟩[24]⟨12⟩[35][12]⟨34⟩⟨23⟩-117/2[13]⟨46⟩[24]^2⟨24⟩^2[25]⟨23⟩+28[13]⟨46⟩[24]^2[35]⟨34⟩⟨24⟩⟨23⟩-275/2[13]⟨46⟩[35][12]⟨34⟩⟨13⟩⟨23⟩[34]+75/2⟨46⟩⟨12⟩[35][12]^2⟨34⟩⟨23⟩[34]-137/2[13]⟨46⟩[24][35]⟨34⟩^2⟨23⟩[34]-61/4⟨46⟩⟨12⟩^2[45][12]^3⟨24⟩+39/2⟨12⟩^2[35][12]^3⟨24⟩⟨36⟩+10[13][24]^2⟨24⟩^3⟨36⟩[25]-7⟨26⟩[24]^2[12]⟨24⟩^3[25]-89/4⟨46⟩[24]^2[14]⟨24⟩^3[25]+61/4⟨46⟩[24]^2[45][12]⟨24⟩^3+4[23][24][45][12]⟨36⟩⟨24⟩^3-3[13][24]^2[35]⟨34⟩⟨36⟩⟨24⟩^2-26[35]⟨13⟩[12]^2⟨24⟩^2⟨36⟩[34]+235/4⟨46⟩[45][12]^2⟨24⟩^2⟨13⟩[34]-157/2⟨14⟩[45][12]^2⟨24⟩^2⟨36⟩[34]+331/2[13]⟨46⟩[35][14][12]⟨24⟩⟨13⟩^2-194⟨14⟩[13][35][14][12]⟨36⟩⟨13⟩⟨24⟩-27⟨14⟩⟨26⟩[35][14][12]^2⟨24⟩⟨13⟩+42⟨14⟩[13]^2[14][25]⟨36⟩⟨13⟩⟨24⟩+102⟨14⟩[13]⟨26⟩[14][12]⟨24⟩⟨13⟩[25]+235/2⟨14⟩[13]^2[45][12]⟨36⟩⟨13⟩⟨24⟩-235/4[13]^2⟨46⟩[45][12]⟨24⟩⟨13⟩^2-79/4[13]^2⟨46⟩[14]⟨24⟩⟨13⟩^2[25]-225/2⟨14⟩[13]⟨26⟩[45][12]^2⟨24⟩⟨13⟩+75⟨14⟩⟨26⟩⟨12⟩[45][12]^3⟨24⟩+13/4⟨46⟩⟨12⟩[35][14][12]^2⟨24⟩⟨13⟩-89/2[13]^2⟨46⟩[35][14]⟨34⟩⟨13⟩^2+57/2⟨14⟩⟨12⟩[35][14][12]^2⟨36⟩⟨24⟩+211/4⟨46⟩⟨12⟩^2[14][12]^2⟨24⟩[25]-75⟨14⟩⟨26⟩⟨12⟩[14][12]^2⟨24⟩[25]+75/2⟨26⟩⟨12⟩^2[12]^3⟨24⟩[25]-116⟨14⟩[13]⟨12⟩[14][12]⟨36⟩⟨24⟩[25]-9⟨46⟩⟨12⟩^2[35][14][12]^2⟨34⟩+30[13][23][35][12]⟨36⟩⟨13⟩⟨24⟩⟨23⟩+9[23]⟨26⟩[35][12]^2⟨24⟩⟨13⟩⟨23⟩-9[23]⟨12⟩[35][12]^2⟨36⟩⟨24⟩⟨23⟩+9⟨46⟩[23]⟨12⟩[35][12]^2⟨23⟩^2}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-42[13][24]^2⟨12⟩[35]⟨34⟩⟨36⟩⟨24⟩+147[13]^2[24]⟨12⟩^2⟨34⟩⟨36⟩[25]-170[13]⟨46⟩[24]⟨12⟩^2[14]⟨34⟩[25]-147[13]⟨46⟩[24]⟨12⟩^2[12][25]⟨23⟩-205[13]⟨12⟩^3[12]^2⟨36⟩[25]-311⟨46⟩⟨12⟩^3[14][12]^2[25]-258⟨12⟩^3[12]^3[35]⟨36⟩+94⟨14⟩[13]⟨12⟩^2[14][12]⟨36⟩[25]-97⟨14⟩⟨46⟩⟨12⟩^2[14]^2[12][25]+97⟨14⟩⟨46⟩⟨12⟩^2[14][45][12]^2+311⟨12⟩^3[12]^3⟨46⟩[45]-98⟨14⟩^2⟨26⟩⟨12⟩[14][45][12]^2-311⟨14⟩⟨26⟩⟨12⟩^2[45][12]^3+151⟨14⟩^2[13]⟨12⟩[14][45][12]⟨36⟩+63⟨14⟩[13]⟨12⟩^2[45][12]^2⟨36⟩+98⟨14⟩^2⟨26⟩⟨12⟩[14]^2[12][25]+311⟨14⟩⟨26⟩⟨12⟩^2[14][12]^2[25]+79⟨14⟩^2⟨12⟩[35][14]^2[12]⟨36⟩-55⟨14⟩⟨12⟩^2[35][14][12]^2⟨36⟩-78⟨14⟩^2⟨26⟩[35][14]^2[12]⟨13⟩-54⟨14⟩^2[13][35][14]^2⟨36⟩⟨13⟩-500[23]⟨12⟩^2[35][12]^2⟨36⟩⟨23⟩+8[13][23]⟨12⟩^2[12]⟨36⟩[25]⟨23⟩-258⟨26⟩[23]⟨12⟩^2[12]^2[25]⟨23⟩-242⟨26⟩[23]^2⟨12⟩[12][25]⟨23⟩^2+242⟨23⟩^3⟨26⟩[25][23]^3+220[23]⟨12⟩^2[45][12]^2⟨36⟩⟨24⟩-98[23]^2⟨12⟩[45][12]⟨36⟩⟨24⟩⟨23⟩-543[13][23]⟨12⟩^2[45][12]⟨34⟩⟨36⟩+90[13][23]^2⟨12⟩[45]⟨34⟩⟨36⟩⟨23⟩-15⟨46⟩[23]⟨12⟩^2[45][12]^2⟨23⟩+187⟨12⟩^2[35][12]^2⟨34⟩⟨36⟩[34]+183⟨46⟩⟨12⟩^2[45][12]^2⟨34⟩[34]-298⟨12⟩[35][12]⟨34⟩^2⟨36⟩[34]^2+340⟨14⟩[13]⟨12⟩[45][12]⟨34⟩⟨36⟩[34]+485[13]⟨12⟩^2[35][12]^2⟨36⟩⟨13⟩+55⟨46⟩⟨12⟩^2[35][14][12]^2⟨13⟩+142⟨14⟩[13]⟨46⟩[35][14]^2⟨13⟩^2+163[13]^2⟨46⟩[35][14]⟨13⟩^3-159⟨14⟩⟨12⟩[35][14][12]⟨34⟩⟨36⟩[34]+54⟨14⟩^2[13]^2[14][45]⟨36⟩⟨13⟩+78⟨14⟩^2[13]⟨26⟩[14][45][12]⟨13⟩+86⟨16⟩[13]^3[15]⟨13⟩^3+76⟨14⟩[13]^3[45]⟨36⟩⟨13⟩^2-76⟨14⟩[13]^2[35][14]⟨36⟩⟨13⟩^2-142⟨14⟩[13]^2⟨46⟩[14][45]⟨13⟩^2+91[13]^3[35]⟨36⟩⟨13⟩^3-72[13]^3⟨46⟩⟨13⟩^3[45]+24⟨14⟩[13]^2⟨26⟩[45][12]⟨13⟩^2+38⟨14⟩[13]⟨26⟩[35][14][12]⟨13⟩^2+88[13]^2⟨26⟩[35][12]⟨13⟩^3-62⟨14⟩[13]^2⟨26⟩[14]⟨13⟩^2[25]-28[13]^2[35]⟨34⟩⟨36⟩⟨13⟩^2[34]+153[13]^2⟨46⟩[45]⟨34⟩⟨13⟩^2[34]+77[13]⟨46⟩[35][14]⟨34⟩⟨13⟩^2[34]+53[13][35]⟨34⟩^2⟨36⟩⟨13⟩[34]^2-92[13]^2⟨46⟩[23][45]⟨13⟩^2⟨23⟩-94[13]^2[23][35]⟨36⟩⟨13⟩^2⟨23⟩-94[13]^2[23]⟨26⟩⟨13⟩^2[25]⟨23⟩-154⟨14⟩[13]^2[45]⟨34⟩⟨36⟩⟨13⟩[34]-37[13]⟨46⟩⟨12⟩[35][14][12]⟨13⟩^2+183[13]^2⟨46⟩⟨12⟩[45][12]⟨13⟩^2-176[13]^2⟨46⟩⟨12⟩[14]⟨13⟩^2[25]+144⟨14⟩[13]^2⟨12⟩[45][12]⟨36⟩⟨13⟩+112[13]⟨46⟩[35][12]⟨13⟩^2⟨23⟩[34]+258⟨26⟩⟨12⟩^2[35][12]^3⟨13⟩+102[13]⟨26⟩⟨12⟩[35][12]^2⟨13⟩^2+330⟨14⟩[13]⟨26⟩⟨12⟩[45][12]^2⟨13⟩+100[13]⟨46⟩[24]⟨12⟩[35][12]⟨13⟩⟨23⟩-73[13]^2[24][35]⟨36⟩⟨13⟩^2⟨24⟩-71[13]⟨46⟩[24][35][14]⟨24⟩⟨13⟩^2-64[13]⟨26⟩[24][35][12]⟨24⟩⟨13⟩^2-254⟨26⟩[24]⟨12⟩[35][12]^2⟨24⟩⟨13⟩+4[13][23]⟨26⟩[35][12]⟨13⟩^2⟨23⟩+234[23]^3[45]⟨24⟩⟨36⟩⟨23⟩^2+62[13][23]^2[45]⟨36⟩⟨13⟩⟨24⟩⟨23⟩-238⟨26⟩[23]^2[35][12]⟨13⟩⟨23⟩^2+242[23]⟨26⟩⟨12⟩[35][12]^2⟨13⟩⟨23⟩+485⟨46⟩⟨12⟩[35][12]^2⟨13⟩⟨23⟩[34]}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})⟨4|2+3|1](135/16[13][24]^2⟨12⟩[35]⟨34⟩⟨36⟩⟨24⟩-605/32[13]^2[24]⟨12⟩^2⟨34⟩⟨36⟩[25]+85/32[13]⟨46⟩[24]⟨12⟩^2[14]⟨34⟩[25]+845/32[13]⟨46⟩[24]⟨12⟩^2[12][25]⟨23⟩+1085/32[13]⟨12⟩^3[12]^2⟨36⟩[25]+65/16[25]⟨12⟩^3[12]^3⟨26⟩-995/32⟨46⟩⟨12⟩^3[14][12]^2[25]-55/16⟨12⟩^3[12]^3[35]⟨36⟩+1205/32⟨14⟩[13]⟨12⟩^2[14][12]⟨36⟩[25]-2295/32⟨14⟩⟨46⟩⟨12⟩^2[14]^2[12][25]+315/8⟨14⟩^3[13][14]^2[45]⟨36⟩-315/8⟨14⟩^3⟨26⟩[14]^2[45][12]-10⟨12⟩^3[12]^3⟨46⟩[45]-2295/32⟨14⟩^2⟨26⟩⟨12⟩[14][45][12]^2+195/32⟨14⟩⟨26⟩⟨12⟩^2[45][12]^3+2295/32⟨14⟩^2[13]⟨12⟩[14][45][12]⟨36⟩+415/16⟨14⟩[13]⟨12⟩^2[45][12]^2⟨36⟩+1035/32⟨14⟩^2⟨26⟩⟨12⟩[14]^2[12][25]-1365/32⟨14⟩⟨26⟩⟨12⟩^2[14][12]^2[25]-315/8⟨14⟩^2⟨12⟩[35][14]^2[12]⟨36⟩-35⟨14⟩⟨12⟩^2[35][14][12]^2⟨36⟩+315/8⟨14⟩^2⟨26⟩[35][14]^2[12]⟨13⟩+45/16[23]⟨12⟩^2[35][12]^2⟨36⟩⟨23⟩-15/4⟨26⟩[23]⟨12⟩^2[12]^2[25]⟨23⟩-255/32[23]⟨12⟩^2[45][12]^2⟨36⟩⟨24⟩+105/16[23]^2⟨12⟩[45][12]⟨36⟩⟨24⟩⟨23⟩-565/32[13][23]⟨12⟩^2[45][12]⟨34⟩⟨36⟩-105/16[13][23]^2⟨12⟩[45]⟨34⟩⟨36⟩⟨23⟩-105/32⟨46⟩[23]⟨12⟩^2[45][12]^2⟨23⟩+5/32⟨12⟩^2[35][12]^2⟨34⟩⟨36⟩[34]+915/32⟨14⟩[13]⟨12⟩[45][12]⟨34⟩⟨36⟩[34]+65/32[13]^2⟨46⟩[35][14]⟨13⟩^3-10⟨16⟩[13]^3[15]⟨13⟩^3-1125/32⟨14⟩[13]^3[45]⟨36⟩⟨13⟩^2+15/32[13]^2⟨26⟩[35][12]⟨13⟩^3-15/4[13]^2⟨46⟩[23][45]⟨13⟩^2⟨23⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{25}+s_{26}+s_{35}+s_{36})⟨4|2+3|1](s_{124}-s_{134})(1085/32⟨14⟩^2[13][14]^2⟨36⟩⟨13⟩[25]+685/16⟨14⟩^2[14][45][12]⟨34⟩⟨36⟩[34]+2175/32⟨14⟩⟨12⟩^2[14][12]^2⟨36⟩[25]-515/96[25]⟨12⟩^3[12]^3⟨36⟩+2295/32⟨14⟩^2⟨12⟩[14][45][12]^2⟨36⟩+765/64⟨14⟩⟨12⟩^2[45][12]^3⟨36⟩-105/16[23]^2[45]⟨34⟩^2⟨36⟩⟨23⟩[34]+5115/64⟨14⟩[45][12]⟨34⟩^2⟨36⟩[34]^2-315/8⟨14⟩^2[14]^2[12]⟨13⟩⟨16⟩[15]-2185/32⟨14⟩^2[35][14]^2[12]⟨36⟩⟨13⟩-1085/32⟨14⟩^2[13][14][45][12]⟨36⟩⟨13⟩+925/32⟨14⟩⟨46⟩[35][14]^2[12]⟨13⟩^2+3445/64⟨14⟩[13][35][14][12]⟨36⟩⟨13⟩^2-775/8⟨14⟩[13]^2[45][12]⟨36⟩⟨13⟩^2+175/32⟨14⟩⟨26⟩[35][14][12]^2⟨13⟩^2+1085/32⟨14⟩⟨46⟩[24][35][14]^2⟨34⟩⟨13⟩+1815/32⟨14⟩[13][24][35][14]⟨34⟩⟨36⟩⟨13⟩-1415/64⟨14⟩[13]^2[24][45]⟨34⟩⟨36⟩⟨13⟩+35/2[24][35][12]⟨34⟩⟨36⟩⟨13⟩⟨24⟩[34]-45/2[13]⟨46⟩[35][14][12]⟨13⟩^3+1005/64[13]^2⟨46⟩[14]⟨13⟩^3[25]+5/2[13]^2[35][12]⟨36⟩⟨13⟩^3+605/96[25][13]^3⟨36⟩⟨13⟩^3-55/32[13]^2⟨46⟩[45][12]⟨13⟩^3+225/16⟨14⟩[13]⟨26⟩[45][12]^2⟨13⟩^2-75/32[13]⟨26⟩[35][12]^2⟨13⟩^3+1105/64⟨14⟩[13]⟨26⟩[14][12]⟨13⟩^2[25]+55/16[13]^2⟨26⟩[12]⟨13⟩^3[25]-55/32⟨46⟩⟨12⟩^2[45][12]^3⟨13⟩+415/32⟨12⟩^2[35][12]^3⟨36⟩⟨13⟩-785/32[13]⟨12⟩^2[12]^2⟨36⟩⟨13⟩[25]-15/16⟨14⟩⟨26⟩⟨12⟩[45][12]^3⟨13⟩+105/32[13]⟨46⟩[24][35][12]⟨13⟩^2⟨23⟩+5/2[13]⟨12⟩[35][12]^2⟨36⟩⟨13⟩^2-15/16⟨26⟩⟨12⟩[35][12]^3⟨13⟩^2+85/32[13][24][35][12]⟨36⟩⟨13⟩^2⟨24⟩-415/32[24]^2[35][12]⟨36⟩⟨13⟩⟨24⟩^2+785/32[13][24]^2⟨13⟩⟨24⟩^2⟨36⟩[25]-45/64[23][24]^2⟨24⟩^2⟨36⟩[25]⟨23⟩-45/32⟨46⟩[23][24]⟨12⟩[12][25]⟨23⟩^2+375/64[23]⟨12⟩^2[12]^2⟨36⟩[25]⟨23⟩-135/32[23]^2⟨12⟩[45][12]⟨34⟩⟨36⟩⟨23⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})(s_{25}+s_{26}+s_{35}+s_{36})(s_{124}-s_{134})(-15/32⟨46⟩[24][35][14]⟨34⟩^3[34]-15/32[23]⟨12⟩[35][12]^2⟨34⟩⟨36⟩⟨23⟩+15/32⟨46⟩⟨12⟩^2[12]^3[25]⟨23⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-4355/3[13]⟨46⟩[24]^3[35]⟨34⟩^2⟨24⟩⟨23⟩-393/4[13]⟨46⟩[24]^2⟨12⟩[35][12]⟨34⟩^2⟨23⟩-297/8[13]⟨46⟩[23][24]^2[35]⟨34⟩^2⟨23⟩^2+6545/36[13]^2⟨46⟩[24]^2⟨12⟩⟨34⟩^2[25]⟨23⟩-9563/72[13]^2⟨46⟩[24]^2[35]⟨34⟩^2⟨13⟩⟨23⟩+15⟨46⟩[23][24][35][12]⟨34⟩^2⟨23⟩^2[34]-2439/16⟨14⟩^2⟨46⟩[24][35][14]^3⟨34⟩^2+28741/576⟨46⟩⟨12⟩^3[12]^4[25]⟨23⟩-105/16⟨46⟩⟨12⟩^2[35][12]^4⟨13⟩⟨23⟩-50987/576[13]⟨46⟩⟨12⟩^2[12]^3⟨13⟩[25]⟨23⟩-765/4⟨46⟩[24]⟨12⟩[35][12]^3⟨24⟩⟨13⟩⟨23⟩+517/8⟨26⟩⟨12⟩[35][12]^4⟨24⟩⟨13⟩^2+7611811/864[13]⟨26⟩⟨12⟩[12]^3⟨24⟩⟨13⟩^2[25]+27299/72⟨26⟩⟨12⟩^2[12]^4⟨24⟩⟨13⟩[25]+150083/288⟨46⟩⟨12⟩^2[14][12]^3⟨24⟩⟨13⟩[25]-228175/216⟨14⟩⟨12⟩^2[14][12]^3⟨36⟩⟨24⟩[25]-4609/16⟨14⟩^2⟨46⟩[14]^3[12]⟨24⟩⟨13⟩[25]+4609/16⟨14⟩^3[14]^3[12]⟨24⟩⟨36⟩[25]-3255/8⟨14⟩^2[13][14]^2[12][25]⟨36⟩⟨13⟩⟨24⟩+649379/144⟨14⟩^2[35][14]^2[12]^2⟨36⟩⟨13⟩⟨24⟩-296605/72⟨14⟩⟨46⟩[35][14]^2[12]^2⟨24⟩⟨13⟩^2-2260475/432⟨14⟩[13][35][14][12]^2⟨36⟩⟨13⟩^2⟨24⟩-1989311/864⟨14⟩^2[13]⟨26⟩[14][12]^2⟨13⟩^2[15]-1981481/1728⟨14⟩[13]^2⟨26⟩[12]^2⟨13⟩^3[15]+270413/64[13]^3⟨46⟩[12]⟨13⟩^4[15]+3191507/288⟨14⟩[13]^2⟨46⟩[14][12]⟨13⟩^3[15]+21/2⟨46⟩[23][35][12]^2⟨34⟩⟨13⟩⟨23⟩^2[34]+137777/1728⟨46⟩[35][12]^2⟨34⟩^2⟨13⟩⟨23⟩[34]^2-78131/216[13]^2⟨46⟩[35][12]^2⟨13⟩^3⟨23⟩+14089241/1728[13]^2⟨46⟩[35][14][12]⟨34⟩⟨13⟩^3-179885/32[13]^3⟨46⟩[45][12]⟨34⟩⟨13⟩^3-20399/576[13]^3[35][12]⟨34⟩⟨36⟩⟨13⟩^3+19319/144⟨14⟩[13]⟨46⟩[35][14]^2[12]⟨34⟩⟨13⟩^2-179249/576⟨14⟩[13]^3[12]⟨36⟩⟨13⟩^3[15]+1085/8⟨14⟩^2⟨46⟩[35][14]^3[12]⟨34⟩⟨13⟩+1085/8⟨14⟩^3⟨46⟩[14]^3[45][12]⟨34⟩-15459/16⟨14⟩^2[13]⟨46⟩[14]^2[45][12]⟨34⟩⟨13⟩-353387/32⟨14⟩[13]^2⟨46⟩[14][45][12]⟨34⟩⟨13⟩^2-77909/144⟨14⟩^2[13][35][14]^2[12]⟨34⟩⟨36⟩⟨13⟩-21648245/1728⟨14⟩[13]^2[35][14][12]⟨34⟩⟨36⟩⟨13⟩^2-12413/72⟨14⟩^2[13]^2[14][45][12]⟨34⟩⟨36⟩⟨13⟩-56627/96⟨14⟩[13]^3[45][12]⟨34⟩⟨36⟩⟨13⟩^2+5425/8⟨14⟩^2[13]⟨46⟩[14]^2[12]⟨13⟩^2[15]-1930555/576[13]^2⟨46⟩[24][35][12]⟨34⟩⟨13⟩^2⟨23⟩-3152447/288⟨14⟩^2[13]^2[14][12]⟨36⟩⟨13⟩^2[15]-5425/8⟨14⟩^3[13][14]^2[12]⟨36⟩⟨13⟩[15]-39667/192[13]^3⟨46⟩[12]⟨13⟩^3[25]⟨23⟩+4213/432[13]^2[35][12]^2⟨36⟩⟨13⟩^3⟨24⟩+15954605/864[13]⟨46⟩[35][14][12]^2⟨24⟩⟨13⟩^3-20029183/1728[13]^2⟨46⟩[45][12]^2⟨24⟩⟨13⟩^3+10631125/1728⟨14⟩[13]^2[45][12]^2⟨36⟩⟨13⟩^2⟨24⟩+2057245/864⟨14⟩[13]⟨46⟩[14][45][12]^2⟨24⟩⟨13⟩^2-1085/8⟨14⟩^3⟨12⟩[14]^2[12]^2⟨36⟩[15]+327025/288⟨14⟩^2⟨12⟩^2[14][12]^3⟨36⟩[15]+12347531/1728⟨14⟩^2[13]⟨12⟩[14][12]^2⟨36⟩⟨13⟩[15]-16267/576⟨14⟩⟨12⟩^3[12]^4⟨36⟩[15]+174721/864⟨46⟩⟨12⟩^3[12]^4⟨13⟩[15]-90484/27⟨14⟩⟨46⟩⟨12⟩^2[14][12]^3⟨13⟩[15]-148199/576⟨14⟩[13]⟨12⟩^2[12]^3⟨36⟩⟨13⟩[15]-389179/576⟨14⟩[13]^2⟨12⟩[12]^2⟨36⟩⟨13⟩^2[15]-6173755/1728[13]⟨46⟩⟨12⟩^2[12]^3⟨13⟩^2[15]-7900189/1728⟨14⟩[13]⟨46⟩⟨12⟩[14][12]^2⟨13⟩^2[15]+7846033/864[13]^2⟨46⟩⟨12⟩[12]^2⟨13⟩^3[15]+4609/16⟨14⟩^2⟨46⟩⟨12⟩[14]^2[12]^2⟨13⟩[15]-1268201/1728⟨14⟩⟨26⟩⟨12⟩^2[12]^4⟨13⟩[15]+2857609/432⟨14⟩[13]⟨26⟩⟨12⟩[12]^3⟨13⟩^2[15]-2849/72[13]⟨46⟩⟨12⟩[35][12]^3⟨13⟩^2⟨23⟩+2031593/864⟨14⟩^2⟨26⟩⟨12⟩[14][12]^3⟨13⟩[15]-1061503/1728[13]^2⟨12⟩[35][12]^2⟨34⟩⟨36⟩⟨13⟩^2-2986153/288[13]⟨46⟩⟨12⟩[35][14][12]^2⟨34⟩⟨13⟩^2-113311/36[13]^2⟨46⟩⟨12⟩[45][12]^2⟨34⟩⟨13⟩^2-15217/32⟨14⟩[13]^2⟨12⟩[45][12]^2⟨34⟩⟨36⟩⟨13⟩-2023277/432⟨14⟩⟨26⟩[35][14][12]^3⟨24⟩⟨13⟩^2-2439/16⟨14⟩^3[14]^2[45][12]^2⟨36⟩⟨24⟩-173435/36⟨14⟩^2[13][14][45][12]^2⟨36⟩⟨13⟩⟨24⟩-2439/16⟨14⟩^2⟨26⟩[14][45][12]^3⟨24⟩⟨13⟩+1924889/864⟨14⟩[13]⟨26⟩[45][12]^3⟨24⟩⟨13⟩^2-3307/144⟨14⟩^2⟨12⟩[14][45][12]^3⟨36⟩⟨24⟩+1938175/432⟨14⟩[13]⟨12⟩[45][12]^3⟨36⟩⟨13⟩⟨24⟩+2064665/864⟨14⟩⟨46⟩⟨12⟩[14][45][12]^3⟨24⟩⟨13⟩+1962851/432⟨14⟩⟨12⟩[35][14][12]^3⟨36⟩⟨13⟩⟨24⟩+2764897/864[13]⟨46⟩⟨12⟩^2[45][12]^3⟨34⟩⟨13⟩-179521/576[13]⟨12⟩^2[35][12]^3⟨34⟩⟨36⟩⟨13⟩+4399/36⟨46⟩⟨12⟩^3[45][12]^4⟨34⟩-34207/192⟨12⟩^3[35][12]^4⟨34⟩⟨36⟩+78239/64⟨46⟩⟨12⟩^2[35][14][12]^3⟨34⟩⟨13⟩-312913/864⟨14⟩[13]⟨12⟩^2[45][12]^3⟨34⟩⟨36⟩+287965/288⟨14⟩⟨46⟩⟨12⟩^2[14][45][12]^3⟨34⟩-60623/576⟨14⟩⟨12⟩^2[35][14][12]^3⟨34⟩⟨36⟩-45335/16⟨14⟩^2[13]⟨12⟩[14][45][12]^2⟨34⟩⟨36⟩-266411/144⟨14⟩^2⟨12⟩[35][14]^2[12]^2⟨34⟩⟨36⟩+16538039/1728⟨14⟩[13]⟨46⟩⟨12⟩[14][45][12]^2⟨34⟩⟨13⟩+10658549/1728⟨14⟩[13]⟨12⟩[35][14][12]^2⟨34⟩⟨36⟩⟨13⟩+207821/144⟨14⟩⟨46⟩⟨12⟩[35][14]^2[12]^2⟨34⟩⟨13⟩+83833/192[13]^2[35][12]⟨34⟩^2⟨36⟩⟨13⟩^2[34]+1730099/576[13]⟨46⟩[35][14][12]⟨34⟩^2⟨13⟩^2[34]+800599/1728[13]^2⟨46⟩[45][12]⟨34⟩^2⟨13⟩^2[34]-507377/576⟨14⟩[13]^2[45][12]⟨34⟩^2⟨36⟩⟨13⟩[34]+663161/432[13]⟨46⟩[45][12]⟨34⟩^3⟨13⟩[34]^2+487129/576[13][35][12]⟨34⟩^3⟨36⟩⟨13⟩[34]^2+178/9⟨14⟩^2[13][14][45][12]⟨34⟩^2⟨36⟩[34]+335773/72⟨14⟩^2[14][45][12]^2⟨34⟩⟨36⟩⟨24⟩[34]-773887/576⟨14⟩[13][35][14][12]⟨34⟩^2⟨36⟩⟨13⟩[34]+313177/216⟨14⟩⟨12⟩^2[45][12]^4⟨36⟩⟨24⟩+5882275/864[13]⟨12⟩[35][12]^3⟨36⟩⟨13⟩^2⟨24⟩+118505/864⟨46⟩⟨12⟩[35][14][12]^3⟨24⟩⟨13⟩^2+1900697/864⟨14⟩⟨26⟩⟨12⟩[45][12]^4⟨24⟩⟨13⟩-8656981/576⟨14⟩[13]^2[14][12][25]⟨36⟩⟨13⟩^2⟨24⟩+345977/64[13]^2⟨46⟩[14][12]⟨24⟩⟨13⟩^3[25]-269/16⟨14⟩^2⟨12⟩[14]^2[12]^2⟨36⟩⟨24⟩[25]-217855/192⟨14⟩[13]⟨12⟩[14][12]^2[25]⟨36⟩⟨13⟩⟨24⟩+196469/192[13]^2⟨12⟩[12]^2[25]⟨36⟩⟨13⟩^2⟨24⟩+7264625/1728[13]⟨46⟩⟨12⟩[14][12]^2⟨24⟩⟨13⟩^2[25]+220531/1728[13]^4⟨34⟩⟨36⟩⟨13⟩^3[25]-5628011/1728[13]^3⟨46⟩[14]⟨34⟩⟨13⟩^3[25]+2525255/1728⟨14⟩[13]^3[14]⟨34⟩⟨36⟩⟨13⟩^2[25]-5210003/864[13]⟨46⟩[24][45][12]^2⟨24⟩^2⟨13⟩^2-2871457/864⟨46⟩[24][35][14][12]^2⟨24⟩^2⟨13⟩^2+5859/4[13][24][35][12]^2⟨36⟩⟨13⟩^2⟨24⟩^2+1007663/144[13]⟨46⟩[24][14][12]⟨24⟩^2⟨13⟩^2[25]-5733599/1728[13]^2[24][12][25]⟨36⟩⟨13⟩^2⟨24⟩^2+5280977/1728⟨46⟩[24]^2[35][12]^2⟨24⟩^2⟨13⟩⟨23⟩-56911/36[13]⟨46⟩[24][35][12]^2⟨24⟩⟨13⟩^2⟨23⟩-950345/1728[13]⟨46⟩[24]^2[12]⟨24⟩^2⟨13⟩[25]⟨23⟩+15083/4[13]^2⟨46⟩[24][12]⟨24⟩⟨13⟩^2[25]⟨23⟩+654725/1728⟨46⟩[24]^2⟨12⟩[12]^2⟨24⟩^2[25]⟨23⟩-723329/432[24]^2[35][12]^2⟨36⟩⟨13⟩⟨24⟩^3+1878017/1728⟨26⟩[24]^2[12]^2⟨24⟩^3⟨13⟩[25]-649[24]⟨12⟩[35][12]^3⟨36⟩⟨13⟩⟨24⟩^2+159607/864[13][24]⟨12⟩[12]^2[25]⟨36⟩⟨13⟩⟨24⟩^2+520417/1728[24]⟨12⟩^2[12]^3⟨24⟩^2⟨36⟩[25]+702839/144⟨14⟩[24]⟨12⟩[45][12]^3⟨36⟩⟨24⟩^2-190597/48⟨14⟩[24]⟨12⟩[14][12]^2⟨36⟩⟨24⟩^2[25]-2868035/864⟨14⟩[24][35][14][12]^2⟨36⟩⟨13⟩⟨24⟩^2+2415/16⟨14⟩^2[24][14][45][12]^2⟨36⟩⟨24⟩^2+4636925/864⟨14⟩[13][24][45][12]^2⟨36⟩⟨13⟩⟨24⟩^2-87031/864[13]⟨12⟩^3[12]^3⟨34⟩⟨36⟩[25]+458131/1728⟨46⟩[24]⟨12⟩^2[35][12]^3⟨34⟩⟨23⟩-11183/72[13]⟨46⟩[24]⟨12⟩[35][12]^2⟨34⟩⟨13⟩⟨23⟩-987/8⟨46⟩[24]^2⟨12⟩[35][12]^2⟨34⟩⟨24⟩⟨23⟩-98417/72[13][24]⟨12⟩[35][12]^2⟨34⟩⟨36⟩⟨13⟩⟨24⟩+4847/64[23][24][45][12]⟨34⟩^2⟨36⟩⟨24⟩^2[34]-3995/3[13][23][24]^2[35]⟨34⟩^2⟨36⟩⟨24⟩⟨23⟩-27/2⟨46⟩[23][24]^2[35][12]⟨34⟩⟨24⟩⟨23⟩^2+8035/6[13]⟨46⟩[23][24]^2⟨34⟩⟨24⟩[25]⟨23⟩^2+124591/432⟨46⟩[23][24]^2[12]⟨24⟩^2[25]⟨23⟩^2-114061/432[23][24]^2[12]⟨36⟩⟨24⟩^3[25]⟨23⟩-31555/24[13][23][24]^2⟨34⟩⟨36⟩⟨24⟩^2[25]⟨23⟩-99917/216[23][24]^2[45][12]⟨34⟩⟨36⟩⟨24⟩^3-114547/432[23][24]^2[35][12]⟨34⟩⟨36⟩⟨24⟩^2⟨23⟩+1486415/1728⟨14⟩[13]⟨12⟩^2[14][12]^2⟨34⟩⟨36⟩[25]+47263/36⟨14⟩[45][12]^3⟨36⟩⟨13⟩⟨24⟩^2[34]-45893/36[35]⟨13⟩^2[12]^3⟨24⟩^2⟨36⟩[34]-45/8[23]^3[35][12]⟨34⟩⟨36⟩⟨23⟩^3-356803/1728[13][23]⟨12⟩^2[45][12]^2⟨34⟩^2⟨36⟩+270947/432[23]⟨12⟩^2[45][12]^3⟨34⟩⟨36⟩⟨24⟩+75/8[23]⟨12⟩^2[35][12]^3⟨34⟩⟨36⟩⟨23⟩+159/8[13][23]⟨12⟩^2[12]^2⟨34⟩⟨36⟩[25]⟨23⟩-1070/3⟨46⟩[23]⟨12⟩^2[45][12]^3⟨34⟩⟨23⟩+14[23]⟨12⟩^2[12]^3⟨36⟩⟨24⟩[25]⟨23⟩+863/4[13][23]^2⟨12⟩[45][12]⟨34⟩^2⟨36⟩⟨23⟩-45/8[13][23]^3[45]⟨34⟩^2⟨36⟩⟨23⟩^2-109139/432[13]^2[24]⟨12⟩^2[12]⟨34⟩^2⟨36⟩[25]+105953/1728[13][24]⟨12⟩^2[12]^2⟨34⟩⟨36⟩⟨24⟩[25]-164855/216[23][24][45][12]^2⟨36⟩⟨13⟩⟨24⟩^3+45/4[13][23]^2[35][12]⟨34⟩⟨36⟩⟨13⟩⟨23⟩^2-2071/8[13][23][24]⟨12⟩[35][12]⟨34⟩^2⟨36⟩⟨23⟩+1939/72[13][23]⟨12⟩[35][12]^2⟨34⟩⟨36⟩⟨13⟩⟨23⟩-1327/72[13]^2[23]⟨12⟩[12]⟨34⟩⟨36⟩⟨13⟩[25]⟨23⟩-12751/36[13][23]^2[45][12]⟨34⟩⟨36⟩⟨13⟩⟨24⟩⟨23⟩-45/8[13]⟨46⟩[23]^2[12]⟨13⟩[25]⟨23⟩^3-111/4[13][23][35][12]⟨34⟩^2⟨36⟩⟨13⟩⟨23⟩[34]-113/8[13][23]^2[45]⟨34⟩^3⟨36⟩⟨23⟩[34]-200[13]^2[23]^2[45]⟨34⟩^2⟨36⟩⟨13⟩⟨23⟩-429/8[13]⟨46⟩[23]^2[45][12]⟨34⟩⟨13⟩⟨23⟩^2-8143/36[23]^2[45][12]^2⟨36⟩⟨13⟩⟨24⟩^2⟨23⟩-45/8⟨46⟩[23]^2[35][12]^2⟨13⟩⟨23⟩^3-1/18[13]⟨46⟩[23]⟨12⟩[12]^2⟨13⟩[25]⟨23⟩^2-45/4⟨46⟩[23]^2⟨12⟩[12]^2[25]⟨23⟩^3+4477/72[13]^2[23][24][35]⟨34⟩^2⟨36⟩⟨13⟩⟨23⟩-45/8[13]^2[23]^2⟨34⟩⟨36⟩⟨13⟩[25]⟨23⟩^2+75/8[23]^2⟨12⟩[35][12]^2⟨34⟩⟨36⟩⟨23⟩^2}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-432997/432⟨46⟩[24][35][12]⟨34⟩⟨23⟩+11609/16[13]⟨46⟩[24]⟨34⟩[25]⟨23⟩+463931/27⟨46⟩[24][45][12]⟨34⟩⟨24⟩-42181/144⟨46⟩⟨12⟩[12]^2[25]⟨23⟩-3751/216⟨46⟩[35][12]^2⟨13⟩⟨23⟩-126787/216⟨46⟩[24][12]⟨24⟩[25]⟨23⟩+165589/144⟨46⟩[23][45][12]⟨34⟩⟨23⟩+81395/144⟨46⟩[45][12]⟨34⟩^2[34]+7271/18[35][12]⟨34⟩^2⟨36⟩[34]-518063/72[13]⟨46⟩[45][12]⟨34⟩⟨13⟩-2699213/432⟨14⟩⟨46⟩[14][45][12]⟨34⟩-1085/2⟨14⟩⟨46⟩[14]^2⟨34⟩[25]+4724063/432[13]⟨46⟩[14]⟨34⟩⟨13⟩[25]-1685351/432⟨14⟩[13][14]⟨34⟩⟨36⟩[25]-12245/432[13]^2⟨34⟩⟨36⟩⟨13⟩[25]-970991/432⟨46⟩⟨12⟩[14][12]⟨34⟩[25]+638933/432[13]⟨12⟩[12]⟨34⟩⟨36⟩[25]+81737/36⟨46⟩[24][35][14]⟨34⟩^2-979901/432[13][24][35]⟨34⟩^2⟨36⟩-561511/36⟨14⟩[13][12]⟨36⟩⟨13⟩[15]-3725/12[13][23]⟨34⟩⟨36⟩[25]⟨23⟩}{⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-44[25]⟨14⟩^2⟨36⟩[14]^2+159⟨14⟩^2[14][45][12]⟨36⟩-325⟨14⟩[13][14]⟨36⟩⟨13⟩[25]+4⟨23⟩^2[25][23]^2⟨36⟩+344[23]^2[45]⟨34⟩⟨36⟩⟨23⟩+301⟨14⟩⟨26⟩[45][12]^2⟨13⟩+247⟨14⟩⟨46⟩[14][45][12]⟨13⟩-172⟨14⟩[45][12]⟨34⟩⟨36⟩[34]+258[23][45]⟨34⟩^2⟨36⟩[34]+228⟨14⟩[13][45][12]⟨36⟩⟨13⟩+181⟨14⟩⟨12⟩[45][12]^2⟨36⟩-205[25]⟨12⟩^2[12]^2⟨36⟩-785/2[23]⟨12⟩[45][12]⟨34⟩⟨36⟩+93⟨14⟩⟨12⟩[14][12]⟨36⟩[25]+110[23]⟨12⟩[12]⟨36⟩[25]⟨23⟩-83/2[24]⟨12⟩[12]⟨24⟩⟨36⟩[25]+329⟨14⟩[24][45][12]⟨36⟩⟨24⟩-302[25]⟨24⟩^2⟨36⟩[24]^2+102[23][24]⟨24⟩⟨36⟩[25]⟨23⟩-106⟨46⟩[23][24][25]⟨23⟩^2+211⟨46⟩[24]^2⟨24⟩[25]⟨23⟩-1/2⟨46⟩[24]⟨12⟩[12][25]⟨23⟩+117⟨14⟩[13][24][45]⟨34⟩⟨36⟩+355/2⟨46⟩[45][12]⟨34⟩⟨13⟩[34]-45[13][23][45]⟨34⟩⟨36⟩⟨13⟩+88⟨14⟩⟨46⟩[24][14][45]⟨34⟩+105⟨46⟩[23][45][12]⟨13⟩⟨23⟩-103[13]⟨12⟩[12]⟨36⟩⟨13⟩[25]-196[13]⟨26⟩[12]⟨13⟩^2[25]-300⟨46⟩[24]^2[45]⟨34⟩⟨24⟩+587⟨12⟩[35][12]^2⟨36⟩⟨13⟩-14[13]⟨46⟩[24]⟨13⟩[25]⟨23⟩+67⟨46⟩[24][35][12]⟨13⟩⟨23⟩+183/2⟨46⟩[24]⟨12⟩[45][12]⟨34⟩}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})⟨4|2+3|1](385/8[25]⟨14⟩^2⟨36⟩[14]^2-5745/64⟨14⟩^2[14][45][12]⟨36⟩+80⟨14⟩[13][14]⟨36⟩⟨13⟩[25]-405/32[23]^2[45]⟨34⟩⟨36⟩⟨23⟩-10/9⟨14⟩⟨26⟩[45][12]^2⟨13⟩-8475/64⟨14⟩⟨46⟩[14][45][12]⟨13⟩+106325/576⟨14⟩[45][12]⟨34⟩⟨36⟩[34]-295/16[23][45]⟨34⟩^2⟨36⟩[34]-138295/576⟨14⟩[13][45][12]⟨36⟩⟨13⟩-2375/576⟨14⟩⟨12⟩[45][12]^2⟨36⟩+26875/576[25]⟨12⟩^2[12]^2⟨36⟩+125/72[23]⟨12⟩[45][12]⟨34⟩⟨36⟩-915/8⟨14⟩⟨12⟩[14][12]⟨36⟩[25]-315/32[23]⟨12⟩[12]⟨36⟩[25]⟨23⟩-1435/96[24]⟨12⟩[12]⟨24⟩⟨36⟩[25]-16865/576⟨14⟩[24][45][12]⟨36⟩⟨24⟩+6055/64[25]⟨24⟩^2⟨36⟩[24]^2-105/32[23][24]⟨24⟩⟨36⟩[25]⟨23⟩+195/32⟨46⟩[23][24][25]⟨23⟩^2-8075/144⟨46⟩[24]^2⟨24⟩[25]⟨23⟩+1645/32⟨46⟩[24]⟨12⟩[12][25]⟨23⟩+7655/288⟨14⟩[13][24][45]⟨34⟩⟨36⟩+275/288⟨46⟩[45][12]⟨34⟩⟨13⟩[34]+3515/288[13][23][45]⟨34⟩⟨36⟩⟨13⟩-1385/16⟨14⟩⟨46⟩[24][14][45]⟨34⟩-9275/288⟨46⟩[23][45][12]⟨13⟩⟨23⟩+18445/288[13]⟨12⟩[12]⟨36⟩⟨13⟩[25]+4105/72[13]⟨26⟩[12]⟨13⟩^2[25]+22405/288⟨46⟩[24]^2[45]⟨34⟩⟨24⟩-75/2⟨12⟩[35][12]^2⟨36⟩⟨13⟩-7405/144[13]⟨46⟩[24]⟨13⟩[25]⟨23⟩+2285/72⟨46⟩[24][35][12]⟨13⟩⟨23⟩)}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{[12]⟨13⟩(s_{25}+s_{26}+s_{35}+s_{36})⟨4|2+3|1](s_{124}-s_{134})(-145/32[25]⟨46⟩⟨23⟩[24]+5/16[25][13]⟨36⟩⟨13⟩+2825/64[25]⟨46⟩[14]⟨13⟩-95/16[12]⟨46⟩⟨13⟩[45]-715/16⟨14⟩[12]⟨36⟩[45]-545/32[25]⟨12⟩[12]⟨36⟩)}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(s_{123}-s_{234})(-15/32[13]⟨46⟩[24]⟨34⟩[25]⟨23⟩-15/16⟨46⟩⟨12⟩[12]^2[25]⟨23⟩-15/32⟨46⟩[35][12]^2⟨13⟩⟨23⟩+15/32⟨46⟩[45][12]⟨34⟩^2[34]-15/32[13]⟨46⟩[14]⟨34⟩⟨13⟩[25]-15/16⟨46⟩⟨12⟩[14][12]⟨34⟩[25]-15/16⟨46⟩[24][35][14]⟨34⟩^2+15/32[23][35][12]⟨34⟩⟨36⟩⟨23⟩)}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{15/8s_{56}(s_{13}-s_{24})s_{23}s_{14}⟨4|2+3|1]⟨6|1+4|5](s_{124}-s_{134})(s_{25}+s_{26}+s_{35}+s_{36})}{Δ_{14|23|56}^3⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{105/128s_{56}s_{23}s_{14}⟨3|1+4|2]⟨4|2+3|1](s_{123}-s_{234})⟨6|1+4|5](s_{124}-s_{134})(s_{25}+s_{26}+s_{35}+s_{36})}{Δ_{14|23|56}^4⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_108.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-21⟨26⟩⟨24⟩[35]⟨3|1+4|3]}{⟨12⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨24⟩[45]⟨13⟩[25][12](-1/2⟨24⟩^3[34]^3-1/2⟨12⟩^3[13]^3)}{⟨12⟩^2[13][34][56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{9/4[35]⟨24⟩^2s_{134}[25][34]⟨23⟩}{⟨12⟩^2[13][56]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(-161/6⟨34⟩[34]^2⟨46⟩+35/2[23]⟨24⟩⟨36⟩[34]+140/3⟨26⟩[23]⟨24⟩[24]+265/12⟨14⟩⟨36⟩[13][34]-7[14]⟨14⟩[34]⟨46⟩-161/6⟨16⟩[13]^2⟨13⟩+112/3⟨26⟩⟨14⟩[24][13]+7/3⟨26⟩⟨14⟩[34][12]-35/2[23]⟨23⟩[34]⟨46⟩-217/6⟨26⟩[23][13]⟨13⟩)}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{3/2⟨2|3+4|1]⟨23⟩⟨4|1+3|2][25]^2}{[56]⟨2|1+3|2]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[25](15/4⟨34⟩[15]⟨12⟩^2[13]^2+3/2[15]⟨24⟩[12]⟨12⟩^2[13]-27/4[15]⟨24⟩⟨13⟩⟨12⟩[13]^2-9/4[35]⟨34⟩⟨24⟩[14]⟨12⟩[13]+3/2[45]⟨24⟩^3[12][34]+33/4⟨24⟩^3[24][35][14]+33/4⟨24⟩^2[14][25]⟨12⟩[13]+9/2[45]⟨24⟩^2[13]^2⟨13⟩-3/2[35]⟨24⟩[12]⟨12⟩⟨23⟩[13]-11/2[35]⟨34⟩⟨12⟩⟨23⟩[13]^2+25/4[35]⟨24⟩⟨13⟩⟨23⟩[13]^2-3/2⟨24⟩^2[14]⟨14⟩[45][13]+3/2⟨24⟩^2[35]⟨14⟩[14]^2)}{⟨12⟩[13]⟨24⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-83/12[35]⟨24⟩⟨13⟩⟨46⟩[12][34]⟨12⟩+65/12⟨12⟩^3[35][12]^2⟨46⟩+104/3[35]⟨13⟩⟨46⟩[12]⟨12⟩^2[13]-53/12⟨46⟩[25][12]⟨12⟩^3[13]+363/4[35][14]⟨13⟩⟨46⟩⟨14⟩⟨12⟩[13]+7/3[35]⟨24⟩⟨13⟩⟨46⟩[23][34]⟨23⟩+31/6[35]⟨46⟩[14]⟨14⟩[12]⟨12⟩^2-61/12[35]⟨46⟩[14]^2⟨14⟩^2⟨12⟩+53/12[25]⟨46⟩[14]⟨14⟩⟨12⟩^2[13]-87/2⟨13⟩⟨46⟩[25]⟨12⟩^2[13]^2+109/12[25]⟨14⟩⟨12⟩^2⟨36⟩[13]^2-157/12⟨46⟩⟨14⟩[12][45]⟨12⟩^2[13]-1115/12⟨13⟩⟨46⟩⟨14⟩[45]⟨12⟩[13]^2+19/4⟨46⟩[14]⟨14⟩^2[45]⟨12⟩[13]+145/6⟨14⟩^2[45]⟨12⟩⟨36⟩[13]^2-39/4[25][14]⟨14⟩^2⟨26⟩⟨12⟩[13]+17/4⟨26⟩⟨14⟩^2[12][45]⟨12⟩[13]+659/12⟨26⟩⟨13⟩⟨14⟩^2[45][13]^2+31/4[25][12]⟨14⟩⟨26⟩⟨12⟩^2[13]+142/3[25]⟨13⟩⟨14⟩⟨26⟩⟨12⟩[13]^2-7/6[35]⟨13⟩⟨14⟩⟨12⟩⟨36⟩[13]^2-7/6[35]⟨13⟩^2⟨14⟩⟨26⟩[13]^2-119/3[35]⟨13⟩⟨14⟩[12]⟨26⟩⟨12⟩[13]-109/12[35]⟨14⟩[12]⟨12⟩^2⟨36⟩[13]-35/4[35]⟨14⟩[12]^2⟨26⟩⟨12⟩^2-197/6[35][14]⟨14⟩^2⟨12⟩⟨36⟩[13]-659/12[35]⟨13⟩[14]⟨14⟩^2⟨26⟩[13]+53/4⟨26⟩[35]⟨14⟩^3[14]^2+97/12[35]⟨34⟩[23]⟨12⟩^2⟨36⟩[13]-53/4⟨26⟩[14]⟨14⟩^3[45][13]-91/12⟨26⟩⟨24⟩^2⟨13⟩[23]^2[45]-181/12⟨24⟩^2[23]^2[45]⟨12⟩⟨36⟩+73/6[35]⟨24⟩^2⟨13⟩[23][34]⟨36⟩+73/12⟨24⟩^2⟨13⟩⟨46⟩[23][34][45]+13/2[35]⟨34⟩⟨24⟩⟨13⟩⟨46⟩[34]^2-155/12[35]⟨34⟩⟨24⟩⟨14⟩[34]^2⟨36⟩+81/2⟨34⟩⟨46⟩[23][45]⟨12⟩^2[13]-50[35]⟨34⟩⟨14⟩[34]⟨12⟩⟨36⟩[13]-4[35]⟨34⟩⟨13⟩⟨46⟩[34]⟨12⟩[13]-1/3[35][14][12]⟨14⟩^2⟨26⟩⟨12⟩-233/6[35]⟨34⟩[24]⟨46⟩⟨12⟩^2[13]-65/12[35]⟨24⟩[24]⟨14⟩⟨12⟩⟨36⟩[13]+189/4[35]⟨24⟩[24]⟨13⟩⟨46⟩⟨12⟩[13]+875/12[35]⟨24⟩[24]⟨46⟩[14]⟨14⟩⟨12⟩+10/3[35]⟨24⟩^2[24]^2⟨46⟩⟨12⟩+389/6[35]⟨24⟩[24]⟨46⟩[12]⟨12⟩^2-91/12[35]⟨24⟩[24]⟨13⟩⟨14⟩⟨26⟩[13]-7/2[35]⟨24⟩^2[24]^2⟨14⟩⟨26⟩+5/12[35]⟨24⟩[24]⟨14⟩[12]⟨26⟩⟨12⟩-22[35]⟨34⟩⟨46⟩[14]⟨14⟩[34]⟨12⟩-209/6⟨34⟩⟨46⟩⟨14⟩[34][45]⟨12⟩[13]-14/3[35]⟨34⟩^2⟨46⟩[34]^2⟨12⟩-52/3[35]⟨34⟩⟨46⟩[12][34]⟨12⟩^2+61/2[35]⟨24⟩⟨13⟩⟨14⟩[12][34]⟨26⟩+7/4[35]⟨24⟩⟨13⟩⟨46⟩[14]⟨14⟩[34]+35/6[35]⟨24⟩⟨13⟩^2⟨46⟩[34][13]-121/2⟨24⟩[24][25]⟨46⟩⟨12⟩^2[13]-163/6[35]⟨34⟩⟨24⟩[24]⟨46⟩[34]⟨12⟩+14/3[35]⟨46⟩[23][12]⟨12⟩^2⟨23⟩-11/3[25]⟨46⟩[23]⟨12⟩^2⟨23⟩[13]-47⟨24⟩⟨13⟩⟨46⟩[23][45]⟨12⟩[13]-97/12[35]⟨24⟩⟨13⟩[23]⟨12⟩⟨36⟩[13]+685/12[35]⟨24⟩^2[24][23]⟨12⟩⟨36⟩+121/6[35]⟨24⟩^2[24]⟨13⟩⟨46⟩[34]-361/6⟨24⟩[24]⟨46⟩⟨14⟩[45]⟨12⟩[13]-55[35]⟨24⟩^2[24]⟨14⟩[34]⟨36⟩-20/3[35]⟨24⟩⟨14⟩[34][12]⟨12⟩⟨36⟩-9⟨24⟩⟨46⟩⟨14⟩[12][34][45]⟨12⟩+7/3[35]⟨24⟩⟨13⟩^2[23]⟨26⟩[13]+7/2[35]⟨24⟩⟨13⟩[23]^2⟨26⟩⟨23⟩+2⟨34⟩⟨24⟩⟨46⟩⟨14⟩[34]^2[45]-7/2⟨26⟩⟨24⟩[24]⟨14⟩^2[45][13]-41/12[35]⟨24⟩[23][12]⟨12⟩^2⟨36⟩-112/3[35]⟨24⟩⟨13⟩[23][12]⟨26⟩⟨12⟩-14/3[35]⟨34⟩⟨46⟩[23][34]⟨12⟩⟨23⟩}{⟨12⟩⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/2[35]⟨24⟩[25]⟨13⟩⟨23⟩}{⟨12⟩^2[56]⟨2|1+3|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩[25][12](3/4[45]⟨24⟩⟨23⟩[34]+7/4⟨12⟩⟨23⟩[35][14]-7/4[15]⟨12⟩^2[14])}{⟨12⟩[34][56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25](-1⟨34⟩[14][45]⟨12⟩[13]+29/4[35][14]⟨13⟩⟨23⟩[13]+33/4⟨24⟩⟨13⟩[35][14]^2-33/4[45][23]⟨23⟩^2[13]-37/4[45]⟨23⟩[13]^2⟨13⟩-17/2⟨24⟩[14]⟨13⟩[45][13]+33/4⟨24⟩[14][12][45]⟨12⟩)}{⟨12⟩[13][34][56]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25][12](1/2[45]⟨24⟩^2[34]⟨13⟩-27/4[35]⟨24⟩⟨13⟩[34]⟨23⟩+21/4⟨24⟩⟨13⟩[45]⟨12⟩[13]+7/4[35]⟨13⟩⟨12⟩⟨23⟩[13]-27/4[45]⟨24⟩[12]⟨12⟩^2+1⟨34⟩[45]⟨12⟩^2[13]-7/4[15]⟨12⟩^2[13]⟨13⟩)}{⟨12⟩^2[13][34][56]⟨2|1+3|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[35][25](9⟨24⟩⟨13⟩[14]+9⟨23⟩[13]⟨13⟩+9/4⟨34⟩⟨23⟩[34])}{⟨12⟩^2[13][34][56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[25](15/4⟨34⟩[15]⟨12⟩[13]+3/2[15]⟨24⟩[12]⟨12⟩-27/4[45]⟨24⟩^2[12]+33/4⟨24⟩^2[14][25]-9/4⟨34⟩⟨24⟩[35][14]-9/2⟨34⟩⟨23⟩[35][13]-27/4[15]⟨24⟩[13]⟨13⟩)}{⟨12⟩[13]⟨24⟩[34][56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-9/2⟨16⟩⟨24⟩[24][23]⟨14⟩⟨36⟩}{⟨12⟩⟨56⟩⟨1|2+4|3]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[23]⟨16⟩(-28/3⟨26⟩[23]⟨13⟩-157/12⟨12⟩[24]⟨46⟩-7/4⟨26⟩[24]⟨14⟩)}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{-1/12(s_{14}-s_{23})⟨3|1+2|4](s_{123}-s_{134})⟨6|1+3|5]}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{1/4(s_{14}-s_{23})[24](s_{123}-s_{134})⟨23⟩⟨6|1+3|5]}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-19/3[35]⟨24⟩[24]⟨46⟩[12][34]⟨23⟩+2[35]⟨46⟩[14][12]^2⟨12⟩^2-3[14][25]⟨46⟩[12]⟨12⟩^2[13]+1/3[35][14][12]^2⟨14⟩⟨26⟩⟨12⟩+11[35]⟨46⟩[14]^2[12]⟨14⟩⟨12⟩+85/6[14]^3[35]⟨14⟩^2⟨46⟩+26/3[35][14]^2⟨14⟩^2⟨36⟩[13]+11/2[35][14]^2⟨14⟩^2[12]⟨26⟩+26/3[35][14][12]⟨14⟩⟨12⟩⟨36⟩[13]-26/3[14][25]⟨14⟩⟨12⟩⟨36⟩[13]^2+2/3[14][25][12]⟨14⟩⟨26⟩⟨12⟩[13]+7/6[35][14]⟨13⟩⟨14⟩⟨36⟩[13]^2-23/3[35][14]⟨13⟩[12]⟨14⟩⟨26⟩[13]-7/6[35]⟨13⟩^2[12]⟨26⟩[13]^2+13/6[35][14]^2⟨46⟩⟨13⟩⟨14⟩[13]+7/6[35]⟨13⟩[12]⟨12⟩⟨36⟩[13]^2+53/6[35][14]⟨13⟩⟨46⟩[12]⟨12⟩[13]-15/2[14]^2⟨46⟩[25]⟨14⟩⟨12⟩[13]+7/6⟨26⟩⟨13⟩^2[13]^3[25]-7/6[25]⟨13⟩⟨12⟩⟨36⟩[13]^3+55/6[35]⟨24⟩[24][12]⟨12⟩⟨36⟩[13]-2/3[35]⟨24⟩[24][12]^2⟨26⟩⟨12⟩+59/6[35]⟨24⟩^2[24]^2⟨36⟩[13]+25/6[35]⟨24⟩[24][14]⟨14⟩⟨36⟩[13]-25/6⟨24⟩[23][12][45]⟨12⟩⟨36⟩[13]}{[13]⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/12[35](s_{14}-s_{23})⟨13⟩[12]^2⟨26⟩}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨16⟩[14](s_{24}-s_{56})(1/12⟨34⟩[35]-1/12[15]⟨14⟩)}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{[12](s_{24}-s_{56})(-1/6⟨16⟩[15]⟨12⟩[12]-1/2[14][35]⟨46⟩⟨13⟩)}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{(s_{13}-s_{24})(13/12[23]⟨36⟩^2[46]⟨46⟩+13/12⟨35⟩⟨46⟩[23][45]⟨36⟩+7/6[45][24]⟨35⟩⟨46⟩^2+7/6[24]⟨36⟩[46]⟨46⟩^2-1/4⟨35⟩⟨46⟩[25][45]⟨56⟩-85/24[35]⟨35⟩[25]⟨36⟩⟨56⟩-3/2⟨34⟩[45]⟨56⟩^2[25]+5/4⟨34⟩[24]⟨46⟩[45]⟨56⟩-9/4⟨56⟩^2⟨23⟩[25]^2+71/24[46]⟨46⟩[25]⟨36⟩⟨56⟩+4/3⟨25⟩[23]⟨36⟩^2[25]+4/3⟨26⟩[23]⟨36⟩^2[26]+7/6⟨25⟩[24][25]⟨46⟩⟨36⟩+7/6[24][26]⟨46⟩⟨26⟩⟨36⟩)}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-1/2[26][25]^2⟨26⟩⟨23⟩⟨56⟩+79/12⟨34⟩⟨24⟩[24][25][45]⟨56⟩+17/12⟨24⟩⟨35⟩[25]^2[45]⟨56⟩+7/12⟨34⟩⟨24⟩[24][23][45]⟨36⟩+5/4⟨34⟩⟨45⟩[25][45]^2⟨56⟩+5/2[35]⟨34⟩⟨35⟩[25][45]⟨56⟩+1[35]⟨34⟩^2[24][45]⟨56⟩-5/2⟨45⟩[25]^2[45]⟨23⟩⟨56⟩-7/4⟨25⟩⟨56⟩⟨23⟩[25]^3-13/12[35]⟨35⟩[25]^2⟨23⟩⟨56⟩+2/3⟨24⟩[24][25]^2⟨23⟩⟨56⟩-1/12[35]⟨34⟩[24][25]⟨23⟩⟨56⟩+1/2⟨34⟩⟨45⟩[24]⟨46⟩[45]^2+1⟨34⟩[56][24]⟨46⟩[45]⟨56⟩-13/48⟨56⟩^2[56]^2⟨36⟩[25]-5/4[56]⟨35⟩⟨46⟩[25][45]⟨56⟩-1/6[35]⟨35⟩^2⟨46⟩[25][45]+1/6[36][46]⟨46⟩[25]⟨36⟩^2-5/4[56][24]⟨35⟩⟨46⟩^2[45]+1/2[35]^2⟨36⟩⟨35⟩^2[25]+5/4[35]⟨25⟩⟨35⟩[25]^2⟨36⟩+1/2⟨25⟩^2⟨36⟩[25]^3+5/4⟨25⟩⟨36⟩^2[36][25]^2-5/6[56][36][25]⟨36⟩^2⟨56⟩+1[35][36]⟨35⟩[25]⟨36⟩^2-1[35][56]⟨35⟩[25]⟨36⟩⟨56⟩-11/12[36][25]^2⟨23⟩⟨36⟩⟨56⟩-1⟨24⟩⟨35⟩[25][23][45]⟨36⟩+11/12[35]⟨34⟩[46][25]⟨36⟩⟨56⟩-11/6[35]⟨34⟩[56][24]⟨36⟩⟨56⟩+1/2⟨34⟩^2[24]⟨46⟩[34][45]+1/2⟨34⟩[24]⟨46⟩^2[46][45]-1/2⟨34⟩⟨35⟩⟨46⟩[23][45]^2-1/2⟨34⟩[46]⟨46⟩[23][45]⟨36⟩-1⟨24⟩[46][25][23]⟨36⟩^2-1/2[35]⟨34⟩^2[24][34]⟨36⟩+2/3⟨34⟩⟨24⟩[24]^2⟨46⟩[45]-1/2[35]⟨34⟩⟨24⟩[24]^2⟨36⟩}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{[35]⟨13⟩(-7/6⟨26⟩[13]^2⟨14⟩⟨13⟩+7/6⟨24⟩⟨13⟩⟨46⟩[34][13]-7/6⟨24⟩⟨13⟩[23]⟨26⟩[13]-7/3⟨24⟩⟨46⟩[12][34]⟨12⟩)}{⟨12⟩^2[13]⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-1/3[35][14][12]⟨14⟩^2⟨26⟩+83/6[35]⟨14⟩^2⟨46⟩[14]^2+7/2[35]⟨24⟩[24]⟨46⟩[14]⟨14⟩+7/3[35]⟨46⟩[23][12]⟨12⟩⟨23⟩+26/3⟨24⟩⟨46⟩⟨14⟩[12][34][45]-7/6⟨24⟩^2[24]⟨46⟩[23][45]}{⟨12⟩[13]⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1/12⟨13⟩[35][12]^2⟨46⟩}{[13]Δ_{13|24|56}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1/12⟨26⟩[15][12]^2⟨13⟩}{[13]Δ_{13|24|56}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/6(s_{24}-s_{56})[15]⟨36⟩[12]}{[13]Δ_{13|24|56}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[35]⟨23⟩[25](37/4⟨24⟩⟨13⟩+1⟨34⟩⟨12⟩)}{⟨12⟩^2⟨24⟩[34][56]⟨2|1+3|2]}+\\
\scriptscriptstyle\frac{-27/4⟨23⟩[35][12][25]}{⟨12⟩[13][34][56]⟨2|1+3|2]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_109.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-3/8[13]⟨3|1+4|2]⟨23⟩⟨46⟩[35]}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/16⟨3|1+4|2](s_{124}-s_{134})⟨46⟩[35]⟨24⟩}{⟨14⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/8[12](s_{124}-s_{134})⟨36⟩[35]⟨24⟩}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/16[13]⟨3|1+4|2](s_{124}-s_{134})⟨46⟩⟨26⟩}{⟨56⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{3/16[13]⟨3|1+4|2]⟨4|2+3|1]⟨6|1+4|5]⟨13⟩}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/32[13]⟨3|1+4|2](s_{123}-s_{234})⟨6|1+4|5]⟨34⟩}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨36⟩⟨3|1+4|2]⟨4|2+3|1](-3/16⟨3|1+4|3][35]+3/8[25]⟨12⟩[13])}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/16⟨46⟩[23]⟨3|1+4|5]⟨34⟩}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/4⟨46⟩⟨34⟩⟨3|1+4|2][35]}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨3|1+4|2](1/4[13]⟨36⟩+1/16[14]⟨46⟩)}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/16[12]⟨36⟩⟨46⟩(s_{14}-s_{23})}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{3/2⟨24⟩[35]^2(s_{13}-s_{24})⟨23⟩}{⟨12⟩[56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{2/3⟨13⟩[23][35]⟨24⟩^2⟨26⟩}{⟨12⟩^2⟨2|1+4|3]^2⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-1/12[25]⟨14⟩⟨24⟩⟨12⟩⟨26⟩+3/4⟨36⟩⟨14⟩[35]⟨24⟩⟨12⟩-1/2⟨46⟩[35]⟨24⟩⟨12⟩⟨13⟩+7/4⟨13⟩⟨14⟩[35]⟨24⟩⟨26⟩+1/12⟨24⟩[25]⟨46⟩⟨12⟩^2+1/4[35]⟨46⟩⟨12⟩^2⟨34⟩}{⟨12⟩^2⟨14⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](-7/4⟨24⟩[35]⟨23⟩⟨13⟩-7/4⟨24⟩^2[45]⟨13⟩+1/4⟨24⟩⟨12⟩[45]⟨34⟩-1/4[35]⟨34⟩⟨12⟩⟨23⟩)}{⟨12⟩^2[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1/12[24]⟨46⟩⟨24⟩^2⟨12⟩[45]+1/12[24][25]⟨24⟩^2⟨12⟩⟨26⟩+1/12[13][25]⟨23⟩⟨46⟩⟨12⟩^2+1/4[12][25]⟨24⟩⟨12⟩^2⟨26⟩+1/3[12]⟨46⟩⟨24⟩⟨12⟩^2[45]-1/12[12]⟨14⟩⟨24⟩⟨12⟩[45]⟨26⟩+1⟨36⟩⟨14⟩[14][35]⟨24⟩⟨12⟩+1/4[12]⟨36⟩[35]⟨24⟩⟨12⟩^2+1/12[24]⟨13⟩[35]⟨24⟩^2⟨26⟩-1/4[12][15]⟨46⟩⟨12⟩^3+1/12[24]⟨23⟩⟨46⟩[35]⟨24⟩⟨12⟩}{⟨12⟩⟨14⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩[35](-3/4⟨24⟩[34]⟨34⟩[45]-17/12[13]⟨12⟩[25]⟨23⟩+2/3⟨24⟩[23][45]⟨23⟩-3/4⟨24⟩^2[24][45]-17/12[35][13]⟨23⟩⟨13⟩)}{⟨12⟩[56]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(-2/3⟨24⟩[13][24]⟨36⟩+1/4[13][24]⟨46⟩⟨23⟩-5/12[13]⟨36⟩[23]⟨23⟩+1/4[12][23]⟨26⟩⟨23⟩-1/4⟨46⟩[14][34]⟨34⟩+2/3[12][34]⟨24⟩⟨36⟩)}{⟨56⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/4[12][15]⟨26⟩}{[14]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨14⟩⟨24⟩⟨46⟩[35](-7/6[13]⟨13⟩+5/12[12]⟨12⟩)}{⟨12⟩^2⟨2|1+4|3]⟨4|1+2|3]^2}+\\
\scriptscriptstyle\frac{3/2⟨24⟩^2[35]^2⟨13⟩^2}{⟨12⟩^3[56]⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-1/2[13]⟨13⟩⟨14⟩⟨46⟩⟨26⟩}{⟨12⟩^2⟨56⟩⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-7/12⟨14⟩[35]⟨24⟩⟨34⟩[45]}{⟨12⟩^2[56]⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{7/12⟨24⟩⟨36⟩⟨14⟩[35]}{⟨12⟩^2⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{5/12[12]⟨46⟩⟨14⟩⟨26⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨34⟩[35](7/12[15]⟨14⟩+7/12⟨34⟩[35])}{⟨12⟩[56]⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{7/12⟨46⟩⟨34⟩[35]}{⟨12⟩⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨23⟩⟨13⟩⟨26⟩(-1/2[34]⟨46⟩+1/2[23]⟨26⟩)}{⟨12⟩^2⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/6[35]^2⟨23⟩^2⟨13⟩}{⟨12⟩^2[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-5/4[35]⟨23⟩⟨26⟩⟨13⟩}{⟨12⟩^2⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨2|1+3|5][45]⟨23⟩(1/3[13]⟨13⟩+1/4[14]⟨14⟩-1/4[23]⟨23⟩+7/12[34]⟨34⟩-1/4[12]⟨12⟩)}{⟨12⟩[56]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45]⟨23⟩^2(1/3⟨24⟩[23][45]-2/3[35][13]⟨13⟩-2/3[13]⟨12⟩[25])}{⟨12⟩[56]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-1/12⟨24⟩[25]⟨16⟩⟨23⟩}{⟨12⟩⟨14⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(-5/3[23]⟨26⟩⟨23⟩+19/12[34]⟨46⟩⟨23⟩-3/2⟨24⟩[24]⟨26⟩-3/2⟨24⟩[34]⟨36⟩-3/2[14]⟨14⟩⟨26⟩-25/12[13]⟨26⟩⟨13⟩)}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/12[24]⟨46⟩⟨26⟩⟨23⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩[35](-2⟨34⟩[45]-1/6[25]⟨23⟩)}{⟨12⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨24⟩[45](3/4⟨34⟩[45]-3/4[25]⟨23⟩)}{⟨12⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3[15]⟨26⟩⟨13⟩+3/4⟨24⟩⟨36⟩[45]-13/4⟨46⟩[45]⟨23⟩-8/3[25]⟨26⟩⟨23⟩}{⟨12⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{9/4[15]⟨36⟩}{⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-9/32(s_{14}-s_{56})⟨6|1+4|5]⟨3|1+4|2]⟨4|2+3|1]}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-3/32⟨4|2+3|1]⟨6|1+4|5]⟨3|1+4|2]s_{23}}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/16[15]⟨46⟩⟨3|1+4|2]}{Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/16[12]⟨34⟩⟨6|1+4|5]}{Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2⟨46⟩^2[23]⟨14⟩⟨4|2+3|1]}{⟨12⟩⟨56⟩⟨4|1+2|3]^3}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_11.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[45]⟨3|1+2|4]⟨3|1+2|5]}{[56]⟨1|2+3|4]⟨2|1+3|4]^2}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_110.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-3⟨34⟩[12][25]^2}{[23][56]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{1[35]⟨2|3+4|2]⟨34⟩[25]}{⟨12⟩[23][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1⟨6|1+5|2]⟨34⟩⟨26⟩}{⟨12⟩⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{2[45]⟨34⟩⟨24⟩[25]}{⟨12⟩[56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2⟨23⟩[45]⟨26⟩⟨4|1+3|2]⟨34⟩}{⟨12⟩⟨24⟩⟨56⟩[56]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-4⟨34⟩[13][35]^2⟨3|1+4|2]}{[23][56]⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-3⟨4|1+2|3][34]⟨34⟩⟨36⟩^2}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{3[35]⟨34⟩⟨36⟩}{⟨12⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(-2[13]⟨14⟩⟨36⟩-1[34]⟨34⟩⟨46⟩)}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1[35][45]⟨34⟩^2}{⟨12⟩[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{2[35]⟨46⟩⟨3|1+4|2]}{⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1[35]⟨6|1+4|2]⟨34⟩}{⟨12⟩[23]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5⟨4|1+3|5]⟨36⟩}{⟨12⟩⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3[15]⟨14⟩⟨36⟩}{⟨12⟩⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2[23]⟨14⟩⟨36⟩^2}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{4/3⟨6|1+5|2]⟨34⟩⟨26⟩}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|3+4|2]}+\\
\scriptscriptstyle\frac{-2[23]^2⟨24⟩⟨36⟩^2}{⟨24⟩[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{⟨14⟩(-2[15]⟨14⟩⟨36⟩-2[45]⟨34⟩⟨46⟩)}{⟨12⟩⟨24⟩⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-4⟨36⟩⟨14⟩[25]}{⟨12⟩⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-4[24][15]⟨14⟩⟨46⟩}{⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-2⟨34⟩⟨46⟩[25]}{⟨24⟩⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-4[24]⟨46⟩[25]}{[34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1/3[24]⟨34⟩⟨46⟩^2[12]}{[23]⟨24⟩⟨56⟩(⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{-1/3[24]⟨4|1+2|5]⟨46⟩}{⟨12⟩[23]⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{1/3⟨34⟩⟨46⟩[25]}{⟨12⟩[23]⟨24⟩⟨56⟩[56]}+\\
\scriptscriptstyle\frac{4/3⟨3|1+2|5]⟨46⟩}{⟨12⟩⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-7/3[45]⟨34⟩⟨46⟩}{⟨12⟩⟨24⟩[34]⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_111.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨24⟩(s_{124}-s_{134})[35](351[13][24]⟨24⟩⟨36⟩-567/2[13]⟨23⟩[24]⟨46⟩-135/2⟨23⟩[23]⟨36⟩[13]-27⟨23⟩[23]⟨26⟩[12]-81/2⟨46⟩⟨14⟩[14]^2+108⟨46⟩[24]⟨24⟩[14]+216⟨34⟩[14]⟨46⟩[34]+108[24]⟨26⟩⟨24⟩[12]+135/4[34]⟨24⟩[12]⟨36⟩-216⟨14⟩⟨26⟩[14][12]+891/4[34]⟨23⟩⟨46⟩[12]-135/2[13]⟨14⟩[14]⟨36⟩)}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[35]⟨4|2+3|1](s_{124}-s_{134})(s_{15}+s_{16}+s_{45}+s_{46})s_{56}(-81/8[24]⟨26⟩⟨24⟩-81/8[13]⟨12⟩⟨36⟩)}{⟨2|1+4|3]^3Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{[13][35](297/2[34]^2⟨23⟩⟨34⟩^2⟨46⟩-162⟨46⟩⟨23⟩[24]^2⟨24⟩^2+162[24]^2⟨24⟩^3⟨36⟩+216[24]⟨24⟩^2[14]⟨36⟩⟨14⟩+81⟨24⟩⟨14⟩^2[14]^2⟨36⟩-459/2[34][24]⟨24⟩^2⟨34⟩⟨36⟩+27/2[34][14]⟨24⟩⟨34⟩⟨36⟩⟨14⟩-162[23]⟨23⟩[24]⟨24⟩^2⟨36⟩+162[34]⟨23⟩[24]⟨24⟩⟨34⟩⟨46⟩+189[34]⟨23⟩[23]⟨24⟩⟨34⟩⟨36⟩+27[34]⟨23⟩^2[23]⟨34⟩⟨46⟩-54⟨23⟩^2[24][23]⟨24⟩⟨46⟩-81⟨23⟩^2[23]^2⟨24⟩⟨36⟩+135/2[24]⟨12⟩[14]⟨24⟩⟨34⟩⟨46⟩+297/2[34]⟨23⟩[13]⟨34⟩⟨46⟩⟨13⟩-81⟨12⟩[14]^2⟨34⟩⟨46⟩⟨14⟩)}{⟨2|1+4|3]^3Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨24⟩[35](594[34]^2⟨34⟩⟨46⟩-108[34][23]⟨24⟩⟨36⟩+648[23][24]⟨26⟩⟨24⟩-162[34]⟨36⟩⟨14⟩[13]+594[13]^2⟨13⟩⟨16⟩-648[13]⟨14⟩⟨16⟩[14]-594⟨23⟩[23]^2⟨26⟩+1188⟨23⟩[23][34]⟨46⟩)}{⟨1|2+4|3]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{(s_{14}-s_{23})(s_{124}-s_{134})(s_{123}-s_{234})(945/16[34]⟨23⟩[35]⟨24⟩[12]^2⟨46⟩⟨13⟩-405/16⟨23⟩[13]^3[25]⟨46⟩⟨13⟩^2+675/16⟨23⟩⟨12⟩[13]^2[25][12]⟨46⟩⟨13⟩+675/16⟨23⟩[24][13]^2⟨24⟩[25]⟨46⟩⟨13⟩-135/8⟨23⟩[24]⟨12⟩[13]⟨24⟩[25][12]⟨46⟩+135/16⟨23⟩[24][35][13]⟨24⟩[12]⟨46⟩⟨13⟩-945/16⟨23⟩[24]⟨12⟩[35][13]⟨34⟩[12]⟨46⟩+135/16⟨23⟩[24]^2[35][13]⟨24⟩⟨34⟩⟨46⟩-135/8[24]^2[13]⟨24⟩^3[25]⟨36⟩-405/16[23][24]⟨24⟩^3[45][12]⟨36⟩-675/16[24]^2[35][13]⟨24⟩^2⟨34⟩⟨36⟩-405/16[34][35]⟨24⟩^2[12]^2⟨36⟩⟨13⟩-135/8[35][13][14]⟨24⟩[12]⟨46⟩⟨13⟩^2+135/4⟨26⟩[35]⟨14⟩[14]⟨24⟩[12]^2⟨13⟩-135/4⟨26⟩[13]⟨14⟩[14]⟨24⟩[25][12]⟨13⟩+135/8[35]⟨14⟩[14]^2⟨24⟩[12]⟨46⟩⟨13⟩-135/8⟨12⟩[35][14]^2⟨34⟩[12]⟨46⟩⟨14⟩-135/8⟨12⟩^2[35][14]⟨34⟩[12]^2⟨46⟩)}{⟨2|1+4|3]^2Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{s_{14}s_{56}(s_{123}-s_{234})[14]⟨23⟩(s_{124}-s_{134})⟨46⟩[35](135/8⟨34⟩[23]+135/8⟨14⟩[12])}{⟨2|1+4|3]^2Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-144[24]^3⟨26⟩⟨24⟩^4[25][12]-27[24]^3[35]⟨24⟩^4[12]⟨36⟩+1575/8[24]^3⟨24⟩^4[45][12]⟨46⟩+5427/8[24]^3[35][13]⟨24⟩^3⟨34⟩⟨36⟩-387/4⟨46⟩⟨12⟩^4[15][12]^4+5967/8⟨12⟩^3[13][12]^3⟨46⟩⟨13⟩[15]+81[13]^2⟨14⟩^2[14]^2⟨46⟩⟨13⟩^2[15]-1575/8⟨12⟩^3[13][12]^3⟨36⟩⟨14⟩[15]-1161/4⟨12⟩^2[13][14][12]^2⟨36⟩⟨14⟩^2[15]+27/4⟨12⟩^2[13]⟨14⟩[14][12]^2⟨46⟩⟨13⟩[15]-12717/8⟨12⟩^2[13]^2[12]^2⟨46⟩⟨13⟩^2[15]+27/4⟨12⟩[13]^2⟨14⟩[14][12]⟨46⟩⟨13⟩^2[15]+414⟨12⟩[13]^3[12]⟨46⟩⟨13⟩^3[15]+1161/4[13]^3⟨14⟩[14]⟨46⟩⟨13⟩^3[15]+1575/8⟨26⟩[13]^3⟨14⟩[12]⟨13⟩^3[15]-1161/4[13]^3⟨14⟩^2[14]⟨36⟩⟨13⟩^2[15]+1269/8⟨12⟩[13]^3⟨14⟩[12]⟨36⟩⟨13⟩^2[15]-4887/8[34]⟨12⟩⟨24⟩^2[45][12]^3⟨36⟩⟨14⟩+297[34][14]⟨24⟩^2[45][12]^2⟨36⟩⟨14⟩^2-4725/8[34][24]⟨24⟩^3[45][12]^2⟨36⟩⟨14⟩+351/2[34][23]⟨24⟩^3[45][12]^2⟨36⟩⟨13⟩+819/2[23]⟨12⟩^2⟨24⟩^2[45][12]^3⟨36⟩+1053/2[23][24]⟨12⟩⟨24⟩^3[45][12]^2⟨36⟩+4869/8[35][13]^3⟨24⟩[12]⟨36⟩⟨13⟩^3+891/4⟨26⟩[35][13]^2⟨24⟩[12]^2⟨13⟩^3+2349/8⟨12⟩^3⟨24⟩[45][12]^4⟨46⟩-9279/8⟨12⟩^2[13]⟨24⟩[45][12]^3⟨46⟩⟨13⟩+12717/8⟨12⟩[13]^2⟨24⟩[45][12]^2⟨46⟩⟨13⟩^2+1161/4⟨12⟩^2[14]⟨24⟩[45][12]^3⟨46⟩⟨14⟩-81⟨12⟩[14]^2⟨24⟩[45][12]^2⟨46⟩⟨14⟩^2+81⟨12⟩[14]^3⟨24⟩[25][12]⟨46⟩⟨14⟩^2-81[13]⟨14⟩^2[14]^3⟨24⟩[25]⟨46⟩⟨13⟩-189/4⟨12⟩^3⟨26⟩⟨24⟩[25][12]^4-1269/8⟨12⟩^2⟨26⟩[14]⟨24⟩[25][12]^3⟨14⟩+1269/8⟨12⟩^3⟨24⟩[14][25][12]^3⟨46⟩+3159/4⟨12⟩^2[13][14]⟨24⟩[25][12]^2⟨46⟩⟨13⟩-4887/8⟨12⟩[13]^2[14]⟨24⟩[25][12]⟨46⟩⟨13⟩^2+387/4⟨12⟩^3⟨26⟩[12]^4⟨14⟩[15]+117/2⟨12⟩^2⟨26⟩[13]⟨24⟩[25][12]^3⟨13⟩+2241/4⟨12⟩⟨26⟩[13]^2⟨24⟩[25][12]^2⟨13⟩^2+4725/8⟨12⟩⟨26⟩[13]⟨14⟩[14]⟨24⟩[25][12]^2⟨13⟩-108⟨26⟩[13]⟨14⟩^2[14]^2⟨24⟩[25][12]⟨13⟩-1269/8⟨26⟩[13]^2⟨14⟩[14]⟨24⟩[25][12]⟨13⟩^2-423/4⟨12⟩^3[13]⟨24⟩[25][12]^3⟨36⟩-1539/2⟨12⟩^2[13][14]⟨24⟩[25][12]^2⟨36⟩⟨14⟩+297⟨12⟩[13][14]^2⟨24⟩[25][12]⟨36⟩⟨14⟩^2-27/2⟨12⟩[13]^2⟨14⟩^2[14][12]⟨36⟩⟨13⟩[15]-81⟨26⟩[13]⟨14⟩^3[14]^2[12]⟨13⟩[15]-729/4⟨26⟩[13]^2⟨14⟩^2[14][12]⟨13⟩^2[15]-1215/8⟨12⟩⟨26⟩[13]⟨14⟩^2[14][12]^2⟨13⟩[15]+3915/4⟨12⟩⟨26⟩[13]^2⟨14⟩[12]^2⟨13⟩^2[15]-549⟨12⟩^2⟨26⟩[13]⟨14⟩[12]^3⟨13⟩[15]+108⟨26⟩[13]⟨14⟩^2[14]⟨24⟩[45][12]^2⟨13⟩+1269/8[13]^4⟨14⟩⟨34⟩[45]⟨36⟩⟨13⟩^2-351/2[23][13]^3⟨24⟩⟨34⟩[45]⟨36⟩⟨13⟩^2+351[23]⟨12⟩[13]^2⟨24⟩⟨34⟩[45][12]⟨36⟩⟨13⟩-351[23]⟨12⟩^2[13]^2⟨34⟩^2[45][12]⟨36⟩-3483/8⟨12⟩[35]⟨14⟩[14]^2⟨24⟩[12]^2⟨46⟩⟨13⟩+189/4⟨23⟩[23]⟨12⟩^2⟨24⟩[45][12]^3⟨46⟩-135/2[23]⟨23⟩⟨12⟩^2[13]⟨24⟩[25][12]^2⟨36⟩-270⟨23⟩[23]^2⟨12⟩[13]⟨24⟩⟨34⟩[45][12]⟨36⟩-81/4⟨23⟩[23]⟨12⟩^2[13]^2[25]⟨34⟩[12]⟨36⟩-189/4⟨23⟩⟨12⟩^2[35][13][12]^3⟨46⟩⟨13⟩+1539/4⟨23⟩⟨12⟩[35][13]^2[12]^2⟨46⟩⟨13⟩^2-189/4⟨23⟩[35][13]^3[12]⟨46⟩⟨13⟩^3-1539/4⟨12⟩⟨26⟩[35][13]⟨24⟩[12]^3⟨13⟩^2-891/4⟨23⟩[23]^2⟨12⟩⟨24⟩^2[45][12]^2⟨36⟩-189/4⟨23⟩[23]^2[13]⟨24⟩^2[45][12]⟨36⟩⟨13⟩-189/4⟨23⟩^2[23][35][13]^2[12]⟨46⟩⟨13⟩^2+270⟨23⟩^2[23][13]^3[25]⟨46⟩⟨13⟩^2+1269/4⟨23⟩[23][35][13]^2⟨24⟩[12]⟨36⟩⟨13⟩^2-351/2⟨23⟩[23][13]^2⟨24⟩[45][12]⟨46⟩⟨13⟩^2-270[23]⟨23⟩[13]^3⟨24⟩[25]⟨36⟩⟨13⟩^2-189/4⟨23⟩^2[23]^2[13]^2⟨34⟩[45]⟨46⟩⟨13⟩}{⟨2|1+4|3]^2Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(4077/4[24]⟨12⟩[35][13]^2⟨34⟩^2⟨36⟩⟨14⟩-117/8[24]⟨12⟩[35][13]^2⟨34⟩^2⟨46⟩⟨13⟩+783/2⟨12⟩⟨13⟩[13]^3[25]⟨34⟩⟨36⟩⟨14⟩-43371/32⟨12⟩⟨13⟩[13]^2[14][25]⟨34⟩⟨46⟩⟨14⟩+14355/64[35][14]^3⟨34⟩⟨46⟩⟨14⟩^3-27153/16[35][13][14]^2⟨34⟩⟨36⟩⟨14⟩^3-81[13][14]^2⟨34⟩[45]⟨46⟩⟨14⟩^3+24993/16⟨13⟩[35][13][14]^2⟨34⟩⟨46⟩⟨14⟩^2+119079/64[13]^2[14]⟨34⟩[45]⟨36⟩⟨14⟩^3-5121/4[34]^2[13]⟨34⟩^3[45]⟨46⟩⟨14⟩+27/4[34]^2[23]⟨24⟩⟨34⟩^3[45]⟨46⟩+81/16[34]^2⟨23⟩[23][35]⟨34⟩^3⟨46⟩+9171/64[13][14]^2⟨36⟩⟨14⟩^4[15]-19809/8[24]⟨12⟩[13]^2⟨34⟩^2[45]⟨46⟩⟨14⟩-2187/4[23]⟨12⟩[13]^2⟨34⟩^2[45]⟨36⟩⟨14⟩+95949/64[34][13][14]⟨34⟩^2[45]⟨46⟩⟨14⟩^2+65457/32[34][13]^2⟨34⟩^2[45]⟨36⟩⟨14⟩^2-17811/64[34][35][14]^2⟨34⟩^2⟨46⟩⟨14⟩^2-48681/16[13][14]⟨24⟩[45][12]⟨36⟩⟨14⟩^3+58797/64[24][14]⟨24⟩^2[45][12]⟨46⟩⟨14⟩^2+14967/8[24]^2⟨24⟩^3[45][12]⟨46⟩⟨14⟩+88713/32[24][13]⟨24⟩^2[45][12]⟨36⟩⟨14⟩^2+11637/32[24]^2[14]⟨24⟩^3[25]⟨46⟩⟨14⟩+47043/16[24]^2⟨26⟩⟨24⟩^3[25][12]⟨14⟩-33471/16[24]⟨26⟩⟨24⟩^2[45][12]^2⟨14⟩^2+46737/16[24]^2[35]⟨24⟩^3[12]⟨36⟩⟨14⟩-3087⟨13⟩^2[13]^2⟨24⟩[45][12]⟨46⟩⟨14⟩-11691/8[24][35][13][14]⟨24⟩⟨34⟩⟨36⟩⟨14⟩^2+4617/8[24][13]^2⟨24⟩⟨34⟩[45]⟨36⟩⟨14⟩^2-16731/16[24]^2[35][14]⟨24⟩^2⟨34⟩⟨46⟩⟨14⟩-4365/16[24]^3[35]⟨24⟩^3⟨34⟩⟨46⟩+17847/16[24]^2[35][13]⟨24⟩^2⟨34⟩⟨36⟩⟨14⟩+1197/16⟨12⟩^2[35]⟨24⟩[12]^3⟨36⟩⟨14⟩-27/4[13]^3⟨24⟩[25]⟨46⟩⟨13⟩^3-63/8[35][13]^2⟨24⟩[12]⟨46⟩⟨13⟩^3-891/16⟨12⟩^2[35]⟨24⟩[12]^3⟨46⟩⟨13⟩-2475/8⟨12⟩[35][13]⟨24⟩[12]^2⟨46⟩⟨13⟩^2+1737/8[24]⟨12⟩[35]⟨24⟩^2[12]^2⟨46⟩⟨13⟩-2475/8[24][35][13]⟨24⟩^2[12]⟨46⟩⟨13⟩^2-585/8[23][13]^2⟨24⟩^2[25]⟨36⟩⟨13⟩^2-2115/16[23]⟨26⟩[35]⟨24⟩^2[12]^2⟨13⟩^2-3087/16[23]^2⟨24⟩^3[45][12]⟨36⟩⟨13⟩-1071/16[23][35][13]⟨24⟩^2[12]⟨36⟩⟨13⟩^2+63/8⟨23⟩[23][35][13]⟨24⟩[12]⟨46⟩⟨13⟩^2-4131/16⟨23⟩[23]^2[24]⟨24⟩^3[25]⟨36⟩+4131/16⟨23⟩^2[24][23]^2⟨24⟩^2[25]⟨46⟩-4131/16⟨23⟩[24][23]^2[35]⟨24⟩^2⟨34⟩⟨36⟩-2115/16⟨23⟩[24][23]^2⟨24⟩^2⟨34⟩[45]⟨46⟩-243/4[23]^2[24]⟨24⟩^3⟨34⟩[45]⟨36⟩-81/16⟨23⟩[23][35][13]^2⟨34⟩⟨46⟩⟨13⟩^2-63/8[23][35][13]^2⟨24⟩⟨34⟩⟨36⟩⟨13⟩^2+261/4[23]^2[13]⟨24⟩^2⟨34⟩[45]⟨36⟩⟨13⟩+63/8⟨23⟩[23]^2[13]⟨24⟩⟨34⟩[45]⟨46⟩⟨13⟩)}{⟨14⟩⟨2|1+4|3]^2Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-111105/8⟨12⟩[13][14][25]⟨34⟩⟨46⟩⟨14⟩-1899/2⟨12⟩[13]^2[25]⟨34⟩⟨36⟩⟨14⟩+35451/8⟨12⟩[35][14]⟨34⟩[12]⟨46⟩⟨14⟩-14355/32⟨46⟩⟨14⟩^3[15][14]^2+63/2[13][14]⟨36⟩⟨14⟩^3[15]-17613/2⟨12⟩^2[12]^2⟨46⟩⟨14⟩[15]-171225/16⟨12⟩⟨13⟩[13][12]⟨46⟩⟨14⟩[15]+33921/8⟨12⟩⟨26⟩[12]^2⟨14⟩^2[15]+17253/16⟨12⟩[14][12]⟨46⟩⟨14⟩^2[15]-35955/8⟨26⟩⟨24⟩[14][25][12]⟨14⟩^2+96435/16[13]⟨24⟩[14][25]⟨36⟩⟨14⟩^2+179433/16[14]⟨24⟩[45][12]⟨46⟩⟨14⟩^2+178875/32⟨26⟩⟨24⟩[45][12]^2⟨14⟩^2+11367/4[13]⟨24⟩[45][12]⟨36⟩⟨14⟩^2-113967/32[13]^2⟨34⟩[45]⟨36⟩⟨14⟩^2+67329/32⟨12⟩⟨24⟩[45][12]^2⟨46⟩⟨14⟩-3879/8⟨12⟩⟨26⟩⟨24⟩[25][12]^2⟨14⟩-333/2⟨12⟩[13]⟨24⟩[25][12]⟨36⟩⟨14⟩+59841/16⟨12⟩[13][12]⟨36⟩⟨14⟩^2[15]-189063/32[13]^2⟨14⟩^2⟨36⟩⟨13⟩[15]-21663/8⟨26⟩[13]⟨14⟩^2[12]⟨13⟩[15]+78903/32[13]^2⟨14⟩⟨46⟩⟨13⟩^2[15]+66159/32[13]^2⟨24⟩[25]⟨46⟩⟨13⟩^2+351/8[35][13]⟨24⟩[12]⟨46⟩⟨13⟩^2+336825/16⟨12⟩[13]⟨34⟩[45][12]⟨46⟩⟨14⟩+4689/8⟨12⟩[35][13]⟨34⟩[12]⟨36⟩⟨14⟩+191115/32⟨13⟩⟨26⟩[13]⟨24⟩[25][12]⟨14⟩-67455/32⟨13⟩[13]^2⟨24⟩[25]⟨36⟩⟨14⟩-77031/32⟨13⟩⟨26⟩[35]⟨24⟩[12]^2⟨14⟩-53811/32⟨13⟩[35][13]^2⟨34⟩⟨36⟩⟨14⟩-4437/16[35][13]^2⟨34⟩⟨46⟩⟨13⟩^2+3213/16⟨12⟩^2[35]⟨34⟩[12]^2⟨46⟩-5571/8⟨12⟩[35]⟨24⟩[12]^2⟨46⟩⟨13⟩-38655/16⟨12⟩[35][13]⟨34⟩[12]⟨46⟩⟨13⟩+4365/8[24]⟨12⟩[35]⟨24⟩⟨34⟩[12]⟨46⟩-29403/16[34][35]⟨24⟩⟨34⟩[12]⟨46⟩⟨13⟩-4419/8[34][35][13]⟨34⟩^2⟨46⟩⟨13⟩-7803/8⟨23⟩[23]⟨12⟩[13][25]⟨34⟩⟨46⟩+5715/8[23]⟨12⟩[13]⟨24⟩[25]⟨34⟩⟨36⟩-21825/16[24]^2[35]⟨24⟩^2⟨34⟩⟨46⟩+71739/32[24]⟨12⟩[35][13]⟨34⟩^2⟨46⟩-4401/16⟨34⟩^3[34]^2⟨46⟩[35]+4437/8⟨23⟩[23][35]⟨24⟩[12]⟨46⟩⟨13⟩+4455/8[23][35][13]⟨24⟩⟨34⟩⟨36⟩⟨13⟩+27/2⟨23⟩[23][35][13]⟨34⟩⟨46⟩⟨13⟩-70479/32[23][13]⟨24⟩⟨34⟩[45]⟨46⟩⟨13⟩-927/4⟨23⟩[23][13]⟨24⟩[25]⟨46⟩⟨13⟩-2115/4[23]⟨12⟩[35]⟨24⟩⟨34⟩[12]⟨36⟩-207/8⟨23⟩[23]⟨12⟩[35]⟨34⟩[12]⟨46⟩-135[34][23]⟨24⟩⟨34⟩^2[45]⟨46⟩+243/2[34][23][35]⟨24⟩⟨34⟩^2⟨36⟩-18[34]⟨23⟩[23][35]⟨34⟩^2⟨46⟩-783[23]^2⟨24⟩^2⟨34⟩[45]⟨36⟩+504⟨23⟩[23]^2⟨24⟩⟨34⟩[45]⟨46⟩+540[23][24][35]⟨24⟩^2⟨34⟩⟨36⟩}{⟨14⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-9/4⟨12⟩^2[13]⟨34⟩[12]⟨36⟩[15]-9/4⟨12⟩[35][13][14]⟨34⟩^2⟨36⟩-9/8⟨12⟩[13]^2⟨34⟩^2[45]⟨36⟩+45/8⟨12⟩[35][14]^2⟨34⟩^2⟨46⟩-63/8⟨12⟩[13][14]⟨34⟩^2[45]⟨46⟩-9/4⟨12⟩[13][14]⟨34⟩⟨36⟩⟨14⟩[15]+9/8[35]⟨24⟩[14]^2⟨34⟩⟨36⟩⟨14⟩-9/8[13][14]⟨24⟩⟨34⟩[45]⟨36⟩⟨14⟩-9/4⟨12⟩⟨24⟩^2[45][12]^2⟨36⟩-9/4[13]⟨24⟩^2[45][12]⟨36⟩⟨13⟩+9[13]⟨24⟩[14]⟨46⟩⟨13⟩^2[15]-9/4[35]⟨24⟩^2[14][12]⟨36⟩⟨13⟩+9/4⟨26⟩⟨24⟩^2[14][25][12]⟨13⟩+9/8[24]⟨24⟩^3[14][25]⟨36⟩-9/8[24]⟨24⟩^3[45][12]⟨36⟩+9/8[13]^2⟨24⟩⟨36⟩⟨13⟩^2[15]+9/8⟨12⟩^2⟨24⟩[12]^2⟨36⟩[15]+27/8[24][35]⟨24⟩^2[14]⟨34⟩⟨36⟩-27/8[24][13]⟨24⟩^2⟨34⟩[45]⟨36⟩-9/8[34]⟨24⟩^2⟨34⟩[45][12]⟨36⟩+9/8[34]⟨24⟩[14]⟨34⟩^2[45]⟨46⟩}{⟨23⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-27⟨26⟩[13]⟨14⟩^2⟨13⟩[15]+747⟨13⟩⟨26⟩[13]⟨24⟩[25]⟨14⟩-729⟨13⟩⟨26⟩[35]⟨24⟩[12]⟨14⟩+126[23]⟨26⟩⟨24⟩^2[25]⟨13⟩-9/2[13]⟨24⟩[45]⟨36⟩⟨14⟩^2+9/2[35]⟨24⟩[14]⟨36⟩⟨14⟩^2+1215/2⟨12⟩[35]⟨24⟩[12]⟨36⟩⟨14⟩-1251/2⟨12⟩[13]⟨24⟩[25]⟨36⟩⟨14⟩+126[23]⟨12⟩[35]⟨24⟩⟨34⟩⟨36⟩+27⟨12⟩[13]⟨36⟩⟨14⟩^2[15]+1188⟨23⟩[23][35]⟨24⟩⟨46⟩⟨13⟩-39033/4⟨12⟩[35]⟨24⟩[12]⟨46⟩⟨13⟩+38961/4⟨12⟩[13]⟨24⟩[25]⟨46⟩⟨13⟩+126[23]⟨24⟩^2[45]⟨46⟩⟨13⟩-387/4⟨23⟩[23]⟨12⟩[35]⟨34⟩⟨46⟩-36981/4⟨13⟩[35][14]⟨24⟩⟨46⟩⟨14⟩-603[35][13]⟨24⟩⟨46⟩⟨13⟩^2+39465/4⟨13⟩[13]⟨24⟩[45]⟨46⟩⟨14⟩-2025/4[34][35]⟨24⟩⟨34⟩⟨46⟩⟨13⟩+36981/4⟨12⟩[35][14]⟨34⟩⟨46⟩⟨14⟩+39537/4⟨12⟩^2[35]⟨34⟩[12]⟨46⟩-39465/4⟨12⟩^2[13][25]⟨34⟩⟨46⟩-39465/4⟨12⟩[13]⟨34⟩[45]⟨46⟩⟨14⟩+2025/4[34]⟨12⟩[35]⟨34⟩^2⟨46⟩+603⟨12⟩[35][13]⟨34⟩⟨46⟩⟨13⟩}{⟨14⟩⟨23⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{36⟨26⟩⟨4|1+2|3][13][45]⟨13⟩}{⟨1|2+4|3]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩[35](s_{14}-s_{23})(603[24]⟨24⟩-639/2⟨14⟩[14]-603/2⟨23⟩[23])}{⟨1|2+4|3]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{45/64(s_{15}+s_{16}+s_{45}+s_{46})s_{23}⟨3|1+4|2]⟨4|2+3|5]⟨46⟩(s_{124}-s_{134})(s_{123}-s_{234})}{⟨14⟩Δ_{14|23|56}^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨4|2+3|1]⟨3|1+4|2]s_{56}(-7695/32[24]⟨12⟩[35][13]⟨34⟩⟨36⟩+2025/32[24]⟨12⟩[35][14]⟨34⟩⟨46⟩+2025/32[13]^2⟨36⟩⟨13⟩^2[35]-135/32⟨26⟩[35][13][12]⟨13⟩^2-2025/32⟨26⟩[13]⟨14⟩[45][12]⟨13⟩+3105/32⟨26⟩[14][45][12]⟨14⟩^2+675/2[13]^2⟨14⟩[45]⟨36⟩⟨13⟩-5265/32[13][14][45]⟨36⟩⟨14⟩^2-945/4⟨46⟩⟨14⟩^2[45][14]^2-8505/32[35][13]⟨14⟩[14]⟨36⟩⟨13⟩-8775/32⟨26⟩[13]⟨14⟩[14][25]⟨13⟩-675/2⟨12⟩^2[13][25][12]⟨36⟩-2025/32⟨12⟩^2⟨26⟩[12]^2[25]-405/16⟨12⟩⟨26⟩[35][12]^2⟨13⟩+945/32[34]⟨23⟩[35][12]⟨46⟩⟨13⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨4|2+3|1]⟨3|1+4|2](s_{14}-s_{23})(-945/2[24]⟨12⟩[35][13]⟨34⟩⟨36⟩+675/4⟨26⟩[14][45][12]⟨14⟩^2-675/2[13]^2⟨14⟩[45]⟨36⟩⟨13⟩-405/4[13][14][45]⟨36⟩⟨14⟩^2+945/4⟨46⟩⟨14⟩^2[45][14]^2)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨4|2+3|1]⟨3|1+4|2]s_{56}(18765/64[24]⟨12⟩[35][13]⟨34⟩⟨36⟩+8775/32[24]⟨12⟩[35][14]⟨34⟩⟨46⟩+66825/256[13]^2⟨13⟩^2⟨26⟩[25]-65475/256[13]^2⟨36⟩⟨13⟩^2[35]-38205/64⟨26⟩[35][13][12]⟨13⟩^2+72405/128⟨26⟩[13]⟨14⟩[45][12]⟨13⟩+3195/32⟨26⟩[14][45][12]⟨14⟩^2-23265/128[13]^2⟨14⟩[45]⟨36⟩⟨13⟩-19935/32[13][14][45]⟨36⟩⟨14⟩^2-1485/8[13]⟨14⟩[14][45]⟨46⟩⟨13⟩+13455/16⟨46⟩⟨14⟩^2[45][14]^2+125325/128[35][13]⟨14⟩[14]⟨36⟩⟨13⟩-63225/128[35][13][14]⟨46⟩⟨13⟩^2+33795/128⟨26⟩[13]⟨14⟩[14][25]⟨13⟩-1035/4⟨12⟩[13][14][25]⟨36⟩⟨14⟩+42795/64⟨12⟩^2[13][25][12]⟨36⟩-61965/128[13]^2[15]⟨13⟩^2⟨16⟩-107145/128⟨12⟩^2[14][25][12]⟨46⟩+218025/128⟨12⟩⟨26⟩[14][25][12]⟨14⟩+4095/256⟨12⟩^2⟨26⟩[12]^2[25]+377505/128⟨12⟩[35][14][12]⟨36⟩⟨14⟩-209565/256⟨36⟩⟨12⟩^2[12]^2[35]-3645/64⟨12⟩[13]^2[25]⟨36⟩⟨13⟩+41625/128⟨12⟩[13][14][25]⟨46⟩⟨13⟩-12195/128⟨12⟩⟨26⟩[13][25][12]⟨13⟩-4815/128⟨12⟩[35][13][12]⟨36⟩⟨13⟩-152865/128⟨12⟩[35][14][12]⟨46⟩⟨13⟩-5535/64⟨12⟩⟨26⟩[35][12]^2⟨13⟩-17865/128⟨12⟩[13][45][12]⟨36⟩⟨14⟩+61965/128⟨46⟩⟨12⟩^2[45][12]^2-36945/128⟨12⟩⟨26⟩[45][12]^2⟨14⟩+9315/16[34][35][13]⟨34⟩⟨36⟩⟨13⟩-52695/64[23][13]⟨24⟩[45]⟨36⟩⟨13⟩+19305/64[23]⟨12⟩[13]⟨34⟩[45]⟨36⟩-2115/64[34]⟨23⟩[35][12]⟨46⟩⟨13⟩-5535/64[23]⟨26⟩⟨24⟩[45][12]⟨13⟩+1485/16[23]⟨23⟩⟨12⟩[13][25]⟨36⟩+1485/16⟨23⟩[23]⟨26⟩[35][12]⟨13⟩-1485/16⟨23⟩^2[23]^2⟨36⟩[35])}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨4|2+3|1](s_{124}-s_{134})s_{56}(-5535/16[14][45][12]⟨36⟩⟨14⟩^2-3645/16[13]⟨14⟩[14][25]⟨36⟩⟨13⟩-1485/16[23]^2⟨23⟩⟨34⟩[45]⟨36⟩-405⟨26⟩⟨14⟩[45][12]^2⟨13⟩-2025/8[34]⟨34⟩[45][12]⟨36⟩⟨14⟩+1215/8[34][23]⟨34⟩^2[45]⟨36⟩-405/2⟨36⟩⟨12⟩^2[12]^2[25]+1485/16[23]⟨23⟩⟨12⟩[25][12]⟨36⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{[12]⟨3|1+4|2]s_{56}(s_{123}-s_{234})(315/16[24]⟨26⟩⟨24⟩^2[25]+315/16⟨23⟩⟨12⟩[13][25]⟨46⟩+315/16⟨12⟩[35]⟨24⟩[12]⟨36⟩+315/16⟨23⟩[35][13]⟨46⟩⟨13⟩-135/2⟨26⟩⟨24⟩[14][25]⟨14⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨4|2+3|1]⟨3|1+4|2](s_{14}-s_{23})(2025/8[24]⟨12⟩[35][13]⟨34⟩⟨36⟩-21645/16[24]⟨12⟩[35][14]⟨34⟩⟨46⟩+6975/16[13]^2⟨13⟩^2⟨26⟩[25]+45/8[13]^2⟨36⟩⟨13⟩^2[35]-4725/8⟨26⟩[35][13][12]⟨13⟩^2-19485/16⟨26⟩[13]⟨14⟩[45][12]⟨13⟩-1665/16⟨26⟩[14][45][12]⟨14⟩^2+675/8[13]^2⟨14⟩[45]⟨36⟩⟨13⟩+10035/16[13][14][45]⟨36⟩⟨14⟩^2+1485/8[13]⟨14⟩[14][45]⟨46⟩⟨13⟩-13455/16⟨46⟩⟨14⟩^2[45][14]^2+10755/16[35][13]⟨14⟩[14]⟨36⟩⟨13⟩-1215/8[35][13][14]⟨46⟩⟨13⟩^2+25065/16⟨26⟩[13]⟨14⟩[14][25]⟨13⟩-4815/16⟨12⟩[13][14][25]⟨36⟩⟨14⟩+4185/8⟨12⟩^2[13][25][12]⟨36⟩-1215/16[13]^2[15]⟨13⟩^2⟨16⟩+315/4⟨12⟩^2⟨26⟩[12]^2[25]-10755/16⟨36⟩⟨12⟩^2[12]^2[35]-135/2⟨12⟩[13]^2[25]⟨36⟩⟨13⟩+1215/16⟨46⟩⟨12⟩^2[45][12]^2)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{[12][45]⟨4|2+3|1](s_{124}-s_{134})(s_{14}-s_{23})(675/8⟨14⟩^2[14]⟨36⟩+945/8⟨13⟩⟨26⟩⟨14⟩[12]-135/4[34]⟨34⟩⟨13⟩⟨46⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{123}-s_{234})(s_{14}-s_{23})(-945/8[24]⟨26⟩⟨24⟩^2[25][12]-135/4[24][13]⟨24⟩^2[25]⟨36⟩+675/4⟨23⟩⟨12⟩[13][25][12]⟨46⟩-135⟨12⟩[35]⟨24⟩[12]^2⟨36⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{9/16[23]^2⟨12⟩(s_{23}-s_{56})⟨34⟩^2⟨3|1+4|5]⟨46⟩}{⟨14⟩^2Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-14355/16[14]^3[25]⟨34⟩⟨46⟩⟨14⟩^3+730125/64[13][14]^2[25]⟨34⟩⟨36⟩⟨14⟩^3-104157/32[35][14]^2⟨34⟩[12]⟨36⟩⟨14⟩^3-200655/16⟨13⟩[13][14]^2[25]⟨34⟩⟨46⟩⟨14⟩^2+242685/64⟨13⟩^2[13]^2[14][25]⟨34⟩⟨46⟩⟨14⟩+141795/128[13]^3[25]⟨34⟩⟨46⟩⟨13⟩^3-306729/64⟨13⟩[13]^2[14][25]⟨34⟩⟨36⟩⟨14⟩^2-324⟨13⟩^2[13]^3[25]⟨34⟩⟨36⟩⟨14⟩+46431/8[24][14]^2⟨24⟩[25]⟨34⟩⟨46⟩⟨14⟩^2-41571/8[24][13][14]⟨24⟩[25]⟨34⟩⟨36⟩⟨14⟩^2+17937/16[24]⟨13⟩[13]⟨24⟩[14][25]⟨34⟩⟨46⟩⟨14⟩-4185/32[24][13]^2⟨24⟩[25]⟨34⟩⟨46⟩⟨13⟩^2-52335/16[24]⟨13⟩[13]^2⟨24⟩[25]⟨34⟩⟨36⟩⟨14⟩-3483/8[23][24][13]⟨24⟩^2[25]⟨34⟩⟨36⟩⟨13⟩-7893/16[23][13]^2⟨24⟩[25]⟨34⟩⟨36⟩⟨13⟩^2+72099/128[24]^2[13]⟨24⟩^2[25]⟨34⟩⟨46⟩⟨13⟩-67869/64[35][13]^2⟨34⟩[12]⟨46⟩⟨13⟩^3+131409/64⟨13⟩^2[35][13][14]⟨34⟩[12]⟨46⟩⟨14⟩+48231/32⟨13⟩^2[35][13]^2⟨34⟩[12]⟨36⟩⟨14⟩+231525/64⟨13⟩[35][14]^2⟨34⟩[12]⟨46⟩⟨14⟩^2-112275/64⟨13⟩[35][13][14]⟨34⟩[12]⟨36⟩⟨14⟩^2-625023/64[13][14]⟨34⟩[45][12]⟨36⟩⟨14⟩^3+433377/64⟨13⟩[13][14]⟨34⟩[45][12]⟨46⟩⟨14⟩^2-102771/32⟨13⟩[13]^2⟨34⟩[45][12]⟨36⟩⟨14⟩^2-6003⟨13⟩^2[13]^2⟨34⟩[45][12]⟨46⟩⟨14⟩-365841/64⟨13⟩^2[13][14][12]⟨46⟩⟨14⟩^2[15]+93141/32⟨13⟩^3[13]^2[12]⟨46⟩⟨14⟩[15]+144729/64[13]^2⟨24⟩[25][12]⟨46⟩⟨13⟩^3-140733/64⟨13⟩^2[13]^2⟨24⟩[25][12]⟨36⟩⟨14⟩+205875/32⟨13⟩^2[13]⟨24⟩[14][25][12]⟨46⟩⟨14⟩+146925/32⟨13⟩^2[13]⟨24⟩[45][12]^2⟨46⟩⟨14⟩-1935/4[23][13]⟨24⟩^2[25][12]⟨36⟩⟨13⟩^2+9747/32[23]⟨26⟩⟨24⟩^2[25][12]^2⟨13⟩^2-5247/8[23]^2⟨24⟩^2⟨34⟩[45][12]⟨36⟩⟨13⟩+153/32⟨23⟩[23]^2[35]⟨24⟩⟨34⟩[12]⟨36⟩⟨13⟩+4023/32⟨12⟩[35]⟨24⟩[12]^3⟨46⟩⟨13⟩^2-18351/64⟨12⟩[13]⟨24⟩[25][12]^2⟨46⟩⟨13⟩^2-4473/64⟨12⟩^2[35]⟨34⟩[12]^3⟨46⟩⟨13⟩-21825/32[24]^3[35]⟨24⟩^2⟨34⟩^2⟨46⟩+2115/16[23][24]^2⟨24⟩^3[25]⟨34⟩⟨36⟩+1647/4[24]^2⟨24⟩^2⟨34⟩[45][12]⟨46⟩⟨14⟩-41175/32⟨26⟩[13]⟨14⟩^2[12]^2⟨13⟩^2[15]+25677/64⟨26⟩⟨14⟩^3[14][12]^2⟨13⟩[15]+55035/64⟨12⟩[35][13]⟨34⟩[12]^2⟨46⟩⟨13⟩^2+8109/4⟨12⟩⟨13⟩[35][13]⟨34⟩[12]^2⟨36⟩⟨14⟩+43605/32⟨12⟩⟨13⟩[35][14]⟨34⟩[12]^2⟨46⟩⟨14⟩-69813/64⟨12⟩^2[35]⟨34⟩[12]^3⟨36⟩⟨14⟩-182241/64⟨12⟩[35][14]⟨34⟩[12]^2⟨36⟩⟨14⟩^2+15561/16⟨12⟩^2⟨34⟩[45][12]^3⟨46⟩⟨14⟩-34425/32⟨12⟩[13]⟨34⟩[45][12]^2⟨36⟩⟨14⟩^2+12879/8⟨12⟩⟨13⟩[13]⟨34⟩[45][12]^2⟨46⟩⟨14⟩-181629/128⟨12⟩^3[25]⟨34⟩[12]^3⟨46⟩+7461/16⟨12⟩^2[13][25]⟨34⟩[12]^2⟨36⟩⟨14⟩-81855/64⟨12⟩^2[14][25]⟨34⟩[12]^2⟨46⟩⟨14⟩-53163/64⟨12⟩⟨13⟩[35]⟨24⟩[12]^3⟨36⟩⟨14⟩-143847/32⟨12⟩⟨13⟩⟨24⟩[45][12]^3⟨46⟩⟨14⟩+54981/128⟨12⟩^2[13][25]⟨34⟩[12]^2⟨46⟩⟨13⟩+87741/64[24][35][13]^2⟨34⟩^2⟨46⟩⟨13⟩^2-82647/32[24]⟨12⟩[35][13]⟨34⟩^2[12]⟨46⟩⟨13⟩+1305/16[34][24][35][13]⟨34⟩^3⟨46⟩⟨13⟩+4365/32[34]^2[24][35]⟨34⟩^4⟨46⟩+88767/64[24][13]⟨24⟩^2[25][12]⟨46⟩⟨13⟩^2-30339/32[34][35][13]⟨34⟩^2[12]⟨46⟩⟨13⟩^2+55089/128[34]^2[35]⟨34⟩^3[12]⟨46⟩⟨13⟩-15579/32[34][24][35]⟨24⟩⟨34⟩^2[12]⟨46⟩⟨13⟩-56475/32[34][35]⟨24⟩⟨34⟩[12]^2⟨46⟩⟨13⟩^2-214623/64[35][13]⟨24⟩[12]^2⟨46⟩⟨13⟩^3+181629/128⟨12⟩^2⟨24⟩[25][12]^3⟨46⟩⟨13⟩+9063/8[34]⟨12⟩[35]⟨34⟩^2[12]^2⟨46⟩⟨13⟩+91953/32⟨13⟩^2⟨26⟩[35]⟨24⟩[12]^3⟨14⟩+40887/32⟨13⟩^2[35][13]⟨24⟩[12]^2⟨36⟩⟨14⟩-84123/16⟨13⟩^2[35][14]⟨24⟩[12]^2⟨46⟩⟨14⟩+275373/32⟨13⟩[35][14]⟨24⟩[12]^2⟨36⟩⟨14⟩^2-835407/64⟨13⟩⟨26⟩[14]⟨24⟩[25][12]^2⟨14⟩^2-102771/64⟨13⟩^2⟨26⟩[13]⟨24⟩[25][12]^2⟨14⟩+466461/64⟨13⟩⟨26⟩⟨24⟩[45][12]^3⟨14⟩^2-274959/64⟨12⟩⟨24⟩[45][12]^3⟨36⟩⟨14⟩^2+14049/64⟨12⟩⟨13⟩[13]⟨24⟩[25][12]^2⟨36⟩⟨14⟩+672939/64⟨12⟩⟨13⟩[14]⟨24⟩[25][12]^2⟨46⟩⟨14⟩-42579/64⟨12⟩⟨26⟩⟨13⟩⟨24⟩[25][12]^3⟨14⟩-37701/64⟨12⟩^2⟨24⟩[25][12]^3⟨36⟩⟨14⟩+110907/32⟨12⟩[14]⟨24⟩[25][12]^2⟨36⟩⟨14⟩^2-117639/64⟨12⟩⟨13⟩[13]^2[25]⟨34⟩[12]⟨36⟩⟨14⟩-7479/16[23][35][13]^2⟨34⟩^2⟨36⟩⟨13⟩^2-117423/64[23][13]^2⟨34⟩^2[45]⟨46⟩⟨13⟩^2+675/8[23]⟨13⟩[13]^2⟨34⟩^2[45]⟨36⟩⟨14⟩-57735/32[34]⟨13⟩[35][13]⟨34⟩^2[12]⟨36⟩⟨14⟩-124569/64[34]⟨13⟩[35]⟨24⟩⟨34⟩[12]^2⟨36⟩⟨14⟩-134235/64[24]⟨12⟩[13]^2[25]⟨34⟩^2⟨36⟩⟨14⟩+130293/64[24]⟨12⟩[13]^2[25]⟨34⟩^2⟨46⟩⟨13⟩+96327/64[24]^2[35][13]⟨24⟩⟨34⟩^2⟨46⟩⟨13⟩-3645/64[24]^2[35]⟨24⟩^2⟨34⟩[12]⟨46⟩⟨13⟩+134127/64[24][35][13]⟨24⟩⟨34⟩[12]⟨46⟩⟨13⟩^2+16515/32[23]⟨24⟩^2[45][12]^2⟨46⟩⟨13⟩^2+35559/32⟨23⟩[23][35]⟨24⟩[12]^2⟨46⟩⟨13⟩^2-149319/64[23][24]⟨12⟩[13]⟨34⟩^3[45]⟨46⟩-3483/8[23][24]⟨12⟩[35][13]⟨34⟩^3⟨36⟩-1611/8[23][24]⟨12⟩⟨24⟩⟨34⟩^2[45][12]⟨46⟩+93051/128[34]^2[23]⟨34⟩^4[45]⟨46⟩+100539/128[34]^2[23][35]⟨34⟩^4⟨36⟩-585/16[23][24]^2⟨24⟩^2⟨34⟩^2[45]⟨46⟩-333/4[23][24]^2[35]⟨24⟩^2⟨34⟩^2⟨36⟩+6003/16⟨23⟩[24]^2[23][35]⟨24⟩⟨34⟩^2⟨46⟩-50661/32[23][35][13]⟨24⟩⟨34⟩[12]⟨36⟩⟨13⟩^2-142929/64[23][13]⟨24⟩⟨34⟩[45][12]⟨46⟩⟨13⟩^2+450⟨23⟩[23][35][13]⟨34⟩[12]⟨46⟩⟨13⟩^2-9981/32[23]⟨12⟩^2[13][25]⟨34⟩^2[12]⟨36⟩-945/8[34]⟨23⟩[23]^2[35]⟨34⟩^3⟨36⟩+97659/128[34]⟨23⟩[23]^2⟨34⟩^3[45]⟨46⟩-945/8⟨23⟩^2[23]^3⟨34⟩^2[45]⟨46⟩+945/8⟨23⟩[23]^3⟨24⟩⟨34⟩^2[45]⟨36⟩-121707/128[34][23]^2⟨24⟩⟨34⟩^3[45]⟨36⟩+5319/16⟨23⟩[23]^2⟨24⟩⟨34⟩[45][12]⟨46⟩⟨13⟩+2367/8⟨23⟩[23]^2[35][13]⟨34⟩^2⟨36⟩⟨13⟩-153/32⟨23⟩[23]^2⟨12⟩[35]⟨34⟩^2[12]⟨36⟩+72963/128[34][23][24][35]⟨24⟩⟨34⟩^3⟨36⟩-7299/16[34][23][24]⟨24⟩⟨34⟩^3[45]⟨46⟩-1143/16[23]^2[24]⟨24⟩^2⟨34⟩^2[45]⟨36⟩-98307/128[34]⟨23⟩[24][23][35]⟨34⟩^3⟨46⟩+945/8⟨23⟩^2[24][23]^2[35]⟨34⟩^2⟨46⟩-945/8⟨23⟩[24][23]^2[35]⟨24⟩⟨34⟩^2⟨36⟩+5751/32[23]⟨12⟩^2[35]⟨34⟩^2[12]^2⟨36⟩-279/2[23]^2⟨12⟩[13]⟨34⟩^3[45]⟨36⟩+3483/8⟨23⟩[24]⟨12⟩[23][35]⟨34⟩^2[12]⟨46⟩+3555/8[23]⟨12⟩[35][13]⟨34⟩^2[12]⟨36⟩⟨13⟩-22995/32⟨23⟩[23]⟨12⟩[35]⟨34⟩[12]^2⟨46⟩⟨13⟩+19593/32⟨23⟩[23]⟨12⟩[13][25]⟨34⟩[12]⟨46⟩⟨13⟩-6021/16⟨23⟩[23]⟨12⟩^2[25]⟨34⟩[12]^2⟨46⟩+1953/8[23]⟨12⟩⟨24⟩^2[25][12]^2⟨36⟩⟨13⟩+2367/8⟨23⟩[23]^2[13]⟨24⟩[25]⟨34⟩⟨36⟩⟨13⟩-2367/8⟨23⟩^2[23]^2[13][25]⟨34⟩⟨46⟩⟨13⟩+7119/16⟨23⟩[23]^2[13]⟨34⟩^2[45]⟨46⟩⟨13⟩}{⟨14⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-9/8⟨12⟩^3⟨34⟩[12]^3⟨36⟩[15]+9/16[13]^3⟨34⟩⟨36⟩⟨13⟩^3[15]+9/8[13]^2[14]⟨34⟩⟨46⟩⟨13⟩^3[15]+81/32[13]⟨24⟩^2[45][12]^2⟨36⟩⟨13⟩^2-27/16⟨13⟩[14]⟨24⟩^2[45][12]^2⟨36⟩⟨14⟩-9/16[35]⟨24⟩^2[14][12]^2⟨36⟩⟨13⟩^2+27/16⟨26⟩⟨24⟩^2[45][12]^3⟨13⟩^2+45/16⟨13⟩^2[13]⟨24⟩[14][12]⟨36⟩⟨14⟩[15]+9/16[13][14]⟨24⟩[12]⟨46⟩⟨13⟩^3[15]+27/16⟨13⟩^2⟨26⟩[14]⟨24⟩[12]^2⟨14⟩[15]+27/16[14]^2⟨24⟩^2[25][12]⟨46⟩⟨13⟩^2-27/16⟨26⟩[13]⟨24⟩[12]^2⟨13⟩^3[15]+9/4⟨13⟩[35][14]^2⟨24⟩⟨34⟩[12]⟨36⟩⟨14⟩+45/16[35][13][14]^2⟨34⟩^2⟨46⟩⟨13⟩^2+9/8⟨13⟩[35][13][14]^2⟨34⟩^2⟨36⟩⟨14⟩+9/16⟨13⟩[13][14]^2⟨34⟩^2[45]⟨46⟩⟨14⟩-9/4[13]^2[14]⟨34⟩^2[45]⟨46⟩⟨13⟩^2-9/16⟨13⟩[13]^2[14]⟨34⟩^2[45]⟨36⟩⟨14⟩-27/32[13]^3⟨34⟩^2[45]⟨36⟩⟨13⟩^2+9/16⟨13⟩[13][14]^2⟨34⟩⟨36⟩⟨14⟩^2[15]-9/16⟨13⟩^2[13][14]^2⟨34⟩⟨46⟩⟨14⟩[15]+9/16⟨13⟩^2[13]^2[14]⟨34⟩⟨36⟩⟨14⟩[15]+27/16⟨13⟩[14]^2⟨24⟩^2[25][12]⟨36⟩⟨14⟩-9/16⟨26⟩⟨24⟩^2[14][25][12]^2⟨13⟩^2-9/4[13][14]⟨24⟩⟨34⟩[45][12]⟨46⟩⟨13⟩^2+9/8[35][14]^2⟨24⟩⟨34⟩[12]⟨46⟩⟨13⟩^2-27/16⟨13⟩[13]⟨24⟩[14]⟨34⟩[45][12]⟨36⟩⟨14⟩-9/16[34][35][14]⟨24⟩⟨34⟩^2[12]⟨36⟩⟨13⟩+9/4[34][14]⟨24⟩⟨34⟩^2[45][12]⟨46⟩⟨13⟩+27/16[34][35][14]^2⟨34⟩^3⟨46⟩⟨13⟩-9/16[34][35][13][14]⟨34⟩^3⟨36⟩⟨13⟩-9/8[34][13][14]⟨34⟩^3[45]⟨46⟩⟨13⟩+63/16[13][14]^2⟨24⟩[25]⟨34⟩⟨46⟩⟨13⟩^2+27/8[24]⟨12⟩[35][14]^2⟨34⟩^3⟨46⟩-9/16[24]⟨12⟩[35][13][14]⟨34⟩^3⟨36⟩-63/16[24]⟨12⟩[13][14]⟨34⟩^3[45]⟨46⟩+27/16[24]⟨12⟩[14]^2⟨24⟩[25]⟨34⟩^2⟨46⟩+9/16[24]⟨24⟩^3[14][25][12]⟨36⟩⟨13⟩-9/16[24]^2⟨24⟩^3⟨34⟩[45][12]⟨36⟩-9/32[24]^2[13]⟨24⟩^2⟨34⟩^2[45]⟨36⟩-9/16[34][24]⟨24⟩^2⟨34⟩^2[45][12]⟨36⟩+9/32[34]^2[13]⟨34⟩^4[45]⟨36⟩}{⟨23⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2]⟨46⟩(-45/8⟨12⟩[13]^2[25]⟨34⟩⟨13⟩+45/8⟨12⟩[35][13]⟨34⟩[12]⟨13⟩-45/4⟨23⟩[23][13]⟨24⟩[25]⟨13⟩-9/4⟨23⟩[23][35]⟨24⟩[12]⟨13⟩-189/16⟨23⟩[23]⟨12⟩⟨24⟩[25][12]+45/8[23][13]⟨24⟩⟨34⟩[45]⟨13⟩+63/16⟨23⟩[23]^2⟨24⟩⟨34⟩[45]-27/16⟨23⟩[23][35][13]⟨34⟩⟨13⟩)}{⟨14⟩⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{-9/4[23][35]⟨34⟩^2⟨46⟩⟨13⟩}{⟨14⟩^2⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-18⟨46⟩⟨1|3+4|2][35]}{⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{18⟨1|3+4|2]⟨26⟩(s_{14}-s_{23})[35]}{⟨1|2+4|3]^2⟨2|1+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-36[13]⟨14⟩[45]⟨36⟩}{⟨1|2+4|3]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨46⟩⟨34⟩⟨3|1+4|2](45/8⟨13⟩[35]+45/8⟨12⟩[25])}{⟨14⟩Δ_{23|14|56}^2}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{-27s_{56}⟨26⟩[35][13](s_{24}-s_{13})⟨24⟩(s_{124}-s_{134})}{⟨2|1+4|3]^4Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-945/256s_{56}⟨6|1+4|5]⟨4|2+3|1]s_{23}⟨3|1+4|2](s_{15}+s_{16}+s_{45}+s_{46})(s_{124}-s_{134})(s_{123}-s_{234})}{Δ_{14|23|56}^4⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_112.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨24⟩[13][35]⟨26⟩(-3⟨14⟩[14]+3[23]⟨23⟩-6⟨34⟩[34])}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{[12]⟨12⟩[13](s_{124}-s_{134})⟨24⟩⟨26⟩[35](3⟨13⟩[13]+3[23]⟨23⟩)}{⟨2|1+4|3]^4Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{134}-s_{124})[13][35](-3/2[23]⟨46⟩⟨23⟩^2+9⟨13⟩[13]⟨46⟩⟨23⟩-27/2⟨12⟩⟨46⟩[12]⟨23⟩-15/2⟨36⟩[24]⟨24⟩^2-6⟨46⟩[24]⟨24⟩⟨23⟩-3⟨36⟩[23]⟨24⟩⟨23⟩)}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[13][35](1/2⟨14⟩^2[14]⟨26⟩-1⟨14⟩⟨26⟩[24]⟨24⟩+1/2⟨12⟩[23]⟨46⟩⟨23⟩+1/2⟨13⟩⟨46⟩[34]⟨24⟩-1/2⟨14⟩⟨12⟩[14]⟨46⟩+1/2⟨12⟩⟨46⟩[24]⟨24⟩-1⟨13⟩[23]⟨26⟩⟨24⟩)}{⟨1|2+4|3]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{1/2[35]⟨23⟩[23]^2⟨26⟩⟨24⟩}{⟨1|2+4|3]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[13][35](-9⟨34⟩^2⟨46⟩[34]^2⟨23⟩-9⟨46⟩[24]^2⟨24⟩^2⟨23⟩+9⟨36⟩[24]^2⟨24⟩^3-9[24][34]⟨34⟩⟨36⟩⟨24⟩^2+9[24]⟨23⟩[23]⟨36⟩⟨24⟩^2+9[24][34]⟨23⟩⟨34⟩⟨46⟩⟨24⟩-15/2[34]⟨23⟩⟨34⟩[23]⟨36⟩⟨24⟩-3/2[34]⟨23⟩^2⟨34⟩[23]⟨46⟩-9[24]⟨23⟩^2[23]⟨46⟩⟨24⟩-9[13][34]⟨23⟩⟨34⟩⟨13⟩⟨46⟩)}{⟨2|1+4|3]^3Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{1/2s_{234}[13]⟨46⟩⟨26⟩}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[13][35](-3/2⟨36⟩⟨24⟩+38⟨46⟩⟨23⟩)}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-1/8[13][35](s_{23}-s_{56})⟨23⟩[23]⟨34⟩⟨13⟩⟨46⟩(s_{124}-s_{134})}{⟨14⟩⟨2|1+4|3]^2Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨46⟩[35]⟨34⟩(s_{124}-s_{134})(-1/8⟨13⟩[13]+1/8[23]⟨23⟩)}{⟨14⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/2[13][35]⟨23⟩[23]⟨34⟩⟨13⟩⟨46⟩}{⟨14⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/16[35]⟨34⟩(s_{23}-s_{56})⟨46⟩(s_{124}-s_{134})}{⟨14⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩[35](s_{23}-s_{56})⟨34⟩(-1/8⟨13⟩[13]+1/8[23]⟨23⟩)}{⟨14⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{124}-s_{134})(-1/8⟨36⟩[13][24]⟨24⟩-1/8⟨36⟩[13][23]⟨23⟩+1/8[14]⟨34⟩⟨46⟩[34])}{⟨56⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/16(s_{14}-s_{23})[13]⟨36⟩⟨46⟩(s_{124}-s_{134})}{⟨56⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{14}-s_{23})⟨46⟩(-1/8⟨36⟩[13][24]⟨24⟩-1/8⟨36⟩[13][23]⟨23⟩+1/8[14]⟨34⟩⟨46⟩[34])}{⟨56⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/4[35][23]⟨16⟩(s_{124}-s_{234})⟨24⟩}{⟨1|2+4|3]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](-1/4⟨14⟩⟨26⟩[12]-1/2⟨14⟩[14]⟨46⟩+3/4[23]⟨46⟩⟨23⟩+1/4⟨46⟩[24]⟨24⟩-1/4⟨12⟩⟨46⟩[12]+1/4⟨34⟩⟨46⟩[34]+1/4⟨36⟩[23]⟨24⟩)}{⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](-1/4⟨14⟩[45][13]⟨34⟩-1/4⟨12⟩[13]⟨34⟩[25]-1/4[45][23]⟨34⟩⟨24⟩+1/4[24]⟨24⟩^2[25]+1/4[25][23]⟨24⟩⟨23⟩)}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2]⟨4|2+3|1](33/4[13][35][34]⟨23⟩⟨13⟩⟨46⟩+39/8⟨13⟩^2⟨26⟩[13]^2[35]+3/4[35][34]⟨13⟩⟨26⟩[12]⟨24⟩-3/4[45][13]^2⟨14⟩⟨13⟩⟨26⟩-15/2[45][24][23]⟨26⟩⟨24⟩^2+3/4[45][13][24]⟨14⟩⟨26⟩⟨24⟩-39/8[45]⟨23⟩[23]^2⟨26⟩⟨24⟩+9/4[24][35]⟨23⟩[23]⟨26⟩⟨24⟩+45/8[35][34]⟨23⟩^2[23]⟨46⟩-3/4[45][34]⟨23⟩[23]⟨46⟩⟨24⟩+3/4[45][34][23]⟨36⟩⟨24⟩^2-45/8⟨12⟩^2⟨26⟩[12]^2[35])}{⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(-103/4[35][34]⟨23⟩⟨13⟩⟨46⟩[12]^2⟨24⟩-35/4[35]⟨23⟩⟨12⟩^2⟨46⟩[12]^3-19/2[13]^2[35]⟨23⟩⟨13⟩^2⟨46⟩[12]+13/2[13]^3[25]⟨23⟩⟨13⟩^2⟨46⟩-11[13]^2[25]⟨23⟩⟨13⟩⟨12⟩⟨46⟩[12]+79/8[13]^2[24][25]⟨23⟩⟨13⟩⟨46⟩⟨24⟩-35/4[13][24][25]⟨23⟩⟨12⟩⟨46⟩[12]⟨24⟩-3/4[13]^2[24][35]⟨23⟩⟨34⟩⟨13⟩⟨46⟩+33/8[13][24][35]⟨23⟩⟨34⟩⟨12⟩⟨46⟩[12]+3/2[13][24]^2[35]⟨23⟩⟨34⟩⟨46⟩⟨24⟩-3/2[45]⟨12⟩^2⟨46⟩[12]^3⟨24⟩+9/4[35]⟨36⟩⟨12⟩^2[12]^3⟨24⟩-9/4[13][24]^2[25]⟨36⟩⟨24⟩^3+3/2[45][24]^2⟨46⟩[12]⟨24⟩^3-9/4[13][24]^2[35]⟨34⟩⟨36⟩⟨24⟩^2-3[45][34]⟨14⟩⟨36⟩[12]^2⟨24⟩^2+3/2[13][14][35]⟨13⟩^2⟨46⟩[12]⟨24⟩-3/2[13][14][35]⟨14⟩⟨36⟩⟨13⟩[12]⟨24⟩-3/2[13]^2[14][25]⟨14⟩⟨36⟩⟨13⟩⟨24⟩+3/2[13][14][25]⟨14⟩⟨13⟩⟨26⟩[12]⟨24⟩-3/2[45][13]⟨14⟩⟨13⟩⟨26⟩[12]^2⟨24⟩+9[13][35]⟨23⟩[23]⟨36⟩⟨13⟩[12]⟨24⟩+9/4[35]⟨23⟩[23]⟨13⟩⟨26⟩[12]^2⟨24⟩+11/8[35]⟨23⟩^2[23]^2⟨36⟩[12]⟨24⟩-9/4[45]⟨23⟩^2[23]^2⟨46⟩[12]⟨24⟩+11/8[25]⟨23⟩^2[23]^2⟨26⟩[12]⟨24⟩-5/4[13]^2[35]⟨23⟩[23]⟨34⟩⟨36⟩⟨13⟩)}{⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{387/8[24][25]⟨26⟩[12]⟨24⟩^2-39/2[13][24][25]⟨36⟩⟨24⟩^2+23/8[14][24][25]⟨46⟩⟨24⟩^2-421/8[13][25]⟨23⟩⟨12⟩⟨46⟩[12]+193/4[13][25]⟨36⟩⟨12⟩[12]⟨24⟩+195/4[25]⟨12⟩⟨26⟩[12]^2⟨24⟩+13/4[14][25]⟨12⟩⟨46⟩[12]⟨24⟩-1[35]⟨36⟩⟨12⟩[12]^2⟨24⟩-20[13]^2[25]⟨23⟩⟨13⟩⟨46⟩+409/4[13][35]⟨23⟩⟨13⟩⟨46⟩[12]-37/8[13][25]⟨23⟩[23]⟨36⟩⟨24⟩+47/8[13][14][25]⟨14⟩⟨36⟩⟨24⟩-1/8[14][25]⟨14⟩⟨26⟩[12]⟨24⟩-45/8[13][14][25]⟨13⟩⟨46⟩⟨24⟩-507/8[35]⟨13⟩⟨26⟩[12]^2⟨24⟩+23/8[14][35]⟨13⟩⟨46⟩[12]⟨24⟩-1/8[45][14]⟨14⟩⟨46⟩[12]⟨24⟩-12[45]⟨12⟩⟨46⟩[12]^2⟨24⟩+97/8[25]⟨23⟩[23]⟨26⟩[12]⟨24⟩-1/2[35]⟨23⟩^2[23]⟨46⟩[12]+1/8[15]⟨14⟩⟨12⟩⟨26⟩[12]^2-1/8[15][14]⟨14⟩^2⟨26⟩[12]-315/8[35]⟨23⟩⟨12⟩⟨46⟩[12]^2}{⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(-259/16⟨46⟩[12][35]⟨23⟩-47/8⟨13⟩[15][13]⟨46⟩-103/2⟨36⟩[13]⟨34⟩[35]-3⟨34⟩⟨46⟩[14][35])}{⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{1/4⟨34⟩⟨46⟩[35]}{⟨14⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1/4⟨36⟩[13]⟨46⟩}{⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{49/8[15]⟨46⟩}{⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{5/16(s_{23}-s_{56})⟨6|1+4|5]⟨4|2+3|1][23]⟨3|1+4|2]⟨13⟩s_{23}⟨24⟩}{⟨14⟩Δ_{14|23|56}^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨6|1+4|5]⟨3|1+4|2]⟨4|2+3|1]s_{23}(-15/64⟨14⟩[14][24]⟨24⟩-15/8[24]^2⟨24⟩^2+35/32⟨13⟩[13][24]⟨24⟩+35/32⟨13⟩⟨12⟩[13][12]+15/8⟨12⟩^2[12]^2+75/64⟨14⟩⟨12⟩[14][12]+45/64⟨12⟩[23][12]⟨23⟩-55/64⟨13⟩[13][23]⟨23⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-15/16[24][35]⟨4|2+3|1]⟨23⟩[23]⟨34⟩⟨3|1+4|2]⟨12⟩⟨6|2+5|1]}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨4|2+3|1]s_{23}(s_{124}-s_{134})(15/16[13][14][25]⟨14⟩⟨36⟩⟨13⟩+15/16[45]⟨23⟩⟨34⟩[23]^2⟨36⟩+75/32[45]⟨14⟩⟨13⟩⟨26⟩[12]^2-165/32[45][34]⟨14⟩⟨34⟩⟨36⟩[12]+165/32[45][34]⟨34⟩^2[23]⟨36⟩-135/32[45][13]⟨14⟩⟨36⟩⟨13⟩[12]-375/32⟨36⟩⟨12⟩^2[12]^2[25]-105/32[45][23]⟨34⟩⟨36⟩⟨12⟩[12]-15/8[25]⟨23⟩[23]⟨36⟩⟨12⟩[12]-225/16[24][25]⟨36⟩⟨12⟩[12]⟨24⟩-15/16[24][25]⟨23⟩^2[23]⟨46⟩-75/16[24]^2[25]⟨23⟩⟨46⟩⟨24⟩-15/32[24][25]⟨23⟩⟨12⟩⟨46⟩[12]+105/32[45][13][24]⟨14⟩⟨34⟩⟨36⟩+135/32[45][13][23]⟨34⟩⟨36⟩⟨13⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨46⟩[12](s_{123}-s_{234})s_{23}(s_{124}-s_{134})(-15/32⟨34⟩[24][35]⟨23⟩-15/32⟨12⟩⟨23⟩[12][25]-15/32⟨14⟩[45][14]⟨34⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{14}-s_{56})⟨4|2+3|1](s_{124}-s_{134})(15/32[45][34]⟨34⟩^2[23]⟨36⟩-15/32[24]^2[25]⟨23⟩⟨46⟩⟨24⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-1/16(s_{23}-s_{56})⟨6|1+4|5][23]^2⟨34⟩^2⟨13⟩⟨24⟩}{⟨14⟩^2Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(-5/8[13][24]^2[35]⟨34⟩^2⟨12⟩+5/4[24][35][34]⟨34⟩^2⟨12⟩[12]-5/8[45][24]⟨23⟩⟨34⟩[23]^2⟨24⟩+13/16[24]^2[35]⟨23⟩⟨34⟩[23]⟨24⟩+27/16[45]⟨23⟩[23]^2⟨34⟩⟨12⟩[12]+3/2[35]⟨23⟩[23]⟨13⟩⟨12⟩[12]^2-5/8[13][35]⟨13⟩^2⟨12⟩[12]^2-37/16[13][25]⟨23⟩[23]⟨13⟩⟨12⟩[12]+13/16[45][13]⟨23⟩[23]^2⟨34⟩⟨13⟩+13/16[13][35]⟨23⟩[23]⟨13⟩^2[12]-13/16[13]^2[25]⟨23⟩[23]⟨13⟩^2)}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩(s_{23}-s_{56})(-1/16[13][24][25]⟨34⟩⟨12⟩⟨46⟩+9/8[45][13][23]⟨34⟩⟨13⟩⟨46⟩+13/16[13][35][23]⟨34⟩⟨36⟩⟨13⟩+1/4[45][23]⟨34⟩⟨12⟩⟨46⟩[12]+21/16[13][35]⟨13⟩^2⟨46⟩[12]-9/8⟨13⟩^2[13]^2⟨46⟩[25]+1/4[35]⟨13⟩⟨12⟩⟨46⟩[12]^2-5/16[13][25]⟨13⟩⟨12⟩⟨46⟩[12]+1/8[35][23]⟨34⟩⟨36⟩⟨12⟩[12]+11/16[13][25][23]⟨34⟩⟨36⟩⟨12⟩-3/16[24][35][34]⟨34⟩^2⟨46⟩+1/16[45]⟨34⟩[23]^2⟨36⟩⟨24⟩-1/8[45]⟨23⟩⟨34⟩[23]^2⟨46⟩-1/4[35]⟨23⟩[23]⟨13⟩⟨46⟩[12])}{⟨14⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨46⟩(-3/32[14][24][34]^2⟨34⟩^3⟨46⟩-3/8[13]^2[24][34]⟨34⟩^2⟨36⟩⟨13⟩-9/16[13]^3[24]⟨34⟩⟨36⟩⟨13⟩^2-9/16[13]^2[14][24]⟨34⟩⟨13⟩^2⟨46⟩-3/16[13]^2[34]⟨34⟩⟨36⟩⟨13⟩^2[12]-15/32[13][14][24][34]⟨34⟩^2⟨13⟩⟨46⟩-9/16[13][14][34]⟨34⟩⟨13⟩^2⟨46⟩[12]+3/16[13][34]^2⟨34⟩^2⟨36⟩⟨13⟩[12]-9/16⟨36⟩⟨13⟩^3[13]^3[12]-3/4[13]^2[14]⟨13⟩^3⟨46⟩[12]-3/32[13][14][24]^2⟨34⟩^2⟨12⟩⟨46⟩+3/32[14][24][34]⟨34⟩^2⟨12⟩⟨46⟩[12]-3/16[24]⟨23⟩^3[23]^2⟨46⟩[12]-3/16[24][34]⟨23⟩^2⟨34⟩[23]⟨46⟩[12]-3/16[14][34]⟨14⟩⟨36⟩⟨13⟩[12]^2⟨24⟩)}{⟨56⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{14}-s_{23})⟨46⟩(-5/32[13][24]⟨23⟩[23]⟨34⟩⟨36⟩-5/32[13][24]^2⟨23⟩⟨34⟩⟨46⟩+1/32[13][24][34]⟨34⟩^2⟨36⟩-3/4⟨23⟩[23]⟨13⟩⟨26⟩[12]^2-1/16[34]⟨23⟩⟨13⟩⟨46⟩[12]^2-3/8⟨36⟩[23]^2[12]⟨23⟩^2+29/32[24]⟨23⟩^2[23]⟨46⟩[12]-23/32[24]⟨23⟩[23]⟨36⟩[12]⟨24⟩-9/32[24][34]⟨34⟩⟨36⟩[12]⟨24⟩-17/16[34]⟨23⟩[23]⟨34⟩⟨36⟩[12]-1/8⟨36⟩⟨34⟩^2[12][34]^2-9/16[34]⟨34⟩⟨36⟩⟨12⟩[12]^2)}{⟨56⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1/4[35][23]⟨34⟩^2⟨13⟩⟨46⟩}{⟨14⟩^2Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩(3/8⟨34⟩⟨46⟩[24][35]-1/8⟨46⟩[24]⟨24⟩[25]-1/4⟨23⟩[23]⟨46⟩[25]+1/4⟨36⟩[23]⟨24⟩[25]-5/8⟨13⟩⟨46⟩[12][35]+1/4⟨13⟩[13]⟨46⟩[25]-1/8⟨12⟩⟨46⟩[12][25])}{⟨14⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/8(s_{23}-s_{56})⟨34⟩⟨46⟩[25]}{⟨14⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩(5/4⟨36⟩[23][12]⟨23⟩+1/8⟨13⟩[14]⟨46⟩[12]-1⟨36⟩⟨13⟩[13][12]+1/8⟨34⟩⟨46⟩[24][14])}{⟨56⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/8⟨36⟩(s_{14}-s_{23})⟨46⟩[12]}{⟨56⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{3223/32[13][24][35][34]⟨34⟩^3⟨36⟩+9/16[14][24][35][34]⟨34⟩^3⟨46⟩+1311/32[45][13][24][34]⟨34⟩^3⟨46⟩-1455/32[45][13][34][23]⟨34⟩^3⟨36⟩+27/8[13][25]⟨23⟩^2[23]^2⟨34⟩⟨36⟩+163/32[35]⟨23⟩^2[23]^2⟨34⟩⟨36⟩[12]+751/32[35]⟨23⟩⟨34⟩[23]⟨36⟩⟨12⟩[12]^2-67/8[45][13]⟨23⟩[23]^2⟨34⟩^2⟨36⟩+107/4[45]⟨23⟩⟨34⟩[23]^2⟨36⟩[12]⟨24⟩-1327/16[45][23]⟨36⟩⟨13⟩[12]^2⟨24⟩^2+17/8[45][13]⟨13⟩^2⟨46⟩[12]^2⟨24⟩-431/8[24]^2[25]⟨36⟩[12]⟨24⟩^3+303/8[24]^2[25]⟨23⟩⟨46⟩[12]⟨24⟩^2+1787/32[13][24]^2[25]⟨34⟩⟨36⟩⟨24⟩^2+945/32[24][25]⟨23⟩[23]⟨36⟩[12]⟨24⟩^2+851/32[25]⟨23⟩[23]⟨36⟩⟨12⟩[12]^2⟨24⟩+401/32[24][25]⟨36⟩⟨12⟩[12]^2⟨24⟩^2-3731/32[13]^2[25]⟨23⟩⟨13⟩^2⟨46⟩[12]+505/8[13][25]⟨23⟩⟨13⟩⟨12⟩⟨46⟩[12]^2-271/16[25]⟨23⟩⟨12⟩^2⟨46⟩[12]^3+95[13][35]⟨23⟩⟨13⟩^2⟨46⟩[12]^2-2003/32[35]⟨23⟩⟨13⟩⟨12⟩⟨46⟩[12]^3+353/16[24][35]⟨23⟩⟨13⟩⟨46⟩[12]^2⟨24⟩-1257/32[35]⟨23⟩[23]⟨36⟩⟨13⟩[12]^2⟨24⟩+2275/32[45]⟨34⟩[23]⟨36⟩⟨12⟩[12]^2⟨24⟩-183/16[45]⟨14⟩⟨36⟩⟨12⟩[12]^3⟨24⟩+1311/32[45]⟨13⟩⟨12⟩⟨46⟩[12]^3⟨24⟩+33/8[45]⟨14⟩⟨13⟩⟨26⟩[12]^3⟨24⟩+5/4[45][14]⟨14⟩⟨13⟩⟨46⟩[12]^2⟨24⟩+5/4[14]^2[25]⟨14⟩^2⟨36⟩[12]⟨24⟩-5/4[14]^2[25]⟨14⟩⟨13⟩⟨46⟩[12]⟨24⟩+435/32[13][14][25]⟨14⟩⟨36⟩⟨13⟩[12]⟨24⟩-33/8[14][25]⟨14⟩⟨13⟩⟨26⟩[12]^2⟨24⟩-61/8[13][14][25]⟨13⟩^2⟨46⟩[12]⟨24⟩-217/8[13][25]⟨13⟩^2⟨26⟩[12]^2⟨24⟩+163/16[14][25]⟨14⟩⟨36⟩⟨12⟩[12]^2⟨24⟩-213/32[14][25]⟨13⟩⟨12⟩⟨46⟩[12]^2⟨24⟩-5/4[45][14]⟨14⟩^2⟨36⟩[12]^2⟨24⟩+29/32[14][35]⟨14⟩⟨36⟩⟨13⟩[12]^2⟨24⟩+5/4[15][13][14]⟨14⟩^2⟨36⟩⟨13⟩[12]-5/4[15][13][14]⟨14⟩⟨13⟩^2⟨46⟩[12]}{⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(175/16[24][35]⟨23⟩⟨34⟩⟨46⟩[12]-1229/32[13][24][25]⟨23⟩⟨34⟩⟨46⟩-2473/32[45][24]⟨34⟩⟨46⟩[12]⟨24⟩+207/16[25]⟨23⟩⟨12⟩⟨46⟩[12]^2-177/4[35]⟨23⟩⟨13⟩⟨46⟩[12]^2+2943/32[24][25]⟨23⟩⟨46⟩[12]⟨24⟩-337/8[35][34]⟨34⟩^2⟨36⟩[12]+1205/16[45][13]⟨34⟩⟨13⟩⟨46⟩[12]-135/32[13][14][25]⟨34⟩⟨13⟩⟨46⟩+177/32[13][14][25]⟨14⟩⟨34⟩⟨36⟩+985/8[13]^2[25]⟨34⟩⟨36⟩⟨13⟩-7/8[14][25]⟨34⟩⟨12⟩⟨46⟩[12]-41/32[45][13]⟨14⟩⟨34⟩⟨36⟩[12]+9/32[14][24][35]⟨34⟩^2⟨46⟩-437/32[13][24][35]⟨34⟩^2⟨36⟩-423/32[13][25]⟨23⟩[23]⟨34⟩⟨36⟩+33/4[35]⟨23⟩[23]⟨34⟩⟨36⟩[12])}{⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{⟨34⟩(-201/4⟨36⟩[13][25]+47/4[14]⟨46⟩[25]+195/2⟨36⟩[12][35])}{⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2]⟨4|2+3|1]s_{23}(-135/32⟨36⟩⟨14⟩[14][25]-135/32⟨36⟩⟨14⟩[45][12]+15/8⟨36⟩[23]⟨23⟩[25]+305/32⟨36⟩[45]⟨34⟩[23]+495/32⟨36⟩⟨13⟩[13][25]-265/32⟨36⟩⟨13⟩[12][35]+145/4⟨36⟩⟨12⟩[12][25]-255/32⟨13⟩[45]⟨46⟩[12])}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨34⟩(s_{123}-s_{234})⟨3|1+4|2]s_{23}(-15/32⟨36⟩[13][25]-15/16[45]⟨46⟩[12])}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨3|1+4|2]⟨4|2+3|1](s_{14}-s_{56})(-15/8⟨36⟩⟨14⟩[45][12]-15/16⟨36⟩[45]⟨34⟩[23]-45/16⟨36⟩⟨13⟩[13][25]-15/16⟨36⟩⟨13⟩[12][35]-15/8⟨13⟩[45]⟨46⟩[12])}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-15/32[13](s_{14}-s_{56})[25]⟨34⟩⟨3|1+4|2]⟨36⟩(s_{123}-s_{234})}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-15/8[25]⟨4|2+3|1]s_{23}⟨36⟩⟨13⟩[12](s_{124}-s_{134})}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-15/16(s_{14}-s_{56})[25]⟨4|2+3|1]⟨36⟩⟨13⟩[12](s_{124}-s_{134})}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨3|1+4|2]⟨4|2+3|1](15/4[45]⟨14⟩⟨13⟩⟨26⟩[12]^2+15/4[45][34]⟨14⟩⟨34⟩⟨36⟩[12]+15/2[45][34]⟨34⟩^2[23]⟨36⟩+15/4[45][13]⟨14⟩⟨36⟩⟨13⟩[12]+45/8⟨36⟩⟨12⟩^2[12]^2[25]+45/8⟨36⟩[24]^2⟨24⟩^2[25]-15/4[45][13][24]⟨14⟩⟨34⟩⟨36⟩)}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](-15/4[13][24][35][34]⟨34⟩^3⟨36⟩-15/4[24]^2[25]⟨36⟩[12]⟨24⟩^3-15/4[13]^2[25]⟨23⟩⟨13⟩^2⟨46⟩[12])}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{[24][35]⟨34⟩^3⟨36⟩(s_{124}-s_{134})(15/8[13][24]-15/8[12][34])}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(-5/8[13][24][25]⟨34⟩⟨13⟩+5/4[24][35]⟨34⟩⟨13⟩[12]-5/8[45][23]⟨34⟩⟨13⟩[12]+13/16[24][25]⟨23⟩[23]⟨34⟩-13/16[25]⟨23⟩[23]⟨13⟩[12]-5/8⟨13⟩^2[12]^2[35])}{⟨14⟩Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩[25](s_{23}-s_{56})(3/16⟨34⟩[24]-1/4⟨13⟩[12])}{⟨14⟩Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨46⟩(3/32[24]^2⟨23⟩⟨34⟩⟨46⟩[12]+3/16[24]⟨23⟩⟨13⟩⟨46⟩[12]^2+3/16⟨36⟩⟨13⟩⟨12⟩[12]^3+3/4⟨36⟩⟨13⟩^2[13][12]^2+3/16[13][24]⟨34⟩⟨36⟩⟨13⟩[12]-3/32[24]^2⟨34⟩⟨36⟩[12]⟨24⟩-3/32⟨36⟩[13]⟨34⟩^2[24]^2)}{⟨56⟩Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨36⟩[12](s_{14}-s_{23})⟨46⟩(-3/16⟨34⟩[24]-3/8⟨13⟩[12])}{⟨56⟩Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨34⟩(-165/64[45][24]⟨34⟩⟨46⟩[12]-51/32[14][24][25]⟨34⟩⟨46⟩-179/16[13][24][25]⟨34⟩⟨36⟩+4517/64[24][35]⟨34⟩⟨36⟩[12]+177/32[45][23]⟨34⟩⟨36⟩[12]+205/64⟨36⟩⟨14⟩[45][12]^2-245/64[14][25]⟨14⟩⟨36⟩[12]-1583/32[24][25]⟨36⟩[12]⟨24⟩-577/32[25]⟨23⟩[23]⟨36⟩[12]-681/64⟨36⟩⟨13⟩[12]^2[35])}{Δ_{23|14|56}^2}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{-9/4[13](s_{134}-s_{124})⟨6|1+4|5](s_{13}-s_{24})s_{23}⟨24⟩s_{56}}{Δ_{14|23|56}^2⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-15/32(s_{12}+s_{13}+s_{24}+s_{34})(s_{134}-s_{124})⟨6|1+4|5]⟨4|2+3|1](s_{123}-s_{234})s_{23}s_{56}}{Δ_{14|23|56}^3⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-105/256(s_{12}+s_{13}+s_{24}+s_{34})(s_{134}-s_{124})⟨6|1+4|5]⟨4|2+3|1]⟨3|1+4|2](s_{123}-s_{234})s_{23}s_{56}}{Δ_{14|23|56}^4⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_113.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-12[35](s_{13}-s_{14}+s_{23}+s_{24})⟨26⟩[13]⟨24⟩}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{-24s_{124}[35]⟨26⟩[13]^2⟨13⟩⟨24⟩}{⟨2|1+4|3]^4⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-12[35]⟨26⟩[13]⟨34⟩⟨4|1+2|3]⟨3|1+2|4]}{⟨2|1+4|3]^3⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-36⟨2|1+4|2][35]⟨26⟩[13]⟨34⟩}{⟨2|1+4|3]^3⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[35][13](-6⟨13⟩⟨26⟩⟨24⟩+6⟨46⟩⟨23⟩⟨12⟩)}{⟨12⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{6[35][24]⟨26⟩⟨24⟩^2}{⟨12⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩[13](30⟨26⟩[12]⟨14⟩-6[13]⟨14⟩⟨36⟩-6⟨23⟩[23]⟨46⟩)}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{6⟨4|2+3|1][35]^2⟨23⟩}{[56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{8[14][35]⟨34⟩^2⟨4|1+2|3][34]⟨36⟩}{⟨2|1+4|3]^2⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{⟨34⟩⟨36⟩(8[13]^2⟨14⟩[45]-2[14][13][35]⟨14⟩+8[13]^2[25]⟨12⟩+6[13]⟨23⟩[35][23]+10⟨13⟩[13]^2[35]+6[34][35][12]⟨24⟩)}{⟨2|1+4|3]^2⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-4⟨23⟩[12][35]⟨26⟩⟨34⟩[23]}{⟨2|1+4|3]^2⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-2⟨23⟩[35][24]⟨26⟩[23]⟨34⟩⟨24⟩}{⟨12⟩⟨2|1+4|3]^2⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{6[35][13]⟨34⟩⟨14⟩[34]⟨36⟩+8[14][35][13]⟨14⟩^2⟨36⟩-8[13]^2⟨14⟩^2⟨36⟩[45]-8[23]⟨36⟩[13]⟨14⟩[45]⟨24⟩+4[35][24]⟨36⟩[13]⟨14⟩⟨24⟩-2⟨13⟩^2[13]^2[35]⟨46⟩+2[35][13]^2⟨14⟩⟨13⟩⟨36⟩+30[12][35]⟨26⟩[13]⟨14⟩⟨13⟩-2[12][35]⟨12⟩[13]⟨13⟩⟨46⟩-6⟨23⟩[35][13]⟨13⟩[23]⟨46⟩-4⟨23⟩[12][35]⟨12⟩[23]⟨46⟩+2[35]⟨24⟩^2[24][23]⟨36⟩}{⟨1|2+4|3]⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{12⟨23⟩[25]⟨12⟩[13]⟨46⟩-6⟨23⟩[12][35]⟨12⟩⟨46⟩+16[25]⟨26⟩[13]⟨13⟩⟨24⟩+16⟨23⟩[25][23]⟨26⟩⟨24⟩+26⟨24⟩[13]⟨14⟩[45]⟨36⟩-4[13][45]⟨13⟩⟨24⟩⟨46⟩+24[14][35]⟨13⟩⟨24⟩⟨46⟩+16[12][35]⟨26⟩⟨13⟩⟨24⟩+12[35]⟨24⟩[13]⟨13⟩⟨36⟩-26[14][35]⟨24⟩⟨14⟩⟨36⟩+4[35][24]⟨36⟩⟨24⟩^2+8⟨34⟩[45][34]⟨24⟩⟨46⟩-4[35]⟨23⟩^2[23]⟨46⟩}{⟨12⟩⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨16⟩[35]⟨24⟩[23](2⟨13⟩[13]+2[14]⟨14⟩+2⟨23⟩[23]+2[24]⟨24⟩)}{⟨1|2+4|3]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(-9/2[34]^2⟨34⟩⟨46⟩-5/2[34][24]⟨24⟩⟨46⟩+5/2[34]⟨24⟩⟨36⟩[23]+1/2⟨26⟩⟨24⟩[24][23]+36[34][13]⟨14⟩⟨36⟩-7/2⟨13⟩⟨16⟩[13]^2+55/2⟨16⟩[14][13]⟨14⟩-3/2⟨16⟩[13][12]⟨12⟩-9/2⟨23⟩⟨26⟩[23]^2)}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-36[23]⟨26⟩[13]⟨14⟩⟨36⟩}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[45](2[13]⟨34⟩⟨14⟩[35]+2[35]⟨24⟩⟨34⟩[23]+2⟨24⟩^2[23][25]+2[13]⟨14⟩⟨24⟩[25])}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](-2[14][35]⟨34⟩⟨14⟩+3[13][25]⟨34⟩⟨12⟩-2[35][12]⟨34⟩⟨12⟩+3[25][12]⟨24⟩⟨12⟩-2[35][24]⟨34⟩⟨24⟩)}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-16⟨26⟩[12]⟨14⟩[35]-3[13][35]⟨14⟩⟨36⟩+25[14][35]⟨14⟩⟨46⟩-17[13]⟨26⟩⟨14⟩[25]-105/2[13]⟨46⟩⟨14⟩[45]+9⟨46⟩⟨24⟩[23][45]+9/2⟨13⟩[13][35]⟨46⟩+16⟨46⟩[35][12]⟨12⟩-35/2[13][25]⟨46⟩⟨12⟩-21/2[35][24]⟨24⟩⟨46⟩-5/2[34][35]⟨34⟩⟨46⟩+19/2[35]⟨23⟩[23]⟨46⟩-13⟨24⟩⟨26⟩[23][25]}{⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2[35]⟨13⟩[34]⟨24⟩⟨46⟩+3[35]⟨26⟩[13]⟨14⟩⟨13⟩-29[14][35]⟨26⟩⟨14⟩^2-16[35]⟨24⟩⟨14⟩[34]⟨36⟩-10⟨14⟩[45][34]⟨24⟩⟨46⟩+30[13]⟨26⟩⟨14⟩^2[45]-3[35][24]⟨26⟩⟨14⟩⟨24⟩-1[35][23]⟨26⟩⟨13⟩⟨24⟩}{⟨12⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(1[35]⟨23⟩[24]⟨24⟩-1[35]⟨23⟩^2[23]-3⟨13⟩[13]⟨23⟩[35]+1⟨13⟩[14][35]⟨24⟩-2⟨13⟩[13]⟨24⟩[45]+2[34][35]⟨23⟩⟨34⟩-4[45][13]⟨34⟩⟨12⟩-1[45][12]⟨24⟩⟨12⟩-1[13]⟨23⟩[25]⟨12⟩+1[35]⟨23⟩[12]⟨12⟩+2⟨13⟩[13][15]⟨12⟩)}{⟨12⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1[14]⟨46⟩⟨24⟩[45]}{⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(2[13][24]⟨36⟩⟨24⟩-3[13]⟨23⟩[24]⟨46⟩-1[13]⟨23⟩⟨36⟩[23]-1⟨26⟩⟨23⟩[12][23]-1[14]^2⟨14⟩⟨46⟩-1[14][24]⟨24⟩⟨46⟩+2⟨13⟩[13][12]⟨26⟩)}{⟨56⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45](-1[15][13]⟨34⟩⟨12⟩-1[15][12]⟨24⟩⟨12⟩+2[13]⟨34⟩⟨24⟩[45]+2[12]⟨24⟩^2[45])}{[56]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{6[56]⟨34⟩^2⟨4|1+2|3][34]^2⟨36⟩^2}{⟨12⟩⟨2|1+4|3]⟨3|5+6|3]^4}+\\
\scriptscriptstyle\frac{4[12][35]⟨34⟩^2[34]⟨36⟩}{⟨2|1+4|3]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{-4⟨34⟩^2⟨4|1+2|3][45][34]⟨36⟩}{⟨12⟩⟨2|1+4|3]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{-4[35][24]⟨36⟩⟨34⟩^2[34]⟨24⟩}{⟨12⟩⟨2|1+4|3]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{⟨34⟩⟨36⟩(4[13][25]+4[35][12])}{⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨34⟩⟨36⟩(-2[35][24]⟨24⟩+2⟨24⟩[23][45]-2[14][35]⟨14⟩+2[13]⟨14⟩[45])}{⟨12⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨16⟩[35]⟨34⟩[23](-4[14]⟨14⟩+2[24]⟨24⟩)}{⟨1|2+4|3]^2⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{2[35][24]⟨34⟩⟨46⟩-4⟨24⟩⟨36⟩[23][25]-4[35][12]⟨14⟩⟨36⟩}{⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-2[15]⟨14⟩⟨36⟩+12[35]⟨34⟩⟨36⟩+12⟨46⟩⟨34⟩[45]}{⟨12⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-4⟨16⟩[35]⟨34⟩[23]}{⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{2⟨23⟩⟨26⟩⟨3|1+2|3][45]}{⟨12⟩⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-2⟨4|2+3|1]⟨23⟩[45]^2}{[56]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{4[35][24]⟨34⟩^2⟨14⟩[34]⟨36⟩}{⟨12⟩⟨1|2+4|3]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{[35][23]⟨34⟩⟨36⟩(-4[24]⟨14⟩-2⟨13⟩[23])}{⟨1|2+4|3]^2⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{2[12][35]⟨34⟩⟨13⟩⟨16⟩[23]}{⟨1|2+4|3]^2⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{2[35][24]⟨26⟩⟨14⟩⟨34⟩⟨13⟩[23]}{⟨12⟩⟨1|2+4|3]^2⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-2⟨36⟩⟨34⟩[23][25]}{⟨1|2+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-4⟨1|3+4|2][35]⟨34⟩⟨14⟩⟨16⟩[34]}{⟨12⟩⟨1|2+4|3]^3⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{2⟨16⟩⟨34⟩[23][25]}{⟨1|2+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[25](-8⟨14⟩⟨36⟩+12⟨13⟩⟨46⟩)}{⟨12⟩⟨1|2+4|3]⟨3|5+6|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_114.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3(s_{124}-s_{134})(s_{24}-s_{13})⟨34⟩⟨26⟩[35][13]}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩[35](27/2⟨13⟩[13]+3/2⟨34⟩[34])}{⟨12⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{1⟨46⟩⟨34⟩(s_{13}+s_{34})(s_{13}-s_{34})[35]}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{23}-s_{56})⟨24⟩(1⟨13⟩[25][13]-1/2⟨13⟩[35][12]-1/2⟨34⟩[45][23])}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩⟨34⟩(s_{12}+s_{13}+s_{24}+s_{34})⟨36⟩(-1/2[35]⟨24⟩[24]+1/2[45][23]⟨24⟩-1/2⟨34⟩[34][35])}{⟨14⟩⟨23⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩[13](s_{14}-s_{56})⟨36⟩^2(1⟨13⟩[13]-1/2⟨24⟩[24]+1/2⟨34⟩[34])}{⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(-1[23][13]⟨36⟩⟨23⟩⟨24⟩[24]+1/2⟨46⟩[23][13]⟨23⟩^2[24]-1/4⟨46⟩⟨14⟩^2[14]^3+1/4⟨34⟩^2⟨46⟩[34]^2[14]+1[23]⟨36⟩⟨23⟩⟨13⟩[13]^2-1/4⟨46⟩⟨13⟩^2[13]^2[14])}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1/2[23]^2⟨36⟩^2⟨23⟩⟨24⟩[13]}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{14}-s_{23})⟨46⟩(9/4⟨36⟩[24]⟨24⟩[13]+3/2⟨23⟩⟨46⟩[24][13]+19/4⟨23⟩[23]⟨36⟩[13]+3/2⟨26⟩⟨23⟩[23][12]+1/2⟨46⟩[24]⟨24⟩[14]-1⟨34⟩⟨46⟩[34][14]-11/4[34]⟨24⟩⟨36⟩[12])}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(29/2⟨46⟩[25]⟨25⟩[15]-21/4⟨34⟩⟨46⟩[35][14]-17/4[15][25]⟨56⟩⟨24⟩+19/4⟨45⟩[45][15]⟨46⟩+6⟨46⟩[25]⟨24⟩[14])}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{4⟨46⟩⟨23⟩⟨45⟩[25][35][14]-1/2⟨46⟩^2⟨23⟩[25][36][14]-15/4⟨46⟩⟨26⟩[26][15][25]⟨25⟩-5⟨46⟩[25]^2⟨25⟩^2[15]-7/4⟨46⟩[15]⟨35⟩[25][35]⟨25⟩-1/2⟨35⟩^2⟨46⟩[35]^2[15]-15⟨46⟩^2[15][46][25]⟨25⟩-9/2⟨46⟩^2[15][46]⟨35⟩[35]+3/4⟨46⟩^3[46]^2[15]-21/2⟨46⟩^2⟨26⟩[26][46][15]-25/4⟨46⟩⟨45⟩[15]⟨35⟩[45][35]-1/4⟨45⟩^2[45]^2[15]⟨46⟩+1/2⟨46⟩^2⟨45⟩[46][15][45]+1⟨46⟩^2[15][46][56]⟨56⟩-25/4⟨46⟩[45]⟨45⟩[15][25]⟨25⟩-3/2[35]⟨36⟩⟨34⟩[15][36]⟨56⟩-1/4⟨36⟩⟨24⟩[15][25][36]⟨56⟩-1/2⟨24⟩[15][25]^2⟨56⟩⟨25⟩-9/2⟨46⟩⟨24⟩[15][46][25]⟨56⟩-21/2⟨24⟩[15][56][25]⟨56⟩^2-8⟨34⟩[15][56]⟨56⟩^2[35]-39/4[35]⟨34⟩⟨45⟩[15][45]⟨56⟩-21/4⟨24⟩⟨56⟩[15]⟨35⟩[25][35]-41/4[25]⟨24⟩⟨45⟩[15][45]⟨56⟩-6⟨34⟩⟨56⟩[15]⟨35⟩[35]^2+1/2⟨36⟩⟨24⟩[25]^2⟨25⟩[13]+7/2[13]⟨36⟩⟨24⟩^2[25][24]+1/2⟨36⟩⟨24⟩⟨26⟩[26][25][13]+2⟨46⟩⟨24⟩[45]⟨45⟩[25][14]-1/2⟨46⟩⟨24⟩[25]^2⟨25⟩[14]+9/2⟨46⟩⟨24⟩^2[14][25][24]+4⟨46⟩⟨24⟩[45]⟨35⟩[25][13]+5⟨46⟩⟨36⟩⟨24⟩[25][36][14]-2⟨46⟩^2⟨24⟩[46][25][14]-33/4⟨46⟩^2⟨24⟩[14][56][24]-39/4⟨46⟩^2⟨34⟩[56][34][14]-1/2⟨46⟩⟨34⟩^2[34][35][14]-9/2⟨46⟩⟨34⟩⟨35⟩[35]^2[14]+1/2⟨46⟩⟨34⟩^2[45][34][13]+1/2⟨46⟩⟨34⟩⟨24⟩[45][24][13]-4⟨46⟩⟨36⟩⟨34⟩[46][35][13]-7/2⟨36⟩⟨34⟩^2[34][35][13]+2[23]⟨36⟩⟨34⟩⟨24⟩[45][13]}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-53/12⟨26⟩⟨13⟩^2[35]⟨24⟩^2}{⟨12⟩^2⟨14⟩⟨23⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨13⟩⟨24⟩⟨26⟩^2(-5/3⟨26⟩[26]-5/3[25]⟨25⟩)}{⟨12⟩^2⟨23⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-20/3⟨13⟩[35]⟨24⟩^2⟨36⟩-8[45]⟨14⟩⟨24⟩^2⟨36⟩-8⟨26⟩⟨13⟩[25]⟨24⟩^2-1/2⟨13⟩⟨24⟩^2⟨46⟩[45]+1/2⟨46⟩⟨34⟩⟨24⟩[45]⟨12⟩+179/12⟨46⟩⟨23⟩⟨34⟩⟨12⟩[35]-29/3⟨46⟩⟨36⟩⟨24⟩[56]⟨12⟩+37/12⟨36⟩⟨34⟩⟨24⟩⟨12⟩[35]+8⟨14⟩⟨36⟩⟨24⟩⟨26⟩[56]-28/3⟨46⟩⟨23⟩⟨13⟩⟨24⟩[35]+29/3[56]⟨23⟩⟨12⟩⟨46⟩^2}{⟨12⟩⟨14⟩⟨23⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(-1⟨46⟩⟨23⟩⟨13⟩⟨24⟩[34]-7⟨36⟩⟨34⟩⟨24⟩⟨12⟩[34]-1/3⟨46⟩⟨12⟩⟨23⟩⟨45⟩[45]+1/3⟨46⟩⟨24⟩[45]⟨35⟩⟨12⟩+1/3⟨46⟩⟨36⟩⟨24⟩[46]⟨12⟩-1/3⟨46⟩⟨13⟩⟨24⟩[45]⟨25⟩-1/3⟨46⟩⟨13⟩⟨24⟩⟨26⟩[46]-1⟨46⟩⟨23⟩⟨34⟩⟨12⟩[34]-5/3⟨26⟩^2⟨13⟩[26]⟨24⟩-5/3⟨13⟩⟨24⟩⟨26⟩[25]⟨25⟩+9⟨13⟩[34]⟨24⟩^2⟨36⟩-5/3⟨14⟩⟨36⟩⟨24⟩⟨26⟩[46]-1/3⟨23⟩⟨12⟩[46]⟨46⟩^2-5/3⟨14⟩⟨36⟩⟨24⟩[45]⟨25⟩)}{⟨12⟩⟨14⟩⟨23⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩⟨36⟩(-2[34]⟨24⟩⟨36⟩+5/3⟨26⟩^2[26]+5/3⟨26⟩[25]⟨25⟩)}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2[23]⟨6|1+4|5]⟨13⟩⟨24⟩⟨4|2+3|1]⟨3|1+4|2]}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{23}-s_{56})⟨3|1+4|2]⟨4|2+3|1](3/4⟨13⟩[35]+7/8[56]⟨16⟩)}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨24⟩⟨46⟩(s_{23}-s_{56})⟨3|1+4|2](7/8[56][25]⟨56⟩-1/2⟨34⟩[45][23]+7/8[56][23]⟨36⟩)}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/8⟨13⟩⟨26⟩[15](s_{25}+s_{26}+s_{35}+s_{36})⟨4|2+3|1]⟨3|1+4|2]}{⟨23⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/8⟨3|1+2|4]⟨46⟩⟨26⟩⟨4|2+3|1](s_{25}+s_{26}+s_{35}+s_{36})⟨3|1+4|2]}{⟨23⟩⟨56⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨4|2+3|1]⟨3|1+4|2](1/16⟨16⟩⟨12⟩[15][12]-3/16[15]⟨14⟩⟨16⟩[14]+67/8⟨13⟩[45][13]⟨46⟩-35/16⟨13⟩[35]⟨46⟩[14]+53/16[45]⟨14⟩⟨36⟩[13]+75/8⟨13⟩[35]⟨36⟩[13]-5/2⟨34⟩[34][35]⟨36⟩+1/8⟨12⟩[25]⟨36⟩[13]+57/8⟨23⟩⟨46⟩[35][24]+77/16⟨46⟩⟨24⟩[24][45])}{Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{123}-s_{234})⟨3|1+4|2](3/4⟨23⟩[35][12]+7/4⟨13⟩[15][13])}{Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](-7/4⟨24⟩^2[12]⟨26⟩[25][24]-7/4[13]⟨36⟩⟨24⟩^2[25][24]-1⟨46⟩⟨12⟩⟨23⟩[12][25][13]-7/4⟨36⟩[25]⟨24⟩[12]⟨12⟩[13]-1/2⟨46⟩⟨12⟩⟨24⟩[12][25][14]+7/4⟨36⟩⟨24⟩[12]^2⟨12⟩[35]-1⟨46⟩⟨23⟩⟨13⟩[12][35][13]-21/8⟨14⟩[13]⟨36⟩⟨24⟩[25][14]-21/8⟨14⟩⟨24⟩[12]⟨26⟩[25][14]-7/8⟨46⟩⟨14⟩⟨24⟩[25][14]^2-1/2⟨46⟩⟨13⟩⟨24⟩[12][35][14])}{Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-5/4(s_{124}-s_{134})⟨36⟩⟨4|1+3|2]⟨4|2+3|1][45]}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1/4⟨46⟩^2(s_{23}-s_{56})⟨34⟩⟨13⟩⟨2|1+4|2]}{⟨14⟩^2⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/2⟨46⟩^2[23]⟨13⟩⟨24⟩⟨3|1+4|2]}{⟨14⟩^2⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/2⟨46⟩^2[23](s_{23}-s_{56})⟨34⟩⟨13⟩}{⟨14⟩^2⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(2⟨34⟩[35][24]+4[25]⟨24⟩[24]+3⟨13⟩[35][12]+1⟨13⟩[25][13]+8⟨12⟩[25][12])}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(1/4⟨34⟩^2[45][34]+1/2⟨34⟩⟨13⟩[45][13]+3/4⟨34⟩⟨12⟩[25][14]-1/4⟨13⟩^2[15][13])}{⟨14⟩⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩⟨36⟩(1⟨13⟩[24]⟨24⟩[13]-1⟨34⟩⟨12⟩[34][12])}{⟨14⟩⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩(s_{23}-s_{56})(3/4[25]⟨24⟩⟨36⟩-1/4⟨23⟩[25]⟨46⟩+1/2⟨34⟩[35]⟨36⟩)}{⟨14⟩⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩(s_{23}-s_{56})⟨46⟩(-1/2⟨34⟩⟨36⟩[13]+1/2⟨34⟩⟨46⟩[14]+1/2⟨23⟩⟨46⟩[12])}{⟨14⟩⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/4⟨34⟩^2[25][35](s_{23}-s_{56})}{⟨14⟩[56]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩(1/4⟨36⟩[25]⟨24⟩[14]-5/4⟨36⟩⟨13⟩[15][13]+1/4[15]⟨14⟩⟨36⟩[14]-3/4⟨12⟩⟨36⟩[15][12]+1/4⟨13⟩[15][14]⟨46⟩-3/4[45]⟨24⟩⟨36⟩[12]+1/4⟨34⟩[45][14]⟨46⟩)}{⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩⟨34⟩(5/4⟨36⟩[24]⟨24⟩[13]+7/4⟨46⟩[24]⟨24⟩[14]+3/4⟨34⟩⟨46⟩[34][14]-5/4[34]⟨24⟩⟨36⟩[12])}{⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/4⟨34⟩^3[45][35][14]}{⟨23⟩[56]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/2⟨34⟩[15](s_{14}-s_{56})⟨36⟩}{⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/2⟨46⟩⟨36⟩⟨34⟩(s_{14}-s_{56})[14]}{⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]⟨46⟩(-11/4⟨34⟩[34]⟨36⟩-2⟨23⟩[23]⟨36⟩-1⟨36⟩⟨24⟩[24]+1/2⟨13⟩[14]⟨46⟩-1⟨13⟩⟨36⟩[13])}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/4⟨14⟩⟨36⟩^2[13][12]}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/4(s_{14}-s_{23})⟨46⟩⟨36⟩[12]}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2⟨35⟩⟨46⟩[25][15]+27/2⟨34⟩[25]⟨36⟩[13]-18⟨34⟩[35]⟨36⟩[12]}{⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨26⟩(-5/3⟨23⟩⟨13⟩[35][13]+5/3[45]⟨24⟩^2[24])}{⟨12⟩^2[34]⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-5/3⟨26⟩^2⟨24⟩^2[24]^2}{⟨12⟩^2[34]⟨56⟩⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{10/3⟨26⟩^2⟨13⟩[24][13]^2}{⟨12⟩[34]^2⟨56⟩⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(7/3⟨23⟩[25]⟨24⟩[14]+4⟨23⟩[45][13]⟨34⟩-2/3⟨23⟩[45]⟨24⟩[12]-1⟨34⟩⟨12⟩[15][14]+1/3⟨23⟩⟨12⟩[15][12])}{⟨12⟩⟨23⟩[34]⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(3/4⟨23⟩^2⟨46⟩[24][13]-2⟨36⟩⟨23⟩⟨34⟩[34][13]-2⟨34⟩⟨12⟩[14]^2⟨46⟩+3/4⟨36⟩[24]⟨24⟩^2[14])}{⟨12⟩⟨23⟩[34]⟨56⟩⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{83/12⟨36⟩^2⟨34⟩⟨12⟩^2[36][35]+17/12⟨46⟩⟨23⟩⟨13⟩⟨35⟩⟨12⟩[35]^2+3/4⟨13⟩^2⟨24⟩^2⟨26⟩[35][24]-3/4⟨14⟩⟨12⟩⟨34⟩⟨24⟩[45]^2⟨56⟩+3/4⟨14⟩⟨13⟩⟨24⟩^2⟨26⟩[45][24]-265/12⟨46⟩⟨12⟩⟨23⟩⟨13⟩⟨45⟩[45][35]-85/12⟨46⟩⟨12⟩^2⟨34⟩⟨35⟩[45][35]-1⟨14⟩⟨13⟩⟨26⟩^2[56][25]⟨25⟩-1/4⟨14⟩^2⟨36⟩⟨26⟩[56][45]⟨25⟩-3/4⟨14⟩^2⟨36⟩⟨24⟩[45]^2⟨25⟩+13/2⟨14⟩⟨36⟩^2⟨24⟩[46]⟨12⟩[35]+7/4⟨36⟩⟨34⟩^2⟨12⟩^2[34][35]-23/3⟨36⟩⟨34⟩⟨35⟩⟨12⟩^2[35]^2-1/4⟨14⟩^2⟨36⟩⟨26⟩^2[46][56]-59/6⟨14⟩⟨36⟩^2⟨24⟩[56]⟨12⟩[34]-15/4⟨14⟩⟨13⟩⟨26⟩^2[56]^2⟨56⟩-1⟨14⟩⟨13⟩⟨26⟩^3[26][56]-35/12⟨46⟩⟨14⟩⟨36⟩⟨12⟩[56][45]⟨25⟩+21⟨46⟩^2⟨23⟩⟨13⟩[56]⟨12⟩[34]+113/12⟨46⟩^2⟨12⟩^2⟨34⟩[46][45]-113/12⟨46⟩^2⟨12⟩⟨13⟩⟨24⟩[46][45]+25/6⟨46⟩⟨14⟩⟨13⟩⟨26⟩[56][45]⟨25⟩-265/12⟨46⟩^2⟨23⟩⟨13⟩[46]⟨12⟩[35]-65/12⟨46⟩⟨12⟩^2⟨34⟩[56][45]⟨56⟩-3/4⟨12⟩^2⟨34⟩^2⟨56⟩[45][35]+65/12⟨46⟩⟨12⟩⟨13⟩⟨24⟩[56][45]⟨56⟩-25/3⟨36⟩^2⟨13⟩⟨24⟩⟨12⟩[36][35]+3/4⟨46⟩⟨14⟩⟨36⟩⟨12⟩⟨24⟩[46][45]+13/2⟨14⟩⟨36⟩⟨12⟩⟨24⟩⟨35⟩[45][35]+3/4⟨46⟩⟨14⟩⟨12⟩⟨24⟩⟨35⟩[45]^2-4⟨14⟩⟨36⟩⟨12⟩⟨24⟩[56][45]⟨56⟩-3/4⟨14⟩^2⟨36⟩⟨24⟩⟨26⟩[46][45]-35/12⟨46⟩⟨14⟩⟨36⟩⟨26⟩[46][56]⟨12⟩+3/4⟨14⟩⟨36⟩⟨12⟩⟨34⟩⟨24⟩[45][34]+31/6⟨46⟩⟨12⟩⟨13⟩⟨24⟩⟨45⟩[45]^2+175/6⟨46⟩⟨12⟩⟨13⟩⟨24⟩⟨35⟩[45][35]-31/6⟨46⟩⟨12⟩^2⟨34⟩⟨45⟩[45]^2+265/12⟨46⟩⟨36⟩⟨34⟩[46]⟨12⟩^2[35]-20⟨46⟩⟨36⟩⟨34⟩[56]⟨12⟩^2[34]+15/4⟨14⟩⟨36⟩⟨26⟩[56]^2⟨12⟩⟨56⟩-13/6⟨14⟩⟨36⟩⟨13⟩⟨24⟩⟨26⟩[56][34]+7/4⟨46⟩⟨12⟩^2⟨34⟩^2[45][34]+25/4⟨36⟩⟨13⟩⟨24⟩⟨35⟩⟨12⟩[35]^2+17/12⟨46⟩⟨36⟩⟨23⟩⟨13⟩⟨12⟩[36][35]+3/4⟨46⟩⟨23⟩⟨13⟩⟨34⟩⟨12⟩[34][35]-17/12⟨23⟩⟨13⟩^2⟨24⟩⟨56⟩[35]^2+25/6⟨46⟩⟨14⟩⟨13⟩⟨26⟩^2[46][56]-7/4⟨46⟩⟨13⟩^2⟨24⟩^2[45][34]-5/2⟨46⟩⟨23⟩⟨13⟩^2⟨24⟩[34][35]+15/4⟨14⟩⟨13⟩⟨24⟩⟨26⟩[56][45]⟨56⟩}{⟨12⟩^2⟨14⟩⟨23⟩[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩^2⟨13⟩[24](-19/12⟨26⟩[36]-19/12[35]⟨25⟩)}{⟨12⟩^2⟨23⟩[34]^2⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1⟨6|1+5|3]⟨13⟩⟨24⟩⟨16⟩}{⟨12⟩^2⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2/3⟨46⟩^2[34]⟨13⟩^2}{⟨12⟩⟨14⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1[35]^2⟨24⟩[24]⟨1|3+4|2]}{⟨12⟩[23][34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[35]^2⟨14⟩⟨24⟩[24]^2}{⟨12⟩[23][34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1⟨6|1+5|3][24]⟨24⟩⟨16⟩}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{2/3⟨3|1+4|3]⟨13⟩^2⟨46⟩^2}{⟨14⟩^2⟨23⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1⟨13⟩^2(s_{13}-s_{24})⟨46⟩^2}{⟨14⟩^2⟨23⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-10/3⟨23⟩[15]^2⟨14⟩[14]}{⟨12⟩[34][56]⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{2/3[15]^2⟨3|2+4|1]}{[34][56]⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{-3/4⟨34⟩[15]^2[14]}{[34][56]⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(-5/3⟨26⟩⟨13⟩[12]-5/3⟨13⟩[14]⟨46⟩+5/3⟨36⟩⟨24⟩[24])}{⟨12⟩^2[34]⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨26⟩(-19/12⟨34⟩[45][14]-2/3⟨23⟩[45][12]+2/3⟨23⟩[25][14])}{⟨12⟩⟨23⟩[34]^2⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[14]^2⟨26⟩(19/12⟨14⟩⟨36⟩-19/12⟨13⟩⟨46⟩)}{⟨12⟩⟨23⟩[34]^2⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨36⟩⟨26⟩(-5/12⟨34⟩[14]+5/3⟨23⟩[12])}{⟨12⟩⟨23⟩[34]⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-1/4⟨13⟩^2⟨24⟩⟨46⟩[45]-5/2⟨13⟩^2[35]⟨24⟩⟨36⟩-9/4⟨14⟩⟨36⟩⟨13⟩⟨24⟩[45]-253/12⟨46⟩⟨12⟩⟨34⟩⟨13⟩[45]-11/12⟨14⟩⟨36⟩⟨13⟩⟨26⟩[56]-49/12[56]⟨12⟩⟨14⟩⟨36⟩^2-5⟨14⟩⟨12⟩⟨36⟩⟨34⟩[45]+47/12⟨36⟩⟨34⟩⟨13⟩⟨12⟩[35]}{⟨12⟩^2⟨14⟩⟨23⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{⟨13⟩^2(1⟨46⟩⟨13⟩⟨24⟩[45]-2/3[56]⟨26⟩⟨46⟩⟨13⟩+1[56]⟨26⟩⟨14⟩⟨36⟩-1[45]⟨14⟩⟨24⟩⟨36⟩)}{⟨12⟩^2⟨14⟩⟨23⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{5/2(s_{24}-s_{13})(s_{124}-s_{134})⟨26⟩⟨4|2+3|1][35]⟨3|1+4|2]}{Δ_{14|23|56}^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{35/64(s_{123}-s_{234})(s_{124}-s_{134})⟨6|1+4|5]⟨4|2+3|1](s_{25}+s_{26}+s_{35}+s_{36})⟨3|1+4|2]}{Δ_{14|23|56}^3⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_115.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{6⟨4|1+2|3][35]⟨2|3+4|1]⟨34⟩[34]⟨26⟩}{⟨2|1+4|3]^4⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-3[35]⟨34⟩[13]^2⟨36⟩s_{124}⟨12⟩}{⟨2|1+4|3]^3⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-3[35]⟨34⟩[13]s_{124}⟨26⟩}{⟨2|1+4|3]^3⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{3⟨46⟩[35]⟨2|1+3|4]⟨34⟩[13]}{⟨2|1+4|3]^3⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-3[35]⟨2|3+4|1]⟨34⟩⟨26⟩[23]}{⟨2|1+4|3]^3⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-3[35]⟨6|1+5|4]⟨34⟩[13]⟨24⟩}{⟨2|1+4|3]^3⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{3[35]⟨13⟩⟨34⟩[13]^2⟨26⟩}{⟨2|1+4|3]^3⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-2⟨4|1+2|3][35][14]⟨34⟩^2⟨36⟩[34]}{⟨2|1+4|3]^2⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{⟨36⟩[13]⟨34⟩(1⟨14⟩[45][13]+1/2⟨14⟩[35][14]-1/2[35]⟨34⟩[34]+3[12][35]⟨12⟩+1[13]⟨12⟩[25]+3/2[35][24]⟨24⟩)}{⟨2|1+4|3]^2⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{[35]⟨34⟩(-7/2⟨36⟩[13]-4⟨46⟩[14]+2[12]⟨26⟩)}{⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1/2⟨46⟩[35](s_{123}-s_{124})⟨34⟩[34]}{⟨1|2+4|3]⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-3/2[35]⟨34⟩^3⟨36⟩s_{124}[34]^2}{⟨12⟩⟨2|1+4|3]⟨3|5+6|3]^4}+\\
\scriptscriptstyle\frac{2[35]⟨34⟩^2⟨36⟩[34]s_{56}}{⟨12⟩⟨2|1+4|3]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{1/2[35]⟨3|1+2|3]⟨34⟩^2⟨36⟩[34]}{⟨12⟩⟨2|1+4|3]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{-1[35]⟨4|1+2|4]⟨34⟩^2⟨36⟩[34]}{⟨12⟩⟨2|1+4|3]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{1/2⟨46⟩[35]⟨34⟩^2⟨3|1+2|4][34]}{⟨12⟩⟨2|1+4|3]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{⟨34⟩(2⟨46⟩[35][14]⟨13⟩+1/2[45]⟨34⟩[34]⟨46⟩+1/2⟨36⟩[35]⟨34⟩[34]+1/2[12]⟨36⟩[35]⟨12⟩+1⟨36⟩[13]⟨12⟩[25]+2⟨23⟩⟨46⟩[35][24])}{⟨12⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{[35]⟨46⟩(-5/2⟨34⟩[24]-3/2[12]⟨13⟩)}{⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-3⟨36⟩[35]⟨34⟩[23]}{⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨46⟩[35]⟨34⟩(1/2⟨13⟩[13][23]+1/2⟨23⟩[23]^2+1/2[12][34]⟨14⟩)}{⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-2[45]⟨34⟩⟨46⟩}{⟨12⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{3/2⟨14⟩⟨46⟩[35][14]}{⟨12⟩[13]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/2⟨14⟩⟨46⟩[35]⟨4|1+2|4]}{⟨12⟩⟨1|2+4|3]⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-3⟨4|1+2|5][35]⟨34⟩}{⟨12⟩[56]⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1[12][15][35]⟨14⟩}{⟨12⟩[13]^2[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-1[12][35]⟨4|1+2|5]⟨14⟩}{⟨12⟩[13][56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{9/2[12]⟨46⟩[35]⟨14⟩}{⟨12⟩[13]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-4⟨4|1+2|5]⟨4|1+6|5]}{⟨12⟩[13]⟨24⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(4[25]⟨24⟩+1⟨14⟩[15])}{⟨12⟩[13]⟨24⟩⟨1|2+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_116.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{7/16(s_{13}-s_{24})[24]⟨26⟩⟨13⟩⟨4|2+3|1]⟨3|1+4|2][35]}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/8⟨2|1+4|5](s_{23}-s_{56})⟨34⟩⟨3|1+4|2][23]⟨46⟩}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/8⟨2|3+4|1](s_{23}-s_{14})⟨36⟩⟨3|1+4|2][23]⟨46⟩}{⟨56⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨4|2+3|1]⟨13⟩⟨36⟩⟨3|1+4|2](-7/16[35][24]-7/16[23][45])}{⟨1|2+3|4]Δ_{14|23|56}^2}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{[24]⟨34⟩(-1[13][25]⟨36⟩-1[25][14]⟨46⟩+1[35]⟨36⟩[12]+1[45]⟨46⟩[12])}{[34]⟨56⟩[56]s_{234}⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{3[13]⟨24⟩⟨26⟩⟨3|1+4|2][35](s_{124}-s_{134})}{Δ_{14|23|56}⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{5/2[13]⟨24⟩⟨26⟩⟨3|1+4|2]^2[35](s_{124}-s_{134})}{Δ_{14|23|56}^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1[12]⟨24⟩⟨26⟩⟨3|1+4|2][35]}{Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1(s_{13}-s_{24})[13]⟨26⟩⟨13⟩⟨3|1+4|2][35]}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1[13]⟨34⟩⟨36⟩[35](s_{124}-s_{134})}{Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1/2[13]⟨26⟩⟨34⟩[25](s_{124}-s_{134})}{Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](s_{124}-s_{134})(s_{13}-s_{24})(1/2⟨24⟩⟨36⟩[24]-1/2[24]⟨23⟩⟨46⟩-1/2⟨26⟩⟨13⟩[12])}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(s_{124}-s_{134})(1/2[13]⟨36⟩⟨14⟩[12]+1/2[13][24]⟨34⟩⟨46⟩-1/2[34]⟨34⟩⟨46⟩[12])}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](s_{124}-s_{134})(1[35]⟨34⟩^2[14]-1/2[13][25]⟨23⟩⟨34⟩-1/2⟨12⟩[15]⟨34⟩[12]+1/2⟨24⟩[15]⟨13⟩[12])}{[56]Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1[35]^2⟨24⟩⟨3|1+4|2]}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2[35][23]⟨34⟩⟨26⟩}{⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2[35]^2⟨34⟩⟨2|3+4|2]}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-4[35]⟨34⟩[15]}{[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{35/32⟨6|1+4|5](s_{15}+s_{16}+s_{45}+s_{46})⟨4|2+3|1]⟨3|1+4|2]s_{23}(s_{134}-s_{124})}{Δ_{14|23|56}^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/4[34]⟨4|2+3|1]⟨13⟩(s_{123}-s_{234})⟨3|1+4|2]⟨6|1+4|5]}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨4|2+3|1](s_{123}-s_{234})⟨3|1+4|2](-1/8[35]⟨13⟩⟨36⟩[34]-1/8[35][24]⟨26⟩⟨13⟩-1/2⟨12⟩[45]⟨36⟩[23])}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1/4⟨6|1+4|5](s_{13}-s_{24})⟨23⟩(s_{123}-s_{234})⟨3|1+4|2][23]}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/8(s_{13}-s_{24})[24]⟨23⟩(s_{123}-s_{234})⟨3|1+4|2][35]⟨46⟩}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨4|2+3|1]⟨3|1+4|2](-35/4⟨12⟩[15]⟨16⟩[12]+1/2[13][45]⟨13⟩⟨46⟩-1/2[35]⟨13⟩[14]⟨46⟩-1/2[13][45]⟨36⟩⟨14⟩+1/2[35][14]⟨14⟩⟨36⟩-7[13][35]⟨13⟩⟨36⟩+1/2[45]⟨34⟩⟨46⟩[34]-27/4[35]⟨34⟩⟨36⟩[34]-35/4⟨12⟩[45]⟨46⟩[12]-35/4[35]⟨12⟩⟨36⟩[12]+1[13][25]⟨12⟩⟨36⟩+75/8[35][24]⟨23⟩⟨46⟩+29/8[35][23]⟨23⟩⟨36⟩+4[25][23]⟨23⟩⟨26⟩+73/8[25]⟨24⟩⟨26⟩[24])}{Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](-3/8[12]⟨24⟩^2⟨26⟩[24][25]-1/2[14]⟨24⟩^2[24][25]⟨46⟩-3/8[12][13]⟨12⟩⟨23⟩[25]⟨46⟩+3/8[12][13]⟨24⟩⟨12⟩⟨36⟩[25]-1/2[14][12]⟨24⟩⟨12⟩[25]⟨46⟩-3/8[12]^2⟨24⟩⟨12⟩⟨36⟩[35]+1/2[14]⟨14⟩[13]⟨24⟩⟨36⟩[25]-1/2[14]⟨14⟩[12]⟨24⟩⟨36⟩[35]-3/8[12][13]⟨24⟩⟨13⟩⟨36⟩[35]+8[12]^2⟨12⟩⟨23⟩[35]⟨46⟩-8[34][12]⟨23⟩⟨34⟩[35]⟨46⟩)}{Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨4|2+3|1](s_{124}-s_{134})(1/2[45][23]⟨34⟩⟨36⟩-33/4[13][25]⟨13⟩⟨36⟩+75/8[35]⟨13⟩⟨36⟩[12]+1/2[25]⟨13⟩[14]⟨46⟩+71/8[25]⟨12⟩⟨36⟩[12]+71/8[45]⟨13⟩⟨46⟩[12]+71/8[15]⟨13⟩⟨16⟩[12]+71/8[25][24]⟨23⟩⟨46⟩+29/4[24]⟨34⟩[45]⟨46⟩)}{Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(-65/8[12][24]⟨23⟩⟨34⟩[35]⟨46⟩-63/8[13][24]⟨23⟩⟨34⟩[25]⟨46⟩-29/4[12]⟨24⟩[24]⟨34⟩[45]⟨46⟩-65/8[12]^2⟨13⟩⟨23⟩[35]⟨46⟩-1/8[12][13]⟨13⟩⟨23⟩[25]⟨46⟩+1/2[34][12]⟨34⟩^2[45]⟨46⟩+31/4[12][13]⟨13⟩⟨34⟩[45]⟨46⟩-31/4[14][13]⟨13⟩⟨34⟩[25]⟨46⟩+31/4[14]⟨14⟩[13]⟨34⟩⟨36⟩[25]+31/4[13]^2⟨13⟩⟨36⟩⟨34⟩[25]-1/2[14][12]⟨12⟩⟨34⟩[25]⟨46⟩-31/4⟨14⟩[12][13]⟨34⟩⟨36⟩[45]-31/4[12][13]⟨13⟩⟨34⟩⟨36⟩[35]+1/2[14][24]⟨34⟩^2[35]⟨46⟩)}{Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩[24]⟨6|1+4|5](s_{13}-s_{24})(-1/2[13]⟨13⟩-1/2[23]⟨23⟩)}{Δ_{14|23|56}⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/2[24]⟨13⟩^2(s_{13}-s_{24})(s_{123}-s_{234})[35]⟨46⟩}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/2(s_{13}-s_{24})[24]⟨13⟩⟨34⟩[35]⟨46⟩}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{(s_{23}-s_{56})⟨46⟩(-1/2[14]⟨24⟩[24]⟨13⟩[25]-1/2[14][12]⟨12⟩⟨13⟩[25]+1/2[45]⟨12⟩⟨13⟩[12]^2-1/2[14][24]⟨13⟩⟨34⟩[35]+1[12]⟨24⟩[24]⟨13⟩[45]+1/2⟨24⟩⟨34⟩[45][24]^2)}{⟨14⟩[14]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/2[12][24]⟨23⟩[45]⟨3|1+4|3]⟨46⟩}{[14]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1(s_{23}-s_{56})[12][24]⟨23⟩[45]⟨46⟩}{[14]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[24]⟨26⟩(1/4[24]⟨23⟩⟨34⟩[23]⟨46⟩-1/4[13]⟨13⟩⟨36⟩⟨34⟩[23]-1/4[34][12]⟨13⟩⟨34⟩⟨46⟩-1/4[12]⟨24⟩⟨13⟩⟨36⟩[23]-1/4[12]⟨24⟩[24]⟨13⟩⟨46⟩)}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(s_{14}-s_{23})(-3/4[24][23]⟨34⟩⟨36⟩-3/4[24]^2⟨34⟩⟨46⟩+1/4[23]⟨13⟩⟨36⟩[12]+1/2[24]⟨36⟩⟨14⟩[12])}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩[34]⟨46⟩(s_{14}-s_{23})(-1/4[24]⟨34⟩+1/4⟨13⟩[12])}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/2[34](s_{14}-s_{23})⟨34⟩⟨36⟩^2[23]}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[25](-1/8[14][24]⟨12⟩⟨34⟩^2[35]+1/2[14]⟨14⟩[12]⟨12⟩⟨34⟩[45]-3/8[14][34]⟨14⟩⟨34⟩^2[45]+1/8[25]⟨12⟩^2⟨23⟩[12]^2)}{[56]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[25](s_{14}-s_{23})(-11/8[45]⟨34⟩^2[34]-1/2⟨24⟩⟨34⟩[45][24]+1/8[35][24]⟨23⟩⟨34⟩-9/8[45][23]⟨23⟩⟨34⟩-1/2[13][45]⟨13⟩⟨34⟩+1/8[25]⟨12⟩⟨23⟩[12])}{[56]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2(s_{14}-s_{23})[24]⟨34⟩^2[35][45]}{[56]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5/4[25][14]^2⟨14⟩^2⟨36⟩-5/4[14]⟨14⟩^2[12]⟨36⟩[45]-279/16[14]⟨14⟩[13]⟨13⟩⟨36⟩[25]-5/8⟨23⟩⟨36⟩⟨34⟩[23]^2[45]+25/8⟨14⟩[12]^2⟨26⟩⟨13⟩[45]+35/8[14]⟨14⟩[12]⟨13⟩[45]⟨46⟩-1[34]⟨14⟩[12]⟨34⟩⟨36⟩[45]+253/32[34]⟨34⟩^2⟨36⟩[23][45]+275/16⟨14⟩[12][13]⟨13⟩⟨36⟩[45]+293/16⟨14⟩[12]^2⟨12⟩⟨36⟩[45]-257/32[25]⟨12⟩^2⟨36⟩[12]^2-267/16[12]⟨12⟩⟨34⟩⟨36⟩[23][45]-301/16[14]⟨14⟩[12]⟨12⟩⟨36⟩[25]+1/8[12]⟨12⟩⟨23⟩⟨36⟩[25][23]+3/8[12]⟨24⟩⟨12⟩[24]⟨36⟩[25]-229/16⟨14⟩[12]⟨24⟩[24]⟨36⟩[45]+249/16[14]⟨14⟩⟨24⟩[24]⟨36⟩[25]+189/32[25]⟨24⟩^2⟨36⟩[24]^2-3/8⟨24⟩[24]⟨23⟩⟨36⟩[25][23]+3/8[24]⟨23⟩^2[25][23]⟨46⟩-217/16⟨24⟩[24]^2⟨23⟩[25]⟨46⟩+317/16[12][24]⟨12⟩⟨23⟩[25]⟨46⟩-1/8⟨14⟩[13][24]⟨34⟩⟨36⟩[45]-1[34][12]⟨13⟩⟨34⟩[45]⟨46⟩+7/2[34][12]⟨13⟩⟨34⟩⟨36⟩[35]+233/16[13]⟨13⟩⟨36⟩⟨34⟩[23][45]+5/4[14]⟨14⟩[24]⟨34⟩[45]⟨46⟩+15/8[14]⟨14⟩[24]⟨34⟩⟨36⟩[35]+23/8[14]⟨14⟩[12]⟨13⟩⟨36⟩[35]+25/8[14][15]⟨16⟩⟨14⟩[12]⟨13⟩-5/4[14]^2⟨14⟩⟨13⟩[25]⟨46⟩-5/4[12]⟨13⟩⟨23⟩[23][45]⟨46⟩-343/16[12]^2⟨12⟩⟨13⟩[45]⟨46⟩+1/8[12]^2⟨12⟩⟨13⟩⟨26⟩[25]-261/16[12][13]⟨12⟩⟨13⟩⟨36⟩[25]-261/32[13]^2[25]⟨13⟩^2⟨36⟩+279/16[14][13]⟨13⟩^2[25]⟨46⟩+5/4[12][13]⟨26⟩⟨13⟩^2[25]+1/4[12][13]⟨13⟩^2⟨36⟩[35]+217/16⟨24⟩[24]^2⟨34⟩[45]⟨46⟩+187/16[12]⟨24⟩[24]⟨13⟩[45]⟨46⟩-241/16[14]⟨24⟩[24]⟨13⟩[25]⟨46⟩+351/16[14][12]⟨12⟩⟨13⟩[25]⟨46⟩-271/16[12][13]⟨13⟩^2[45]⟨46⟩-241/16[13][24]⟨13⟩⟨34⟩[45]⟨46⟩+269/16[13][24]⟨13⟩⟨23⟩[25]⟨46⟩-7/8[12][24]⟨13⟩⟨23⟩[35]⟨46⟩-11/8[24]^2⟨23⟩⟨34⟩[35]⟨46⟩-15/8[14][24]⟨13⟩⟨34⟩[35]⟨46⟩+7/8[34][24]⟨34⟩^2[45]⟨46⟩-217/32[34][24]⟨34⟩^2⟨36⟩[35]-313/16[12][24]⟨12⟩⟨34⟩[45]⟨46⟩-115/4[13][24]⟨12⟩⟨34⟩⟨36⟩[25]-61/2[13][24]⟨13⟩⟨34⟩⟨36⟩[35]+249/16⟨24⟩[24]⟨34⟩⟨36⟩[23][45]-3/4[35]⟨26⟩⟨13⟩^2[12]^2+1/4[12]⟨26⟩⟨13⟩⟨23⟩[25][23]-25/8[12]⟨24⟩[24]⟨13⟩⟨26⟩[25]}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2[12]⟨13⟩⟨34⟩[35]⟨46⟩}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2⟨6|1+4|5]⟨23⟩[12]^2}{[14]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(-1[23]⟨34⟩⟨36⟩-1/4⟨13⟩⟨46⟩[12])}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[25](-3[35]⟨34⟩^2[14]+3/8[13][25]⟨23⟩⟨34⟩+11/8[35]⟨23⟩⟨34⟩[12]+1/8⟨12⟩[15]⟨34⟩[12]-1/8⟨24⟩[15]⟨13⟩[12])}{[56]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{2⟨14⟩⟨24⟩⟨26⟩[24]^2[25]-261/4⟨14⟩[13][24]⟨12⟩⟨36⟩[25]+213/8[14]⟨14⟩[24]⟨12⟩[25]⟨46⟩+3[14]⟨14⟩^2[24]⟨26⟩[25]+1⟨14⟩[12][24]⟨12⟩⟨26⟩[25]-3⟨14⟩^2[12][24]⟨26⟩[45]+249/4[14]⟨14⟩^2[24]⟨36⟩[35]-257/4⟨14⟩^2[13][24]⟨36⟩[45]-197/8⟨14⟩[12][24]⟨12⟩[45]⟨46⟩+2⟨14⟩⟨24⟩[24]^2[45]⟨46⟩+237/8[24]^2⟨12⟩⟨34⟩[35]⟨46⟩+2⟨24⟩[24]^2⟨13⟩[35]⟨46⟩+1[13][24]⟨13⟩^2[35]⟨46⟩-261/8[34][12]⟨13⟩^2[35]⟨46⟩+3⟨14⟩[13][24]⟨13⟩[45]⟨46⟩+1⟨14⟩[12][24]⟨26⟩⟨13⟩[35]+1⟨14⟩[13][24]⟨26⟩⟨13⟩[25]+253/8[34]⟨14⟩[24]⟨34⟩[45]⟨46⟩+249/4[34]⟨14⟩[24]⟨34⟩⟨36⟩[35]+2[12]⟨26⟩⟨13⟩^2[35][23]-2[13]⟨26⟩⟨13⟩^2[25][23]-2[12]⟨12⟩⟨13⟩⟨36⟩[35][23]-2⟨24⟩[24]⟨13⟩⟨36⟩[35][23]+269/8[34]⟨14⟩^2[12]⟨36⟩[45]-261/8⟨13⟩⟨23⟩[23]^2[45]⟨46⟩-2⟨13⟩⟨36⟩⟨23⟩[35][23]^2-2⟨26⟩⟨13⟩⟨23⟩[25][23]^2+261/8[24]⟨13⟩⟨23⟩[35][23]⟨46⟩-253/8[34]⟨14⟩⟨34⟩⟨36⟩[23][45]-261/8⟨14⟩[12]⟨12⟩⟨36⟩[23][45]+261/8⟨12⟩⟨34⟩⟨36⟩[23]^2[45]}{⟨14⟩[34]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[35][45][23]⟨34⟩}{[34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2[35]⟨34⟩⟨16⟩[12]}{⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3[35][25]⟨34⟩}{[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[13][24]⟨12⟩⟨34⟩⟨36⟩[35]+1[14][24]⟨12⟩⟨34⟩[35]⟨46⟩-1[14]⟨14⟩^2[12]⟨26⟩[45]+1[25]⟨26⟩[14]^2⟨14⟩^2+1[14]⟨14⟩[13]⟨26⟩⟨13⟩[25]+1[13]^2⟨12⟩⟨13⟩⟨36⟩[25]-1[13]⟨24⟩⟨13⟩⟨36⟩[23][45]+1[13][24]⟨13⟩⟨23⟩[35]⟨46⟩}{⟨14⟩[34]⟨56⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{2[35][24]⟨34⟩⟨46⟩-245/8[25][23]⟨23⟩⟨46⟩+245/8[25]⟨24⟩[23]⟨36⟩-1[25]⟨26⟩⟨14⟩[12]+261/8[13][25]⟨36⟩⟨14⟩+261/8[35]⟨13⟩⟨46⟩[12]+213/8[45]⟨46⟩⟨14⟩[12]-229/8[25][14]⟨46⟩⟨14⟩}{⟨14⟩[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/8[24]⟨23⟩(s_{123}-s_{234})⟨3|1+4|2][25]⟨46⟩}{⟨1|2+3|4]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](49/16[13][25]⟨34⟩⟨36⟩+3/2[25]⟨34⟩[14]⟨46⟩-21/2[35]⟨34⟩⟨36⟩[12]-421/16[25]⟨24⟩⟨36⟩[12]-31/8[25]⟨23⟩⟨46⟩[12])}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{57/8[12]⟨34⟩⟨36⟩[25](s_{124}-s_{134})}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1/2[24]⟨6|1+4|5]⟨13⟩^2[12]}{Δ_{14|23|56}⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{-1/2[24]⟨13⟩^2(s_{123}-s_{234})[25]⟨46⟩}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{3/2[24]⟨13⟩⟨34⟩[25]⟨46⟩}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[25](1/8[25][24]⟨23⟩⟨34⟩-1/8[24]⟨34⟩^2[45]-1/8[25]⟨13⟩⟨23⟩[12])}{[56]Δ_{14|23|56}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[24](1[34]⟨14⟩[12]⟨34⟩⟨36⟩[45]-1⟨14⟩[12]^2⟨12⟩⟨36⟩[45]+1[12]⟨12⟩⟨34⟩⟨36⟩[23][45]+1[14]⟨14⟩[12]⟨12⟩⟨36⟩[25]-1⟨24⟩[24]^2⟨23⟩[25]⟨46⟩-1[12][24]⟨12⟩⟨23⟩[25]⟨46⟩-1⟨14⟩[13][24]⟨34⟩⟨36⟩[45]-2[14]⟨14⟩[24]⟨34⟩[45]⟨46⟩+1[12]^2⟨12⟩⟨13⟩[45]⟨46⟩-1[14][12]⟨12⟩⟨13⟩[25]⟨46⟩-1[13][24]⟨13⟩⟨34⟩[45]⟨46⟩-1[24]^2⟨23⟩⟨34⟩[35]⟨46⟩)}{⟨14⟩[14][34]⟨56⟩[56]⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-1⟨3|1+2|4]^2[24]⟨46⟩^2}{⟨14⟩[14]⟨56⟩⟨1|2+3|4]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1[24]^2⟨12⟩⟨23⟩[25]⟨46⟩-1[13]⟨13⟩^2⟨36⟩[23][45]-1[13][24]⟨13⟩^2[45]⟨46⟩-1[14]⟨14⟩[24]⟨13⟩[45]⟨46⟩+1⟨14⟩[13][24]⟨13⟩⟨36⟩[45]+1[14][24]⟨13⟩^2[35]⟨46⟩-2[14]⟨14⟩[24]⟨13⟩⟨36⟩[35]+1[13][24]⟨13⟩^2⟨36⟩[35]-1[34][24]⟨13⟩⟨34⟩⟨36⟩[35]-1[34][24]⟨13⟩⟨34⟩[45]⟨46⟩-1[34][12]⟨13⟩^2⟨36⟩[35]-1[34][12]⟨13⟩^2[45]⟨46⟩+1⟨16⟩[12][13]⟨13⟩^2[45]-1[14]⟨16⟩[12]⟨13⟩^2[35]-1⟨13⟩⟨36⟩⟨23⟩[23]^2[45]+1[24]⟨13⟩⟨23⟩⟨36⟩[35][23]-1[14]⟨16⟩[12]⟨12⟩⟨13⟩[25]+1⟨24⟩[24]⟨13⟩⟨36⟩[23][45]-1⟨24⟩[24]^2⟨13⟩⟨36⟩[35]-1⟨14⟩[12][24]⟨26⟩⟨13⟩[45]+1⟨14⟩[12][24]⟨12⟩⟨36⟩[45]-1[14]⟨14⟩[24]⟨12⟩⟨36⟩[25]}{⟨14⟩[34]⟨56⟩[56]⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-269/8[14]⟨14⟩[24]⟨36⟩[25]-245/8⟨14⟩[12][24]⟨36⟩[45]+4[12][24]⟨13⟩⟨36⟩[35]+261/8[12][24]⟨13⟩[45]⟨46⟩-261/8[25][24]^2⟨23⟩⟨46⟩+245/8[25]⟨24⟩⟨36⟩[24]^2+245/8[35][24]^2⟨34⟩⟨36⟩+261/8[24]^2⟨34⟩[45]⟨46⟩-3[12]⟨13⟩⟨36⟩[23][45]-3[13][24]⟨13⟩⟨36⟩[25]+1[12][24]⟨26⟩⟨13⟩[25]-1[45]⟨13⟩⟨16⟩[12]^2-1[12][24]⟨12⟩⟨36⟩[25]}{⟨14⟩[14][34]⟨56⟩[56]⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_117.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-19/60⟨46⟩⟨14⟩[45]⟨23⟩[12]^2⟨13⟩}{⟨12⟩⟨1|2+3|1]^2⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{19/20[12]^2⟨46⟩[15]⟨13⟩}{[13]⟨1|2+3|1]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/7[12]^2[14]⟨46⟩^2⟨13⟩}{[13]⟨56⟩⟨1|2+3|1]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-11/28[12][15]^2⟨13⟩^2}{⟨12⟩[14][56]⟨1|2+3|1]^2}+\\
\scriptscriptstyle\frac{19/30⟨46⟩[45]⟨24⟩[12]⟨13⟩^2}{⟨12⟩^2⟨1|2+3|1]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-103/210⟨34⟩⟨46⟩[45][13]⟨13⟩^2}{⟨12⟩^2⟨1|2+3|1]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-1/7⟨46⟩^2[56][24][12]⟨13⟩}{⟨12⟩[23]⟨1|2+3|1]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{⟨13⟩(-123/70⟨34⟩[15][13][12]⟨12⟩^2⟨36⟩-409/210⟨34⟩⟨46⟩[15][12]⟨12⟩^2[14]-439/210[45]⟨24⟩^2[12]^2⟨12⟩⟨36⟩+439/210⟨46⟩[45]⟨13⟩⟨24⟩^2[12][14]+1/7⟨46⟩[15][13]⟨13⟩^2⟨24⟩[14]+439/210[45]⟨24⟩^2[12]^2⟨13⟩⟨26⟩+439/210⟨46⟩⟨23⟩⟨13⟩⟨24⟩[12][35][14]-409/210⟨46⟩[25][13]⟨23⟩⟨13⟩⟨24⟩[14]-349/210[25][13]^2⟨23⟩⟨24⟩⟨13⟩⟨36⟩-349/210[15][13]^2⟨24⟩⟨13⟩^2⟨36⟩+409/210⟨34⟩⟨46⟩⟨23⟩[12]⟨12⟩[35][14]+2/21⟨34⟩[25][13]^2⟨23⟩⟨12⟩⟨36⟩+349/210⟨34⟩[13]⟨23⟩[12]⟨12⟩[35]⟨36⟩-93/140⟨46⟩[15]⟨23⟩[12]^2⟨12⟩^2+359/420⟨46⟩⟨23⟩^2[12]^2⟨12⟩[35])}{⟨12⟩^2[13]⟨23⟩⟨56⟩[56]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨13⟩(2/21⟨46⟩⟨34⟩^2[45][13]^2⟨13⟩-2/21⟨34⟩⟨46⟩[15][13]^2⟨13⟩^2+2/21⟨34⟩^2[13]^2⟨13⟩[35]⟨36⟩+2/21⟨34⟩^2[25][13]^2⟨12⟩⟨36⟩+2/21⟨46⟩⟨23⟩⟨13⟩⟨24⟩[12]^2[35])}{⟨12⟩[13]⟨14⟩⟨23⟩⟨56⟩[56]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-41/35⟨46⟩[45]⟨23⟩[12]^2⟨13⟩}{⟨12⟩[14]⟨56⟩[56]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨13⟩^2[15](389/140⟨46⟩[13]⟨23⟩+439/210[12]⟨26⟩⟨24⟩)}{⟨12⟩^2[13]⟨23⟩⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{[15][12]^2(11/42⟨26⟩⟨13⟩-19/84⟨36⟩⟨12⟩)}{⟨12⟩[13][14]⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{[12]⟨13⟩(2/21[25]⟨26⟩[12]+2/21⟨36⟩[13][25]-88/105⟨46⟩[45][12])}{⟨12⟩[14][23]⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{[12]^3[45](-25/84⟨36⟩⟨12⟩+25/84⟨26⟩⟨13⟩)}{[13][14]⟨56⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-19/84⟨46⟩[15]⟨13⟩^2[12][14]}{[13]⟨23⟩⟨56⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1277/420⟨34⟩⟨46⟩⟨14⟩[15][12]^2}{[23]⟨24⟩⟨56⟩[56]⟨1|2+3|1]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{⟨46⟩[12]^2(-671/210[25]⟨24⟩-1277/420⟨14⟩[15])}{[13][23]⟨24⟩⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{19/60⟨46⟩^2[56][24][12]^2⟨13⟩}{[23]⟨2|1+3|2]^2⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{⟨46⟩⟨13⟩[12](19/20⟨34⟩[45][23]-19/60[24][56]⟨46⟩)}{⟨12⟩[23]⟨2|1+3|2]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-1/7⟨46⟩^2[24]⟨23⟩[12]⟨13⟩}{⟨12⟩⟨56⟩⟨2|1+3|2]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-103/210⟨46⟩[45]⟨34⟩⟨13⟩}{⟨12⟩^2⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-19/30⟨46⟩⟨14⟩[45][12]⟨13⟩}{⟨12⟩^2[23]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{1/7⟨46⟩⟨14⟩[45][24]⟨23⟩[12]}{⟨12⟩[13]⟨1|2+3|4]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{41/35⟨46⟩⟨34⟩[45]⟨3|1+2|4]⟨13⟩}{⟨12⟩⟨23⟩⟨1|2+3|4]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{1/7⟨46⟩[45][12]⟨4|1+3|2]}{⟨12⟩[13][23]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-41/35⟨46⟩[45]⟨34⟩^2}{⟨12⟩⟨24⟩⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{19/30[12]^2⟨46⟩⟨26⟩⟨13⟩^2}{⟨12⟩⟨56⟩⟨2|1+3|2]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{163/210[12]^2⟨46⟩^2[24]⟨13⟩}{[23]⟨56⟩⟨2|1+3|2]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(-519/140⟨46⟩[24]⟨23⟩[12][23]⟨12⟩-163/105⟨23⟩[12]⟨12⟩[23]^2⟨36⟩+459/140⟨46⟩[12]^2⟨12⟩⟨13⟩[34]-163/105[12]^3⟨16⟩⟨12⟩^2-38/15[13][12][23]⟨13⟩^2⟨26⟩+1703/420⟨46⟩[24][13]⟨23⟩[23]⟨13⟩+19/20[13]⟨23⟩[23]^2⟨13⟩⟨36⟩)}{⟨12⟩^2[13][23]⟨56⟩⟨2|1+3|2]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-19/15⟨46⟩[12]^2⟨13⟩^2⟨26⟩[34]}{⟨12⟩[23]⟨56⟩⟨2|1+3|2]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-16/21[24][13]^2[45]⟨24⟩^3⟨13⟩^3⟨26⟩+1/7⟨34⟩⟨46⟩[15][12]^2⟨12⟩^5[14]+34/15⟨46⟩[45][13]^2⟨24⟩^2⟨12⟩⟨13⟩^3[14]-4/7⟨34⟩⟨24⟩[12]^2⟨12⟩^4[35]⟨36⟩[14]-3/7⟨34⟩[13]⟨24⟩⟨13⟩[12]⟨12⟩^3[35]⟨36⟩[14]+1/7⟨46⟩[25]⟨23⟩⟨24⟩[12]^2⟨12⟩^4[14]-1/7[25]⟨24⟩^2[12]^2⟨12⟩^4[14]⟨36⟩+16/21⟨46⟩[45][13]⟨24⟩^3⟨13⟩^3[14][34]-1/7⟨46⟩[45]⟨24⟩^3[12]⟨12⟩⟨13⟩^2[14][34]+1/7[24][25]⟨24⟩^3[12]⟨12⟩^3[14]⟨36⟩-2/7⟨46⟩[25][24]⟨24⟩^2⟨23⟩[12]⟨12⟩^3[14]-1/7⟨34⟩^2⟨46⟩[45][13][12]⟨12⟩^4[14]-6/35⟨34⟩[25][13]⟨24⟩[12]⟨12⟩^4[14]⟨36⟩-1/7⟨23⟩⟨24⟩^3[12][35]⟨13⟩^2⟨36⟩[34]^2+16/21[45][13]⟨24⟩^3[12]⟨13⟩^3⟨26⟩[34]-263/105⟨34⟩^2⟨46⟩[13]⟨13⟩⟨12⟩^3[35][14]^2-6/7⟨34⟩^2⟨46⟩[12]⟨12⟩^4[35][14]^2-41/35⟨34⟩^2⟨46⟩[25][13]⟨12⟩^4[14]^2+16/21⟨34⟩^3[13][35]⟨12⟩^3[14]⟨36⟩[34]-1/7⟨34⟩⟨46⟩[25]⟨24⟩[12]⟨12⟩^4[14]^2-1⟨34⟩^2⟨46⟩⟨23⟩^3⟨12⟩[23][35][34]^2-3/7⟨34⟩[45][13]⟨23⟩^2⟨24⟩⟨12⟩^2[23]^2⟨36⟩+1/7⟨46⟩[45][24]⟨24⟩^3[12]⟨12⟩^2⟨13⟩[14]-25/21⟨34⟩^2⟨46⟩[45][13][24]⟨24⟩⟨12⟩^3[14]-1/7[45]⟨24⟩^3[12]^2⟨12⟩⟨13⟩^2⟨26⟩[34]+1/7[24][13][45]⟨24⟩^3[12]⟨12⟩⟨13⟩^2⟨26⟩-16/21⟨34⟩[25][13][24]⟨24⟩^2⟨12⟩^3[14]⟨36⟩+3/7⟨34⟩[45][13]⟨23⟩⟨24⟩[12]⟨12⟩^3[23]⟨36⟩+3/7⟨34⟩⟨23⟩^3⟨24⟩⟨12⟩[23]^2[35]⟨36⟩[34]}{⟨12⟩^2[13]⟨14⟩⟨23⟩⟨24⟩[34]⟨56⟩[56]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{10/7⟨24⟩^2[12]^2[35]⟨13⟩^2⟨26⟩[34]^2-701/210⟨14⟩[13]^3⟨13⟩^3[35][14]⟨26⟩+701/210⟨16⟩[15][13]^4⟨12⟩⟨13⟩^3-5171/420⟨16⟩[15][13]^3[12]⟨12⟩^2⟨13⟩^2+526/105⟨16⟩[15][13]^2[12]^2⟨12⟩^3⟨13⟩+701/210⟨14⟩[45][13]^4⟨13⟩^3⟨26⟩+701/210[25][13]^4⟨12⟩⟨13⟩^3⟨26⟩+4/3[45]⟨23⟩^3⟨24⟩[23]^4⟨26⟩-4/3[24]⟨23⟩^3⟨24⟩[23]^3[35]⟨26⟩-9/35⟨34⟩⟨46⟩[24]^2[13]^2⟨23⟩⟨12⟩^2[35]+113/15⟨34⟩⟨46⟩[24][13]⟨23⟩[12]⟨12⟩^2[35][34]-39/28⟨34⟩⟨46⟩⟨23⟩[12]^2⟨12⟩^2[35][34]^2-1/7⟨46⟩⟨23⟩[12]^3⟨12⟩^3[35][34]+1759/420⟨46⟩[13]⟨23⟩⟨13⟩[12]^2⟨12⟩^2[35][34]-713/60⟨46⟩[13]^2⟨23⟩⟨13⟩^2[12]⟨12⟩[35][34]+701/210⟨46⟩[13]^3⟨23⟩[35]⟨13⟩^3[34]-3/7⟨46⟩[24][13]^2⟨23⟩⟨13⟩[12]⟨12⟩^2[35]+701/210[13]^4⟨13⟩^3⟨12⟩[35]⟨36⟩-5171/420[13]^3[12][35]⟨12⟩^2⟨13⟩^2⟨36⟩+526/105[13]^2[12]^2[35]⟨12⟩^3⟨13⟩⟨36⟩-19/70⟨14⟩^2[13][12]⟨12⟩^2[35]⟨36⟩[14]^2-701/210[13]^3⟨24⟩[35]⟨13⟩^3⟨36⟩[34]-13/5[13]^2⟨24⟩[12][35]⟨13⟩^3⟨26⟩[34]-205/84⟨24⟩^2[12]^2[35]⟨12⟩⟨13⟩⟨36⟩[34]^2-2087/420[13]⟨24⟩^2[12][35]⟨13⟩^2⟨36⟩[34]^2-40/21⟨14⟩⟨24⟩^2[12][35]⟨13⟩⟨36⟩[14][34]^2-526/105⟨24⟩[12]^3⟨12⟩^3[35]⟨36⟩[34]+898/105[13]⟨24⟩⟨13⟩[12]^2⟨12⟩^2[35]⟨36⟩[34]+713/60[13]^2⟨24⟩⟨13⟩^2[12]⟨12⟩[35]⟨36⟩[34]-31/60[13]⟨24⟩⟨13⟩^2[12]^2⟨12⟩[35]⟨26⟩[34]+526/105[25][13]^2[12]^2⟨12⟩^3⟨13⟩⟨26⟩-5171/420[25][13]^3[12]⟨12⟩^2⟨13⟩^2⟨26⟩-103/210⟨34⟩^2[13][12]⟨12⟩^2[35]⟨36⟩[34]^2+604/105⟨46⟩[25][13][12]^2⟨12⟩^4[14]-541/105⟨23⟩⟨24⟩[12]^2⟨12⟩^2[23][35]⟨36⟩[34]+67/28⟨46⟩⟨24⟩⟨13⟩[12]^2⟨12⟩^2[35][14][34]+5171/420[13]⟨23⟩⟨24⟩⟨13⟩[12]⟨12⟩[23][35]⟨36⟩[34]-2/3⟨46⟩[45]⟨24⟩[12]^3⟨12⟩^3[34]+5/84[24]⟨24⟩^2[12]^2⟨12⟩^2[35]⟨36⟩[34]-2/3[24]^2⟨24⟩^3[12]⟨12⟩[35]⟨36⟩[34]+299/168[24]^2[13]⟨24⟩^3[35]⟨13⟩⟨36⟩[34]-263/105[24][13]^2⟨24⟩^2[35]⟨13⟩^2⟨36⟩[34]+11/14[24][13]⟨24⟩^2⟨13⟩[12]⟨12⟩[35]⟨36⟩[34]+97/20⟨34⟩[24][13]^2⟨24⟩⟨13⟩⟨12⟩[35]⟨36⟩[34]+3/7[24][13]^3⟨24⟩⟨13⟩^2⟨12⟩[35]⟨36⟩-31/42[24][13]^3⟨24⟩[35]⟨13⟩^3⟨26⟩-1277/420[24]^2[13]^2⟨24⟩^2[35]⟨13⟩^2⟨26⟩+11/168[24]^3[13]⟨24⟩^3[35]⟨13⟩⟨26⟩-4/21⟨34⟩⟨14⟩^2⟨24⟩[35][14]^2⟨36⟩[34]^2-31/21[24]⟨24⟩^3[12][35]⟨13⟩⟨36⟩[34]^2+11/21⟨46⟩⟨24⟩^2⟨13⟩^2[12][35][14][34]^2+1/3[24]^2⟨24⟩^3[12][35]⟨13⟩⟨26⟩[34]-1273/420[24][13]⟨24⟩^2⟨13⟩^2[12][35]⟨26⟩[34]+29/28[24]⟨24⟩^2⟨13⟩[12]^2⟨12⟩[35]⟨26⟩[34]-4/3[24][13]^2⟨24⟩⟨13⟩^2[12]⟨12⟩[35]⟨26⟩-6/7⟨14⟩^3[13]⟨13⟩[35][14]^3⟨26⟩+6/7⟨14⟩^3[45][13]^2⟨13⟩[14]^2⟨26⟩-41/56⟨14⟩[24]^2[13]^2[45]⟨24⟩^2⟨13⟩⟨26⟩-5/21[24]^3⟨23⟩⟨24⟩^3[23][35]⟨26⟩+59/15[24][13]^2⟨23⟩⟨24⟩⟨13⟩^2[23][35]⟨26⟩+31/42[45][13]^3⟨24⟩[23]⟨13⟩^3⟨26⟩+1597/420[24][13]^2[45]⟨24⟩^2[23]⟨13⟩^2⟨26⟩-11/168[24]^2[13][45]⟨24⟩^3[23]⟨13⟩⟨26⟩+131/60⟨14⟩[24][13]^3[45]⟨24⟩⟨13⟩^2⟨26⟩+23/21⟨14⟩^2[24][13]^2[45]⟨24⟩⟨13⟩[14]⟨26⟩-23/21⟨14⟩^2[24][13]⟨24⟩⟨13⟩[35][14]^2⟨26⟩-131/60⟨14⟩[24][13]^2⟨24⟩⟨13⟩^2[35][14]⟨26⟩+41/56⟨14⟩[24]^2[13]⟨24⟩^2⟨13⟩[35][14]⟨26⟩-59/15[45][13]^2⟨23⟩⟨24⟩[23]^2⟨13⟩^2⟨26⟩+76/35[45][13]^3⟨24⟩[23]⟨12⟩⟨13⟩^2⟨36⟩+19/84[45][13]^2⟨24⟩^2[23]⟨13⟩^2⟨36⟩[34]+4/7⟨34⟩[45][13]⟨24⟩^2[23]⟨13⟩⟨36⟩[34]^2+29/10[45][13]⟨24⟩^2[12][23]⟨13⟩^2⟨26⟩[34]-4/21[45]⟨24⟩^3[12][23]⟨13⟩⟨36⟩[34]^2-701/210⟨14⟩[45][13]^3⟨24⟩⟨13⟩^2⟨36⟩[34]+701/60⟨14⟩[45][13]^2⟨24⟩[12]⟨13⟩^2⟨26⟩[34]-8/7⟨46⟩⟨14⟩[45][13]^2⟨24⟩⟨13⟩^2[14][34]-701/210⟨46⟩[13]^2⟨24⟩⟨13⟩^3[35][14][34]+571/210⟨34⟩⟨46⟩[45][13]^2⟨24⟩⟨13⟩^2[34]^2-11/21⟨34⟩^2⟨46⟩[45][13]⟨24⟩⟨13⟩[34]^3+701/210⟨34⟩[13]^2⟨24⟩[35]⟨13⟩^2⟨36⟩[34]^2+13/21⟨34⟩⟨46⟩[13]⟨24⟩⟨13⟩^2[35][14][34]^2-50/21⟨34⟩^2[13]⟨24⟩[35]⟨13⟩⟨36⟩[34]^3-2/21⟨34⟩^2⟨46⟩⟨24⟩[35]⟨13⟩[14][34]^3-3/7⟨46⟩[25][13]^3⟨12⟩^2⟨13⟩^2[14]-5423/420⟨46⟩[25][13]^2[12]⟨12⟩^3⟨13⟩[14]+2/21⟨46⟩⟨14⟩^3[35]⟨12⟩[14]^4-20/21⟨46⟩⟨14⟩^3[45][13]⟨12⟩[14]^3-37/20⟨14⟩[25][13][12]^2⟨12⟩^3[14]⟨26⟩-8/7⟨14⟩^3[13][35]⟨12⟩[14]^3⟨36⟩-1/21⟨46⟩⟨14⟩^2[25][13]⟨12⟩^2[14]^3-79/42⟨46⟩⟨14⟩^2[45][13][12]⟨12⟩^2[14]^2-1921/420⟨34⟩⟨46⟩[25][13]^2[24]⟨12⟩^3[14]-578/105⟨34⟩⟨46⟩[45][13]^2[24][12]⟨12⟩^3-1957/420⟨34⟩^2[45][13]^2[23]⟨12⟩^2⟨36⟩[34]+3/5⟨34⟩[24][13]^2[12]⟨12⟩^3[35]⟨36⟩+1457/420⟨34⟩^2⟨46⟩[45][13]^2[24]⟨12⟩^2[34]-17/21⟨34⟩^2⟨46⟩[24][13]⟨12⟩^2[35][14][34]-2/21⟨34⟩^3⟨46⟩[45][13]⟨12⟩[34]^3+2/21⟨34⟩^3⟨46⟩⟨12⟩[35][14][34]^3+37/21⟨34⟩^3[13]⟨12⟩[35]⟨36⟩[34]^3-8/7⟨34⟩^2⟨14⟩[45][13]^2⟨12⟩⟨36⟩[34]^2+11/21⟨46⟩[24][13]⟨24⟩^2[35]⟨13⟩^2[14][34]+8/7⟨46⟩⟨14⟩[13]⟨24⟩⟨13⟩^2[35][14]^2[34]-1357/420⟨46⟩[45][13]^2[24]⟨24⟩^2⟨13⟩^2[34]-13/168⟨46⟩[45][13][24]^2⟨24⟩^3⟨13⟩[34]+701/210⟨14⟩[13]^2⟨24⟩[35]⟨13⟩^2⟨36⟩[14][34]-3287/420⟨14⟩^2[45][13]^2[12]⟨12⟩^2[14]⟨36⟩+1327/420⟨14⟩[45][13]^2[12]^2⟨12⟩^3⟨36⟩-1697/210⟨34⟩⟨14⟩[45][13]^3[24]⟨12⟩^2⟨36⟩-5171/420⟨14⟩[45][13]^3[12]⟨12⟩^2⟨13⟩⟨36⟩+2/7⟨14⟩^3[45][13]^2⟨12⟩[14]^2⟨36⟩-197/84⟨14⟩^2[45][13][12]^2⟨12⟩^2[14]⟨26⟩-5/4⟨14⟩^2[12]^2[35]⟨12⟩^2[14]^2⟨26⟩-4/3⟨14⟩^3[45][13][12]⟨12⟩[14]^2⟨26⟩-3/5⟨46⟩[25][13]^2[24]⟨23⟩[12]⟨12⟩^3-2/21⟨14⟩^3[12][35]⟨12⟩[14]^3⟨26⟩+37/20⟨14⟩[45][13]^2[12]^2⟨12⟩^2⟨13⟩⟨26⟩-1163/140⟨14⟩^2[45][13]^2[12]⟨12⟩⟨13⟩[14]⟨26⟩-799/210⟨14⟩^2[13]⟨13⟩[12]⟨12⟩[35][14]^2⟨26⟩+16/21⟨14⟩^2[25][13]^2⟨12⟩^2[14]^2⟨36⟩+3/5⟨14⟩[25][13]^2[12]⟨12⟩^3[14]⟨36⟩+541/105[45][13]⟨24⟩[12]^2⟨12⟩^3[23]⟨36⟩-5171/420[45][13]^2⟨24⟩[12]⟨12⟩^2[23]⟨13⟩⟨36⟩+1789/420⟨34⟩⟨46⟩[45][13]^3[24]⟨12⟩^2⟨13⟩+1/28⟨46⟩[24]^2[13]⟨23⟩^2⟨24⟩⟨12⟩[23][35]+341/84⟨46⟩⟨14⟩[13]⟨13⟩[12]⟨12⟩^2[35][14]^2+2/21⟨46⟩⟨14⟩^2[12]⟨12⟩^2[35][14]^3-61/21⟨34⟩⟨14⟩^2[13]⟨12⟩[35]⟨36⟩[14]^2[34]+17/21⟨14⟩^2⟨24⟩[12]⟨12⟩[35]⟨36⟩[14]^2[34]-1/21⟨34⟩^2⟨24⟩[12]⟨12⟩[35]⟨36⟩[34]^3-2/21⟨34⟩⟨46⟩⟨24⟩⟨13⟩[12]⟨12⟩[35][14][34]^2-1481/210⟨34⟩⟨46⟩[45][13]⟨24⟩[12]⟨12⟩⟨13⟩[34]^2-25/56⟨46⟩[45]⟨24⟩^2[12]^2⟨12⟩⟨13⟩[34]^2+124/35⟨46⟩[13]⟨24⟩⟨13⟩^2[12]⟨12⟩[35][14][34]+31/12⟨14⟩[45][13]⟨24⟩[12]^2⟨12⟩⟨13⟩⟨26⟩[34]-2/21⟨46⟩⟨14⟩^2[45]⟨24⟩[12]⟨12⟩[14]^2[34]-2/7⟨14⟩^2[45]⟨24⟩[12]^2⟨12⟩[14]⟨26⟩[34]+1/3⟨14⟩[45]⟨24⟩[12]^3⟨12⟩^2⟨26⟩[34]+1759/840⟨46⟩⟨14⟩[45]⟨24⟩[12]^2⟨12⟩^2[14][34]-38/21⟨14⟩^2[45][13]⟨24⟩[12]⟨12⟩[14]⟨36⟩[34]+2/21⟨14⟩^3[45][13]⟨24⟩[14]^2⟨36⟩[34]-2/21⟨14⟩^3⟨24⟩[35][14]^3⟨36⟩[34]-2/21⟨14⟩^2[45]⟨24⟩^2[12][14]⟨36⟩[34]^2+2/21⟨34⟩⟨14⟩^2[45][13]⟨24⟩[14]⟨36⟩[34]^2-2/21⟨34⟩⟨46⟩⟨14⟩^2[45]⟨24⟩[14]^2[34]^2-2/21⟨34⟩^2⟨46⟩⟨14⟩[45]⟨24⟩[14][34]^3-2/21⟨34⟩^2⟨14⟩⟨24⟩[35][14]⟨36⟩[34]^3-2/21⟨34⟩⟨14⟩[45]⟨24⟩^2[12]⟨36⟩[34]^3+4/7⟨34⟩⟨46⟩[45]⟨24⟩^2[12]⟨13⟩[34]^3-4/3⟨34⟩⟨46⟩⟨14⟩[45][13]⟨24⟩⟨13⟩[14][34]^2+4/21⟨34⟩⟨46⟩⟨14⟩⟨24⟩⟨13⟩[35][14]^2[34]^2+37/21⟨34⟩⟨14⟩[45][13]^2⟨24⟩⟨13⟩⟨36⟩[34]^2-3/7⟨46⟩[45][13]⟨23⟩^3[23]^3⟨12⟩+3/7⟨46⟩⟨23⟩^4[23]^3[35][34]-723/140⟨34⟩⟨46⟩[13]⟨23⟩^2⟨13⟩[23][35][34]^2-29/21⟨14⟩[45]⟨24⟩^2[12]^2⟨12⟩⟨36⟩[34]^2+197/70⟨46⟩⟨14⟩[25][13][12]⟨12⟩^3[14]^2-26/21⟨34⟩⟨14⟩[45][13]⟨24⟩[12]⟨12⟩⟨36⟩[34]^2-23/21⟨34⟩⟨46⟩⟨14⟩[45]⟨24⟩[12]⟨12⟩[14][34]^2+2/21⟨46⟩[24]^3⟨23⟩⟨24⟩^3[35][34]+2/21[24]^2[45]⟨24⟩^4[23]⟨36⟩[34]-1/3⟨46⟩[45][24]^2⟨24⟩^3⟨23⟩[23][34]+1/3⟨46⟩[24]^2⟨23⟩^2⟨24⟩^2[23][35][34]+2/21⟨34⟩⟨46⟩[24]^2⟨23⟩⟨24⟩^2[35][34]^2+2/21⟨34⟩⟨46⟩⟨14⟩[45][24]⟨24⟩^2[14][34]^2-6/7[24][45]⟨23⟩^2⟨24⟩^2[23]^3⟨26⟩+6/7[24]^2⟨23⟩^2⟨24⟩^2[23]^2[35]⟨26⟩+5/21[24]^2[45]⟨23⟩⟨24⟩^3[23]^2⟨26⟩-4/3[45][13]⟨23⟩^2⟨24⟩⟨12⟩[23]^3⟨36⟩-45/28⟨46⟩[45]⟨23⟩^3⟨24⟩[23]^3[34]-11/28[45]⟨23⟩^2⟨24⟩^2[23]^3⟨36⟩[34]+23/21⟨34⟩^2⟨46⟩[45]⟨23⟩⟨24⟩[23][34]^3+6/7⟨34⟩^2⟨23⟩⟨24⟩[23][35]⟨36⟩[34]^3+1649/840⟨34⟩⟨46⟩[45]⟨23⟩^2⟨24⟩[23]^2[34]^2-25/21⟨34⟩[45]⟨23⟩⟨24⟩^2[23]^2⟨36⟩[34]^2+5/4⟨34⟩⟨23⟩^2⟨24⟩[23]^2[35]⟨36⟩[34]^2+4/3⟨23⟩^2⟨24⟩⟨13⟩[12][23]^2[35]⟨26⟩[34]-193/84⟨34⟩⟨46⟩[45][13]⟨23⟩⟨24⟩[23]⟨13⟩[34]^2+3/7⟨46⟩⟨23⟩^3[12]⟨12⟩[23]^2[35][34]+3/7⟨34⟩[45][13]^3[23]⟨12⟩^2⟨13⟩⟨36⟩-3/7⟨34⟩[45][13]^2⟨23⟩⟨12⟩^2[23]^2⟨36⟩+4/3[45][13]^2⟨23⟩⟨24⟩⟨12⟩[23]^2⟨13⟩⟨36⟩-32/21⟨46⟩[25][13]^2[24]^2⟨23⟩⟨24⟩⟨12⟩^2-107/84⟨46⟩[24]^2[13]⟨23⟩⟨24⟩[12]⟨12⟩^2[35]-2/21⟨46⟩[24]^3[13]⟨23⟩⟨24⟩^2⟨12⟩[35]+117/28⟨46⟩[25][13][24]⟨24⟩[12]⟨12⟩^3[14]+5/28⟨46⟩[24]⟨24⟩[12]^2⟨12⟩^3[35][14]-46/35⟨14⟩[24][13]^2[25]⟨24⟩⟨12⟩^2[14]⟨36⟩+95/56⟨46⟩⟨14⟩[25][13][24]⟨24⟩⟨12⟩^2[14]^2-22/21⟨14⟩^2[24][13][25]⟨24⟩⟨12⟩[14]^2⟨26⟩-5/21⟨46⟩⟨14⟩^2[45][13][24]⟨24⟩⟨12⟩[14]^2-467/420⟨46⟩[45][13]^2[24]⟨24⟩[12]⟨12⟩^2⟨13⟩-97/42⟨14⟩[24][13]^2[45]⟨24⟩[12]⟨12⟩^2⟨36⟩-929/840⟨46⟩⟨14⟩[45][13][24]⟨24⟩[12]⟨12⟩^2[14]+13/21⟨14⟩[24]^2[13]^2[45]⟨24⟩^2⟨12⟩⟨36⟩-1/3⟨14⟩[24]^2[13][45]⟨24⟩^2[12]⟨12⟩⟨26⟩-8/21⟨14⟩[24]^2[13][25]⟨24⟩^2⟨12⟩[14]⟨26⟩+19/12[24]^2[13]⟨23⟩⟨24⟩^2⟨12⟩[23][35]⟨36⟩-5/24⟨34⟩⟨46⟩[24]^2[13]⟨24⟩⟨12⟩^2[35][14]-2⟨14⟩[24]^2[13]⟨24⟩^2⟨12⟩[35]⟨36⟩[14]-2/3⟨46⟩[45][13][24]^2⟨24⟩^2[12]⟨12⟩^2+13/21⟨46⟩[45][13][24]^2⟨23⟩⟨24⟩^2⟨12⟩[23]-16/21⟨46⟩[24]^2[13]⟨23⟩⟨24⟩^2⟨13⟩[35][34]+2/21⟨14⟩^2[24]⟨24⟩^2[35][14]^2⟨36⟩[34]+4/21⟨14⟩[24]^2⟨24⟩^3[35][14]⟨36⟩[34]-79/84[24]^2[13]⟨24⟩^2⟨13⟩[12]⟨12⟩[35]⟨26⟩-2/21⟨34⟩⟨46⟩[45][24]^2⟨24⟩^3[34]^2+10/21⟨34⟩⟨46⟩[45][24]⟨24⟩^2[12]⟨12⟩[34]^2+2/21⟨34⟩⟨14⟩[45][13][24]⟨24⟩^2⟨36⟩[34]^2+2/21⟨14⟩[24][45]⟨24⟩^3[12]⟨36⟩[34]^2+2/21⟨34⟩⟨14⟩[24]⟨24⟩^2[35]⟨36⟩[14][34]^2}{⟨12⟩^2[13][23]⟨24⟩[34]⟨56⟩[56]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-3/7⟨34⟩^2⟨46⟩[24]⟨24⟩⟨12⟩^2[35][14]+1/3⟨34⟩^2⟨46⟩[45][13][24]⟨24⟩⟨12⟩^2+1/3⟨34⟩^2[45][13]⟨24⟩⟨12⟩^2[23]⟨36⟩-8/7⟨34⟩^2⟨46⟩[12]⟨12⟩^3[35][14]-9/35⟨34⟩^2[13][12]⟨12⟩^3[35]⟨36⟩+3/7⟨34⟩^2⟨46⟩[13]⟨13⟩⟨12⟩^2[35][14]-25/21⟨34⟩^2⟨46⟩[45][13]^2⟨12⟩^2⟨13⟩-6/7⟨34⟩^2⟨46⟩[45][13][12]⟨12⟩^3-3/7⟨34⟩^2[13]^2[35]⟨12⟩^2⟨13⟩⟨36⟩-1/21⟨34⟩^2⟨46⟩⟨23⟩[12]⟨12⟩^2[35][34]-3/7⟨34⟩⟨24⟩[12]^2⟨12⟩^3[35]⟨36⟩+23/21⟨34⟩^2⟨46⟩[24][13]⟨23⟩⟨12⟩^2[35]+3/7⟨34⟩⟨46⟩[15][13]^2⟨12⟩^2⟨13⟩^2-6/35⟨34⟩⟨46⟩[15][13][12]⟨12⟩^3⟨13⟩-6/35⟨34⟩^2[13]⟨23⟩[23]⟨12⟩^2[35]⟨36⟩+10/7⟨34⟩^2⟨46⟩⟨23⟩^2⟨12⟩[23][35][34]+3/7⟨34⟩⟨46⟩[13]⟨23⟩⟨13⟩[12]⟨12⟩^2[35]-3/7⟨34⟩^3⟨46⟩⟨23⟩⟨12⟩[35][34]^2+1/7⟨46⟩[45]⟨24⟩^3[12]⟨13⟩^2[34]-3/7[24][45]⟨24⟩^4[23]⟨13⟩⟨36⟩-3/7[45]⟨23⟩⟨24⟩^3[23]^2⟨13⟩⟨36⟩+3/7⟨23⟩⟨24⟩^2⟨13⟩^2[12][23][35]⟨26⟩-2/7[24]⟨24⟩^3[12][35]⟨13⟩^2⟨26⟩-3/7⟨34⟩⟨46⟩[45][24]^2⟨24⟩^3⟨12⟩-6/7⟨23⟩^2⟨24⟩^2[35][23]^2⟨13⟩⟨36⟩-1/7[24][25]⟨24⟩^3[12]⟨12⟩^2⟨36⟩-3/7[25]⟨23⟩^2⟨24⟩^2[23]^2⟨13⟩⟨26⟩}{⟨12⟩^2[13]⟨14⟩⟨23⟩⟨24⟩[34]⟨56⟩[56]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-41/35⟨46⟩[45][13]^2[24]^2⟨24⟩^2⟨13⟩+41/35⟨14⟩[24]^2[13]^2[45]⟨24⟩^2⟨36⟩+41/35⟨14⟩[24]^2[13][45]⟨24⟩^2[12]⟨26⟩-14/15⟨34⟩⟨46⟩[45][13][12]^2⟨12⟩^2[34]-41/35⟨14⟩[45]⟨24⟩[12]^3⟨12⟩⟨26⟩[34]+82/35[24]^2[13][25]⟨24⟩^2[12]⟨12⟩⟨26⟩+41/35[24]^2[13]^2[25]⟨24⟩^2⟨12⟩⟨36⟩-41/35[24]^2⟨24⟩^2[12]^2⟨12⟩[35]⟨26⟩+3/5[24][13]⟨23⟩⟨24⟩[12]⟨12⟩[23][35]⟨36⟩}{⟨12⟩^2[13][14][23]⟨24⟩[34]⟨56⟩[56]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-529/210[45]⟨24⟩^3[12]⟨13⟩⟨36⟩[34]-3/7⟨14⟩[45]⟨24⟩^2[12]⟨12⟩[14]⟨36⟩+3/7⟨46⟩[45]⟨24⟩^2[12]⟨12⟩⟨13⟩[14]+3/5[45][13]⟨24⟩^2[12]⟨12⟩⟨13⟩⟨36⟩+2/7⟨24⟩^2[12][35]⟨12⟩⟨13⟩⟨36⟩[14]+1/7[15]⟨24⟩[12]^2⟨12⟩^3⟨36⟩+2/7⟨14⟩[15]⟨24⟩[12]⟨12⟩^2[14]⟨36⟩-1/7[45]⟨24⟩^2[12]^2⟨12⟩^2⟨36⟩-3/7⟨46⟩[25]⟨24⟩^2⟨12⟩⟨13⟩[14]^2+1/7⟨46⟩⟨24⟩^2⟨13⟩^2[35][14]^2+76/35⟨46⟩[45][13]⟨24⟩^2⟨13⟩^2[14]-529/210[13]⟨24⟩^2⟨13⟩^2[35]⟨36⟩[14]+193/42[45][13]^2⟨24⟩^2⟨13⟩^2⟨36⟩-3/7[15][13]^2⟨24⟩⟨13⟩^3⟨26⟩+16/21[25][13]⟨24⟩^2⟨13⟩^2[14]⟨26⟩+6/35⟨34⟩[15][13][12]⟨12⟩^3⟨36⟩}{⟨12⟩^2[13]⟨23⟩⟨24⟩[34]⟨56⟩[56]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{3/28⟨14⟩⟨24⟩[12]^2[35]⟨13⟩⟨26⟩[34]-141/140⟨14⟩^2[13][12][35]⟨13⟩[14]⟨26⟩+529/420⟨46⟩⟨14⟩[45][13]^3⟨13⟩^2+409/210⟨14⟩^2[45]⟨24⟩[12]^2⟨26⟩[34]+449/210⟨46⟩⟨14⟩^2[45]⟨24⟩[12][14][34]-1751/420⟨14⟩^2[45][13]⟨24⟩[12]⟨36⟩[34]+2/3⟨14⟩^3[25][13][14]^2⟨26⟩-559/840⟨14⟩^3[45][13][12][14]⟨26⟩+103/120⟨14⟩^3[45][13]^2[14]⟨36⟩-53/21⟨14⟩^3[13][35][14]^2⟨36⟩-529/420⟨14⟩^2[45][13]^3⟨13⟩⟨36⟩-767/420⟨14⟩^2[13]^2⟨13⟩[35]⟨36⟩[14]+35/24⟨46⟩⟨14⟩^3[45][13][14]^2+2/21⟨46⟩[14]^3⟨14⟩^3[35]-1157/280⟨46⟩⟨14⟩^2[45][13]^2⟨13⟩[14]+829/840⟨46⟩⟨14⟩^2[13]⟨13⟩[35][14]^2+178/105⟨46⟩⟨14⟩[13]^2⟨13⟩^2[35][14]-701/210⟨46⟩[13]^3⟨13⟩^3[35]-1783/280⟨34⟩⟨14⟩^2[45][13]^2⟨36⟩[34]-8/3⟨34⟩⟨14⟩^2[13][35][14]⟨36⟩[34]-1181/840⟨34⟩⟨46⟩⟨14⟩^2[45][13][14][34]-2/7⟨34⟩⟨46⟩⟨14⟩^2[35][14]^2[34]+607/840⟨34⟩⟨46⟩⟨14⟩[45][13]^2⟨13⟩[34]-467/140⟨34⟩⟨46⟩⟨14⟩[13]⟨13⟩[35][14][34]+1241/420⟨34⟩⟨46⟩[13]^2⟨13⟩^2[35][34]-111/35⟨34⟩⟨14⟩[13]^2[35]⟨13⟩⟨36⟩[34]+14/15⟨34⟩^2⟨46⟩⟨14⟩[45][13][34]^2-4/21⟨34⟩^2⟨46⟩⟨14⟩[35][14][34]^2-2/21⟨34⟩^3⟨46⟩[34]^3[35]+173/280⟨34⟩^2⟨46⟩[13]⟨13⟩[35][34]^2-59/21⟨34⟩⟨46⟩[45][13]^2⟨12⟩[23]⟨13⟩+587/42⟨34⟩⟨46⟩[24][13]^2⟨13⟩⟨12⟩[35]+713/60⟨46⟩[13]^2⟨13⟩^2[12]⟨12⟩[35]-3/5⟨34⟩[13]^2⟨13⟩[23]⟨12⟩[35]⟨36⟩+113/84⟨16⟩⟨14⟩^2[15][13]^2⟨13⟩[14]+95/21⟨34⟩⟨46⟩[45][13][12]⟨12⟩^2[23]-3/10⟨34⟩⟨46⟩[25][13]^2[24]⟨12⟩^2+2893/420⟨34⟩⟨46⟩⟨14⟩[24][13]^2[45]⟨12⟩-5239/420⟨34⟩⟨46⟩[24][13][12]⟨12⟩^2[35]+1/7⟨46⟩⟨12⟩^3[12]^3[35]-446/105⟨46⟩⟨14⟩[12]^2⟨12⟩^2[35][14]+34/21⟨46⟩⟨14⟩^2[12]⟨12⟩[35][14]^2+589/105⟨46⟩[25][13][12]^2⟨12⟩^3-631/105⟨46⟩⟨14⟩[45][13][12]^2⟨12⟩^2+1579/420⟨46⟩⟨14⟩[25][13][12]⟨12⟩^2[14]+131/35⟨46⟩⟨14⟩^2[45][13][12]⟨12⟩[14]+1327/420⟨14⟩[13][12]^2⟨12⟩^2[35]⟨36⟩+6/35⟨34⟩[13][12][23]⟨12⟩^2[35]⟨36⟩-121/30⟨34⟩⟨14⟩[45][13]^2⟨12⟩[23]⟨36⟩+3/5⟨14⟩[25][13]^2[12]⟨12⟩^2⟨36⟩-1739/420⟨14⟩^2[45][13]^2[12]⟨12⟩⟨36⟩-125/56⟨34⟩⟨46⟩⟨14⟩[24][13]⟨12⟩[35][14]+317/84⟨14⟩^2[25][13]^2⟨12⟩[14]⟨36⟩-1049/840⟨46⟩⟨14⟩[45]⟨24⟩[12]^2⟨12⟩[34]+1327/420⟨14⟩^2[13][12]⟨12⟩[35]⟨36⟩[14]-5171/420⟨14⟩[13]^2⟨13⟩[12]⟨12⟩[35]⟨36⟩+323/210⟨34⟩⟨14⟩[24][13]^2⟨12⟩[35]⟨36⟩+10/21⟨14⟩^2⟨24⟩[12][35][14]⟨36⟩[34]+1081/210⟨14⟩⟨24⟩[12]^2⟨12⟩[35]⟨36⟩[34]-2/21⟨14⟩^3[12][35][14]^2⟨26⟩+429/140⟨14⟩^2[45][13][12]^2⟨12⟩⟨26⟩-11/140⟨14⟩^2[12]^2[35]⟨12⟩[14]⟨26⟩-82/35⟨14⟩^2[25][13][12]⟨12⟩[14]⟨26⟩-37/20⟨14⟩[25][13][12]^2⟨12⟩^2⟨26⟩-3/7⟨46⟩[25][13]⟨23⟩[12]⟨12⟩^2[23]-5081/210⟨46⟩[25][13]^2[12]⟨12⟩^2⟨13⟩+527/84⟨46⟩[13]⟨13⟩[12]^2⟨12⟩^2[35]+677/60⟨14⟩[25][13]^2[12]⟨12⟩⟨13⟩⟨26⟩-337/840⟨34⟩⟨46⟩⟨14⟩[45][13][12]⟨12⟩[34]+233/70⟨46⟩⟨14⟩[24]⟨24⟩[12]⟨12⟩[35][14]-419/60⟨46⟩[24]⟨24⟩[12]^2⟨12⟩^2[35]+29/21⟨34⟩^2⟨14⟩[13][35]⟨36⟩[34]^2+87/20⟨34⟩⟨14⟩[13][12]⟨12⟩[35]⟨36⟩[34]-457/280⟨34⟩^2⟨46⟩[12]⟨12⟩[35][34]^2-23/21⟨34⟩⟨14⟩⟨24⟩[12][35]⟨36⟩[34]^2-148/35⟨46⟩⟨24⟩⟨13⟩[12]^2⟨12⟩[35][34]-283/30⟨14⟩[13]⟨13⟩[12]^2⟨12⟩[35]⟨26⟩+326/105⟨14⟩[13]⟨24⟩⟨13⟩[12][35]⟨36⟩[34]-43/70⟨46⟩[13]⟨24⟩⟨13⟩^2[12][35][34]-1539/140⟨14⟩^2[45][13]^2[12]⟨13⟩⟨26⟩-412/105⟨46⟩[45]⟨24⟩^2[12][23]⟨13⟩[34]-37/21[13]⟨24⟩⟨13⟩^2[12][23][35]⟨26⟩+76/35[13]^2⟨24⟩[35][23]⟨13⟩^2⟨36⟩+481/140[45]⟨24⟩^2[12][23]^2⟨13⟩⟨26⟩+2921/420[45][13]⟨24⟩^2[23]^2⟨13⟩⟨36⟩-4/105⟨46⟩[45][13]^2⟨24⟩[23]⟨13⟩^2-29/210⟨34⟩⟨46⟩⟨24⟩⟨13⟩[12][35][34]^2-451/840⟨34⟩⟨46⟩⟨14⟩[45]⟨24⟩[12][34]^2-642/35⟨34⟩⟨46⟩[13]⟨13⟩[12]⟨12⟩[35][34]+169/60⟨34⟩^2⟨46⟩[24][13]⟨12⟩[35][34]+389/210⟨34⟩^2[13]⟨12⟩[23][35]⟨36⟩[34]-59/210⟨34⟩^2⟨46⟩[45][13][23]⟨12⟩[34]+541/105⟨24⟩[12]^2⟨12⟩^2[23][35]⟨36⟩+88/105[24][13]⟨24⟩^2⟨13⟩[23][35]⟨36⟩-271/105⟨46⟩[45][13]⟨23⟩⟨24⟩[23]^2⟨13⟩+967/84⟨46⟩[45][13][24]⟨24⟩^2[23]⟨13⟩+731/840⟨34⟩[45]⟨24⟩^2[23]^2⟨36⟩[34]+337/280⟨34⟩⟨46⟩[45][24]⟨24⟩^2[23][34]+323/420⟨34⟩[45][13]⟨24⟩⟨12⟩[23]^2⟨36⟩-23/21⟨34⟩^2⟨24⟩[23][35]⟨36⟩[34]^2-53/120⟨34⟩^2⟨46⟩⟨23⟩[23][35][34]^2+677/60[25][13]⟨24⟩[12]⟨12⟩[23]⟨13⟩⟨26⟩+2059/420⟨46⟩[45][13]⟨24⟩[12]⟨12⟩[23]⟨13⟩+76/35⟨46⟩[45]⟨24⟩[12]^2[23]⟨12⟩^2-37/14⟨24⟩^2[12][35][23]⟨13⟩⟨36⟩[34]-3/7[25][13]^2⟨24⟩[23]⟨12⟩⟨13⟩⟨36⟩-248/105[45]⟨24⟩^2[12]⟨12⟩[23]^2⟨36⟩-461/140[24]⟨24⟩^2[12]⟨12⟩[23][35]⟨36⟩+1921/280⟨34⟩⟨46⟩[45]⟨24⟩[12]⟨12⟩[23][34]+37/21[13]⟨23⟩⟨24⟩⟨13⟩[23]^2[35]⟨36⟩+293/105⟨34⟩⟨46⟩⟨23⟩[12]⟨12⟩[23][35][34]+23/28⟨34⟩⟨46⟩⟨23⟩^2[23]^2[35][34]-3/7⟨46⟩⟨23⟩^3[23]^3[35]+227/420⟨34⟩⟨46⟩[45][13]⟨23⟩⟨12⟩[23]^2-59/28[24][25]⟨23⟩⟨24⟩^2[23]^2⟨26⟩-19/21⟨23⟩^2⟨24⟩[23]^3[35]⟨36⟩+2/3⟨46⟩[45]⟨23⟩^2⟨24⟩[23]^3-3/5⟨34⟩[13]⟨23⟩[23]^2⟨12⟩[35]⟨36⟩-3/7⟨23⟩⟨24⟩[12]⟨12⟩[23]^2[35]⟨36⟩}{⟨12⟩^2[13][23]⟨24⟩[34]⟨56⟩[56]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/3⟨34⟩⟨3|1+2|4]⟨46⟩^2}{⟨12⟩⟨23⟩⟨56⟩⟨4|1+2|3]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨34⟩^2(3/5⟨46⟩⟨12⟩[45][12]-3/5⟨36⟩[13]⟨13⟩[35])}{⟨12⟩⟨14⟩[14]⟨24⟩⟨56⟩[56]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{3/5⟨34⟩[24]^2[12]⟨12⟩[35]⟨36⟩-1/3⟨34⟩[45][24]^2⟨24⟩[23]⟨36⟩-3/5⟨46⟩[45][13][24][12]⟨13⟩^2-3/5⟨46⟩[45][24]⟨23⟩[12][23]⟨13⟩+3/5⟨46⟩[45][24]^2⟨24⟩[12]⟨13⟩+3/5⟨46⟩[24]^2⟨23⟩⟨13⟩[12][35]+3/5⟨14⟩[45][12]^2⟨13⟩⟨36⟩[34]+3/5[24][45]⟨24⟩[12][23]⟨13⟩⟨36⟩-1/3⟨34⟩^2[45][24][23]⟨36⟩[34]-3/5[24]^2⟨24⟩[12][35]⟨13⟩⟨36⟩+1/3⟨46⟩[25][24]^3⟨24⟩⟨23⟩+1/3⟨34⟩⟨46⟩[24]^3⟨23⟩[35]}{⟨14⟩[14][34]⟨56⟩[56]⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨13⟩(3/7⟨14⟩[25][13]⟨13⟩[14]⟨36⟩-3/7⟨34⟩[45]⟨23⟩[23]^2⟨36⟩-4/21⟨34⟩⟨14⟩[45][12]⟨36⟩[34]-3/7⟨14⟩[45][13][12]⟨13⟩⟨36⟩+3/7⟨46⟩[25][24]⟨23⟩^2[23]-6/35⟨46⟩[25][24]⟨23⟩[12]⟨12⟩+4/21⟨34⟩⟨14⟩[45][13][24]⟨36⟩-2/21⟨34⟩⟨46⟩[45][12]⟨13⟩[34]+3/7⟨34⟩[45][13][23]⟨13⟩⟨36⟩+2/7⟨34⟩⟨46⟩⟨14⟩[45][24][14]+6/35⟨46⟩[45]⟨23⟩[12][23]⟨13⟩-3/7⟨46⟩[25][13]⟨13⟩^2[14]+3/7⟨46⟩[45][13][12]⟨13⟩^2+11/21⟨34⟩⟨46⟩[45][13][24]⟨13⟩)}{⟨14⟩⟨23⟩[34]⟨56⟩[56]⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/3[25]⟨6|1+3|2]⟨23⟩^2}{⟨12⟩⟨2|1+3|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/3[25][45]⟨23⟩⟨24⟩[12]⟨13⟩}{⟨12⟩[56]⟨2|1+3|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-2/21⟨46⟩⟨23⟩[12]⟨13⟩⟨26⟩[34]}{⟨12⟩^2[13]⟨56⟩⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩[12](-2/3[13]⟨26⟩⟨13⟩^2-5/21⟨13⟩⟨26⟩[23]⟨23⟩+1/3⟨36⟩⟨12⟩⟨23⟩[23])}{⟨12⟩^2[13]⟨56⟩⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(10/21⟨23⟩⟨24⟩[23]^2⟨36⟩[34]-2/21⟨46⟩⟨23⟩^2[23]^2[34]-5/21[12]^2[13]⟨16⟩⟨12⟩^2+2/21⟨14⟩[12]^2⟨12⟩⟨26⟩[34])}{⟨12⟩^2[13][23]⟨56⟩⟨2|1+3|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/3⟨14⟩s_{123}[12]^2[14]⟨26⟩^2}{⟨12⟩[13][23]⟨56⟩⟨2|3+4|1]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]^2⟨26⟩^2⟨14⟩[34](1/3[13]⟨13⟩+1/3⟨23⟩[23])}{⟨12⟩[13][23]⟨56⟩⟨2|1+3|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(-1/3⟨23⟩⟨24⟩[23]^2⟨36⟩[34]-1/3⟨26⟩[23]^3⟨23⟩^2-1/3⟨46⟩⟨23⟩^2[23]^2[34]-1/3[24]⟨23⟩⟨24⟩[23]^2⟨26⟩-1/3[24]⟨24⟩^2[23]⟨36⟩[34]-1/3[24][13]⟨24⟩[23]⟨13⟩⟨26⟩+1/3[12]^2[13]⟨16⟩⟨12⟩^2)}{⟨12⟩[23]⟨56⟩⟨2|1+3|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45](1/21⟨34⟩[25][13]⟨23⟩[23]-2/21[25][13]⟨24⟩[12]⟨13⟩+2/21[12]^2⟨13⟩⟨24⟩[35])}{⟨12⟩[13][23][56]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(1/3⟨36⟩⟨12⟩[12]-1/3⟨36⟩[24]⟨24⟩-1/7[12]⟨26⟩⟨13⟩)}{⟨12⟩⟨56⟩⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{10/21⟨36⟩⟨23⟩[23]⟨46⟩}{⟨12⟩⟨56⟩⟨2|1+3|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/7[25]^2s_{123}⟨23⟩[12]}{[23][56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/3[13]s_{123}[12]^2⟨13⟩⟨26⟩^2}{[23]⟨56⟩⟨2|3+4|1]⟨2|1+3|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]^2⟨12⟩⟨46⟩(-1/3[13]⟨16⟩[14]+1/3[12]⟨26⟩[34])}{[13][23]⟨56⟩⟨2|1+3|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45][12]⟨24⟩(-1/3⟨34⟩[45][23]-1/3[12][25]⟨12⟩+1/3[25][13]⟨13⟩)}{[23][56]⟨2|1+3|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/3[15]^2s_{123}⟨24⟩[12]^2⟨1|3+4|2]}{[13][23][56]⟨2|3+4|1]⟨2|1+3|2](⟨3|2|5+6|1|3]-⟨2|4|5+6|1|2])}+\\
\scriptscriptstyle\frac{2/21[24]^2⟨24⟩^4[35]⟨36⟩[34]-2/3[24]⟨24⟩^3[12]⟨12⟩[35]⟨36⟩[34]+2/21⟨14⟩[24]⟨24⟩^3[35][14]⟨36⟩[34]+2/21⟨14⟩^2⟨24⟩[12]⟨12⟩[35][14]^2⟨26⟩+1/3⟨34⟩[25][13]^3⟨12⟩^3⟨36⟩-11/21⟨34⟩[13]^2[12]⟨12⟩^3[35]⟨36⟩-2/21⟨34⟩⟨46⟩[13][12]⟨12⟩^3[35][14]-2/3⟨34⟩⟨46⟩[45][13]^2[12]⟨12⟩^3-3/7⟨34⟩[13]^2⟨23⟩[23]⟨12⟩^2[35]⟨36⟩-1/3[25][13]^2⟨23⟩⟨24⟩⟨12⟩^2[23]⟨36⟩-6/7⟨46⟩[45][13]⟨23⟩⟨24⟩[12]⟨12⟩^2[23]+2/21⟨46⟩⟨24⟩[12]^2⟨12⟩^3[35][14]+4/21[13]^2⟨24⟩⟨13⟩[12]⟨12⟩^2[35]⟨36⟩-1/7⟨46⟩[13]⟨24⟩⟨13⟩[12]⟨12⟩^2[35][14]-1/3[25][13]^3⟨24⟩⟨12⟩^2⟨13⟩⟨36⟩+3/7[25][13]^2⟨24⟩[12]⟨12⟩^2⟨13⟩⟨26⟩+1/3[25][13]⟨24⟩[12]^2⟨12⟩^3⟨26⟩+32/21⟨46⟩[25][13]^2⟨23⟩[12]⟨12⟩^3+2/3⟨46⟩[15][13]^2[12]⟨12⟩^3⟨13⟩+1/3[13]⟨24⟩⟨13⟩[12]^2⟨12⟩^2[35]⟨26⟩+1/3⟨14⟩[25][13]⟨24⟩[12]⟨12⟩^2[14]⟨26⟩-2/21[45][13]⟨24⟩^2[12]⟨12⟩[23]⟨13⟩⟨26⟩+2/21⟨46⟩[24][13]⟨23⟩⟨24⟩^2⟨13⟩[35][34]+2/21⟨46⟩[13]⟨23⟩^3[23]^2⟨12⟩[35]}{⟨12⟩^2[13][23]⟨24⟩⟨56⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{4/21⟨14⟩^2[13]⟨24⟩[35][14]⟨36⟩-5/21⟨14⟩^2[25][13]⟨24⟩[14]⟨26⟩+3/7⟨14⟩^2⟨24⟩[12][35][14]⟨26⟩-2/21⟨14⟩^2[45][13]⟨24⟩[12]⟨26⟩-4/21⟨14⟩^2[45][13]^2⟨24⟩⟨36⟩-10/21⟨14⟩[24][13][25]⟨24⟩^2⟨26⟩-5/21⟨46⟩⟨14⟩[45][13][24]⟨24⟩^2+5/21⟨14⟩[25][13]^2⟨24⟩⟨12⟩⟨36⟩+5/21⟨46⟩⟨14⟩[25][13]⟨24⟩⟨12⟩[14]-3/7⟨46⟩⟨14⟩⟨24⟩[12]⟨12⟩[35][14]+2/21⟨46⟩⟨24⟩[12]^2⟨12⟩^2[35]-2/3⟨14⟩[13]⟨24⟩[12]⟨12⟩[35]⟨36⟩+1/3⟨14⟩⟨24⟩[12]^2⟨12⟩[35]⟨26⟩-1/7⟨46⟩⟨14⟩[45][13]⟨24⟩[12]⟨12⟩-5/21⟨46⟩[25][13]⟨24⟩[12]⟨12⟩^2-4/21⟨34⟩⟨14⟩[13]^2⟨12⟩[35]⟨36⟩+4/21⟨46⟩⟨14⟩[15][13]^2⟨12⟩⟨13⟩-4/21⟨34⟩⟨46⟩⟨14⟩[45][13]^2⟨12⟩-2/21⟨14⟩[13]⟨24⟩⟨13⟩[12][35]⟨26⟩-1/21⟨46⟩[13]⟨24⟩⟨13⟩[12]⟨12⟩[35]+1/3⟨46⟩[24][13]⟨24⟩^2⟨13⟩[35]-5/21⟨46⟩[24]⟨24⟩^2[12]⟨12⟩[35]+2/21⟨34⟩⟨46⟩[24][13]⟨24⟩⟨12⟩[35]-5/21⟨46⟩[24]^2⟨24⟩^3[35]-5/21[24][25]⟨24⟩^3[23]⟨26⟩+5/21⟨14⟩[24]⟨24⟩^2[12][35]⟨26⟩+3/7[25][13]⟨24⟩^2[23]⟨12⟩⟨36⟩-11/21⟨46⟩[25][13]⟨23⟩⟨24⟩⟨12⟩[23]-2/21⟨34⟩⟨46⟩[13]⟨23⟩⟨12⟩[23][35]-3/7⟨46⟩⟨23⟩⟨24⟩[12]⟨12⟩[23][35]+1/3⟨23⟩⟨24⟩^2[23]^2[35]⟨36⟩+2/21⟨46⟩⟨23⟩^2⟨24⟩[23]^2[35]+1/3⟨46⟩[45]⟨23⟩⟨24⟩^2[23]^2-2/21⟨24⟩^2[12][35][23]⟨13⟩⟨26⟩}{⟨12⟩^2[13][23]⟨24⟩⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-29/15⟨34⟩[25][13]⟨24⟩⟨12⟩^2⟨36⟩-3/7⟨34⟩⟨46⟩[45]⟨24⟩^2⟨13⟩[34]+3/7[45]⟨24⟩^3[23]⟨13⟩⟨36⟩-1/7⟨34⟩⟨46⟩[45]⟨24⟩[12]⟨12⟩^2-283/105⟨34⟩^2⟨46⟩[45][13]⟨12⟩^2+1/7⟨34⟩⟨24⟩[12]⟨12⟩^2[35]⟨36⟩+3/7⟨34⟩^2⟨46⟩⟨12⟩^2[35][14]+1/7⟨34⟩⟨46⟩[15][12]⟨12⟩^3-34/15⟨34⟩^2[13]⟨12⟩^2[35]⟨36⟩-3/7⟨34⟩^2⟨24⟩⟨12⟩[35]⟨36⟩[34]-3/7⟨34⟩⟨46⟩⟨23⟩[12]⟨12⟩^2[35]+19/21⟨34⟩⟨46⟩[25][13]⟨23⟩⟨12⟩^2+3/7⟨46⟩[45][24]⟨24⟩^3⟨13⟩+3/7⟨23⟩⟨24⟩^2[35][23]⟨13⟩⟨36⟩-3/7⟨46⟩⟨23⟩^2⟨24⟩⟨13⟩[23][35]+3/7⟨34⟩⟨46⟩⟨23⟩⟨24⟩⟨13⟩[35][34]}{⟨12⟩^2[13]⟨14⟩⟨23⟩⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{2/21⟨14⟩[45][13][12]^2⟨12⟩⟨26⟩+41/35⟨46⟩[45][13][12]^2⟨12⟩^2+1/3⟨14⟩[45][13]^2[12]⟨12⟩⟨36⟩-41/84⟨46⟩[45][13]^2[12]⟨12⟩⟨13⟩+41/84⟨46⟩⟨23⟩[12]^2⟨12⟩[35][34]-3/5[13]⟨23⟩[12][23]⟨12⟩[35]⟨36⟩+187/420⟨46⟩[45][13]⟨23⟩[12]⟨12⟩[23]-3/5[13]^2⟨23⟩[35][23]⟨13⟩⟨36⟩+17/21[45][13]⟨24⟩[12]⟨12⟩[23]⟨36⟩+41/35[45]⟨24⟩[12]^2⟨12⟩[23]⟨26⟩-41/35⟨14⟩[45]⟨24⟩[12]^2⟨26⟩[34]-9/14[24][13]⟨24⟩[12]⟨12⟩[35]⟨36⟩+41/35⟨46⟩[45][13][24]⟨24⟩[12]⟨12⟩-3/5[45][13]⟨24⟩[12][23]⟨13⟩⟨26⟩-1/3⟨34⟩[24][13]^2⟨12⟩[35]⟨36⟩}{⟨12⟩^2[13][14][23]⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{⟨13⟩(3/28⟨46⟩[14]⟨12⟩[15]-3/7⟨36⟩[14]⟨24⟩[35]+3/7[25]⟨26⟩⟨24⟩[14]+3/7[45][13]⟨24⟩⟨36⟩-19/84[13]⟨26⟩⟨13⟩[15]-3/7[12]⟨26⟩⟨12⟩[15])}{⟨12⟩^2[13]⟨23⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{159/70⟨34⟩⟨14⟩[13][35]⟨36⟩[34]-327/140⟨14⟩^2[13][35][14]⟨36⟩+19/30⟨14⟩^2[12][35][14]⟨26⟩+2641/840⟨36⟩[13]^2[45]⟨14⟩^2-395/56⟨14⟩^2[45][13][12]⟨26⟩-135/56⟨46⟩⟨14⟩^2[45][13][14]+178/35⟨14⟩^2[25][13][14]⟨26⟩-61/30⟨14⟩[45][13]⟨24⟩[23]⟨36⟩+5977/840⟨14⟩[24][13][25]⟨24⟩⟨26⟩+317/40⟨46⟩⟨14⟩[45][13][24]⟨24⟩+5861/840⟨14⟩[24][13]⟨24⟩[35]⟨36⟩-158/105⟨14⟩[24]⟨24⟩[12][35]⟨26⟩-5/21⟨46⟩[24]^2⟨24⟩^2[35]-1241/420⟨46⟩[13]^2⟨13⟩^2[35]-457/84⟨46⟩[25][13]^2⟨12⟩⟨13⟩+1861/420⟨14⟩[13]^2⟨13⟩[35]⟨36⟩-197/35⟨14⟩[13][12][35]⟨13⟩⟨26⟩+1441/210⟨14⟩[25][13]^2⟨13⟩⟨26⟩+839/84⟨46⟩[13]⟨13⟩[12]⟨12⟩[35]+2039/840⟨46⟩⟨14⟩[45][13]^2⟨13⟩-247/840⟨34⟩⟨46⟩[24][13]⟨12⟩[35]+1733/840⟨46⟩⟨14⟩[13]⟨13⟩[35][14]-293/210⟨46⟩[24][13]⟨24⟩⟨13⟩[35]-1297/420⟨14⟩[25][13]^2⟨12⟩⟨36⟩-3097/420⟨14⟩[13][12]⟨12⟩[35]⟨36⟩-83/140⟨14⟩[25][13][12]⟨12⟩⟨26⟩-1571/420⟨14⟩[12]^2⟨12⟩[35]⟨26⟩-188/35⟨46⟩⟨14⟩[25][13]⟨12⟩[14]-383/210⟨46⟩⟨14⟩[12]⟨12⟩[35][14]+631/420⟨46⟩[25][13][12]⟨12⟩^2+697/105⟨46⟩⟨12⟩^2[12]^2[35]+723/140⟨46⟩[13]⟨23⟩⟨13⟩[23][35]-25/84⟨46⟩⟨23⟩^2[23]^2[35]-367/60⟨23⟩⟨24⟩[23]^2[35]⟨36⟩+49/12⟨46⟩[25][13]⟨23⟩[23]⟨12⟩-127/70⟨46⟩⟨23⟩[12]⟨12⟩[23][35]-173/280⟨34⟩⟨46⟩[13]⟨13⟩[35][34]+181/210⟨34⟩⟨46⟩⟨14⟩[45][13][34]-319/42⟨34⟩[13]⟨12⟩[23][35]⟨36⟩-704/105⟨34⟩⟨46⟩[45][13][23]⟨12⟩+4/21⟨34⟩⟨46⟩⟨14⟩[35][14][34]-109/840[24]⟨24⟩^2[23][35]⟨36⟩+149/840⟨46⟩[24]⟨23⟩⟨24⟩[23][35]-277/280⟨46⟩⟨24⟩[12][35]⟨13⟩[34]-71/35⟨46⟩⟨14⟩[45]⟨24⟩[12][34]+67/84⟨46⟩[24]⟨24⟩[12]⟨12⟩[35]+41/168⟨14⟩⟨24⟩[12][35]⟨36⟩[34]+2/21⟨34⟩^2⟨46⟩[34]^2[35]-2/21⟨34⟩⟨46⟩[24]⟨24⟩[35][34]-4/21⟨46⟩[45][24]⟨24⟩^2[23]-5897/840⟨46⟩[45]⟨23⟩⟨24⟩[23]^2-783/140[25]⟨23⟩⟨24⟩[23]^2⟨26⟩-23/280⟨34⟩⟨46⟩⟨23⟩[23][35][34]+32/21⟨34⟩⟨46⟩[12]⟨12⟩[35][34]+109/840⟨36⟩[45][23]^2⟨24⟩^2-29/21⟨34⟩⟨46⟩[45]⟨24⟩[23][34]+507/140⟨24⟩[12][35][23]⟨13⟩⟨26⟩-167/140[13]⟨24⟩[35][23]⟨13⟩⟨36⟩-9/35⟨46⟩[45]⟨24⟩[12][23]⟨12⟩}{⟨12⟩^2[13][23]⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{3/5[13]⟨24⟩⟨13⟩^2[35]⟨36⟩+3/5⟨46⟩[45][24]⟨24⟩^2⟨13⟩+3/5[24]⟨24⟩^2[35]⟨13⟩⟨36⟩+3/5[24][25]⟨24⟩^2⟨13⟩⟨26⟩-1/3[24][25]⟨24⟩^2⟨12⟩⟨36⟩-3/5⟨34⟩[12]⟨12⟩^2[35]⟨36⟩}{⟨12⟩^2⟨14⟩[14]⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-25/84⟨14⟩⟨13⟩^2[12][35][14]⟨26⟩-1/7⟨14⟩[45][13][12]⟨13⟩^2⟨26⟩-1/7⟨14⟩[45][13]^2⟨13⟩^2⟨36⟩-158/105⟨46⟩[13]^2[45]⟨13⟩^3+61/35⟨46⟩[13]⟨13⟩^3[35][14]-1/7⟨46⟩⟨14⟩⟨13⟩^2[35][14]^2+41/35⟨46⟩[25][13]⟨12⟩⟨13⟩^2[14]+25/21⟨34⟩⟨46⟩[45][13][24]⟨12⟩⟨13⟩+25/84⟨34⟩[24][12]⟨12⟩^2[35]⟨36⟩+1/7⟨46⟩[25][24]⟨23⟩[12]⟨12⟩^2-13/84⟨46⟩[24]⟨23⟩⟨13⟩[12]⟨12⟩[35]+16/21⟨34⟩[25][13][24]⟨12⟩^2⟨36⟩+16/21⟨34⟩[24][13]⟨13⟩⟨12⟩[35]⟨36⟩-25/84⟨14⟩[45][12]^2⟨12⟩^2⟨36⟩-101/84⟨14⟩[45][13][12]⟨12⟩⟨13⟩⟨36⟩+3/7[13][12][35]⟨12⟩⟨13⟩^2⟨36⟩+3/5[25][13][12]⟨12⟩^2⟨13⟩⟨36⟩+5/21⟨46⟩[24][13]⟨23⟩⟨13⟩^2[35]-3/7[25][13]⟨23⟩[23]⟨12⟩⟨13⟩⟨36⟩+25/84⟨14⟩[25][12]⟨12⟩^2[14]⟨36⟩-1/7⟨46⟩⟨14⟩[25]⟨12⟩⟨13⟩[14]^2-25/84[24]⟨24⟩[12][35]⟨13⟩^2⟨26⟩}{⟨12⟩[13]⟨14⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13]⟨26⟩s_{123}(-2/3⟨46⟩⟨12⟩^2[12][14]-1/3[24][13]⟨24⟩⟨12⟩⟨36⟩+2/3⟨24⟩[12]⟨12⟩⟨36⟩[34]+1/3⟨14⟩[12]⟨12⟩[14]⟨26⟩-1/3⟨46⟩[24]⟨23⟩⟨24⟩[34])}{⟨12⟩[23]⟨24⟩[34]⟨56⟩⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/3⟨36⟩[25]⟨14⟩^2[14]^2-1/3⟨14⟩^2[45][12][14]⟨36⟩+13/84⟨14⟩[45][12]^2⟨13⟩⟨26⟩+13/84⟨46⟩⟨14⟩[45][12]⟨13⟩[14]+13/84⟨14⟩[45][13][12]⟨13⟩⟨36⟩+13/42[24][25]⟨24⟩[12]⟨12⟩⟨36⟩+1/3⟨14⟩[24][25]⟨24⟩[14]⟨36⟩+1/3[24][25]⟨23⟩⟨24⟩[23]⟨36⟩-13/84⟨46⟩[25][24]⟨23⟩[12]⟨12⟩-41/84⟨34⟩⟨46⟩[45][12]⟨13⟩[34]-13/84⟨34⟩[12][35]⟨13⟩⟨36⟩[34]+1/3⟨34⟩⟨46⟩⟨14⟩[45][24][14]+1/3⟨34⟩⟨14⟩[24][35][14]⟨36⟩+13/84⟨16⟩⟨14⟩[15][12]⟨13⟩[14]-1/3⟨46⟩[45]⟨23⟩[12][23]⟨13⟩-457/420⟨46⟩[45][24]⟨24⟩[12]⟨13⟩-19/84⟨46⟩[25][24]⟨24⟩⟨13⟩[14]-13/84[24][25]⟨24⟩[12]⟨13⟩⟨26⟩}{⟨12⟩[14][23]⟨24⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[24]⟨13⟩(3/14⟨46⟩[45][14]+11/84[12][45]⟨26⟩-1/42⟨36⟩[13][45]+1/7[25]⟨26⟩[14])}{⟨12⟩[14][34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩[13]s_{123}(1/3[12]⟨26⟩⟨14⟩+1/3[24]⟨24⟩⟨46⟩-2/3⟨46⟩⟨12⟩[12])}{⟨12⟩[23]⟨24⟩[34]⟨56⟩⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]⟨46⟩[14][15](-16/21⟨24⟩⟨13⟩+3/7⟨34⟩⟨12⟩)}{⟨12⟩[13]⟨23⟩[34]⟨56⟩[56]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-16/21⟨34⟩⟨46⟩⟨14⟩[15][24][13]}{⟨12⟩[23]⟨24⟩[34]⟨56⟩[56]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{1/3[24]^2[45]⟨34⟩⟨46⟩}{⟨14⟩[14][34]⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-1/3[24]^2⟨34⟩[15]⟨46⟩}{[14][23]⟨24⟩⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{55/84[24][13][25]⟨23⟩⟨24⟩⟨36⟩-1/3⟨46⟩[25][13]⟨23⟩⟨13⟩[14]+1/3⟨46⟩[45][13]⟨23⟩[12]⟨13⟩-25/84⟨46⟩[45]⟨23⟩[12]^2⟨12⟩-1/3⟨46⟩[25][13][24]⟨23⟩^2-25/84⟨46⟩[24]⟨23⟩^2[12][35]+25/84⟨14⟩[15][12]⟨12⟩[14]⟨36⟩-25/84⟨14⟩[15]⟨13⟩[12][14]⟨26⟩+25/84⟨46⟩[45]⟨23⟩^2[12][23]+25/84⟨34⟩⟨46⟩[45]⟨23⟩[12][34]-25/84[45]⟨24⟩[12]^2⟨13⟩⟨26⟩-11/21⟨46⟩[45]⟨24⟩[12]⟨13⟩[14]-11/21[45][13]⟨24⟩[12]⟨13⟩⟨36⟩+19/84⟨46⟩[25]⟨24⟩⟨13⟩[14]^2+19/84[25][13]⟨24⟩⟨13⟩[14]⟨36⟩+25/84[45]⟨24⟩[12]^2⟨12⟩⟨36⟩+25/84⟨34⟩⟨46⟩[45][12]⟨12⟩[14]+25/84⟨34⟩[45][13][12]⟨12⟩⟨36⟩+25/84⟨34⟩⟨23⟩[12][35]⟨36⟩[34]+37/84⟨46⟩[45][24]⟨24⟩⟨23⟩[12]+25/28[24]⟨23⟩⟨24⟩[12][35]⟨36⟩}{[13]⟨23⟩⟨24⟩[34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/3⟨34⟩^2[13]⟨3|1+2|4]⟨46⟩^2}{⟨23⟩⟨24⟩⟨56⟩⟨4|1+2|3](⟨2|3|5+6|4|2]-⟨3|1|5+6|4|3])}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_118.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨26⟩[15](261/92[13]⟨14⟩^2[14]+261/92⟨13⟩⟨14⟩[13]^2-261/46[12][34]⟨24⟩⟨14⟩+261/92[34]⟨34⟩⟨14⟩[13]+261/46[24]⟨24⟩⟨14⟩[13]-261/46[23]⟨34⟩⟨12⟩[13]+261/92[23]^2⟨24⟩⟨23⟩+261/92[24][23]⟨24⟩^2+261/46[23]⟨13⟩⟨24⟩[13]+261/92[12][23]⟨12⟩⟨24⟩)}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩^2(-261/92[23]^3⟨23⟩^2+261/46[23]⟨24⟩⟨13⟩[24][13]-261/92[24][13]⟨14⟩^2[14])}{⟨12⟩⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩^2(783/92[24]⟨34⟩⟨14⟩[13]^2-261/92[23]⟨34⟩⟨13⟩[13]^2+261/92[24][12][23]⟨24⟩^2+261/92[23]^2⟨34⟩⟨23⟩[13]+783/92[23]⟨34⟩⟨24⟩[24][13])}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-145/46[35]⟨34⟩^2⟨12⟩^3[24]⟨46⟩[13]^2+29/184[23][35]⟨34⟩^2⟨36⟩⟨12⟩^3[13]^2-259/46[45][23]⟨34⟩^2⟨12⟩^3⟨46⟩[13]^2+5511/184[35]⟨34⟩⟨24⟩⟨36⟩⟨12⟩^2⟨14⟩[24][13]^2-5647/184[45][23]⟨34⟩⟨24⟩⟨36⟩⟨12⟩^2⟨14⟩[13]^2+203/8[12][23][35]⟨34⟩⟨24⟩⟨36⟩⟨12⟩^3[13]-2361/184[23][35]⟨34⟩⟨24⟩⟨36⟩⟨13⟩⟨12⟩^2[13]^2-2867/92[23]⟨34⟩⟨24⟩⟨36⟩⟨12⟩^3[25][13]^2+1479/184[45][12][23]⟨34⟩⟨24⟩⟨12⟩^3⟨46⟩[13]+191/184[45][23]⟨34⟩⟨24⟩⟨13⟩⟨12⟩^2⟨46⟩[13]^2+261/92[45]⟨24⟩⟨12⟩⟨13⟩^2⟨14⟩⟨46⟩[13]^3+261/23[45]⟨24⟩⟨12⟩⟨13⟩⟨14⟩^2⟨46⟩[13]^2[14]+261/184[45]⟨24⟩⟨12⟩⟨14⟩^3⟨46⟩[13][14]^2+907/184[23][35]⟨34⟩⟨23⟩⟨24⟩^2⟨13⟩[34]^2⟨46⟩-2071/92[12][35]⟨24⟩^3⟨13⟩^2[34]^2⟨46⟩+1305/184[45][23]^2⟨24⟩^3⟨36⟩⟨13⟩⟨12⟩[13]+1367/184⟨24⟩⟨12⟩^2⟨13⟩^2[25]⟨46⟩[13]^3+261/23⟨24⟩⟨12⟩^2⟨13⟩⟨14⟩[25]⟨46⟩[13]^2[14]-261/92[35]⟨24⟩⟨12⟩⟨13⟩^2⟨14⟩⟨46⟩[13]^2[14]-100/23[35]⟨24⟩⟨12⟩⟨13⟩⟨14⟩^2⟨46⟩[13][14]^2+95/92[35]⟨24⟩⟨12⟩⟨14⟩^3⟨46⟩[14]^3+89/46[12][35]⟨24⟩⟨12⟩^2⟨14⟩^2⟨46⟩[14]^2-799/184[12]^2[35]⟨24⟩⟨12⟩^3⟨14⟩⟨46⟩[14]-132/23[12]^3[35]⟨24⟩⟨12⟩^4⟨46⟩-979/46[12][35]⟨24⟩⟨13⟩⟨12⟩^2⟨14⟩⟨46⟩[13][14]-67/8[12]^2[35]⟨24⟩⟨12⟩^3⟨13⟩⟨46⟩[13]+269/184[35]⟨24⟩⟨36⟩⟨12⟩⟨14⟩^3[13][14]^2-959/92[12][35]⟨24⟩⟨36⟩⟨12⟩^2⟨14⟩^2[13][14]-725/184[12]^2[35]⟨24⟩⟨36⟩⟨12⟩^3⟨14⟩[13]-281/184[35]⟨24⟩⟨36⟩⟨13⟩⟨12⟩⟨14⟩^2[13]^2[14]+439/92[35]⟨24⟩⟨36⟩⟨12⟩⟨13⟩^2⟨14⟩[13]^3-1479/184[12]⟨24⟩⟨12⟩^3⟨13⟩[25]⟨46⟩[13]^2-3339/184[12][35]⟨24⟩⟨36⟩⟨13⟩⟨12⟩^2⟨14⟩[13]^2-625/184[35]⟨26⟩⟨24⟩⟨14⟩^4[14]^3-1569/184[35]⟨26⟩⟨24⟩⟨13⟩⟨14⟩^3[13][14]^2-439/92[35]⟨26⟩⟨24⟩⟨13⟩^2⟨14⟩^2[13]^2[14]-9/8[12][35]⟨26⟩⟨24⟩⟨13⟩^2⟨12⟩⟨14⟩[13]^2+159/184[12][35]⟨26⟩⟨24⟩⟨13⟩⟨12⟩⟨14⟩^2[13][14]-2399/184[12]^2[35]⟨26⟩⟨24⟩⟨13⟩⟨12⟩^2⟨14⟩[13]-261/92[12][35]⟨26⟩⟨24⟩⟨12⟩⟨14⟩^3[14]^2+331/92[12]^2[35]⟨26⟩⟨24⟩⟨12⟩^2⟨14⟩^2[14]+325/92[12]^3[35]⟨26⟩⟨24⟩⟨12⟩^3⟨14⟩-735/92[12]^2[35]⟨24⟩^2⟨12⟩^3[24]⟨46⟩+2929/184[12]^2[35]⟨34⟩⟨12⟩^4⟨46⟩[13]+1367/92[12][35]⟨34⟩⟨12⟩^3⟨14⟩⟨46⟩[13][14]+4649/184[12][35]⟨34⟩⟨36⟩⟨12⟩^3⟨14⟩[13]^2-687/184[35]⟨34⟩⟨36⟩⟨12⟩^2⟨14⟩^2[13]^2[14]+175/23[35]⟨34⟩⟨12⟩^2⟨14⟩^2⟨46⟩[13][14]^2-961/184[35]⟨34⟩⟨36⟩⟨12⟩^2⟨13⟩⟨14⟩[13]^3+1135/184[12][35]⟨34⟩⟨12⟩^3⟨13⟩⟨46⟩[13]^2+439/184[35]⟨34⟩⟨12⟩^2⟨13⟩^2⟨46⟩[13]^3+29/23[35]⟨34⟩⟨12⟩^2⟨13⟩⟨14⟩⟨46⟩[13]^2[14]-261/46[45]⟨34⟩⟨36⟩⟨12⟩^2⟨14⟩^2[13]^3-1251/92[45]⟨34⟩⟨12⟩^2⟨14⟩^2⟨46⟩[13]^2[14]-1251/92⟨34⟩⟨12⟩^3⟨14⟩[25]⟨46⟩[13]^2[14]+625/184[45][14]^2⟨26⟩⟨24⟩⟨14⟩^4[13]+41/184[45][12]⟨26⟩⟨24⟩⟨12⟩⟨14⟩^3[13][14]-261/46[45]⟨24⟩⟨36⟩⟨12⟩⟨14⟩^3[13]^2[14]-153/184⟨24⟩⟨12⟩^2⟨14⟩^2[25]⟨46⟩[13][14]^2-27/46[45][12]^2[23]⟨24⟩^2⟨12⟩^3⟨46⟩-2523/184[12][23]⟨24⟩^2⟨36⟩⟨12⟩^3[25][13]-149/92[12]^2[23]⟨26⟩⟨24⟩^2⟨12⟩^3[25]-261/92[45][12]^2⟨24⟩⟨12⟩^3⟨14⟩⟨46⟩[13]+143/92[45][12]^2[23]⟨26⟩⟨24⟩^2⟨12⟩^2⟨14⟩-7/8[45]⟨26⟩⟨24⟩^3⟨14⟩^2[24]^2[13]-1159/184⟨26⟩⟨24⟩^3⟨12⟩⟨14⟩[24]^2[25][13]+439/92[45]⟨26⟩⟨24⟩⟨13⟩^2⟨14⟩^2[13]^3+1623/184[45][14]⟨26⟩⟨24⟩^2⟨14⟩^3[24][13]+1069/184[35]⟨26⟩⟨24⟩^2⟨13⟩^2⟨14⟩[24][13]^2-1267/184[35]⟨24⟩^2⟨12⟩⟨13⟩^2[24]⟨46⟩[13]^2+1291/184[35]⟨26⟩⟨24⟩^3⟨14⟩^2[24]^2[14]-315/92⟨26⟩⟨24⟩⟨12⟩⟨13⟩⟨14⟩^2[25][13]^2[14]-853/184[45][23]^2⟨26⟩⟨24⟩^3⟨13⟩^2[13]+679/184[45][12][23]^2⟨26⟩⟨24⟩^3⟨13⟩⟨12⟩+37/4[45][12][23]⟨26⟩⟨24⟩^2⟨13⟩⟨12⟩⟨14⟩[13]-145/92[45][12]⟨26⟩⟨24⟩⟨13⟩⟨12⟩⟨14⟩^2[13]^2+55/46[45]⟨26⟩⟨24⟩^2⟨13⟩⟨14⟩^2[24][13]^2-665/92[35]⟨26⟩⟨24⟩^3⟨13⟩⟨14⟩[24]^2[13]+205/92[45][23]^2⟨26⟩⟨24⟩^4⟨13⟩[24]-601/184[23][35]⟨26⟩⟨24⟩^4⟨13⟩[24]^2-261/46[45][23]⟨24⟩^4⟨36⟩⟨14⟩[24][34]+199/184[45][23]⟨24⟩^2⟨36⟩⟨13⟩⟨12⟩⟨14⟩[13]^2+1711/92[12][23]⟨26⟩⟨24⟩^2⟨13⟩⟨12⟩^2[25][13]+717/184[23]^2⟨23⟩⟨26⟩⟨24⟩^2⟨13⟩⟨12⟩[25][13]+435/92[23]^3⟨23⟩^2⟨26⟩⟨24⟩^2⟨12⟩[25]+89/92[45][23]^3⟨23⟩⟨26⟩⟨24⟩^3⟨13⟩+1479/184[12][23]^2⟨23⟩⟨26⟩⟨24⟩^2⟨12⟩^2[25]-439/184[23]^2[35]⟨23⟩⟨26⟩⟨24⟩^2⟨13⟩^2[13]+737/184[12][35]⟨24⟩^2⟨12⟩^2⟨13⟩[24]⟨46⟩[13]+261/184[45][23]^3⟨23⟩⟨24⟩^3⟨36⟩⟨12⟩+671/184[12][23][35]⟨26⟩⟨24⟩^3⟨13⟩^2[34]+73/23[35]⟨34⟩^2⟨24⟩^2⟨13⟩[34]^3⟨46⟩+203/46[12][23][35]⟨34⟩⟨23⟩⟨12⟩^3⟨46⟩[13]-29/184[23]^2[35]⟨34⟩⟨23⟩^2⟨12⟩^2⟨46⟩[13]+953/92[45][23]^2⟨34⟩⟨23⟩⟨24⟩⟨12⟩^2⟨46⟩[13]+439/92[23][35]⟨23⟩⟨24⟩^2⟨13⟩^2[34]⟨46⟩[13]-1595/184[12]^2[23][35]⟨23⟩⟨24⟩⟨12⟩^3⟨46⟩-145/184[35]⟨34⟩^3⟨24⟩⟨12⟩[34]^3⟨46⟩+203/184[23][35]⟨34⟩^2⟨23⟩⟨12⟩^2[34]⟨46⟩[13]+87/46[23]^3[35]⟨23⟩^3⟨24⟩⟨12⟩⟨46⟩+31/92[23]^2[35]⟨23⟩^2⟨24⟩^2⟨13⟩[34]⟨46⟩+261/92[23]^3[35]⟨23⟩^2⟨26⟩⟨24⟩^2⟨13⟩+1189/184[12][23][35]⟨23⟩⟨24⟩^2⟨13⟩⟨12⟩[34]⟨46⟩+59/46[12][23]^2[35]⟨23⟩⟨26⟩⟨24⟩^2⟨13⟩⟨12⟩-203/46[12][23]^2[35]⟨23⟩^2⟨24⟩⟨12⟩^2⟨46⟩}{⟨12⟩⟨24⟩⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-261/184⟨26⟩[23]^4[35]⟨23⟩^3}{[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{9/2[12]^2[35]⟨26⟩⟨24⟩^2⟨13⟩^2[34]^2-9/8[12][35]⟨26⟩⟨12⟩⟨13⟩^3[13]^3-9/8[12]^3[35]⟨36⟩⟨12⟩^4[13]-9/2[12]^2[35]⟨36⟩⟨12⟩^3⟨14⟩[13][14]+9/4[12][35]⟨36⟩⟨13⟩⟨12⟩^2⟨14⟩[13]^2[14]-9/8[12][35]⟨36⟩⟨12⟩^2⟨14⟩^2[13][14]^2+9/4[12]^2⟨36⟩⟨12⟩^4[25][13]^2+9/4[12]^2[35]⟨12⟩^3⟨13⟩⟨46⟩[13][14]+9/8[12]^2[35]⟨24⟩^2⟨36⟩⟨12⟩^2[24][34]-9/2[35]⟨24⟩^3⟨36⟩⟨13⟩[24]^2[34][13]+9/8[35]⟨24⟩^2⟨36⟩⟨13⟩^2[24][34][13]^2-27/4[12][35]⟨24⟩^2⟨36⟩⟨13⟩⟨12⟩[24][34][13]+9/4[45]⟨26⟩⟨24⟩^2⟨13⟩⟨14⟩[24]^2[13]^2+9/4[45]⟨26⟩⟨24⟩⟨13⟩⟨14⟩^2[24][13]^2[14]-27/8[35]⟨26⟩⟨24⟩⟨13⟩⟨14⟩^2[24][13][14]^2+9/2[35]⟨26⟩⟨24⟩⟨13⟩^2⟨14⟩[24][13]^2[14]-9/4[35]⟨26⟩⟨24⟩^2⟨13⟩⟨14⟩[24]^2[13][14]+9/4[12]⟨36⟩⟨12⟩^3⟨14⟩[25][13]^2[14]-9/4[45][12]⟨24⟩⟨13⟩⟨12⟩⟨14⟩[34]⟨46⟩[13][14]-9/4⟨12⟩^2⟨13⟩⟨14⟩[25]⟨46⟩[13]^2[14]^2+9/4[45]⟨34⟩⟨24⟩^2⟨14⟩[24][34]^2⟨46⟩[14]}{⟨12⟩[34]⟨56⟩[56]⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-3/2[12]⟨23⟩⟨26⟩[25]⟨4|1+3|2]}{⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/4[12]⟨34⟩⟨23⟩⟨26⟩⟨13⟩[25][34][13]}{⟨2|5+6|2]^2⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨24⟩[25]^2⟨23⟩(3/2⟨13⟩[13]-3/4[24]⟨24⟩)}{[56]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/4[12]⟨34⟩⟨26⟩s_{134}[25]}{⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/4[12]⟨26⟩⟨24⟩⟨13⟩⟨14⟩[25][14]^2}{⟨2|5+6|2]^2⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨13⟩[13](-135/184[35]⟨13⟩^3[34]⟨46⟩[13]^2-12/23[14]^3⟨16⟩[35]⟨14⟩^3+1161/184[45][14]⟨13⟩⟨14⟩^2⟨16⟩[13]^2+333/184[45]⟨13⟩^2⟨14⟩⟨16⟩[13]^3+111/184⟨16⟩[35]⟨13⟩^3[13]^3)}{⟨12⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-65/184[12]^3[35]⟨24⟩⟨36⟩⟨12⟩⟨14⟩[34]^2-471/184[12]^3[35]⟨26⟩⟨12⟩⟨14⟩^2[34][14]-471/184[12]^2[35]⟨26⟩⟨14⟩^3[34][14]^2+413/184[23][35]⟨36⟩⟨13⟩^3[13]^4+9/23[12][23][35]⟨26⟩⟨13⟩^3[13]^3-63/92[35]⟨13⟩^3[24]⟨46⟩[13]^4-203/92[12][35]⟨26⟩⟨14⟩^3[24][13][14]^2-341/184[14]^2⟨26⟩⟨14⟩^3[24][25][13]^2-341/184[45][14]^2⟨14⟩^3[24]⟨46⟩[13]^2-65/92[45][12][14]^2⟨14⟩^3⟨16⟩[13]^2-341/184⟨14⟩^3⟨16⟩[25][13]^2[14]^3+65/184[12][14]^3[35]⟨14⟩^3⟨16⟩[13]-457/92[12][35]⟨13⟩⟨14⟩^2⟨16⟩[13]^2[14]^2+565/92[12][35]⟨13⟩^2⟨14⟩⟨16⟩[13]^3[14]+1161/184[14]⟨13⟩^2⟨14⟩⟨16⟩[25][13]^4+333/184⟨16⟩[13]^5⟨13⟩^3[25]-471/184[12]⟨12⟩⟨14⟩^2⟨16⟩[25][13]^2[14]^2+905/184[14]^2[35]⟨13⟩⟨14⟩^2[24]⟨46⟩[13]^2+232/23[14][35]⟨36⟩⟨13⟩⟨14⟩^2[24][13]^3-32/23[14][35]⟨13⟩^2⟨14⟩[24]⟨46⟩[13]^3-47/46[35]⟨36⟩⟨13⟩^2⟨14⟩[24][13]^4-473/92[45]⟨13⟩^2⟨14⟩[24]⟨46⟩[13]^4+9/4[45][14]⟨13⟩⟨14⟩^2[24]⟨46⟩[13]^3+9/4[45][12]⟨26⟩⟨13⟩⟨14⟩^2[24][13]^3-473/92⟨12⟩⟨13⟩^2[24][25]⟨46⟩[13]^4+9/4[12]⟨12⟩^2⟨13⟩[24][25]⟨46⟩[13]^3+11/92[12]^2[35]⟨12⟩^2⟨13⟩[24]⟨46⟩[13]^2+305/184[12]^2[23]⟨26⟩⟨12⟩^2⟨13⟩[25][13]^2+154/23[12]^2[23][35]⟨36⟩⟨13⟩⟨12⟩^2[13]^2+305/184[45][12]^2[23]⟨26⟩⟨13⟩⟨12⟩⟨14⟩[13]^2-59/92[35]⟨34⟩⟨12⟩⟨13⟩[24]^2⟨46⟩[13]^3+11/92[12][35]⟨34⟩⟨12⟩^2[24]^2⟨46⟩[13]^2+11/92[35]⟨34⟩⟨12⟩⟨14⟩[24]^2⟨46⟩[13]^2[14]+41/46[23][35]⟨34⟩⟨36⟩⟨13⟩^2[34][13]^3}{[13][34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{3/23[35]⟨34⟩⟨13⟩^3⟨46⟩[13]^3}{⟨24⟩⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-2237/184⟨26⟩⟨24⟩^2⟨14⟩^2[24][25][14]-147/46⟨26⟩⟨24⟩⟨14⟩^3[25][14]^2-245/46⟨26⟩⟨24⟩⟨13⟩⟨14⟩^2[25][13][14]+157/8[45]⟨24⟩⟨14⟩^3⟨46⟩[14]^2-7049/184[45]⟨24⟩⟨13⟩⟨14⟩^2⟨46⟩[13][14]-181/184[45]⟨24⟩⟨13⟩^2⟨14⟩⟨46⟩[13]^2+547/92[45]⟨24⟩⟨36⟩⟨13⟩⟨14⟩^2[13]^2+3/23[35]⟨24⟩⟨13⟩^3⟨46⟩[13]^2-40/23[35]⟨24⟩⟨36⟩⟨14⟩^3[14]^2+72/23[12][35]⟨24⟩⟨36⟩⟨12⟩⟨14⟩^2[14]-246/23[35]⟨24⟩⟨36⟩⟨13⟩⟨14⟩^2[13][14]+2785/184[45][12]⟨24⟩⟨12⟩⟨14⟩^2⟨46⟩[14]-227/23[45][12]^2⟨24⟩⟨12⟩^2⟨14⟩⟨46⟩-4873/184[12]^2⟨24⟩⟨12⟩^3[25]⟨46⟩+1895/184[12]⟨24⟩⟨12⟩^2⟨13⟩[25]⟨46⟩[13]-449/92⟨24⟩⟨12⟩⟨13⟩^2[25]⟨46⟩[13]^2-327/46[12]⟨24⟩⟨12⟩^2⟨14⟩[25]⟨46⟩[14]+2237/184⟨24⟩⟨12⟩⟨14⟩^2[25]⟨46⟩[14]^2-914/23[12]⟨24⟩⟨36⟩⟨12⟩^2⟨14⟩[25][13]-3597/184⟨24⟩⟨36⟩⟨12⟩⟨14⟩^2[25][13][14]+127/46[12]^2⟨26⟩⟨24⟩⟨12⟩^2⟨14⟩[25]-1401/46[12]⟨26⟩⟨24⟩⟨12⟩⟨14⟩^2[25][14]+942/23⟨24⟩⟨36⟩⟨12⟩⟨13⟩⟨14⟩[25][13]^2-1239/46[12]⟨26⟩⟨24⟩⟨12⟩⟨13⟩⟨14⟩[25][13]+289/184⟨26⟩⟨24⟩⟨13⟩^2⟨14⟩[25][13]^2+1115/184[12]^2[35]⟨24⟩⟨36⟩⟨12⟩^2⟨14⟩+82/23[35]⟨24⟩⟨36⟩⟨13⟩^2⟨14⟩[13]^2-2499/92[12][35]⟨24⟩⟨36⟩⟨13⟩⟨12⟩⟨14⟩[13]+4167/184[12][35]⟨26⟩⟨24⟩⟨13⟩⟨14⟩^2[14]+151/92[12][35]⟨26⟩⟨24⟩⟨13⟩^2⟨14⟩[13]-185/23[12]^2[35]⟨26⟩⟨24⟩⟨13⟩⟨12⟩⟨14⟩+7113/184[35]⟨24⟩⟨13⟩⟨14⟩^2⟨46⟩[14]^2+439/184[35]⟨24⟩⟨13⟩^2⟨14⟩⟨46⟩[13][14]-3545/184[12][35]⟨24⟩⟨12⟩⟨13⟩⟨14⟩⟨46⟩[14]+3227/92[12][35]⟨24⟩⟨12⟩⟨13⟩^2⟨46⟩[13]-2085/92[12]^2[35]⟨24⟩⟨12⟩^2⟨13⟩⟨46⟩+28[45][14]⟨24⟩⟨36⟩⟨14⟩^3[13]-173/46[45][12]⟨24⟩⟨36⟩⟨12⟩⟨14⟩^2[13]+2831/92[45][12]^2⟨26⟩⟨24⟩⟨12⟩⟨14⟩^2-561/184[45][12]⟨24⟩⟨12⟩⟨13⟩⟨14⟩⟨46⟩[13]-1273/46⟨24⟩⟨12⟩⟨13⟩⟨14⟩[25]⟨46⟩[13][14]+87/8⟨26⟩⟨14⟩^4[15][14]^2-117/23[12]^2⟨26⟩⟨12⟩^2⟨14⟩^2[15]+2893/184[45][12]⟨26⟩⟨24⟩^2⟨14⟩^2[24]-635/46[12]⟨26⟩⟨24⟩^2⟨12⟩⟨14⟩[24][25]-5325/184[23]^2⟨23⟩⟨24⟩^2⟨36⟩⟨12⟩[25]+2979/92[23]⟨24⟩^3⟨36⟩⟨12⟩[24][25]-811/46[45][23]⟨24⟩^3⟨36⟩⟨14⟩[24]-175/46[12][23]⟨24⟩^2⟨36⟩⟨12⟩^2[25]+1479/184[12][23]⟨23⟩⟨24⟩⟨12⟩^2[25]⟨46⟩-386/23[12]⟨24⟩^2⟨12⟩^2[24][25]⟨46⟩+373/23[35]⟨24⟩^3⟨13⟩[24]^2⟨46⟩+1177/184[23]⟨26⟩⟨24⟩^2⟨13⟩^2[25][13]+249/46[12][23][35]⟨26⟩⟨24⟩^2⟨13⟩^2+111/23[35]⟨24⟩^2⟨13⟩^2[24]⟨46⟩[13]+1387/184[23][35]⟨23⟩⟨24⟩^2⟨13⟩[24]⟨46⟩+1595/184[12]^2[35]⟨34⟩⟨12⟩^3⟨46⟩+2943/184[45]⟨34⟩⟨36⟩⟨12⟩⟨14⟩^2[13]^2-1161/184[45]⟨34⟩⟨12⟩⟨14⟩^2⟨46⟩[13][14]-2657/184[35]⟨34⟩⟨36⟩⟨12⟩⟨14⟩^2[13][14]-641/184[45][23]⟨34⟩^2⟨12⟩^2⟨46⟩[13]+313/92[23][35]⟨34⟩^2⟨36⟩⟨12⟩^2[13]-187/23[23][35]⟨34⟩⟨24⟩^2⟨36⟩⟨12⟩[24]+1767/184[12][23][35]⟨23⟩⟨24⟩⟨13⟩⟨12⟩⟨46⟩-183/92[12][35]⟨34⟩⟨12⟩^2⟨13⟩⟨46⟩[13]+52/23[35]⟨34⟩⟨12⟩⟨13⟩^2⟨46⟩[13]^2+111/92[35]⟨34⟩⟨12⟩⟨13⟩⟨14⟩⟨46⟩[13][14]-217/92[35]⟨34⟩⟨36⟩⟨12⟩⟨13⟩⟨14⟩[13]^2+729/184⟨34⟩⟨12⟩^2⟨13⟩[25]⟨46⟩[13]^2-145/46[35]⟨34⟩^2⟨12⟩⟨14⟩[34]⟨46⟩[14]+175/184[45]⟨34⟩^2⟨24⟩⟨14⟩[34]^2⟨46⟩+615/184[35]⟨34⟩^2⟨24⟩⟨36⟩⟨14⟩[34]^2-29/46[35]⟨34⟩^3⟨12⟩[34]^2⟨46⟩-145/23[12][35]⟨34⟩^2⟨12⟩^2[34]⟨46⟩+163/92[23]^2⟨23⟩^2⟨24⟩⟨12⟩[25]⟨46⟩-117/92[45][23]^2⟨23⟩⟨24⟩^2⟨13⟩⟨46⟩+15/23[23]^2[35]⟨23⟩^2⟨24⟩⟨13⟩⟨46⟩-1391/184[23][35]⟨34⟩⟨24⟩⟨36⟩⟨13⟩⟨12⟩[13]-99/23[35]⟨34⟩^2⟨12⟩⟨13⟩[34]⟨46⟩[13]+735/184[23]^2[35]⟨23⟩⟨24⟩^2⟨36⟩⟨13⟩+1011/184[23][35]⟨23⟩⟨24⟩⟨13⟩^2⟨46⟩[13]-29/184[23][35]⟨34⟩^2⟨23⟩⟨12⟩[34]⟨46⟩+29/23[12][23][35]⟨34⟩⟨23⟩⟨12⟩^2⟨46⟩+1/8[45][23]^2⟨34⟩⟨23⟩⟨24⟩⟨12⟩⟨46⟩+315/46[23][35]⟨34⟩⟨23⟩⟨24⟩⟨13⟩[34]⟨46⟩-145/184[23]^2[35]⟨34⟩⟨23⟩^2⟨12⟩⟨46⟩}{⟨12⟩⟨24⟩⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1871/184⟨16⟩[35]⟨14⟩^3[14]^3-2753/184[14]^2[35]⟨13⟩⟨14⟩^2⟨16⟩[13]-333/184[14][35]⟨13⟩^2⟨14⟩⟨16⟩[13]^2-111/184⟨16⟩[35]⟨13⟩^3[13]^3+181/23[35]⟨26⟩⟨13⟩^2⟨14⟩[24][13]^2-1095/92[14][35]⟨26⟩⟨13⟩⟨14⟩^2[24][13]+111/184[23][35]⟨26⟩⟨13⟩^3[13]^2+87/46[23]^3[35]⟨23⟩^2⟨26⟩⟨13⟩+301/184[23]^3⟨23⟩^2⟨26⟩⟨12⟩[25]-535/184[45][23]^3⟨23⟩⟨26⟩⟨24⟩⟨13⟩-573/184[23]^2[35]⟨23⟩⟨26⟩⟨13⟩^2[13]}{⟨12⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨14⟩^2[14](1065/184[45]⟨13⟩⟨46⟩[13][14]+1299/184[45]⟨36⟩⟨14⟩[13][14]+203/92[45][12]⟨26⟩⟨14⟩[14]-1203/184[35]⟨36⟩⟨14⟩[14]^2-13/8[45]⟨24⟩⟨36⟩[24][13])}{⟨12⟩[34]⟨56⟩[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{471/184[12][14]^2⟨14⟩^2⟨16⟩[15][13]-197/184[12]⟨13⟩⟨14⟩⟨16⟩[15][13]^2[14]+471/184[45][12]^2⟨26⟩⟨14⟩^2[13][14]-567/184[45][12][14]⟨36⟩⟨14⟩^2[13]^2+311/46[45][12]^2⟨24⟩⟨36⟩⟨14⟩[34][13]+1411/92⟨36⟩⟨14⟩^2[25][13]^2[14]^2-2⟨24⟩^2⟨36⟩[24]^2[25][13]^2+633/184[45][12]⟨36⟩⟨13⟩⟨14⟩[13]^3+149/184[45][12]⟨13⟩⟨14⟩⟨46⟩[13]^2[14]-471/184[12]^2[35]⟨26⟩⟨14⟩^2[14]^2+61/184[12][14]^2[35]⟨36⟩⟨14⟩^2[13]-441/184[12]^2[35]⟨36⟩⟨12⟩⟨14⟩[13][14]-13/8[12]^3[35]⟨36⟩⟨12⟩^2[13]+1185/184[12]⟨36⟩⟨12⟩⟨14⟩[25][13]^2[14]+109/184[12]^2⟨36⟩⟨12⟩^2[25][13]^2-2083/184[12]^2[35]⟨26⟩⟨13⟩^2[13]^2-233/184[12][35]⟨36⟩⟨13⟩^2[13]^3+9/2[12][14][35]⟨13⟩^2⟨46⟩[13]^2-1211/184[14]⟨36⟩⟨13⟩⟨14⟩[25][13]^3+15/8⟨36⟩⟨13⟩^2[13]^4[25]-95/23[14]^2⟨13⟩⟨14⟩[25]⟨46⟩[13]^2+3⟨13⟩^2[25]⟨46⟩[13]^3[14]-3[45][12]⟨13⟩^2⟨46⟩[13]^3-17/4[12]⟨12⟩⟨13⟩[25]⟨46⟩[13]^2[14]+17/4[45][12]^2⟨12⟩⟨13⟩⟨46⟩[13]^2+1[45]⟨34⟩⟨36⟩⟨14⟩[24][13]^3-17/46[45][14]⟨34⟩⟨14⟩[24]⟨46⟩[13]^2+197/92[45]⟨34⟩⟨13⟩[24]⟨46⟩[13]^3+1[45][12]⟨24⟩⟨36⟩⟨14⟩[24][13]^2+3[12][35]⟨24⟩⟨36⟩⟨13⟩[24][13]^2-195/92[12][35]⟨24⟩⟨13⟩[24]⟨46⟩[13][14]-1/2[12]^2[35]⟨26⟩⟨24⟩⟨13⟩[24][13]+5/2[35]⟨34⟩⟨36⟩⟨13⟩[24][13]^3+2[14]⟨24⟩⟨13⟩[24][25]⟨46⟩[13]^2-2[45]⟨34⟩⟨24⟩[24]^2⟨46⟩[13]^2}{[13][34]⟨56⟩[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩(-3/4⟨36⟩⟨13⟩⟨14⟩[15][13]^2+1437/184⟨36⟩⟨14⟩^2[15][13][14]+333/184[45]⟨34⟩⟨36⟩⟨14⟩[13]^2-333/184[45]⟨34⟩⟨13⟩⟨46⟩[13]^2-1161/184[45][14]⟨34⟩⟨14⟩⟨46⟩[13]+111/184[35]⟨34⟩⟨36⟩⟨13⟩[13]^2+1065/184[14]^2⟨46⟩[15]⟨14⟩^2)}{⟨24⟩⟨56⟩[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{3/4[12]⟨34⟩⟨26⟩⟨13⟩[25][14]}{⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{51/92[45](s_{123}-s_{134})⟨26⟩⟨13⟩(s_{14}-s_{23})⟨4|1+3|2][14]}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩⟨26⟩(-1/4[12]⟨23⟩^2[24][34]⟨46⟩+1/4[12][23]⟨23⟩^2⟨26⟩[24]+1/4[12]⟨23⟩⟨24⟩⟨36⟩[24][34]+1/8[24]^2⟨46⟩⟨23⟩^2[13]-1/4⟨23⟩⟨36⟩⟨13⟩[24][13]^2+1/8[14]^2⟨46⟩⟨13⟩^2[13])}{⟨12⟩⟨56⟩⟨2|1+3|4]^2⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[45]⟨23⟩^2[15](1/8⟨13⟩^2[13]^2-1/4[24]⟨24⟩⟨13⟩[13]+1/8[24]^2⟨24⟩^2)}{⟨12⟩[56]⟨2|1+3|4]^2⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{179/368⟨26⟩⟨24⟩^2⟨13⟩^2[24][25][13]-1151/552⟨26⟩⟨24⟩⟨13⟩^3[25][13]^2+2701/552[23]⟨23⟩⟨26⟩⟨24⟩⟨13⟩^2[25][13]+6241/1104[23][35]⟨34⟩⟨23⟩^2⟨13⟩[34]⟨46⟩+1151/552[12][35]⟨26⟩⟨24⟩⟨13⟩^3[13]-3079/552[45]⟨24⟩⟨13⟩^2⟨14⟩⟨46⟩[13][14]-55/138[35]⟨24⟩⟨13⟩^2⟨14⟩⟨46⟩[14]^2-1151/552[35]⟨24⟩⟨36⟩⟨13⟩^2⟨14⟩[13][14]-17153/1104[45]⟨24⟩⟨13⟩⟨14⟩^2⟨46⟩[14]^2+250/23[45]⟨24⟩⟨36⟩⟨13⟩⟨14⟩^2[13][14]-313/23[45][12]⟨26⟩⟨24⟩⟨13⟩⟨14⟩^2[14]+4097/552[12]^2[35]⟨23⟩⟨12⟩^2⟨13⟩⟨46⟩-665/184[45][12]^2⟨34⟩⟨12⟩^3⟨46⟩+515/1104[45][12]⟨34⟩⟨12⟩^2⟨14⟩⟨46⟩[14]-59/12[45]⟨34⟩⟨12⟩⟨14⟩^2⟨46⟩[14]^2+11669/1104[45][12]⟨34⟩⟨12⟩^2⟨13⟩⟨46⟩[13]-6241/1104[45]⟨34⟩⟨12⟩⟨13⟩⟨14⟩⟨46⟩[13][14]+515/1104[12]⟨34⟩⟨12⟩^3[25]⟨46⟩[14]-4709/552⟨34⟩⟨12⟩^2⟨14⟩[25]⟨46⟩[14]^2-11669/1104⟨34⟩⟨12⟩^2⟨13⟩[25]⟨46⟩[13][14]-3475/1104[45][12]⟨34⟩⟨36⟩⟨12⟩^2⟨14⟩[13]-59/12[45]⟨34⟩⟨36⟩⟨12⟩⟨14⟩^2[13][14]-61/1104[23][35]⟨23⟩^2⟨24⟩⟨13⟩[24]⟨46⟩+535/92⟨24⟩⟨12⟩⟨13⟩^2[25]⟨46⟩[13][14]+665/184[12]^2⟨23⟩⟨12⟩^3[25]⟨46⟩-4097/552[12]⟨23⟩⟨12⟩^2⟨13⟩[25]⟨46⟩[13]-9719/1104[45][12][23]⟨23⟩⟨24⟩⟨13⟩⟨12⟩⟨46⟩-143/184[45][12]^2⟨24⟩⟨12⟩^2⟨13⟩⟨46⟩+191/92⟨24⟩⟨36⟩⟨12⟩⟨13⟩^2[25][13]^2+2539/368⟨34⟩⟨24⟩⟨12⟩^2[24][25]⟨46⟩[14]+10499/1104⟨34⟩⟨24⟩⟨36⟩⟨12⟩^2[24][25][13]+1681/552[12]⟨24⟩^2⟨36⟩⟨12⟩^2[24][25]+281/92[12]^2⟨24⟩⟨36⟩⟨12⟩^3[25]+16517/1104[45][12]⟨24⟩^2⟨13⟩^2[34]⟨46⟩+2701/368[12][35]⟨24⟩^2⟨36⟩⟨13⟩^2[34]-4045/1104[45][12]⟨24⟩^2⟨36⟩⟨13⟩⟨14⟩[34]+118/23[12]^2[35]⟨24⟩⟨36⟩⟨13⟩⟨12⟩^2-4293/368[12]^2[35]⟨26⟩⟨24⟩⟨13⟩^2⟨12⟩+1497/368[12]⟨26⟩⟨24⟩⟨12⟩⟨13⟩^2[25][13]-699/92[12]^2⟨26⟩⟨24⟩⟨12⟩^2⟨13⟩[25]-341/92[45][12]^2⟨26⟩⟨24⟩⟨13⟩⟨12⟩⟨14⟩}{⟨12⟩⟨24⟩⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1775/368[45]⟨16⟩⟨14⟩^3[14]^3+199/23[45][14]^2⟨13⟩⟨14⟩^2⟨16⟩[13]-2303/184[14][35]⟨26⟩⟨13⟩^2⟨14⟩[24][13]+1993/368[35]⟨26⟩⟨13⟩⟨14⟩^2[24][14]^2+503/184[23][35]⟨23⟩⟨26⟩⟨24⟩⟨13⟩[24]^2-777/368[45][23]^3⟨23⟩^2⟨26⟩⟨13⟩+143/368[35]⟨26⟩⟨24⟩⟨13⟩^2[24]^2[13]}{⟨12⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(-665/184[12]^3[35]⟨12⟩^2⟨23⟩-665/184⟨14⟩^3[15][14]^3)}{[13]⟨24⟩⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{97/1104[12]^2[35](s_{24}-s_{56})⟨26⟩⟨13⟩(s_{14}-s_{23})}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-17/184⟨3|1+2|3]⟨36⟩[24](s_{14}-s_{23})(s_{24}-s_{13})⟨46⟩}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-71/184⟨36⟩[25]⟨14⟩^3[14]^3+725/552[45][12]⟨36⟩⟨14⟩^3[14]^2-197/2208[14]^2⟨36⟩⟨13⟩⟨14⟩^2[25][13]-71/368[23]^3⟨36⟩⟨23⟩^3[25]+149/92[45][23]^3⟨34⟩⟨23⟩^2⟨36⟩+425/138[45][12]⟨34⟩⟨36⟩⟨14⟩^2[34][14]-53/23[12]⟨36⟩⟨12⟩⟨14⟩^2[25][14]^2-2327/552[12]^2⟨36⟩⟨12⟩^2⟨14⟩[25][14]-281/368[12]^3⟨36⟩⟨12⟩^3[25]+799/368[45][12]^2⟨36⟩⟨12⟩⟨14⟩^2[14]+3503/1104[45][12]^3⟨36⟩⟨12⟩^2⟨14⟩+31/368[12][23]^2⟨23⟩^2⟨36⟩⟨12⟩[25]+2615/552[45][23]^2⟨34⟩^2⟨23⟩⟨36⟩[34]+1513/1104[45][12]⟨34⟩^2⟨36⟩⟨14⟩[34]^2-275/1104[12]⟨13⟩⟨14⟩^2⟨16⟩[15][14]^2+2249/2208[12][35]⟨36⟩⟨13⟩⟨14⟩^2[14]^2-259/552[45][12]⟨13⟩⟨14⟩^2⟨46⟩[14]^2-937/552[45][12][14]⟨36⟩⟨13⟩⟨14⟩^2[13]-1975/1104[12][35]⟨13⟩^2⟨14⟩⟨46⟩[14]^2-5/1104[12][14][35]⟨36⟩⟨13⟩^2⟨14⟩[13]+247/138[45][12][14]⟨13⟩^2⟨14⟩⟨46⟩[13]+5/1104[45][12]⟨36⟩⟨13⟩^2⟨14⟩[13]^2+569/138[12]^2[35]⟨26⟩⟨13⟩^2⟨14⟩[14]+179/1104[35]⟨34⟩⟨13⟩⟨14⟩[24]⟨46⟩[14]^2-925/1104[14][35]⟨34⟩⟨36⟩⟨13⟩⟨14⟩[24][13]+53/138[45][14]⟨34⟩⟨13⟩⟨14⟩[24]⟨46⟩[13]+103/138[45]⟨34⟩⟨36⟩⟨13⟩⟨14⟩[24][13]^2-1063/368[12][35]⟨34⟩⟨24⟩⟨36⟩⟨13⟩[24][34]+5/1104[12][14][35]⟨13⟩^3⟨46⟩[13]-1/1104[14]^2⟨13⟩^2⟨14⟩[25]⟨46⟩[13]-5/1104[45][12]⟨13⟩^3⟨46⟩[13]^2-7319/1104[45][12]^2⟨26⟩⟨13⟩^2⟨14⟩[13]-97/1104[12]^2[35]⟨26⟩⟨13⟩^3[13]+179/69[12][14]⟨26⟩⟨13⟩^2⟨14⟩[25][13]+97/1104[12]⟨26⟩⟨13⟩^3[25][13]^2-97/552[45][12]^3⟨12⟩^2⟨13⟩⟨46⟩-1243/1104[45][12]^2⟨36⟩⟨13⟩⟨12⟩⟨14⟩[13]+1243/1104[12]^2[35]⟨36⟩⟨13⟩⟨12⟩⟨14⟩[14]+1345/2208[12]^3[35]⟨36⟩⟨12⟩^2⟨13⟩-191/184[12][14]⟨36⟩⟨13⟩⟨12⟩⟨14⟩[25][13]-2491/2208[12]^2⟨36⟩⟨13⟩⟨12⟩^2[25][13]-179/184[45][12]^3⟨26⟩⟨12⟩⟨13⟩⟨14⟩+2335/552[12]^2⟨26⟩⟨13⟩⟨12⟩⟨14⟩[25][14]+699/368[12]^3⟨26⟩⟨12⟩^2⟨13⟩[25]-7043/1104[12]^2[35]⟨13⟩^2⟨12⟩⟨46⟩[14]-5/1104[12][35]⟨23⟩⟨13⟩^2[24]⟨46⟩[13]+97/1104[12]^2[35]⟨36⟩⟨13⟩^2⟨12⟩[13]+8659/1104[45][12]^2⟨13⟩^2⟨12⟩⟨46⟩[13]-571/368[12][14]⟨13⟩^2⟨12⟩[25]⟨46⟩[13]-97/1104[12]⟨36⟩⟨13⟩^2⟨12⟩[25][13]^2-1345/1104[12]^3[35]⟨26⟩⟨12⟩⟨13⟩^2+1345/1104[12]^2⟨26⟩⟨13⟩^2⟨12⟩[25][13]+5665/1104[45][12]^2⟨24⟩⟨13⟩^2[34]⟨46⟩+1049/552[12][35]⟨24⟩⟨13⟩^2[24]⟨46⟩[14]+3913/1104[12][35]⟨24⟩⟨36⟩⟨13⟩^2[24][13]-17/184[12][35]⟨24⟩^2⟨36⟩⟨13⟩[24]^2+199/1104⟨24⟩^2⟨36⟩⟨13⟩[24]^2[25][13]-5/1104[12]⟨24⟩^2⟨36⟩⟨12⟩[24]^2[25]-193/276[23]^2⟨23⟩^2⟨24⟩⟨36⟩[24][25]-97/1104[23]⟨23⟩^2⟨24⟩[24]^2[25]⟨46⟩+1345/2208[23]^2⟨23⟩^3[24][25]⟨46⟩+97/1104[23]⟨23⟩⟨24⟩^2⟨36⟩[24]^2[25]+1243/1104[12][23]⟨23⟩^2⟨12⟩[24][25]⟨46⟩+933/736[12]^2⟨23⟩⟨12⟩^2[24][25]⟨46⟩+829/1104[12]⟨24⟩⟨36⟩⟨12⟩⟨14⟩[24][25][14]+1559/552[12]^2[23]⟨23⟩⟨36⟩⟨12⟩^2[25]-1397/1104[12]^2⟨24⟩⟨36⟩⟨12⟩^2[24][25]-335/276[12][23]⟨23⟩⟨24⟩⟨36⟩⟨12⟩[24][25]+5/1104[12]⟨23⟩⟨24⟩⟨12⟩[24]^2[25]⟨46⟩+631/552[12]^2[35]⟨34⟩⟨36⟩⟨12⟩^2[24]+289/138[12]⟨34⟩⟨36⟩⟨12⟩^2[24][25][13]-6263/1104[45][12]^2[23]⟨34⟩⟨36⟩⟨12⟩^2+2197/1104[45][12]^2⟨34⟩⟨36⟩⟨12⟩⟨14⟩[34]+3617/552[45][12][23]⟨34⟩^2⟨36⟩⟨12⟩[34]+757/552[45][12][23]^2⟨34⟩⟨23⟩⟨36⟩⟨12⟩-829/1104[45][12]⟨34⟩⟨13⟩^2[34]⟨46⟩[13]+103/138[12][35]⟨34⟩⟨13⟩^2[34]⟨46⟩[14]-7/12[45][12]^2⟨34⟩⟨13⟩⟨12⟩[34]⟨46⟩-5/1104⟨34⟩⟨36⟩⟨13⟩⟨12⟩[24][25][13]^2+1507/552[14]⟨34⟩⟨13⟩⟨12⟩[24][25]⟨46⟩[13]-1727/1104[14]⟨34⟩⟨36⟩⟨12⟩⟨14⟩[24][25][13]+188/69[45][12]⟨34⟩⟨13⟩⟨12⟩[24]⟨46⟩[13]-13/69[45][12]^2[23]⟨26⟩⟨24⟩⟨13⟩^2+17/184[45][12][23]⟨24⟩⟨36⟩⟨13⟩^2[13]+5795/1104[12]^2[35]⟨24⟩⟨36⟩⟨13⟩^2[34]+5/1104[12]^2[35]⟨23⟩⟨13⟩^2[34]⟨46⟩-53/184[12]^2[35]⟨23⟩⟨13⟩⟨12⟩[24]⟨46⟩+1549/276[12]^2[35]⟨24⟩⟨36⟩⟨13⟩⟨12⟩[24]+213/368[14]⟨24⟩⟨13⟩^2[24][25]⟨46⟩[13]}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨26⟩(3/8⟨36⟩[34]^2⟨34⟩^2[14]+7/8[23]⟨23⟩^2⟨36⟩[24][13]+5/8[12][23]⟨23⟩^2⟨36⟩[34]+3/4[24]^2⟨46⟩⟨23⟩^2[13]-9/8[12]⟨23⟩⟨36⟩⟨13⟩[34][13]-5/4[12]⟨23⟩⟨26⟩⟨13⟩[24][13]-1/8[12]^2⟨23⟩⟨26⟩⟨12⟩[24]-7/8[12]⟨23⟩⟨12⟩[24]⟨46⟩[14]-5/8⟨34⟩⟨36⟩⟨12⟩[24][13][14]+3/8[12]⟨34⟩⟨36⟩⟨12⟩[34][14]-3/8[12][23]⟨23⟩^2⟨26⟩[24]-3/4⟨34⟩⟨13⟩[34]⟨46⟩[14]^2+1/8[12]⟨23⟩⟨26⟩⟨24⟩[24]^2-1/8[14]^3⟨36⟩⟨14⟩^2)}{⟨12⟩[34]⟨56⟩⟨2|1+3|4]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[15](1/8[35]⟨23⟩⟨13⟩^2[13][14]-1/4⟨13⟩⟨12⟩⟨14⟩[15][14]^2+3/8⟨23⟩⟨13⟩⟨12⟩[25][13][14]+1/4[25]⟨34⟩⟨12⟩^2[14]^2+3/8[12]⟨23⟩⟨12⟩^2[25][14]+1/4[12]⟨13⟩⟨12⟩^2[15][14]+3/8[12][35]⟨23⟩⟨13⟩⟨12⟩[14]+5/8[45][23]⟨34⟩⟨23⟩^2[34]-1/2[45][12]^2⟨12⟩^2⟨23⟩-7/8[45][12][23]⟨23⟩^2⟨12⟩-1/8[45][23]^2⟨23⟩^3)}{⟨12⟩[34][56]⟨2|1+3|4]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨26⟩[12](-1/8⟨26⟩[12]^2[34]⟨23⟩-1/2[12]⟨23⟩[34]⟨46⟩[14]+3/8[34]⟨46⟩⟨34⟩[14]^2+1/2[12]⟨46⟩⟨12⟩[14]^2+1/8⟨26⟩[12]^2⟨12⟩[14]+3/8[14]^3⟨46⟩⟨14⟩)}{[13][34]⟨56⟩⟨2|1+3|4]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[14]^2[15](1/4[14][15]⟨14⟩^2+1/2[14][35]⟨34⟩⟨14⟩+1/4[34][35]⟨34⟩^2)}{[13][34][56]⟨2|1+3|4]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-97/1104[12]^2(s_{24}-s_{56})⟨26⟩⟨13⟩[15]}{[13]Δ_{13|24|56}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{17/184[12]⟨23⟩⟨36⟩[24](s_{24}-s_{13})⟨46⟩}{⟨56⟩Δ_{13|24|56}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/8[23][35]⟨23⟩⟨24⟩⟨14⟩[24]^2⟨16⟩}{⟨12⟩[34]⟨1|2+4|3]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩⟨14⟩(-81/92⟨23⟩^2[34]⟨36⟩[23]^3-81/92[34]^3⟨36⟩[23]⟨34⟩^2-81/46[23]^2⟨34⟩⟨23⟩⟨36⟩[34]^2-139/184⟨36⟩⟨13⟩⟨14⟩[24][34][13]^2-233/184⟨13⟩^2[24][34]⟨46⟩[13]^2-185/184[14]⟨13⟩⟨14⟩[24]⟨16⟩[13]^2+111/92[24]⟨16⟩⟨13⟩^2[13]^3+185/184[12]⟨13⟩^2⟨16⟩[34][13]^2-37/23⟨26⟩⟨13⟩⟨14⟩[24]^2[13]^2+1/8[23]⟨24⟩^2⟨36⟩[24]^2[34]-87/184⟨24⟩⟨13⟩[24]^2[34]⟨46⟩[13])}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨13⟩^3[13]^2⟨16⟩[23](87/184[34]⟨46⟩-111/184⟨26⟩[23])}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨16⟩⟨14⟩(133/276[24][34]^2⟨46⟩⟨34⟩+177/92[34]^2⟨36⟩[23]⟨34⟩+1/8[24]^2[34]⟨46⟩⟨24⟩-97/276[23]⟨24⟩⟨36⟩[24][34]-1/8⟨26⟩⟨24⟩[24]^2[23]-1651/552⟨13⟩[24][34]⟨46⟩[13]+47/92[23]⟨26⟩⟨13⟩[24][13]+1267/552[12][34]^2⟨46⟩⟨13⟩-1405/552[12][23]⟨26⟩⟨13⟩[34]-185/184[12]⟨13⟩⟨16⟩[34][13]-111/92[24]⟨16⟩⟨13⟩[13]^2+1/4[12][23]⟨36⟩⟨12⟩[34]+545/552[12][23]⟨26⟩⟨12⟩[24]-545/552[12]⟨12⟩[24][34]⟨46⟩+1789/552[23]⟨36⟩⟨12⟩[24][13]+17/184[24]^2⟨46⟩⟨12⟩[13]+47/184⟨26⟩[24]^2⟨14⟩[13]+185/184⟨14⟩[24]⟨16⟩[13][14]+50/23⟨23⟩[34]⟨36⟩[23]^2-87/92⟨26⟩[23]^2[24]⟨23⟩+463/276[23]⟨23⟩[24][34]⟨46⟩)}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{[23]⟨13⟩⟨16⟩(-127/184[34][23]⟨46⟩⟨23⟩-8/23[34]⟨46⟩⟨13⟩[13]+111/184⟨26⟩[23]⟨13⟩[13]-87/184⟨26⟩[23]^2⟨23⟩-21/23[34]^2⟨46⟩⟨34⟩)}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{[24][35]⟨34⟩⟨14⟩(-1/4[24][35]⟨12⟩+1/4[45][34]⟨14⟩)}{⟨12⟩[34][56]⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{⟨34⟩(-3/8[12]^3[35]⟨36⟩⟨12⟩^3⟨14⟩+3/8[12]^2⟨36⟩⟨12⟩^3⟨14⟩[25][13]+1/8[45]⟨36⟩⟨14⟩^4[13][14]^2-1/8[14]^3[35]⟨36⟩⟨14⟩^4+3/8[12]^2[35]⟨34⟩⟨12⟩^3[24]⟨46⟩-5/8[12]^2[35]⟨36⟩⟨12⟩^2⟨14⟩^2[14]+5/8[35]⟨34⟩⟨36⟩⟨12⟩⟨14⟩^2[24][13][14]+5/8[12]⟨36⟩⟨12⟩^2⟨14⟩^2[25][13][14]+5/8[12][35]⟨34⟩⟨12⟩^2⟨14⟩[24]⟨46⟩[14]-1/8[35]⟨34⟩⟨12⟩⟨14⟩^2[24]⟨46⟩[14]^2-7/8[45][12]⟨24⟩⟨36⟩⟨14⟩^3[34][14]-3/4[35]⟨34⟩⟨36⟩⟨14⟩^3[34][14]^2+3/8[12]^2[35]⟨34⟩⟨36⟩⟨12⟩^2⟨14⟩[34]-1/2[45][12]^2[23]⟨24⟩⟨36⟩⟨12⟩^2⟨14⟩+1/8⟨34⟩⟨24⟩⟨12⟩^2[24]^2[25]⟨46⟩[13]+1/8[35]⟨34⟩⟨24⟩⟨36⟩⟨12⟩⟨14⟩[24]^2[13]+1/8[45]⟨34⟩⟨24⟩⟨12⟩⟨14⟩[24]^2⟨46⟩[13]-3/8[35]⟨24⟩⟨36⟩⟨14⟩^3[24][14]^2-1/8[45]⟨24⟩^2⟨36⟩⟨14⟩^2[24]^2[13])}{⟨12⟩⟨24⟩⟨56⟩[56]⟨1|2+4|3]⟨3|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{3/8⟨24⟩⟨36⟩⟨14⟩^3[25][14]^2-3/8[45][12]⟨24⟩⟨36⟩⟨14⟩^3[14]-1/8⟨24⟩⟨13⟩⟨14⟩^2[25]⟨46⟩[14]^2+1/4⟨24⟩⟨36⟩⟨13⟩⟨14⟩^2[25][13][14]+1/8⟨34⟩⟨12⟩⟨14⟩^2[25]⟨46⟩[14]^2-1/2[12]⟨34⟩⟨12⟩^2⟨14⟩[25]⟨46⟩[14]+1/4[12]⟨36⟩⟨12⟩⟨14⟩^3[15][14]+3/8[45][12]^2⟨34⟩⟨12⟩^2⟨14⟩⟨46⟩+1/4[12][35]⟨34⟩⟨36⟩⟨12⟩⟨14⟩^2[14]+1/8[45][12]⟨34⟩⟨12⟩⟨14⟩^2⟨46⟩[14]+1/4[12]⟨26⟩⟨13⟩⟨14⟩^3[15][14]-1/2[12]⟨12⟩⟨13⟩⟨14⟩^2[15]⟨46⟩[14]+3/8[45][12]⟨24⟩⟨13⟩⟨14⟩^2⟨46⟩[14]-5/8⟨24⟩^3⟨36⟩⟨14⟩[24]^2[25]-7/8⟨24⟩^2⟨36⟩⟨14⟩^2[24][25][14]-5/8[45]⟨34⟩⟨24⟩^2⟨14⟩[24]^2⟨46⟩+1/4[35]⟨34⟩⟨24⟩^2⟨36⟩⟨14⟩[24]^2+1/4[45][12]^2⟨24⟩⟨36⟩⟨12⟩⟨14⟩^2-3/4⟨34⟩⟨24⟩^2⟨12⟩[24]^2[25]⟨46⟩-3/8[12]⟨34⟩⟨24⟩⟨12⟩^2[24][25]⟨46⟩+1/8⟨34⟩⟨24⟩⟨12⟩⟨14⟩[24][25]⟨46⟩[14]-1/4[45][12]⟨34⟩⟨24⟩⟨12⟩⟨14⟩[24]⟨46⟩+1/4[45]⟨34⟩⟨24⟩⟨14⟩^2[24]⟨46⟩[14]}{⟨12⟩⟨24⟩⟨56⟩[56]⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-1/4[45]⟨24⟩⟨36⟩⟨14⟩^2[24]^2[13]}{⟨12⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[12]^2(3/8[35]⟨34⟩⟨12⟩⟨14⟩⟨46⟩[14]-1/4[35]⟨34⟩⟨24⟩⟨36⟩⟨14⟩[34]+1[35]⟨24⟩^2⟨36⟩⟨14⟩[24]-5/4[23]⟨24⟩^2⟨36⟩⟨12⟩[25])}{[13]⟨24⟩⟨56⟩[56]⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{111/184[35]⟨34⟩⟨36⟩⟨13⟩^2⟨14⟩[13]^2-333/184[35]⟨34⟩⟨13⟩^2⟨14⟩⟨46⟩[13][14]-12/23[35]⟨34⟩⟨36⟩⟨14⟩^3[14]^2+1065/184[45]⟨34⟩⟨14⟩^3⟨46⟩[14]^2+1161/184[45][14]⟨34⟩⟨36⟩⟨14⟩^3[13]+3/23[35]⟨34⟩⟨13⟩^3⟨46⟩[13]^2-333/184⟨13⟩^3⟨14⟩[15]⟨46⟩[13]^2-333/184[45]⟨34⟩^2⟨36⟩⟨14⟩^2[34][13]+1203/184⟨14⟩^4⟨36⟩[15][14]^2-1161/184[45]⟨34⟩⟨13⟩⟨14⟩^2⟨46⟩[13][14]}{⟨12⟩⟨24⟩⟨56⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-203/92[45][12]⟨14⟩^3⟨16⟩[14]^2+2181/184[45][14]⟨36⟩⟨14⟩^3[24][13]-1655/184[35]⟨36⟩⟨14⟩^3[24][14]^2-477/46[45][12]⟨36⟩⟨14⟩^3[34][14]-1/8[45]⟨24⟩⟨36⟩⟨14⟩^2[24]^2[13]-63/46[45][23]⟨36⟩⟨13⟩^2⟨14⟩[13]^2+1161/184[45][12][23]⟨26⟩⟨13⟩^2⟨14⟩[13]+123/92⟨16⟩[13]^3⟨13⟩^3[25]+939/184[14]⟨13⟩^2⟨14⟩⟨16⟩[25][13]^2-111/184[14]^2⟨13⟩⟨14⟩^2⟨16⟩[25][13]+196/23[45][12]⟨13⟩^2⟨14⟩⟨16⟩[13]^2+21/92[45][12]⟨13⟩⟨14⟩^2⟨16⟩[13][14]+791/92[12][35]⟨13⟩^2⟨14⟩⟨16⟩[13][14]-839/92[12][35]⟨13⟩⟨14⟩^2⟨16⟩[14]^2+1361/184[12][35]⟨13⟩^3⟨16⟩[13]^2+793/92[35]⟨13⟩⟨14⟩^2[24]⟨46⟩[14]^2-1433/184[35]⟨13⟩^3[24]⟨46⟩[13]^2-1231/184[14][35]⟨13⟩^2⟨14⟩[24]⟨46⟩[13]-697/92[45]⟨13⟩^2⟨14⟩[24]⟨46⟩[13]^2+635/92[45][14]⟨13⟩⟨14⟩^2[24]⟨46⟩[13]+3/23[23]⟨26⟩⟨13⟩^3[25][13]^2-783/184[23][35]⟨36⟩⟨13⟩^3[13]^2+333/184[12][23][35]⟨26⟩⟨13⟩^3[13]+2025/92[14][35]⟨36⟩⟨13⟩⟨14⟩^2[24][13]-377/92[12][23][35]⟨24⟩⟨36⟩⟨13⟩^2[34]-377/92[45][12][23]⟨24⟩⟨36⟩⟨13⟩⟨14⟩[34]+87/184[23][35]⟨24⟩⟨36⟩⟨13⟩^2[24][13]+33/23[12][35]⟨26⟩⟨13⟩^2⟨14⟩[24][13]+49/184[45][12]⟨26⟩⟨13⟩⟨14⟩^2[24][13]+333/184[12][35]⟨36⟩⟨13⟩^2⟨14⟩[34][13]-791/92[12][35]⟨13⟩^2⟨14⟩[34]⟨46⟩[14]-249/46[45][12]⟨13⟩⟨14⟩^2[34]⟨46⟩[14]-87/184[45]⟨34⟩⟨36⟩⟨14⟩^2[24][34][13]+501/184[45]⟨34⟩⟨14⟩^2[24][34]⟨46⟩[14]+915/184[35]⟨34⟩⟨36⟩⟨14⟩^2[24][34][14]+333/184[45][23]^2⟨24⟩⟨36⟩⟨13⟩^2[13]+1/8[23][35]⟨24⟩^2⟨36⟩⟨13⟩[24]^2-377/92[12][35]⟨24⟩⟨13⟩^2[24][34]⟨46⟩-9/92[45][12]⟨24⟩⟨13⟩⟨14⟩[24][34]⟨46⟩-3/8[35]⟨24⟩⟨36⟩⟨14⟩^2[24]^2[14]+1/2[12][35]⟨26⟩⟨24⟩⟨13⟩⟨14⟩[24]^2}{⟨12⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{523/92[12][14]⟨36⟩⟨14⟩^3[15][13]+747/184[45][12]⟨34⟩⟨14⟩^2⟨46⟩[13][14]-3/2[45][12]⟨34⟩⟨36⟩⟨14⟩^2[13]^2-747/184[12]⟨13⟩⟨14⟩^2[15]⟨46⟩[13][14]+3/8[12]^2⟨36⟩⟨12⟩⟨14⟩^2[15][13]+3/2[12]^2[35]⟨34⟩⟨36⟩⟨12⟩⟨14⟩[13]+3/8[12]^2[35]⟨34⟩⟨12⟩⟨14⟩⟨46⟩[14]-3/2[12]⟨34⟩⟨36⟩⟨12⟩⟨14⟩[25][13]^2+747/184[12]⟨34⟩⟨12⟩⟨14⟩[25]⟨46⟩[13][14]+1161/184[14]⟨34⟩⟨36⟩⟨14⟩^2[25][13]^2+1065/184[14]^2⟨34⟩⟨14⟩^2[25]⟨46⟩[13]-333/184[12][35]⟨34⟩⟨13⟩^2⟨46⟩[13]^2+333/184⟨34⟩⟨13⟩^2[25]⟨46⟩[13]^3+333/184[45][23]⟨34⟩^2⟨36⟩⟨14⟩[13]^2}{[13]⟨24⟩⟨56⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{87/184[23]^2⟨23⟩^2[24][25]⟨46⟩[13]+61/46[12][23]^2[35]⟨23⟩^2[24]⟨46⟩-471/184[45][12]^2[14]⟨14⟩^2⟨16⟩[13]-313/184[45][12]^2⟨13⟩⟨14⟩⟨16⟩[13]^2+309/46[12]^2[35]⟨13⟩⟨14⟩⟨16⟩[13][14]+1839/184[12]^2[35]⟨13⟩^2⟨16⟩[13]^2-1829/184[45][12]^2⟨36⟩⟨14⟩^2[34][13]-15/46[12]^2[35]⟨36⟩⟨14⟩^2[34][14]-1871/184[12]^3[35]⟨12⟩⟨13⟩⟨16⟩[13]+173/46[12]^2⟨12⟩⟨13⟩⟨16⟩[25][13]^2-351/92⟨13⟩^2[24][25]⟨46⟩[13]^3+395/184[12][35]⟨13⟩^2[24]⟨46⟩[13]^2+2⟨34⟩⟨12⟩[24]^2[25]⟨46⟩[13]^2-116/23[45][12]^2[23]⟨34⟩⟨12⟩[34]⟨46⟩+501/184[45][12]⟨34⟩⟨14⟩[24][34]⟨46⟩[13]+255/46[12]^3[35]⟨12⟩⟨13⟩[34]⟨46⟩-99/92[12]^2[35]⟨34⟩⟨12⟩[24][34]⟨46⟩-104/23[12]^3[35]⟨36⟩⟨12⟩⟨14⟩[34]-1/2[12]^3[23][35]⟨36⟩⟨12⟩^2+911/184[12][35]⟨34⟩⟨36⟩⟨14⟩[24][34][13]+1877/184[45][12]⟨36⟩⟨14⟩^2[24][13]^2-208/23[12][14][35]⟨36⟩⟨14⟩^2[24][13]+577/184[45][12]⟨13⟩⟨14⟩[24]⟨46⟩[13]^2+416/23[14]⟨36⟩⟨14⟩^2[24][25][13]^2+105/23[12]^2[35]⟨26⟩⟨13⟩⟨14⟩[24][13]+47/46[12]^2[35]⟨36⟩⟨12⟩⟨14⟩[24][13]-251/92[12][35]⟨36⟩⟨13⟩⟨14⟩[24][13]^2-135/23[12][35]⟨13⟩⟨14⟩[24]⟨46⟩[13][14]-609/184[45][12]^2⟨13⟩⟨14⟩[34]⟨46⟩[13]-1181/184[12]^2[35]⟨13⟩^2[34]⟨46⟩[13]+374/23[12]^2[35]⟨36⟩⟨13⟩⟨14⟩[34][13]+129/184[12]^2[35]⟨13⟩⟨14⟩[34]⟨46⟩[14]-511/184[12]^2[35]⟨34⟩⟨36⟩⟨14⟩[34]^2+61/46[12]^2[35]⟨34⟩⟨13⟩[34]^2⟨46⟩+47/184[12]⟨13⟩⟨14⟩⟨16⟩[25][13]^2[14]-1/2[45][12]^2[23]^2⟨24⟩⟨36⟩⟨12⟩-255/46[12]^2[23]^2[35]⟨23⟩⟨36⟩⟨12⟩-1925/184[45][12]^2[23]^2⟨23⟩⟨12⟩⟨46⟩+65/23[45][12]^2[23]⟨24⟩⟨36⟩⟨14⟩[34]+61/46[45][12][23]^3⟨23⟩⟨24⟩⟨36⟩-997/184[12]^2[23]^2⟨23⟩⟨26⟩⟨12⟩[25]+19/4[12]^2[23]⟨36⟩⟨12⟩^2[25][13]-61/46[12][23]^2⟨23⟩⟨36⟩⟨12⟩[25][13]+87/184[23]^3⟨23⟩^2⟨36⟩[25][13]+61/46[12][23]^3[35]⟨23⟩^2⟨36⟩+287/184[12][23]^2[35]⟨23⟩⟨36⟩⟨13⟩[13]+841/184[45][12][23]^2⟨24⟩⟨36⟩⟨13⟩[13]-1/2[12]^2[35]⟨24⟩⟨13⟩[24][34]⟨46⟩-675/92[45][12][23]⟨36⟩⟨13⟩⟨14⟩[13]^2-289/184[12][23][35]⟨24⟩⟨36⟩⟨13⟩[24][13]+25/23[12][23][35]⟨34⟩⟨36⟩⟨13⟩[34][13]-159/92[23]^2⟨23⟩⟨36⟩⟨13⟩[25][13]^2-159/184[45][23]^3⟨34⟩⟨23⟩⟨36⟩[13]-9/23[45][23]^2⟨34⟩^2⟨36⟩[34][13]+313/184[45][12][23]⟨34⟩⟨24⟩[24][34]⟨46⟩-42/23[35]⟨34⟩⟨24⟩[24]^3⟨46⟩[13]+37/184[12][35]⟨24⟩⟨36⟩⟨14⟩[24]^2[13]+9/184[14][35]⟨34⟩⟨14⟩[24]^2⟨46⟩[13]-169/46[35]⟨34⟩⟨36⟩⟨14⟩[24]^2[13]^2-55/92[45]⟨34⟩⟨14⟩[24]^2⟨46⟩[13]^2+557/184[45][12][23]^2⟨23⟩⟨24⟩[24]⟨46⟩-119/184[23]^2⟨23⟩⟨24⟩⟨36⟩[24][25][13]+61/46[12][23]^2⟨23⟩⟨26⟩⟨24⟩[24][25]+4/23[45][23]^2⟨34⟩⟨24⟩⟨36⟩[24][13]-31/46[12]⟨12⟩⟨13⟩[24][25]⟨46⟩[13]^2-221/184[23]⟨23⟩⟨13⟩[24][25]⟨46⟩[13]^2-357/92[14]⟨13⟩⟨14⟩[24][25]⟨46⟩[13]^2-1687/184⟨36⟩⟨13⟩⟨14⟩[24][25][13]^3-160/23[23]⟨36⟩⟨13⟩^2[25][13]^3+1/8[45][23]⟨34⟩⟨24⟩[24]^2⟨46⟩[13]-313/184[23]⟨24⟩^2⟨36⟩[24]^2[25][13]-395/184[45][23]^2⟨34⟩⟨23⟩[24]⟨46⟩[13]-77/46[45][23]⟨34⟩^2[24][34]⟨46⟩[13]}{[13][34]⟨56⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{3705/368[12]⟨36⟩⟨12⟩⟨14⟩^2[15]-28813/1104[12]⟨12⟩⟨13⟩⟨14⟩[15]⟨46⟩-239/12[12][35]⟨34⟩⟨36⟩⟨12⟩⟨14⟩-145/552[12][35]⟨34⟩⟨12⟩⟨13⟩⟨46⟩-639/184⟨14⟩^3⟨36⟩[15][14]+89/69[45][12]⟨24⟩⟨36⟩⟨14⟩^2+10445/552[12]⟨26⟩⟨13⟩⟨14⟩^2[15]+1217/184⟨13⟩⟨14⟩^2[15]⟨46⟩[14]-32/23⟨13⟩^2⟨14⟩[15]⟨46⟩[13]+589/184⟨36⟩⟨13⟩⟨14⟩^2[15][13]+12401/552[45]⟨34⟩⟨36⟩⟨14⟩^2[13]-5993/276[35]⟨34⟩⟨36⟩⟨14⟩^2[14]-9181/552[12][35]⟨24⟩⟨36⟩⟨13⟩⟨14⟩-2345/368[45][12]⟨24⟩⟨13⟩⟨14⟩⟨46⟩+41249/1104[12][35]⟨24⟩⟨13⟩^2⟨46⟩-1/8[35]⟨34⟩⟨13⟩^2⟨46⟩[13]-407/138[45]⟨34⟩⟨13⟩⟨14⟩⟨46⟩[13]+3295/1104[35]⟨34⟩⟨13⟩⟨14⟩⟨46⟩[14]+649/138[45]⟨34⟩^2⟨14⟩[34]⟨46⟩-617/184[35]⟨34⟩^2⟨12⟩[24]⟨46⟩+925/552[35]⟨34⟩^2⟨36⟩⟨14⟩[34]-665/184[45]⟨34⟩⟨14⟩^2⟨46⟩[14]+1005/184[35]⟨34⟩⟨36⟩⟨13⟩⟨14⟩[13]-2899/276[45]⟨34⟩⟨24⟩⟨14⟩[24]⟨46⟩-2305/184[35]⟨34⟩⟨24⟩⟨36⟩⟨14⟩[24]+1007/276[35]⟨34⟩⟨24⟩⟨13⟩[24]⟨46⟩-6289/552⟨24⟩⟨13⟩⟨14⟩[25]⟨46⟩[14]+7185/368⟨24⟩⟨36⟩⟨13⟩⟨14⟩[25][13]-9197/1104⟨24⟩⟨36⟩⟨14⟩^2[25][14]-6041/368⟨24⟩⟨13⟩^2[25]⟨46⟩[13]-607/184[35]⟨34⟩^2⟨13⟩[34]⟨46⟩+53161/1104⟨24⟩^2⟨36⟩⟨14⟩[24][25]-5131/1104[23][35]⟨34⟩⟨23⟩⟨13⟩⟨46⟩+5327/368[23][35]⟨34⟩⟨24⟩⟨36⟩⟨13⟩+4077/368[45][23]⟨34⟩⟨24⟩⟨13⟩⟨46⟩+557/138[45][23]⟨34⟩⟨24⟩⟨36⟩⟨14⟩-1045/276[23]⟨23⟩⟨24⟩⟨13⟩[25]⟨46⟩-36383/1104[12]⟨24⟩⟨12⟩⟨13⟩[25]⟨46⟩+271/184[12]⟨24⟩⟨36⟩⟨12⟩⟨14⟩[25]+6675/368[23]⟨34⟩⟨24⟩⟨36⟩⟨12⟩[25]+71/92[23][35]⟨34⟩^2⟨36⟩⟨12⟩+73/69[23]⟨34⟩⟨23⟩⟨12⟩[25]⟨46⟩-1193/1104⟨24⟩^2⟨13⟩[24][25]⟨46⟩}{⟨12⟩⟨24⟩⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{2377/138⟨26⟩⟨24⟩⟨14⟩[24]^2[25]+221/184⟨24⟩⟨12⟩[24]^2[25]⟨46⟩-1963/92⟨36⟩⟨12⟩⟨14⟩[24][25][13]-13181/552⟨12⟩⟨14⟩[24][25]⟨46⟩[14]+19969/1104⟨26⟩⟨14⟩^2[24][25][14]-2609/1104[12]⟨26⟩⟨12⟩⟨14⟩[24][25]-34/23[45][12]⟨26⟩⟨14⟩^2[24]+1917/368[35]⟨36⟩⟨14⟩^2[24][14]+3221/1104[45]⟨14⟩^2[24]⟨46⟩[14]-1329/92[12]⟨12⟩^2[24][25]⟨46⟩+20477/552[45][12]⟨12⟩⟨14⟩[24]⟨46⟩+3599/184[45]⟨24⟩⟨14⟩[24]^2⟨46⟩+673/184[35]⟨34⟩⟨12⟩[24]^2⟨46⟩+1067/92[35]⟨24⟩⟨13⟩[24]^2⟨46⟩+101/138[35]⟨13⟩^2[24]⟨46⟩[13]-3707/1104[45]⟨13⟩⟨14⟩[24]⟨46⟩[13]+405/92[45][12]⟨14⟩^2⟨16⟩[14]-573/184[35]⟨36⟩⟨13⟩⟨14⟩[24][13]-2329/1104[12][35]⟨26⟩⟨13⟩⟨14⟩[24]-1313/1104⟨26⟩⟨13⟩⟨14⟩[24][25][13]-899/92[14]⟨13⟩⟨14⟩⟨16⟩[25][13]-311/138[12][35]⟨13⟩^2⟨16⟩[13]-1289/276⟨16⟩[13]^2⟨13⟩^2[25]+1665/184[12][35]⟨36⟩⟨12⟩⟨14⟩[24]+18889/1104[12][35]⟨12⟩⟨13⟩[24]⟨46⟩-127/23[12]⟨12⟩⟨14⟩⟨16⟩[25][14]-1839/184[12]^2[35]⟨12⟩⟨13⟩⟨16⟩+156/23[12]^2⟨16⟩⟨12⟩^2[25]-17717/552[12][23][35]⟨26⟩⟨13⟩^2+1211/46[23]⟨26⟩⟨13⟩^2[25][13]+52685/1104[12][23][35]⟨36⟩⟨13⟩⟨12⟩-8923/1104[23][35]⟨24⟩⟨36⟩⟨13⟩[24]+43195/1104[45][23]^2⟨23⟩⟨13⟩⟨46⟩+18889/552[23]^2[35]⟨23⟩⟨36⟩⟨13⟩+34049/1104[23]^2⟨23⟩⟨26⟩⟨13⟩[25]-5009/368[23]^2⟨23⟩⟨36⟩⟨12⟩[25]}{⟨12⟩[34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[12](-3365/368⟨26⟩[12][15]⟨14⟩^2-4499/552[45][12]⟨24⟩⟨14⟩⟨46⟩+9265/1104⟨24⟩⟨14⟩[25]⟨46⟩[14]-3175/1104[12][35]⟨24⟩⟨36⟩⟨14⟩+673/184[14]⟨46⟩[15]⟨14⟩^2+2235/368[12]⟨12⟩⟨14⟩[15]⟨46⟩-50/69[12][35]⟨24⟩⟨13⟩⟨46⟩-903/184[35]⟨34⟩⟨14⟩⟨46⟩[14]+665/184[34][35]⟨34⟩^2⟨46⟩-119/92[12][35]⟨34⟩⟨12⟩⟨46⟩-4097/552[35]⟨34⟩⟨24⟩[24]⟨46⟩)}{[13]⟨24⟩⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[12][23](1371/368[45][12]⟨14⟩⟨26⟩-313/184[45]⟨24⟩[24]⟨46⟩-83/138⟨26⟩[23]⟨23⟩[25]-133/69[45][23]⟨46⟩⟨23⟩-133/69[23][35]⟨36⟩⟨23⟩)}{[13][34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-97/1104[12]^2[35](s_{24}-s_{56})⟨13⟩⟨46⟩}{[13]Δ_{13|24|56}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{17/184[23]⟨34⟩⟨36⟩[24](s_{24}-s_{13})⟨46⟩}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(-9/8[12][23]⟨36⟩⟨23⟩-5/8[14][12]⟨36⟩⟨14⟩+7/8[24][12]⟨24⟩⟨36⟩+5/8[12]⟨46⟩⟨13⟩[14]+1/4[12]⟨36⟩⟨13⟩[13]+1[24]⟨46⟩⟨34⟩[14]+5/8[24]⟨36⟩⟨34⟩[13]-3/2[24][12]⟨46⟩⟨23⟩+3/4⟨26⟩[12]^2⟨13⟩-5/8[12]^2⟨36⟩⟨12⟩)}{⟨12⟩[34]⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[15](-3/8[45][34]⟨34⟩^2+1[24]⟨24⟩⟨34⟩[45]+11/8[24][35]⟨34⟩⟨23⟩-5/8[45][23]⟨34⟩⟨23⟩+5/8[45][14]⟨34⟩⟨14⟩+3/8[23]⟨23⟩^2[25]-1/8[24]⟨24⟩⟨23⟩[25]+7/8[25]⟨13⟩⟨23⟩[13]-1/8[35]⟨34⟩⟨13⟩[14]-1/4[14]⟨13⟩[15]⟨14⟩)}{⟨12⟩[34][56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-1/8⟨34⟩⟨36⟩⟨14⟩^3[15][14]^2-3/4[35]⟨34⟩^2⟨36⟩⟨14⟩^2[14]^2-3/8[12]^2⟨26⟩⟨24⟩^2⟨13⟩^2[25]-3/8[12]⟨24⟩^2⟨13⟩^2[25]⟨46⟩[14]-1/2[45][12]^2⟨24⟩^2⟨36⟩⟨13⟩⟨14⟩}{⟨12⟩⟨24⟩⟨56⟩[56]⟨3|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{5/8[12]⟨24⟩⟨36⟩⟨13⟩⟨14⟩[15]+1/2[12]⟨24⟩^2⟨36⟩⟨13⟩[25]-7/8[12]⟨23⟩⟨24⟩⟨13⟩[25]⟨46⟩+1⟨34⟩⟨24⟩⟨36⟩⟨13⟩[25][13]+5/8⟨34⟩⟨24⟩⟨13⟩[25]⟨46⟩[14]-1/8[45][12]⟨34⟩⟨24⟩⟨13⟩⟨46⟩+1[45][12]⟨34⟩⟨24⟩⟨36⟩⟨14⟩-5/4⟨34⟩⟨24⟩⟨36⟩⟨14⟩[25][14]+1/8[12]⟨34⟩⟨12⟩⟨13⟩[15]⟨46⟩-1/8[12][35]⟨34⟩^2⟨36⟩⟨12⟩+3/8⟨34⟩^2⟨12⟩[25]⟨46⟩[14]+1/4[35]⟨34⟩^2⟨36⟩⟨14⟩[14]+3/8[45]⟨34⟩^2⟨14⟩⟨46⟩[14]+3/4[12]⟨34⟩⟨24⟩⟨36⟩⟨12⟩[25]-1/4⟨34⟩⟨13⟩⟨14⟩[15]⟨46⟩[14]-1/8[12]⟨34⟩⟨36⟩⟨12⟩⟨14⟩[15]}{⟨12⟩⟨24⟩⟨56⟩[56]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-1/4⟨36⟩[25]⟨14⟩^2[14]^2+1/4[45][12]⟨36⟩⟨14⟩^2[14]+1[14]⟨36⟩⟨13⟩⟨14⟩[25][13]+3/8[45][12]^2⟨26⟩⟨13⟩⟨14⟩+1/8[45][12]⟨13⟩⟨14⟩⟨46⟩[14]-3/8[45][12]⟨36⟩⟨13⟩⟨14⟩[13]-5/4[45][12]^2⟨36⟩⟨12⟩⟨14⟩+11/8[45][12][23]⟨34⟩⟨36⟩⟨12⟩+3/2[12]⟨36⟩⟨12⟩⟨14⟩[25][14]+3/8[12]⟨24⟩⟨36⟩⟨12⟩[24][25]+1/2[45][12]⟨24⟩⟨36⟩⟨14⟩[24]-3/2⟨24⟩⟨36⟩⟨14⟩[24][25][14]-1[24]^2⟨24⟩^2⟨36⟩[25]+3/8⟨23⟩⟨24⟩[24]^2[25]⟨46⟩-9/8[12]⟨23⟩⟨12⟩[24][25]⟨46⟩-1/2[45]⟨34⟩⟨36⟩⟨14⟩[24][13]+1[45][23]⟨34⟩⟨36⟩⟨13⟩[13]-1/2[45]⟨34⟩⟨14⟩[24]⟨46⟩[14]+5/8[12]⟨13⟩⟨14⟩⟨16⟩[15][14]+1/2⟨13⟩⟨14⟩[25]⟨46⟩[14]^2+3/8[45][12]^2⟨12⟩⟨13⟩⟨46⟩+1/4[12]^2⟨26⟩⟨12⟩⟨13⟩[25]-1⟨13⟩^2[25]⟨46⟩[13][14]-1[45]⟨34⟩⟨24⟩[24]^2⟨46⟩-5/8[45][12]⟨24⟩⟨13⟩[24]⟨46⟩+1⟨24⟩⟨13⟩[24][25]⟨46⟩[14]-3/8[12]⟨12⟩⟨13⟩[25]⟨46⟩[14]+1[45][12]⟨13⟩^2⟨46⟩[13]+1[45]⟨34⟩⟨13⟩[24]⟨46⟩[13]}{⟨12⟩[34]⟨56⟩[56]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[12](-3/8[12]⟨24⟩⟨13⟩[15]⟨46⟩+3/8[12]⟨23⟩⟨24⟩[25]⟨46⟩+13/8[12]⟨24⟩^2⟨36⟩[25]-3/8[12]⟨24⟩⟨36⟩⟨14⟩[15]-3/8[45][12]⟨34⟩⟨24⟩⟨46⟩+5/8⟨34⟩⟨14⟩[15]⟨46⟩[14]+1/8[12]⟨34⟩⟨12⟩[15]⟨46⟩)}{[13]⟨24⟩⟨56⟩[56]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[12]^2[35](-1/4⟨26⟩[12]⟨13⟩-1/4[24]⟨24⟩⟨36⟩)}{[13][34]⟨56⟩[56]⟨3|2+4|3]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_119.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{23/8(s_{13}-s_{24})(s_{123}-s_{234})⟨6|1+4|5]⟨1|3+4|2]⟨13⟩}{⟨14⟩⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{23/2⟨46⟩[45][24]^2⟨13⟩}{⟨14⟩[14][34]⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{69/16⟨16⟩⟨12⟩^2⟨14⟩[14][12]^2[45]-69/16⟨16⟩⟨12⟩^2⟨14⟩[14]^2[12][25]+23/4⟨16⟩⟨12⟩^3[14][12]^2[25]-23/4[45]⟨16⟩[12]^3⟨12⟩^3-419/32⟨16⟩[13]^2⟨14⟩[14][45]⟨13⟩^2-419/16[13]^3[45]⟨16⟩⟨13⟩^3-281/32⟨16⟩⟨12⟩[13]⟨14⟩[14][12][45]⟨13⟩-575/16⟨16⟩⟨12⟩[13]^2[12][45]⟨13⟩^2-31/2⟨16⟩⟨12⟩^2[13][12]^2[45]⟨13⟩+419/32⟨16⟩[13]⟨14⟩[35][14]^2⟨13⟩^2+419/16⟨16⟩[13]^2[35][14]⟨13⟩^3+23⟨16⟩⟨12⟩[13][35][14][12]⟨13⟩^2+51/32[34]⟨36⟩[13]^2[35]⟨13⟩^3-145/4[24]⟨12⟩[13][35][14]⟨46⟩⟨13⟩^2+529/16⟨36⟩[24]⟨12⟩[13]⟨14⟩[35][14]⟨13⟩-253/16[24]⟨14⟩^2⟨26⟩[35][14]^2⟨13⟩+253/16[24][13]⟨14⟩^2⟨26⟩[14][45]⟨13⟩+455/32⟨36⟩[24]⟨12⟩⟨14⟩^2[35][14]^2+5/32[34]⟨36⟩⟨12⟩⟨14⟩^2[14][12][45]+419/32⟨36⟩⟨12⟩[13]^2[23][45]⟨13⟩^2-23/4⟨36⟩[24]⟨12⟩^2[23]⟨23⟩[35][12]+51/16[24]⟨12⟩^2⟨14⟩⟨26⟩[14][12][25]-69/4[24]⟨12⟩^2⟨14⟩⟨26⟩[12]^2[45]+5/16[34]⟨36⟩⟨12⟩^2⟨14⟩[12]^2[45]+129/8⟨36⟩[24]⟨12⟩^2[13]⟨14⟩[12][45]-131/4⟨34⟩⟨36⟩[24]⟨12⟩^2[13][23][45]-317/32⟨36⟩[24]⟨12⟩^3[13][12][25]-51/32[24]^2⟨12⟩^2⟨23⟩[35][12]⟨46⟩-317/32[24]⟨12⟩^2[23]⟨23⟩[12]⟨46⟩[45]-23/4[24]⟨12⟩^2[23]⟨26⟩⟨23⟩[12][25]-23/2[24]⟨12⟩[13]⟨26⟩[35][12]⟨13⟩^2-5/32⟨34⟩[34]⟨36⟩⟨12⟩^2[23][12][45]}{⟨12⟩⟨14⟩[14][34]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{7/8⟨36⟩⟨3|1+4|2]⟨1|2+4|3](s_{15}+s_{16}+s_{45}+s_{46})⟨46⟩}{⟨14⟩⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{23/4(s_{13}-s_{24})⟨3|1+4|2][35]⟨46⟩⟨13⟩}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨3|1+4|2]⟨13⟩(-23/4[35]⟨24⟩[24]+23/2[23]⟨24⟩[45]+23/4[35][12]⟨12⟩-23/2[13][25]⟨12⟩)}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-23/4⟨1|3+4|2][14]⟨24⟩[25]⟨46⟩⟨13⟩}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{(s_{23}-s_{56})(-915/64⟨36⟩[24]⟨14⟩⟨24⟩[25]+717/32[24]⟨24⟩[25]⟨46⟩⟨13⟩-409/128⟨14⟩^2⟨36⟩[14][25]+61/8⟨14⟩^2⟨36⟩[12][45]-207/8⟨34⟩⟨36⟩⟨14⟩[23][45]-915/64⟨36⟩⟨12⟩⟨14⟩[12][25]-285/16⟨34⟩[24]⟨12⟩[25]⟨46⟩+207/16⟨34⟩⟨36⟩⟨12⟩[23][25]-239/32⟨46⟩[13][25]⟨13⟩^2+161/32⟨14⟩[12]⟨46⟩[45]⟨13⟩+161/16⟨46⟩[12]⟨13⟩^2[35]-207/16⟨36⟩[23]⟨24⟩[25]⟨13⟩+55/32⟨34⟩[23]⟨46⟩[45]⟨13⟩+267/32⟨34⟩[24][35]⟨46⟩⟨13⟩+147/32⟨12⟩[12][25]⟨46⟩⟨13⟩)}{⟨14⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{409/128⟨14⟩^2⟨36⟩[14]^2[25]-61/8⟨36⟩⟨14⟩^2[14][12][45]-207/8⟨34⟩⟨36⟩[23]^2⟨23⟩[45]-161/16⟨14⟩⟨26⟩[12]^2[45]⟨13⟩-465/32⟨14⟩[14][12]⟨46⟩[45]⟨13⟩-419/16⟨34⟩[34]⟨36⟩⟨14⟩[12][45]+53/4⟨34⟩^2[34]⟨36⟩[23][45]-65/16⟨36⟩[13]⟨14⟩[12][45]⟨13⟩+23/4⟨36⟩⟨12⟩⟨14⟩[12]^2[45]-41/32⟨36⟩[12]^2[25]⟨12⟩^2-23/16⟨34⟩⟨36⟩⟨12⟩[23][12][45]+161/8⟨36⟩[24]⟨12⟩[12]⟨24⟩[25]+331/16⟨36⟩⟨24⟩^2[25][24]^2+207/8[24][23]⟨23⟩^2[25]⟨46⟩-31/2[24]^2⟨23⟩⟨24⟩[25]⟨46⟩+423/16⟨34⟩⟨36⟩[24][13]⟨14⟩[45]+483/16⟨34⟩⟨36⟩[13][23][45]⟨13⟩-19/2⟨34⟩[24]⟨14⟩[14]⟨46⟩[45]+23/16[23]⟨23⟩[12]⟨46⟩[45]⟨13⟩}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-23/32⟨36⟩⟨12⟩^2⟨14⟩[12]^3[45]+115/32⟨34⟩^2[34]^2⟨36⟩⟨14⟩[12][45]+115/32⟨36⟩[13]^2⟨14⟩[12][45]⟨13⟩^2+23/8⟨34⟩⟨36⟩[24][13]^2⟨14⟩[45]⟨13⟩+23/16[13][35][14][12]⟨46⟩⟨13⟩^3+23/32[13]^2[14][25]⟨46⟩⟨13⟩^3+23/16⟨36⟩[13]^2[35][12]⟨13⟩^3-23/16[13]^2[12]⟨46⟩[45]⟨13⟩^3+23/16[13]⟨14⟩⟨26⟩[12]^2[45]⟨13⟩^2+23/16[13]^2⟨26⟩[12][25]⟨13⟩^3+23/16⟨12⟩^2[12]^3⟨46⟩[45]⟨13⟩-23/16⟨36⟩⟨12⟩^2[35][12]^3⟨13⟩-23/16⟨12⟩⟨14⟩⟨26⟩[12]^3[45]⟨13⟩-23/16⟨12⟩^2⟨26⟩[12]^3[25]⟨13⟩-23/16⟨12⟩[35][14][12]^2⟨46⟩⟨13⟩^2-23/8[24][35][14][12]⟨24⟩⟨46⟩⟨13⟩^2}{⟨14⟩[14]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-15[24][13]⟨14⟩[14]⟨46⟩[45]⟨13⟩^2-17/2⟨36⟩[24][13]^2⟨14⟩[45]⟨13⟩^2-23⟨36⟩[24]⟨12⟩^2[35][12]^2⟨13⟩+23[24]⟨12⟩⟨26⟩[35][12]^2⟨13⟩^2-23⟨36⟩[24]⟨12⟩^3[12]^2[25]+23[24]⟨12⟩^2⟨26⟩[12]^2[25]⟨13⟩-17/2[34]⟨14⟩⟨26⟩[12]^2[45]⟨13⟩^2}{⟨12⟩⟨14⟩[14][34]⟨56⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{23/2[24]^2⟨23⟩[35]⟨46⟩⟨13⟩+741/32[24]^2⟨12⟩⟨23⟩[25]⟨46⟩-235/16[24]^2⟨24⟩⟨46⟩[45]⟨13⟩+145/4⟨36⟩[13][23][45]⟨13⟩^2-1053/32⟨36⟩⟨12⟩[23][12][45]⟨13⟩-115/4[24][13]⟨46⟩[45]⟨13⟩^2-353/16[24]⟨14⟩[14]⟨46⟩[45]⟨13⟩-281/32⟨36⟩[24]⟨14⟩^2[14][45]+229/16⟨36⟩[24][13]⟨14⟩[45]⟨13⟩-53/4⟨36⟩[24][13][35]⟨13⟩^2-31/2⟨34⟩[34]⟨36⟩[24]⟨14⟩[45]+53/4⟨34⟩[34]⟨36⟩[24][35]⟨13⟩-207/16⟨16⟩[13][12][45]⟨13⟩^2}{⟨12⟩⟨14⟩[14][34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{5/32⟨34⟩⟨36⟩[24]⟨12⟩[13][35]-3/32⟨34⟩[24]⟨12⟩[35][14]⟨46⟩+23/4[13]^2⟨13⟩^2[25]⟨26⟩+133/32[13]^2⟨36⟩⟨13⟩^2[35]+91/4[13]⟨14⟩⟨26⟩[12][45]⟨13⟩-69/16⟨14⟩^2⟨26⟩[14][12][45]+23/4⟨36⟩[13]^2⟨14⟩[45]⟨13⟩+69/16⟨36⟩[13]⟨14⟩^2[14][45]+281/32[13]⟨14⟩[14]⟨46⟩[45]⟨13⟩+235/32⟨36⟩[13]⟨14⟩[35][14]⟨13⟩+23/4[13][35][14]⟨46⟩⟨13⟩^2-419/32[13]⟨14⟩⟨26⟩[14][25]⟨13⟩+317/16⟨36⟩⟨12⟩^2[13][12][25]-327/16[13]^2[15]⟨16⟩⟨13⟩^2+23/4⟨12⟩^2[14][12][25]⟨46⟩-53/4⟨12⟩⟨14⟩⟨26⟩[14][12][25]+23/4⟨12⟩^2[12]^2[25]⟨26⟩-133/32⟨36⟩⟨12⟩⟨14⟩[35][14][12]+419/32⟨36⟩⟨12⟩[13]^2[25]⟨13⟩+39/2⟨12⟩[13][14][25]⟨46⟩⟨13⟩+675/32⟨36⟩⟨12⟩[13][35][12]⟨13⟩+23/4⟨12⟩⟨26⟩[35][12]^2⟨13⟩+23⟨12⟩⟨14⟩⟨26⟩[12]^2[45]-23/4⟨34⟩[34]⟨36⟩[13][35]⟨13⟩+23/4[34][35]⟨23⟩[12]⟨46⟩⟨13⟩}{⟨12⟩⟨14⟩[14][34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2⟨46⟩^2[14][12]⟨13⟩^2}{⟨12⟩⟨56⟩⟨1|2+3|1]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-2[15]^2[12]⟨13⟩^2}{⟨12⟩[14][56]⟨1|2+3|1]^2}+\\
\scriptscriptstyle\frac{⟨13⟩(-1⟨14⟩⟨26⟩[35][14][12]⟨13⟩-1⟨34⟩[34][24]⟨23⟩[35]⟨46⟩+1[24][23]⟨23⟩⟨24⟩⟨46⟩[45]+1⟨46⟩[45]⟨24⟩^2[24]^2+1[34][12]⟨24⟩⟨46⟩[45]⟨13⟩+1⟨34⟩[34][35][14]⟨46⟩⟨13⟩)}{⟨12⟩^2⟨14⟩[14][34]⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{[12]⟨13⟩[35](15[25]⟨12⟩+15[35]⟨13⟩)}{⟨12⟩⟨14⟩[34]^2[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{-1⟨14⟩⟨26⟩[12]^2[45]⟨13⟩-15⟨14⟩[14][12]⟨46⟩[45]⟨13⟩-19/2⟨36⟩[13]⟨14⟩[12][45]⟨13⟩+8⟨36⟩[12]^2[25]⟨12⟩^2-1⟨36⟩[24]⟨14⟩[12]⟨24⟩[45]+1⟨36⟩[24]⟨14⟩[14]⟨24⟩[25]+1⟨36⟩⟨24⟩^2[25][24]^2+1⟨34⟩⟨36⟩[24][13]⟨14⟩[45]-1⟨34⟩⟨36⟩[24]⟨14⟩[35][14]+1⟨36⟩⟨14⟩[35][14][12]⟨13⟩-59/2⟨12⟩[12]^2⟨46⟩[45]⟨13⟩-8⟨12⟩⟨26⟩[12]^2[25]⟨13⟩-15[13][14][25]⟨46⟩⟨13⟩^2+7⟨36⟩[13][35][12]⟨13⟩^2+1[24][12]⟨24⟩⟨46⟩[45]⟨13⟩-1[24][14]⟨24⟩[25]⟨46⟩⟨13⟩-1⟨34⟩[24][13]⟨46⟩[45]⟨13⟩+1⟨34⟩[24][35][14]⟨46⟩⟨13⟩-1⟨34⟩^2[34]⟨36⟩[24][35]+1⟨34⟩⟨36⟩[24][23]⟨24⟩[45]+1/2[35][14][12]⟨46⟩⟨13⟩^2+7[35][12]^2⟨26⟩⟨13⟩^2}{⟨12⟩⟨14⟩[14][34]⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{15[15][24]⟨12⟩[12]^2[45]}{[14][34]^2[56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{27/2⟨46⟩[14]⟨13⟩^2[35]-15[15]⟨16⟩⟨14⟩[14]⟨13⟩-15⟨14⟩⟨26⟩[12][45]⟨13⟩-1⟨14⟩^2⟨36⟩[45][14]-1/2⟨14⟩[14]⟨46⟩[45]⟨13⟩-15⟨36⟩⟨14⟩[35][14]⟨13⟩+30⟨36⟩[24][35]⟨24⟩⟨13⟩+15[24]⟨26⟩⟨24⟩[25]⟨13⟩-15[24]⟨23⟩[35]⟨46⟩⟨13⟩+15⟨36⟩[24]⟨14⟩⟨24⟩[45]}{⟨12⟩^2⟨14⟩[14][34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{[15](-3/2[24]^2⟨12⟩⟨14⟩[12]⟨24⟩[45]-1[24]⟨12⟩^2⟨14⟩[12]^2[45]-1[13]^2[45][23]⟨13⟩^3-1[24][13]^2⟨14⟩[45]⟨13⟩^2-1[24]⟨12⟩[13]^2[25]⟨13⟩^2-1[24]⟨12⟩^2[13][12][25]⟨13⟩+1[34][13]⟨14⟩[12][45]⟨13⟩^2+1⟨12⟩^2[23][12]^2[45]⟨13⟩-1[34]⟨12⟩⟨14⟩[12]^2[45]⟨13⟩+1[24]⟨12⟩^2⟨14⟩[14][12][25])}{⟨12⟩⟨14⟩[14][34]^2[56]⟨1|5+6|1]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{⟨16⟩(1⟨14⟩[14]^2[12]⟨16⟩-1[34]⟨36⟩[13][12]⟨13⟩-1[34][12]^2⟨13⟩⟨26⟩+1⟨34⟩[34]⟨36⟩[24][13]-1⟨34⟩[34]^2⟨36⟩[12]+1⟨34⟩[34][24][14]⟨46⟩)}{⟨12⟩⟨14⟩[14][34]^2⟨56⟩⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{[15](-27/2[24][13]⟨14⟩[45]⟨13⟩+1⟨34⟩⟨12⟩[24]^2[35]-2[34]⟨14⟩[12][45]⟨13⟩+16⟨12⟩[23][12][45]⟨13⟩-1[24]⟨12⟩[35][12]⟨13⟩-27/2⟨14⟩^2[14][45][24]+1⟨34⟩[34][24][35]⟨13⟩-1⟨34⟩[24]⟨12⟩[23][45]-16[34][12]⟨13⟩^2[35]-1⟨34⟩[34][23][45]⟨13⟩)}{⟨12⟩⟨14⟩[14][34]^2[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{[12][13]⟨16⟩[24](1⟨14⟩⟨13⟩⟨26⟩-3/2⟨46⟩⟨12⟩⟨13⟩+1/2⟨14⟩⟨36⟩⟨12⟩)}{⟨12⟩⟨14⟩[14][34]⟨56⟩⟨1|5+6|1]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-15[15][35][12]⟨1|2+3|4]⟨13⟩}{⟨12⟩[14][34][56]⟨1|5+6|1]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{16[35][15][24]⟨13⟩}{⟨12⟩[14][34][56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{16⟨36⟩[23]⟨16⟩}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-1⟨34⟩[35]⟨16⟩[24]}{⟨12⟩[34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-1191/32⟨14⟩⟨36⟩[14][25]+1751/64⟨14⟩⟨36⟩[12][45]-79/2⟨34⟩⟨36⟩[23][45]+419/32[13]⟨36⟩[25]⟨13⟩+33/2[35]⟨36⟩[12]⟨13⟩-1579/32⟨36⟩[12][25]⟨12⟩+107/64⟨46⟩[45][12]⟨13⟩}{⟨12⟩⟨14⟩[14][34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{1⟨36⟩[12]⟨16⟩}{⟨12⟩[14]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-3/2⟨34⟩⟨36⟩[24][35]}{⟨12⟩[14]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-3/2⟨34⟩⟨16⟩[24][12]⟨46⟩}{⟨14⟩[34]⟨56⟩⟨1|5+6|1]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-3/2⟨34⟩[24]^2⟨46⟩[35]}{⟨14⟩[14][34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-3/2⟨34⟩[24][25][35]}{⟨14⟩[14][34][56]⟨1|2+4|3]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{23/2(s_{13}-s_{24})⟨3|1+4|2]⟨26⟩[35](s_{124}-s_{134})}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-161/64(s_{123}-s_{234})⟨3|1+4|2]⟨6|1+4|5](s_{25}+s_{26}+s_{35}+s_{36})(s_{124}-s_{134})}{Δ_{14|23|56}^2⟨1|2+3|4]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_12.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨16⟩^2[23]⟨34⟩⟨1|3+4|2]}{⟨13⟩⟨56⟩⟨1|2+4|3]^3}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_120.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/2(s_{23}-s_{14})(s_{13}-s_{24})⟨36⟩^2⟨4|1+2|3][34]}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})⟨3|1+4|2](-39/16[35]⟨34⟩⟨36⟩[24]⟨12⟩[13]-163/64[35]⟨34⟩⟨46⟩[14]⟨12⟩[24]+127/128⟨26⟩[25]⟨13⟩^2[13]^2-151/128[35][13]^2⟨13⟩^2⟨36⟩+3/4[35][12]⟨26⟩[13]⟨13⟩^2+3/16[12]⟨14⟩[45]⟨26⟩[13]⟨13⟩-159/64[12]⟨14⟩^2[45][14]⟨26⟩+135/64⟨14⟩^2⟨36⟩[45][14][13]-3/8⟨46⟩⟨14⟩^2[45][14]^2+147/64[35]⟨14⟩⟨36⟩[14][13]⟨13⟩+139/64[12]^2⟨26⟩[25]⟨12⟩^2+49/32[35][12]^2⟨12⟩⟨26⟩⟨13⟩-73/32[35][12]⟨23⟩⟨46⟩⟨13⟩[34])}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/8⟨34⟩⟨2|1+4|5](s_{23}-s_{56})⟨3|1+4|2]⟨46⟩[23]}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/8(s_{23}-s_{14})⟨3|1+4|2]s_{134}⟨46⟩^2[14]}{⟨56⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩[24](1/4[13]⟨23⟩⟨46⟩[24]⟨13⟩+1/4[14]⟨46⟩[13]⟨13⟩^2-1/4⟨34⟩⟨36⟩[13]⟨13⟩[34]-1/4[24]^2⟨36⟩⟨24⟩^2-1/4⟨14⟩⟨36⟩[14][24]⟨24⟩)}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{(s_{23}-s_{14})⟨36⟩(-1/2⟨46⟩[24]^2⟨24⟩-7/4[24][23]⟨36⟩⟨24⟩+5/2⟨46⟩[24]⟨23⟩[23]+3/2⟨46⟩⟨34⟩[24][34]+3⟨46⟩[24][13]⟨13⟩+7/4⟨36⟩[13]⟨13⟩[23]-1[12]⟨46⟩⟨13⟩[34])}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(3/4[12]⟨34⟩⟨36⟩[34]+3/4[12]⟨23⟩[23]⟨36⟩-1/4[12][24]⟨36⟩⟨24⟩+1[12]⟨46⟩[14]⟨13⟩+3/4[12][13]⟨13⟩⟨36⟩+1⟨46⟩[24]⟨34⟩[14])}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/4⟨46⟩⟨34⟩[24]^2⟨36⟩}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{3[35]⟨3|1+4|2]⟨26⟩[13](s_{124}-s_{134})⟨24⟩}{Δ_{14|23|56}⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{5/2[35]⟨3|1+4|2]^2⟨26⟩[13](s_{124}-s_{134})⟨24⟩}{Δ_{14|23|56}^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1/2[12][25]⟨26⟩[24]⟨24⟩^2+3/2⟨46⟩[14][25][24]⟨24⟩^2+3/2[12]⟨23⟩⟨46⟩[25]⟨12⟩[13]-3/2[12]⟨36⟩[25]⟨12⟩[13]⟨24⟩+1[12]^2[25]⟨12⟩⟨26⟩⟨24⟩+2[12]⟨46⟩[25][14]⟨12⟩⟨24⟩+3/2[35][12]^2⟨36⟩⟨12⟩⟨24⟩-2⟨23⟩⟨46⟩[25][13]^2⟨13⟩+1[35][12]⟨23⟩⟨46⟩[13]⟨13⟩+2⟨36⟩[25][13]^2⟨13⟩⟨24⟩-3/2⟨14⟩⟨36⟩[14][25][13]⟨24⟩+1/2⟨14⟩⟨46⟩[25][14]^2⟨24⟩-2⟨46⟩[14][25][13]⟨13⟩⟨24⟩+3[35][12]⟨14⟩⟨36⟩[14]⟨24⟩-5/2[35][12]⟨36⟩[13]⟨13⟩⟨24⟩-1[35][12]^2⟨26⟩⟨13⟩⟨24⟩+1/2[35][12]⟨46⟩[14]⟨13⟩⟨24⟩-3/2[12]⟨14⟩⟨36⟩[45][13]⟨24⟩+1[12]⟨46⟩[45][13]⟨13⟩⟨24⟩+1/2[12]^2⟨14⟩[15]⟨12⟩⟨26⟩+2⟨14⟩[15]⟨36⟩[13]^2⟨13⟩-1/2⟨14⟩^2[15]⟨36⟩[14][13]+1/2[12]⟨14⟩^2[15][14]⟨26⟩-1[35][12]^2⟨23⟩⟨46⟩⟨12⟩+1⟨34⟩[12]⟨46⟩[45]⟨24⟩[34]-1/2[35]⟨34⟩⟨14⟩⟨46⟩[14]^2+3/2[35]⟨34⟩⟨46⟩[14][13]⟨13⟩+1[35]⟨34⟩[12]⟨23⟩⟨46⟩[34]-1/2[35]⟨34⟩^2⟨46⟩[14][34]-1[35]⟨34⟩^2⟨36⟩[13][34]}{Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35][13]⟨13⟩(s_{13}-s_{24})(1[13]⟨13⟩⟨36⟩+1[12]⟨26⟩⟨13⟩-1⟨46⟩⟨23⟩[24])}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(-1[12]⟨46⟩⟨23⟩[35]+1⟨46⟩[25]⟨23⟩[13]-2⟨46⟩[13]⟨13⟩[15]-1[35]⟨34⟩[13]⟨36⟩-3/2⟨46⟩[45]⟨34⟩[13]+1/2⟨46⟩⟨14⟩[14][15]+1/2⟨14⟩[13][15]⟨36⟩+3/2[12]⟨14⟩⟨26⟩[15]-1/2[12]⟨46⟩⟨12⟩[15]-1/2[12]⟨36⟩[35]⟨24⟩+1[12][45]⟨46⟩⟨24⟩)}{Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{13}-s_{24})(s_{124}-s_{134})(-3/2⟨14⟩[14][15]⟨16⟩-3/2⟨46⟩⟨14⟩[45][14]+3/2⟨46⟩[45][13]⟨13⟩-3/2⟨14⟩[45][13]⟨36⟩-3/2[12]⟨14⟩[45]⟨26⟩-1[35]⟨46⟩⟨23⟩[24]-3/2[35]⟨23⟩[23]⟨36⟩-3/2⟨26⟩[25]⟨23⟩[23])}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2⟨6|1+3|5]⟨24⟩}{⟨12⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2⟨24⟩[15]⟨16⟩}{⟨12⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2⟨14⟩⟨26⟩[15]}{⟨12⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2⟨46⟩[13]⟨36⟩}{⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2[25][15]⟨24⟩}{[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-35/32s_{23}⟨6|1+4|5]⟨3|1+4|2](s_{15}+s_{16}+s_{45}+s_{46})(s_{124}-s_{134})⟨4|2+3|1]}{Δ_{14|23|56}^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{127/64(s_{13}-s_{24})⟨6|1+4|5]⟨3|1+4|2]⟨4|2+3|1]}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-7/32(s_{123}+s_{234})⟨6|1+4|5]⟨3|1+4|2]⟨4|2+3|1]⟨1|2-3|4]}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(-125/32[35]⟨34⟩[12]⟨23⟩⟨46⟩[24]+5/4[13]⟨34⟩⟨23⟩⟨46⟩[25][24]+131/128⟨34⟩[12]⟨46⟩[45][24]⟨24⟩-3/4[12]^2⟨23⟩⟨46⟩[25]⟨12⟩-93/32[35][12]^2⟨23⟩⟨46⟩⟨13⟩-1/16[12]⟨23⟩⟨46⟩[25][13]⟨13⟩+153/64[12]⟨23⟩⟨46⟩[25][24]⟨24⟩+1⟨34⟩[12]⟨23⟩⟨46⟩[45][23]+59/32⟨34⟩^2[12]⟨46⟩[45][34]+245/64[35]⟨34⟩^2[12]⟨36⟩[34]+641/64⟨34⟩[12]⟨46⟩[45][13]⟨13⟩+247/128⟨34⟩[12]⟨14⟩⟨46⟩[45][14]-3/8⟨34⟩⟨14⟩⟨46⟩[25][14]^2-221/128⟨34⟩⟨46⟩[25][14][13]⟨13⟩-399/128⟨34⟩⟨14⟩⟨36⟩[25][14][13]+7/16⟨34⟩⟨36⟩[25][13]^2⟨13⟩+215/128⟨34⟩[12]⟨46⟩[14]⟨12⟩[25]+5/32⟨34⟩[12]⟨36⟩[25]⟨12⟩[13]-183/128⟨34⟩[12]⟨14⟩⟨36⟩[45][13]-53/32[35]⟨34⟩[12]⟨46⟩[14]⟨13⟩+197/64[35]⟨34⟩[12]⟨36⟩[13]⟨13⟩+725/128[35]⟨34⟩[12]⟨14⟩⟨36⟩[14]-21/16⟨34⟩[12]^2⟨46⟩[45]⟨12⟩-133/64[35]⟨34⟩[12]^2⟨36⟩⟨12⟩+3/16[35]⟨34⟩^2⟨46⟩[14][24]-91/16[35][13]⟨34⟩^2⟨36⟩[24]+221/128⟨34⟩^2⟨46⟩[45][24][13]-247/128[12]⟨14⟩[15]⟨46⟩[14]⟨13⟩-41/64[12]⟨36⟩[25][24]⟨24⟩^2+143/128[12]^2⟨14⟩⟨36⟩[45]⟨24⟩+145/16[12]^2⟨46⟩[45]⟨13⟩⟨24⟩+199/128[12]⟨14⟩^2[15]⟨36⟩[14]+127/16[35][12]^2⟨36⟩⟨13⟩⟨24⟩+551/128[12]⟨14⟩[15]⟨36⟩[13]⟨13⟩+1029/128[12]^2⟨14⟩[15]⟨26⟩⟨13⟩-825/128[12][15]⟨46⟩[13]⟨13⟩^2-861/128[12]^2[15]⟨46⟩⟨12⟩⟨13⟩-221/64[12]^2⟨14⟩[15]⟨36⟩⟨12⟩-161/64[12]⟨46⟩[14][25]⟨13⟩⟨24⟩-33/32[13]⟨34⟩⟨23⟩⟨36⟩[25][23]+33/32[35]⟨34⟩[12]⟨23⟩⟨36⟩[23]-33/32[12]⟨23⟩^2⟨46⟩[25][23]+61/32⟨34⟩^2[23]⟨36⟩[45][13]+3/16⟨34⟩⟨46⟩[25][14][24]⟨24⟩)}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})(s_{124}-s_{134})(1/8[14]^2⟨14⟩^2[25]⟨36⟩-1/8[12]⟨14⟩^2⟨36⟩[45][14]+33/64⟨34⟩⟨23⟩⟨36⟩[45][23]^2+149/64[12]⟨14⟩⟨46⟩[45][14]⟨13⟩+21/64⟨34⟩^2⟨36⟩[45][23][34]+149/64[12]⟨14⟩⟨36⟩[45][13]⟨13⟩+21/64[12]^2[25]⟨12⟩^2⟨36⟩+33/64[12]⟨23⟩⟨36⟩[25]⟨12⟩[23]-33/64[12]⟨36⟩[25]⟨12⟩[24]⟨24⟩+27/16[24]^2[25]⟨24⟩^2⟨36⟩+33/64⟨23⟩[23]⟨36⟩[25][24]⟨24⟩-33/64⟨23⟩^2⟨46⟩[24][25][23]-27/16⟨23⟩⟨46⟩[25][24]^2⟨24⟩-13/32[12]⟨23⟩⟨46⟩[25]⟨12⟩[24]+149/64⟨34⟩⟨14⟩⟨36⟩[45][24][13]-27/32⟨34⟩[23]⟨36⟩[45][13]⟨13⟩+155/64⟨34⟩⟨14⟩⟨46⟩[45][14][24]-3/32[12]⟨14⟩[15]⟨16⟩[14]⟨13⟩-1/8⟨14⟩⟨46⟩[14]^2[25]⟨13⟩+5/64[12]⟨23⟩⟨46⟩[45][23]⟨13⟩+87/64[12][25]⟨26⟩[13]⟨13⟩^2-5/4[35][12]⟨36⟩[13]⟨13⟩^2-5/64[12]^2⟨26⟩⟨13⟩^2[35])}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1/2(s_{13}-s_{24})(s_{23}-s_{56})[15]⟨16⟩[23]⟨13⟩^2}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩(s_{13}-s_{24})(1/2[35]⟨46⟩⟨23⟩[24]^2-1⟨46⟩[45][24]^2⟨24⟩-3/2⟨36⟩[23][45][13]⟨13⟩+1/2⟨14⟩⟨46⟩[45][14][24]+1/2[13]⟨14⟩⟨36⟩[45][24]+1/2⟨14⟩[25][14]^2⟨16⟩-1/2[12]⟨14⟩⟨16⟩[45][14]+1/2[12]⟨16⟩[45][13]⟨13⟩-3/2[12][45]⟨26⟩[23]⟨13⟩)}{Δ_{14|23|56}⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩(s_{13}-s_{24})(s_{123}-s_{234})(1[25][14]⟨16⟩-1/2[12][45]⟨16⟩+3/2⟨46⟩[45][24])}{Δ_{14|23|56}⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩[23]⟨13⟩^2(-1/2[35]⟨34⟩[14]+1/2[12]⟨12⟩[15]-1/2[12][45]⟨24⟩)}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩⟨46⟩(s_{23}-s_{56})(-1[25][13]⟨13⟩+1[12]⟨13⟩[35]+1/2[45]⟨34⟩[23])}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[24]⟨23⟩[15](1/2⟨46⟩[24][13]⟨13⟩-1/2[12][13]⟨13⟩⟨16⟩+1/2[12]⟨14⟩[24]⟨26⟩)}{[14]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3⟨14⟩^2[25][14]^2⟨36⟩+3[12]⟨14⟩^2⟨36⟩[45][14]+189/32⟨14⟩⟨36⟩[14][25][13]⟨13⟩-33/16⟨34⟩⟨23⟩⟨36⟩[45][23]^2-5/32[12]^2⟨14⟩[45]⟨26⟩⟨13⟩-113/32[12]⟨14⟩⟨46⟩[45][14]⟨13⟩+5/32⟨34⟩^2⟨36⟩[45][23][34]-245/32[12]⟨14⟩⟨36⟩[45][13]⟨13⟩+137/16[12]^2⟨14⟩⟨36⟩[45]⟨12⟩-89/32[12]^2[25]⟨12⟩^2⟨36⟩-47/16⟨34⟩[12]⟨36⟩[45]⟨12⟩[23]-137/16[12]⟨14⟩⟨36⟩[25][14]⟨12⟩-33/16[12]⟨23⟩⟨36⟩[25]⟨12⟩[23]-31/16[12]⟨36⟩[25]⟨12⟩[24]⟨24⟩-131/32[12]⟨14⟩⟨36⟩[45][24]⟨24⟩-5/32⟨14⟩⟨36⟩[14][25][24]⟨24⟩+53/32[25][24]^2⟨36⟩⟨24⟩^2+31/16⟨23⟩[23]⟨36⟩[25][24]⟨24⟩-7/16⟨23⟩^2[23]⟨46⟩[25][24]-7/8⟨23⟩⟨46⟩[25][24]^2⟨24⟩+69/16[12]⟨23⟩⟨46⟩[25]⟨12⟩[24]-149/16[13]⟨34⟩⟨14⟩⟨36⟩[45][24]+13/4⟨34⟩[12]⟨46⟩[45]⟨13⟩[34]+13/4[35]⟨34⟩[12]⟨36⟩⟨13⟩[34]-3/16⟨34⟩⟨36⟩[23][45][13]⟨13⟩-15/4⟨34⟩⟨14⟩⟨46⟩[45][14][24]+103/16[35]⟨34⟩⟨14⟩⟨36⟩[14][24]+95/32[35][12]⟨14⟩⟨36⟩[14]⟨13⟩+7/32[12]⟨14⟩[15]⟨16⟩[14]⟨13⟩+3⟨14⟩⟨46⟩[25][14]^2⟨13⟩+147/16[12]⟨23⟩⟨46⟩[45][23]⟨13⟩-59/32[12]^2⟨46⟩[45]⟨12⟩⟨13⟩-139/16[12]^2[25]⟨12⟩⟨26⟩⟨13⟩-91/16[12]⟨36⟩[25]⟨12⟩[13]⟨13⟩+41/32[25][13]^2⟨13⟩^2⟨36⟩-61/32⟨46⟩[14][25][13]⟨13⟩^2+255/32[12][25]⟨26⟩[13]⟨13⟩^2+23/32[35][12]⟨36⟩[13]⟨13⟩^2+59/32⟨34⟩⟨46⟩[45][24]^2⟨24⟩+7/4[12]⟨46⟩[45][24]⟨13⟩⟨24⟩-91/32⟨46⟩[25][14][24]⟨13⟩⟨24⟩+59/32[12]⟨46⟩[25][14]⟨12⟩⟨13⟩+5/2[35][12]^2⟨36⟩⟨12⟩⟨13⟩+197/32[12]⟨46⟩[45][13]⟨13⟩^2+85/32[13]⟨34⟩⟨46⟩[45][24]⟨13⟩-1/16[13]⟨23⟩⟨46⟩[25][24]⟨13⟩-11/2[35][12]⟨23⟩⟨46⟩[24]⟨13⟩-29/8[35]⟨34⟩⟨23⟩⟨46⟩[24]^2+17/4[35]⟨34⟩⟨46⟩[14][24]⟨13⟩-4⟨34⟩^2⟨46⟩[45][24][34]+151/32[35]⟨34⟩^2⟨36⟩[24][34]+3/2⟨34⟩[12]⟨46⟩[45]⟨12⟩[24]-19/4[13]⟨34⟩⟨36⟩[25]⟨12⟩[24]+91/16[35][13]⟨34⟩⟨36⟩[24]⟨13⟩+157/16⟨34⟩[23]⟨36⟩[45][24]⟨24⟩-125/16[12]^2⟨26⟩⟨13⟩^2[35]+5/2[12]⟨23⟩[25]⟨26⟩[23]⟨13⟩-189/16[12][25]⟨26⟩[24]⟨13⟩⟨24⟩-3/2⟨23⟩[23]⟨36⟩[25][13]⟨13⟩}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2⟨46⟩[45]⟨13⟩+4⟨13⟩[15]⟨16⟩+47/8[25]⟨12⟩⟨36⟩}{⟨12⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{4[12]⟨16⟩⟨36⟩}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-4[23]⟨36⟩^2}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-4[45]⟨34⟩[25]}{[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{4⟨23⟩[25]^2}{[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})(33/32⟨34⟩⟨23⟩⟨36⟩[24][25][23]-23/16[12]⟨23⟩⟨46⟩[25][24]⟨13⟩-1/8[12]⟨36⟩[25][13]⟨13⟩^2+131/32[12]⟨46⟩[14][25]⟨13⟩^2-23/128[12]^2⟨26⟩[25]⟨13⟩^2-131/32⟨46⟩[12]^2[45]⟨13⟩^2+249/128[12]^2⟨13⟩^2[35]⟨36⟩-211/64[12]^2⟨14⟩⟨36⟩[45]⟨13⟩+3/4[12]⟨14⟩⟨36⟩[25][14]⟨13⟩-215/128⟨34⟩[12]⟨14⟩⟨36⟩[45][24]-111/128⟨34⟩⟨14⟩⟨36⟩[25][14][24]-905/128⟨34⟩[12]⟨46⟩[45][24]⟨13⟩+37/32[12]^2⟨36⟩[25]⟨12⟩⟨13⟩-23/16⟨34⟩⟨36⟩[25][24]^2⟨24⟩+37/32⟨34⟩[12]⟨36⟩[25]⟨12⟩[24]+37/16[35]⟨34⟩[12]⟨36⟩[24]⟨13⟩+731/128⟨34⟩⟨46⟩[25][14][24]⟨13⟩+33/32[12]⟨23⟩⟨36⟩[25][23]⟨13⟩-381/128⟨46⟩[45]⟨34⟩^2[24]^2-5/4[35]⟨34⟩^2[24]^2⟨36⟩-1/8[13]⟨34⟩⟨36⟩[25][24]⟨13⟩)}{⟨1|2+3|4]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨13⟩(1/2[35]⟨34⟩[24]^2⟨36⟩+3/2⟨46⟩[45]⟨34⟩[24]^2-1/2⟨46⟩[25][14][24]⟨13⟩+1/2[12]⟨16⟩[25][14]⟨13⟩+1/2[25][24]^2⟨36⟩⟨24⟩+1/2⟨14⟩⟨36⟩[14][25][24]+1/2[35][12]⟨36⟩[24]⟨13⟩+1[12]⟨46⟩[45][24]⟨13⟩+1/2[12][25]⟨26⟩[24]⟨13⟩)}{Δ_{14|23|56}⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{2[24]⟨13⟩^2[15]⟨16⟩}{⟨12⟩⟨14⟩[14]⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{34/3[12]⟨1|2+3|5]⟨13⟩^2[15]}{⟨12⟩[56]⟨1|2+3|1]^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{6[12]⟨13⟩^2[15]⟨16⟩}{⟨12⟩⟨14⟩[14]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{4[12]⟨13⟩^2[15]⟨16⟩}{⟨12⟩⟨14⟩[14]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{12[12]⟨46⟩[24]^2⟨16⟩}{[23][34]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{12[12][24]⟨16⟩⟨36⟩}{[34]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_121.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-5/4⟨34⟩⟨3|1+4|2]⟨46⟩^2[34]^2[23]⟨23⟩⟨12⟩}{⟨14⟩⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{5/4⟨46⟩^2[34][13][23]⟨23⟩⟨13⟩^2(s_{23}-s_{56})}{⟨14⟩⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{5/4[24]^2⟨46⟩⟨14⟩[14]⟨26⟩⟨24⟩(s_{13}-s_{24})}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨12⟩[24]⟨46⟩(5/4⟨26⟩[12]^3⟨12⟩^2+5/4[13][12]^2⟨36⟩⟨12⟩^2-5/4[12]⟨46⟩⟨14⟩[14]^2⟨12⟩+5/4⟨24⟩^2⟨46⟩[14][24]^2)}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{5/4[24]^2⟨46⟩⟨26⟩⟨24⟩(s_{23}-s_{14})(s_{13}-s_{24})}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{23}-s_{14})(-5/4[12]⟨46⟩[34]^2⟨23⟩⟨13⟩+5/2[12][34]⟨26⟩[23]⟨23⟩⟨13⟩-5/4[24]⟨14⟩[14][34]⟨24⟩⟨36⟩+5/4[24]^2⟨14⟩[14]⟨26⟩⟨24⟩)}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{13}-s_{24})(-15/16[25]⟨26⟩[13]^2⟨13⟩^2+5/16[13]^2⟨36⟩[35]⟨13⟩^2+15/8[12][35]⟨26⟩[13]⟨13⟩^2-5/4[12][45]⟨14⟩⟨26⟩[13]⟨13⟩-5/4[12][45]⟨14⟩^2[14]⟨26⟩-25/4[45]⟨14⟩⟨36⟩[13]^2⟨13⟩-35/8[45]⟨14⟩^2⟨36⟩[14][13]+25/8[45]⟨46⟩⟨14⟩^2[14]^2+5/2[35]⟨46⟩[14][13]⟨13⟩^2-5/8[12][45]⟨26⟩[23]⟨24⟩⟨13⟩)}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-5/2⟨34⟩[35][24]^2[13]⟨24⟩⟨36⟩⟨12⟩-15/4⟨34⟩[24][25][13]^2⟨36⟩⟨12⟩^2-5/2⟨34⟩[24]⟨46⟩[25][14][13]⟨12⟩^2+5/2[12][24]⟨46⟩[25][13]⟨23⟩⟨12⟩^2+5/12⟨26⟩[25][12]^3⟨12⟩^3+5/4[12]^2⟨46⟩[25][14]⟨12⟩^3+5/6⟨36⟩[12]^3[35]⟨12⟩^3-5/2[12]⟨46⟩⟨14⟩[25][14]^2⟨12⟩^2+25/4[45]⟨46⟩⟨14⟩^2[14]^2[13]⟨13⟩+5/2[12]^2[45]⟨46⟩⟨14⟩[14]⟨12⟩^2-5/4[45]⟨46⟩[12]^3⟨12⟩^3-15/2[12]^2[45]⟨14⟩^2[14]⟨26⟩⟨12⟩+15/2[12]⟨14⟩^2[25][14]^2⟨26⟩⟨12⟩+25/4[12][35]⟨14⟩^2[14]^2⟨26⟩⟨13⟩+5/8[12]^2[35]⟨36⟩[23]⟨23⟩⟨12⟩^2+5/2[12][25]⟨36⟩[13][23]⟨23⟩⟨12⟩^2+5/8[12]^2[25]⟨26⟩[23]⟨23⟩⟨12⟩^2-5[12][45]⟨36⟩[23]^2⟨24⟩⟨23⟩⟨12⟩+5/2⟨34⟩[45]⟨36⟩[13][23]^2⟨23⟩⟨12⟩+5/4[35]⟨46⟩[14][13]^2⟨13⟩^3-5[45]⟨14⟩⟨36⟩[13]^3⟨13⟩^2}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨24⟩[23]⟨46⟩⟨3|1+4|2](-45/8⟨24⟩⟨36⟩[34]+15/8⟨26⟩⟨24⟩[24]-15/4⟨46⟩⟨23⟩[34])}{⟨14⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{23}-s_{56})(15/4⟨46⟩[13][23]⟨23⟩⟨13⟩-15/4⟨34⟩[24]⟨46⟩[13]⟨12⟩+15/4⟨34⟩[12]⟨46⟩[34]⟨12⟩+5/4[12]⟨46⟩[23]⟨23⟩⟨12⟩+45/8⟨36⟩[23]⟨24⟩[13]⟨13⟩+15/8⟨24⟩^2⟨36⟩[23][24]-5/8[24]⟨46⟩[23]⟨24⟩⟨23⟩)}{⟨14⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(-5/2[24]⟨36⟩[13][23]⟨24⟩⟨23⟩-15/2[24]⟨46⟩[13][23]⟨23⟩^2+5/8[24]⟨46⟩⟨14⟩[14]^2⟨24⟩+35/16⟨46⟩⟨14⟩^2[14]^3+35/8⟨34⟩⟨46⟩⟨14⟩[14]^2[34]+55/16⟨34⟩^2⟨46⟩[14][34]^2-5/4⟨36⟩[13]^2[23]⟨23⟩⟨13⟩-55/16⟨46⟩[13]^2[14]⟨13⟩^2)}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{23}-s_{14})(-85/16⟨24⟩[13]⟨36⟩[24]-5⟨23⟩⟨46⟩[13][24]-245/16⟨23⟩[13]⟨36⟩[23]-15/2⟨26⟩⟨23⟩[12][23]-5/8⟨24⟩⟨46⟩[14][24]+25/4⟨34⟩⟨46⟩[14][34]+185/16⟨24⟩⟨36⟩[12][34])}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-85/48[12][24][25]⟨26⟩⟨24⟩^2+35/6[24][25][13]⟨24⟩^2⟨36⟩-5/2[24]⟨46⟩[25][14]⟨24⟩^2+415/48[12]⟨46⟩[25][13]⟨23⟩⟨12⟩-595/48[12][25][13]⟨24⟩⟨36⟩⟨12⟩-205/24[12]^2[25]⟨26⟩⟨24⟩⟨12⟩-10[12]⟨46⟩[25][14]⟨24⟩⟨12⟩+95/48[12]^2[35]⟨24⟩⟨36⟩⟨12⟩+5/12⟨46⟩[25][13]^2⟨23⟩⟨13⟩-5/8[12][35]⟨46⟩[13]⟨23⟩⟨13⟩+245/16[25]⟨36⟩[13][23]⟨24⟩⟨23⟩-65/16[25]⟨14⟩[14][13]⟨24⟩⟨36⟩-5/2[12]⟨14⟩[25][14]⟨26⟩⟨24⟩-35/12[12][25]⟨26⟩⟨24⟩[13]⟨13⟩+35/16⟨46⟩⟨14⟩[25][14]^2⟨24⟩-15/4⟨46⟩[25][14]⟨24⟩[13]⟨13⟩+185/16[12][35]⟨14⟩[14]⟨24⟩⟨36⟩-745/48[12][35][13]⟨24⟩⟨36⟩⟨13⟩-15/8[12]^2[35]⟨26⟩⟨24⟩⟨13⟩-15/4[12][35]⟨46⟩[14]⟨24⟩⟨13⟩+10[12]^2[45]⟨14⟩⟨26⟩⟨24⟩+95/8[12][45]⟨46⟩⟨14⟩[14]⟨24⟩+185/16[12][25]⟨26⟩[23]⟨24⟩⟨23⟩-25/4[12][35]⟨46⟩[23]⟨23⟩^2-5/8[12]^2[15]⟨14⟩⟨26⟩⟨12⟩+35/16[12][15]⟨14⟩^2[14]⟨26⟩+35/16⟨46⟩⟨14⟩^2[14]^2[15]+15/4[12]^2[35]⟨46⟩⟨23⟩⟨12⟩}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{5/4[56]⟨46⟩^2[14][23]⟨24⟩⟨13⟩^3}{⟨14⟩^2⟨23⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩^2⟨46⟩^2(s_{23}-s_{56})(-5/8⟨24⟩[13][24]⟨13⟩+5/8[34]⟨34⟩[12]⟨12⟩+5/4⟨34⟩⟨23⟩[23][34])}{⟨14⟩^2⟨23⟩⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-5/8⟨46⟩^2[14][13]⟨13⟩^3(s_{23}-s_{56})}{⟨14⟩⟨23⟩⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩^2(s_{23}-s_{56})(-5/8⟨34⟩⟨12⟩[24]^2-5/2⟨23⟩[24][23]⟨13⟩+5/8[12][34]⟨13⟩^2)}{⟨14⟩⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-5/8[15]⟨46⟩[14][13]⟨13⟩^3}{⟨23⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(s_{25}+s_{26}+s_{35}+s_{36})(5/8[45]⟨34⟩^2[34]+5/8⟨24⟩[25][14]⟨13⟩+5/8[45]⟨24⟩⟨34⟩[24])}{⟨23⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5/8⟨34⟩^2[35][45][14]⟨13⟩(s_{25}+s_{26}+s_{35}+s_{36})}{⟨23⟩[56]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-55/8[24]^2⟨46⟩[13]⟨23⟩⟨13⟩-145/16[24]⟨46⟩[14][13]⟨13⟩^2+25/8⟨34⟩[24]⟨36⟩[34][13]⟨13⟩-25/8⟨24⟩^2⟨36⟩[24]^3-215/8[24]^2⟨14⟩[14]⟨24⟩⟨36⟩-115/4⟨14⟩^2⟨36⟩[14]^2[24]-5⟨34⟩[24]^2⟨46⟩[34]⟨23⟩-175/8⟨34⟩[24]⟨36⟩[34][23]⟨23⟩-15/8⟨34⟩[24]^2[34]⟨24⟩⟨36⟩+5/2⟨34⟩^2⟨36⟩[34]^2[24]+75/16⟨46⟩⟨23⟩^2[23][24]^2-35/4[24]⟨14⟩⟨36⟩[14][13]⟨13⟩-5/8⟨34⟩[12][34]^2⟨36⟩⟨13⟩+165/16[12]⟨46⟩[14][34]⟨13⟩^2+15/2[12]⟨36⟩[34][13]⟨13⟩^2+25/4[12][24]⟨26⟩[13]⟨13⟩^2)}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩^2[23](-5/4[34]⟨34⟩[12]⟨12⟩-5/4⟨34⟩[13]⟨12⟩[24]+5/4⟨34⟩^2[34]^2+5/4⟨24⟩[12][34]⟨13⟩)}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[24]⟨46⟩(s_{23}-s_{14})(15/2[13]⟨36⟩⟨13⟩-185/16⟨34⟩⟨36⟩[34]+15/8⟨46⟩[14]⟨13⟩+305/16⟨14⟩⟨36⟩[14]+125/16⟨24⟩⟨36⟩[24])}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩^2[23](s_{23}-s_{14})(5/4⟨34⟩[34]+5/8[13]⟨13⟩)}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-105/16[25]⟨14⟩^2⟨36⟩[14]^2+105/16[12][45]⟨14⟩^2[14]⟨36⟩-285/16[25]⟨14⟩[14][13]⟨36⟩⟨13⟩-15/16⟨34⟩[45]⟨36⟩[23]^2⟨23⟩-425/72[12]^2[45]⟨14⟩⟨26⟩⟨13⟩-5[12][45]⟨46⟩⟨14⟩[14]⟨13⟩+1895/144⟨34⟩[12][45]⟨14⟩[34]⟨36⟩-235/48⟨34⟩^2[45][34][23]⟨36⟩-2695/144[12][45]⟨14⟩[13]⟨36⟩⟨13⟩+25/9[12]^2[45]⟨14⟩⟨36⟩⟨12⟩+515/72[25]⟨36⟩[12]^2⟨12⟩^2+1285/144⟨34⟩[12][45][23]⟨36⟩⟨12⟩-235/16[12][25]⟨14⟩[14]⟨36⟩⟨12⟩+5/16[12][25]⟨36⟩[23]⟨23⟩⟨12⟩+35/12[12][24][25]⟨24⟩⟨36⟩⟨12⟩+2785/144[12][24][45]⟨14⟩⟨24⟩⟨36⟩-95/8[25]⟨24⟩^2⟨36⟩[24]^2-25/16[24][25]⟨36⟩[23]⟨24⟩⟨23⟩+15/16[24]⟨46⟩[25][23]⟨23⟩^2+2185/144[24]^2⟨46⟩[25]⟨24⟩⟨23⟩+215/16[12][24]⟨46⟩[25]⟨23⟩⟨12⟩-1805/144⟨34⟩[24][45]⟨14⟩[13]⟨36⟩+2425/144⟨34⟩[12][45]⟨46⟩[34]⟨13⟩+1585/144⟨34⟩[45][13][23]⟨36⟩⟨13⟩-15/2⟨34⟩[24][45]⟨46⟩⟨14⟩[14]-4015/144[12][45]⟨46⟩[23]⟨23⟩⟨13⟩+1015/72[12][25][13]⟨36⟩⟨12⟩⟨13⟩-3115/144[12][25]⟨26⟩[13]⟨13⟩^2-2065/144⟨34⟩[24]^2[45]⟨46⟩⟨24⟩+145/48[12]^2[35]⟨36⟩⟨12⟩⟨13⟩-2635/144[24]⟨46⟩[25][13]⟨23⟩⟨13⟩+835/36[12][35][24]⟨46⟩⟨23⟩⟨13⟩}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-5/4⟨6|1+4|5]⟨34⟩^2[23](s_{134}-s_{124})(s_{123}-s_{234})}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩[23]⟨46⟩⟨3|1+4|2](s_{23}-s_{56})(25/16[45]⟨24⟩-5/16⟨12⟩[15])}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{25/16⟨34⟩⟨4|2+3|1][45]⟨46⟩[23]⟨13⟩(s_{23}-s_{56})}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{25/32⟨34⟩[15]⟨46⟩[23]⟨13⟩(s_{123}-s_{234})(s_{23}-s_{56})}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-15/8⟨34⟩^2⟨46⟩[25][14][23]⟨12⟩(s_{23}-s_{56})}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-15/16⟨34⟩[15]⟨3|1+4|2]⟨46⟩[14]⟨12⟩(s_{14}-s_{56})}{⟨23⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-15/16⟨34⟩⟨3|1+4|2]⟨46⟩^2[14]^2⟨12⟩(s_{25}+s_{26}+s_{35}+s_{36})}{⟨23⟩⟨56⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-15/16⟨34⟩[15][14][23]⟨24⟩⟨36⟩⟨13⟩(s_{14}-s_{56})}{⟨23⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{15/16[24]⟨4|2+3|1]⟨3|1+4|2]⟨46⟩⟨26⟩(s_{14}-s_{23})}{⟨56⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-15/32⟨3|1+4|2]⟨46⟩(s_{123}-s_{234})⟨36⟩[13](s_{14}-s_{23})}{⟨56⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨23⟩⟨3|1+4|2](s_{14}-s_{23})(15/16⟨46⟩[13][24]+15/16[13]⟨36⟩[23]+15/16⟨26⟩[12][23])}{⟨56⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨4|2+3|1]⟨3|1+4|2](295/32[12]⟨16⟩⟨12⟩[15]-355/32⟨14⟩⟨16⟩[14][15]-35/16[45]⟨46⟩[13]⟨13⟩-1235/64[35]⟨46⟩[14]⟨13⟩-355/32[45][13]⟨14⟩⟨36⟩-2195/64[13]⟨36⟩[35]⟨13⟩+175/16⟨34⟩⟨36⟩[35][34]-675/32[25][13]⟨36⟩⟨12⟩-1615/64⟨46⟩⟨23⟩[35][24]-985/64[45]⟨24⟩⟨46⟩[24])}{Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨3|1+4|2](s_{123}-s_{234})(-5/4⟨23⟩[12][35]+275/64⟨13⟩[13][15])}{Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩[45]⟨4|2+3|1](s_{134}-s_{124})(235/32⟨14⟩[12]+295/32⟨34⟩[23])}{Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-415/64⟨34⟩^3[35][24]⟨36⟩[34][13]+15/64⟨34⟩^3[35][24]⟨46⟩[14][34]-435/32⟨34⟩^3[24][45]⟨46⟩[34][13]-15/8⟨34⟩[12][35]⟨23⟩^2[23]^2⟨36⟩-15/8⟨34⟩[12]^2[35]⟨23⟩[23]⟨36⟩⟨12⟩+655/64⟨34⟩^2[45]⟨23⟩[13][23]^2⟨36⟩-15/8⟨34⟩[12][45]⟨23⟩[23]^2⟨24⟩⟨36⟩+305/32[12]^2[45][23]⟨24⟩^2⟨36⟩⟨13⟩-5/16[12]^2[45]⟨46⟩⟨24⟩[13]⟨13⟩^2-125/16[12][24]^2[25]⟨24⟩^3⟨36⟩+435/32[12][24]^2⟨46⟩[25]⟨24⟩^2⟨23⟩-75/4⟨34⟩[24]^2[25][13]⟨24⟩^2⟨36⟩+655/64[12]^2[25]⟨36⟩[23]⟨24⟩⟨23⟩⟨12⟩+125/32[12]^2[24][25]⟨24⟩^2⟨36⟩⟨12⟩-145/16[12][24][25][13]⟨24⟩^2⟨36⟩⟨13⟩+735/32[12]⟨46⟩[25][13]^2⟨23⟩⟨13⟩^2-35/4[12]^2⟨46⟩[25][13]⟨23⟩⟨12⟩⟨13⟩-15/8[12]^3⟨46⟩[25]⟨23⟩⟨12⟩^2-755/64[12]^2[35]⟨46⟩⟨23⟩[13]⟨13⟩^2-215/32[12]^2[35][24]⟨46⟩⟨24⟩⟨23⟩⟨13⟩+775/64[12]^2[35]⟨36⟩[23]⟨24⟩⟨23⟩⟨13⟩-125/64[12]^2[45]⟨46⟩[23]⟨24⟩⟨23⟩⟨13⟩-45/8⟨34⟩[12]^2[45][23]⟨24⟩⟨36⟩⟨12⟩-15/2[12]^3[45]⟨14⟩⟨24⟩⟨36⟩⟨12⟩-805/64[12]^3[45]⟨46⟩⟨24⟩⟨12⟩⟨13⟩+25/32[12]^3[45]⟨14⟩⟨26⟩⟨24⟩⟨13⟩+245/32[12]⟨14⟩⟨36⟩[14][25]⟨24⟩[13]⟨13⟩-25/32[12]^2[25]⟨14⟩[14]⟨26⟩⟨24⟩⟨13⟩-35/16[12]⟨46⟩[25][14]⟨24⟩[13]⟨13⟩^2-175/16[12]^2[25]⟨26⟩⟨24⟩[13]⟨13⟩^2+15/2[12]^2⟨14⟩[25][14]⟨24⟩⟨36⟩⟨12⟩-185/32[12]^2⟨46⟩[25][14]⟨24⟩⟨12⟩⟨13⟩-415/64[12]^2[25]⟨36⟩⟨24⟩[13]⟨12⟩⟨13⟩-205/32[12]^2[45]⟨14⟩[13]⟨24⟩⟨36⟩⟨13⟩-5/4[12]^2[35]⟨14⟩[14]⟨24⟩⟨36⟩⟨13⟩+255/64[12]^2[35]⟨46⟩[14]⟨24⟩⟨13⟩^2-55/32[12][15]⟨14⟩[13]^2⟨36⟩⟨13⟩^2+25/64[12]^2[15]⟨14⟩⟨26⟩[13]⟨13⟩^2+15/8[12]^3[15]⟨14⟩⟨36⟩⟨12⟩^2+185/64⟨34⟩[12]^2⟨46⟩[25][14]⟨12⟩^2-65/64⟨34⟩[12]^3[45]⟨46⟩⟨12⟩^2-35/8⟨34⟩[12]^2[35]⟨46⟩[14]⟨12⟩⟨13⟩-25/8⟨34⟩[12]^2[35]⟨46⟩[34]⟨23⟩⟨13⟩-15/8[12]⟨46⟩[25][13][23]⟨23⟩^2⟨13⟩}{Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨3|1+4|2](-5/4⟨34⟩⟨46⟩[14]⟨12⟩+5/4⟨34⟩[13]⟨36⟩⟨12⟩-5/4⟨24⟩^2⟨36⟩[24])}{⟨14⟩⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{23}-s_{56})(5/4⟨24⟩⟨36⟩[12]⟨13⟩-5/4⟨34⟩⟨46⟩[14]⟨13⟩+5/2⟨34⟩[13]⟨36⟩⟨13⟩+5/4⟨34⟩^2⟨36⟩[34])}{⟨14⟩⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨3|1+4|2](-15/8⟨46⟩⟨23⟩[23]-35/8⟨24⟩⟨46⟩[24]-45/8⟨46⟩[12]⟨12⟩-5⟨34⟩⟨46⟩[34]-25/4⟨24⟩⟨36⟩[23])}{⟨14⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{23}-s_{56})(-5/2⟨34⟩⟨46⟩[24]+5/2⟨34⟩⟨36⟩[23]-5/8⟨46⟩[12]⟨13⟩)}{⟨14⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{25/8[45]⟨34⟩^2[13]⟨36⟩-15/4[35]⟨34⟩^2⟨36⟩[14]+5/2⟨34⟩[12][45]⟨24⟩⟨36⟩-15/8[12][15]⟨24⟩⟨36⟩⟨13⟩-5/2⟨34⟩[25][14]⟨24⟩⟨36⟩-5/4⟨34⟩[15]⟨46⟩[14]⟨13⟩}{⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(-5/8⟨34⟩[24]⟨36⟩⟨24⟩[13]+5/8⟨24⟩⟨36⟩[12]^2⟨12⟩+15/8⟨34⟩[12]⟨46⟩[14]⟨12⟩-15/8⟨34⟩^2⟨46⟩[14][34])}{⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5/8[35][45]⟨34⟩^3[14]}{⟨23⟩[56]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{15/8⟨34⟩⟨36⟩[15](s_{25}+s_{26}+s_{35}+s_{36})}{⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩⟨13⟩⟨46⟩⟨3|1+4|2](5/4⟨34⟩[34]+5/4⟨24⟩[24])}{⟨14⟩⟨23⟩⟨56⟩Δ_{14|23|56}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩^2⟨34⟩(5/8⟨24⟩[24]^2+5/8⟨34⟩[34][24]+5/8[13][24]⟨13⟩-5/8[12][34]⟨13⟩)}{⟨23⟩⟨56⟩Δ_{14|23|56}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-5/8⟨34⟩⟨36⟩^2[24](s_{25}+s_{26}+s_{35}+s_{36})}{⟨23⟩⟨56⟩Δ_{14|23|56}⟨1|2+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{10[25]^2⟨23⟩^2⟨1|2+3|1]}{⟨12⟩[56]⟨2|1+3|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{10⟨1|2+3|1][45]^2⟨23⟩[12]}{[34][56]⟨2|1+3|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[25](5[23]^2⟨23⟩^3[35][24]+55/3[12][35][34][23]⟨23⟩^2⟨13⟩+5[12][45][23]^2⟨23⟩^2⟨12⟩-85/3[12]^2[45][13]⟨12⟩^2⟨13⟩+85/3[12]^2[35][14]⟨12⟩^2⟨13⟩-10[12][35][34]⟨23⟩[13]⟨13⟩^2-20/3[12][45][13]^2⟨12⟩⟨13⟩^2+20/3[12][35][14][13]⟨12⟩⟨13⟩^2)}{⟨12⟩⟨13⟩[13][23][34][56]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-10[45]⟨1|2+3|1][12]^2[35]}{[13][23][34][56]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨46⟩(10[25]⟨12⟩^3[12]^2⟨23⟩-5[45]⟨12⟩^2⟨24⟩⟨13⟩[12]^2-25/2[45][13]⟨12⟩^2⟨13⟩⟨34⟩[12]-25/2[45][13]^2⟨12⟩⟨13⟩^2⟨34⟩+5⟨13⟩⟨12⟩^3[12]^2[15]-5[35][14]⟨12⟩^2⟨13⟩⟨34⟩[12]+25/2⟨13⟩^3[13]^2[45]⟨24⟩+15/2[45][13]⟨12⟩⟨24⟩⟨13⟩^2[12]+776/9⟨13⟩^3[13]^2⟨12⟩[15]+55/6[13]⟨12⟩^2[15]⟨13⟩^2[12]-5[35][14][13]⟨12⟩⟨13⟩^2⟨34⟩-25/12[35]⟨13⟩^3[13]^2⟨23⟩-335/12[35][13]⟨12⟩⟨13⟩^2[12]⟨23⟩+5/6[35]⟨12⟩^2⟨13⟩[12]^2⟨23⟩+3869/36[13]^2⟨12⟩[25]⟨13⟩^2⟨23⟩+35/4[13]⟨12⟩^2[25]⟨13⟩[12]⟨23⟩+25/2[45][13]⟨24⟩[23]⟨13⟩^2⟨23⟩+95/6[35][13][23]⟨13⟩^2⟨23⟩^2+25/4[23]^2⟨13⟩[35]⟨23⟩^3-25/2[45][13]⟨12⟩[23]⟨13⟩⟨34⟩⟨23⟩+25/12[35]⟨12⟩[23]⟨13⟩[12]⟨23⟩^2+395/12[13]⟨12⟩[25][23]⟨13⟩⟨23⟩^2-5[45]⟨12⟩⟨24⟩[23]⟨13⟩[12]⟨23⟩+5[35]⟨12⟩[34]⟨13⟩⟨34⟩[12]⟨23⟩-5[35][24][13]⟨12⟩⟨13⟩⟨34⟩⟨23⟩)}{⟨12⟩^2⟨13⟩[13]^2⟨23⟩[23]⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-5/3[12]⟨46⟩⟨24⟩⟨1|2+3|5]⟨13⟩^2}{⟨12⟩^2⟨14⟩⟨23⟩[23]⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-5/9⟨34⟩⟨46⟩^2⟨13⟩^2}{⟨12⟩⟨14⟩^2⟨23⟩⟨56⟩s_{123}}+\\
\scriptscriptstyle\frac{-15/2⟨26⟩(s_{13}-s_{24})[35]⟨4|2+3|1](s_{134}-s_{124})}{Δ_{14|23|56}⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{30⟨26⟩⟨24⟩[12][35]}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩(5/3[12]⟨46⟩⟨14⟩[34]⟨12⟩⟨13⟩+5/2[24]⟨14⟩[23]⟨24⟩⟨36⟩⟨12⟩+10/3⟨34⟩[24]⟨46⟩⟨14⟩[34]⟨12⟩-5/2[24]⟨46⟩[23]⟨24⟩⟨12⟩⟨13⟩+5/2⟨34⟩[24]⟨46⟩[23]⟨12⟩^2-5[12]⟨46⟩[23]⟨12⟩^2⟨13⟩+5/2[12]⟨14⟩⟨26⟩[23]⟨12⟩⟨13⟩-5/6⟨34⟩⟨14⟩[34][23]⟨36⟩⟨12⟩+5/3⟨34⟩⟨14⟩^2⟨36⟩[34]^2+5/6[12]⟨14⟩[23]⟨36⟩⟨12⟩^2-5/3⟨14⟩[12]^2⟨12⟩^2⟨16⟩)}{⟨12⟩⟨14⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35][12]⟨12⟩⟨13⟩(-5⟨34⟩[35]-5⟨24⟩[25])}{⟨14⟩[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-5⟨46⟩⟨16⟩[14][13]⟨13⟩}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨14⟩⟨24⟩[45](-5[25][14]+5[45][12])}{[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-25/4[35]⟨4|2+3|1]⟨3|1+4|2](s_{24}-s_{13})⟨26⟩(s_{124}-s_{134})}{Δ_{14|23|56}^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(-5⟨24⟩⟨14⟩^2⟨36⟩[34]-40⟨26⟩⟨14⟩^2⟨24⟩[24]+5/4⟨26⟩⟨14⟩^2[12]⟨12⟩-25⟨26⟩⟨14⟩^3[14]+55/4⟨46⟩[23]⟨24⟩⟨12⟩⟨13⟩-5/4⟨46⟩⟨14⟩[13]⟨12⟩⟨13⟩+40⟨14⟩⟨26⟩[23]⟨24⟩⟨13⟩+20⟨26⟩⟨14⟩^2[13]⟨13⟩+35⟨46⟩⟨14⟩^2[14]⟨12⟩+35/4⟨34⟩⟨46⟩⟨14⟩[34]⟨12⟩-35/4⟨34⟩⟨46⟩[23]⟨12⟩^2-125/6⟨46⟩⟨14⟩[12]⟨12⟩^2+115/4[24]⟨46⟩⟨14⟩⟨24⟩⟨12⟩-95/4⟨14⟩[23]⟨24⟩⟨36⟩⟨12⟩)}{⟨12⟩^2⟨14⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](-20⟨24⟩^2[35]⟨13⟩^2+115/4⟨34⟩[35]⟨24⟩⟨12⟩⟨13⟩-35/4⟨34⟩^2[35]⟨12⟩^2+5[45]⟨24⟩^2⟨14⟩⟨13⟩+35/4⟨34⟩[45]⟨14⟩⟨24⟩⟨12⟩)}{⟨12⟩^2⟨14⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(20[13]^2⟨36⟩⟨12⟩^2[24]+15⟨26⟩⟨12⟩^2[12]^2[34]-20[12][34]⟨26⟩[13]⟨12⟩⟨13⟩+20[24]⟨46⟩[34][13]⟨23⟩⟨12⟩-15[34]⟨26⟩⟨24⟩^2[24]^2+20[24][34]⟨26⟩[23]⟨24⟩⟨23⟩)}{⟨12⟩^2[14][34]⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩^2[45]^2(15⟨24⟩[24]-5⟨23⟩[23])}{⟨12⟩^2[14][56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{25[45]^2⟨24⟩^2⟨14⟩}{⟨12⟩^2[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(-5⟨24⟩⟨36⟩[23]⟨12⟩-15⟨46⟩⟨24⟩[34]⟨13⟩+60⟨24⟩⟨14⟩⟨36⟩[34]-35⟨46⟩⟨14⟩[14]⟨12⟩)}{⟨12⟩⟨14⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](20[13]⟨23⟩^2[35][24]-15[12][45][14]⟨24⟩⟨12⟩+20[12][35][14]⟨23⟩⟨12⟩)}{⟨12⟩[14][34][56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨16⟩(-5/2⟨34⟩⟨46⟩[34]^2-5⟨24⟩⟨46⟩[34][24]+5/2⟨24⟩⟨36⟩[23][34]-5⟨46⟩⟨14⟩[14][34]+5/2[13]^2⟨16⟩⟨13⟩-5/2⟨26⟩⟨23⟩[23]^2)}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-5[24][25]⟨26⟩[13]^2⟨12⟩⟨13⟩+5[12][35][24]⟨26⟩[13]⟨12⟩⟨13⟩-5[24]^2[45]⟨14⟩⟨26⟩⟨24⟩[13]+5[35][24]^2⟨14⟩[14]⟨26⟩⟨24⟩+5[24][25]⟨14⟩[14]⟨26⟩[13]⟨12⟩+5[24][45]⟨46⟩[13]^2⟨12⟩⟨13⟩-5[24][25]⟨23⟩⟨26⟩[23][13]⟨12⟩+5[12]^2[45]⟨26⟩[23]⟨12⟩^2+5[12][45]⟨26⟩[23][13]⟨12⟩⟨13⟩+5[45]⟨36⟩[23][13]^2⟨12⟩⟨13⟩+5[12][45]⟨46⟩[34]^2⟨24⟩⟨13⟩-5[12]^2[45]⟨14⟩[34]⟨26⟩⟨12⟩}{⟨12⟩[23][34]⟨56⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-75/4[12]^2[35]⟨14⟩[34]⟨26⟩⟨24⟩⟨13⟩^2-5/2[12]^2[35]⟨14⟩^2[14]⟨26⟩⟨12⟩⟨13⟩-1295/18⟨14⟩^4⟨26⟩[25][14]^3+1295/18[12][45]⟨14⟩^4[14]^2⟨26⟩+5/2[12]^2[35]⟨14⟩^2[14]⟨36⟩⟨12⟩^2-5/2[12]^3[35]⟨14⟩⟨26⟩⟨12⟩^2⟨13⟩-1295/18[35]⟨46⟩⟨14⟩^3[14]^3⟨13⟩-755/18[35]⟨14⟩^3⟨36⟩[14]^2[13]⟨13⟩-30[45]⟨14⟩^3⟨36⟩[14][13]^2⟨13⟩-30⟨34⟩[35]⟨46⟩⟨14⟩[14][34][13]⟨13⟩^2+755/18[35]⟨46⟩⟨14⟩^2[14]^2[13]⟨13⟩^2-1565/18[35]⟨46⟩⟨14⟩[14][13]^2⟨13⟩^3+1565/18[35]⟨14⟩^2⟨36⟩[14][13]^2⟨13⟩^2-1055/36[35]⟨14⟩⟨36⟩[13]^3⟨13⟩^3+35⟨46⟩[13]^3[35]⟨13⟩^4-15[45]⟨14⟩^2⟨36⟩[13]^3⟨13⟩^2+30[45]⟨46⟩⟨14⟩^2[14][13]^2⟨13⟩^2+115/36⟨34⟩[35]⟨14⟩⟨36⟩[34][13]^2⟨13⟩^2+30⟨34⟩[35]⟨14⟩^2⟨36⟩[14][34][13]⟨13⟩+5/2⟨34⟩[45]⟨14⟩^2⟨36⟩[34][13]^2⟨13⟩+30⟨34⟩[45]⟨46⟩⟨14⟩^2[14][34][13]⟨13⟩+2545/36[45]⟨36⟩[23]^2⟨24⟩^2[13]⟨13⟩^2-15/4[12][45]⟨26⟩[23]^2⟨24⟩^2⟨13⟩^2+925/36[24][45]⟨46⟩[23]⟨24⟩^2[13]⟨13⟩^2-1295/18[12][45]⟨14⟩^3[14]⟨26⟩[13]⟨13⟩-55/2[12][35]⟨14⟩^2[14]⟨26⟩[13]⟨13⟩^2+895/9[12][45]⟨14⟩^2⟨26⟩[13]^2⟨13⟩^2-2905/36[12][35]⟨14⟩⟨26⟩[13]^2⟨13⟩^3-1375/12[25]⟨36⟩[23]⟨24⟩[13]^2⟨12⟩⟨13⟩^2-1885/36[12][35]⟨36⟩[23]⟨24⟩[13]⟨12⟩⟨13⟩^2-15/4[12][25]⟨26⟩[23]⟨24⟩[13]⟨12⟩⟨13⟩^2+1385/36⟨34⟩[25]⟨36⟩[23][13]^2⟨12⟩^2⟨13⟩+965/18⟨34⟩[12][35]⟨36⟩[23][13]⟨12⟩^2⟨13⟩+1075/36⟨34⟩[12][45]⟨14⟩⟨36⟩[23][13]⟨12⟩^2+65/2⟨34⟩[12][45]⟨46⟩[23][13]⟨12⟩^2⟨13⟩+365/18⟨34⟩[45]⟨14⟩⟨36⟩[23][13]^2⟨12⟩⟨13⟩+1255/36⟨34⟩[12][25]⟨36⟩[23][13]⟨12⟩^3-5/2⟨34⟩[12]^2[35][23]⟨36⟩⟨12⟩^3-805/36⟨34⟩[35]⟨36⟩[23][13]^2⟨12⟩⟨13⟩^2-5/2⟨34⟩[12]^2[45]⟨46⟩[23]⟨12⟩^3-395/18⟨34⟩[45]⟨46⟩[23][13]^2⟨12⟩⟨13⟩^2-15/4⟨34⟩^2[24][45]⟨46⟩[23][13]⟨12⟩^2+655/36⟨34⟩^2[35][24]⟨36⟩[23][13]⟨12⟩^2+1295/18[25]⟨26⟩[23]⟨24⟩[13]^2⟨13⟩^3-440/9[45]⟨14⟩⟨36⟩[23]⟨24⟩[13]^2⟨13⟩^2+2215/36[12][35]⟨14⟩⟨36⟩[13]^2⟨12⟩⟨13⟩^2-65/4[12]^2[35]⟨14⟩⟨36⟩[13]⟨12⟩^2⟨13⟩-30[12][35]⟨14⟩^2⟨36⟩[14][13]⟨12⟩⟨13⟩+5/2[12]^3[35]⟨14⟩⟨36⟩⟨12⟩^3+15[12]^2[45]⟨14⟩^2⟨36⟩[13]⟨12⟩^2+5[12]^2[35][23]⟨24⟩⟨36⟩⟨12⟩^2⟨13⟩-1075/36[12][25]⟨36⟩[23]⟨24⟩[13]⟨12⟩^2⟨13⟩-25/2[12][25]⟨14⟩^2[14]⟨36⟩[13]⟨12⟩^2-25/6⟨34⟩^2[45]⟨14⟩⟨36⟩[34][23][13]⟨12⟩+5/2[12]^3[45]⟨14⟩^2⟨26⟩⟨12⟩^2+5/2[12]^2[15]⟨14⟩^2⟨16⟩[14]⟨12⟩^2+5/2[12]^2[45]⟨46⟩⟨14⟩^2[14]⟨12⟩^2-5/2⟨34⟩[12][45]⟨14⟩^2[34]^2⟨24⟩⟨36⟩+45[12][35]⟨46⟩⟨14⟩[14][13]⟨12⟩⟨13⟩^2+365/36[12][25]⟨14⟩⟨36⟩[13]^2⟨12⟩^2⟨13⟩+5/2[12]^2⟨46⟩[25][13]⟨12⟩^3⟨13⟩-65/2[12]⟨46⟩[25][13]^2⟨12⟩^2⟨13⟩^2+25/36⟨34⟩[12][35]⟨14⟩⟨36⟩[34][13]⟨12⟩⟨13⟩-5/2[12]^2[35]⟨26⟩[23]⟨24⟩⟨12⟩⟨13⟩^2-5/4[35]⟨46⟩⟨23⟩[23][13]^2⟨13⟩^3+665/18[12][35]⟨46⟩⟨23⟩[23][13]⟨12⟩⟨13⟩^2-5/2[12]^2[35]⟨46⟩[23]⟨23⟩⟨12⟩^2⟨13⟩-1135/36⟨34⟩^2[45]⟨36⟩[23]^2[13]⟨12⟩^2+1285/36⟨34⟩[25]⟨23⟩[13][23]^2⟨36⟩⟨12⟩^2+355/9⟨34⟩[45]⟨46⟩⟨23⟩[23]^2[13]⟨12⟩⟨13⟩+1285/36⟨34⟩[35]⟨23⟩[13][23]^2⟨36⟩⟨12⟩⟨13⟩-1285/36⟨46⟩[25][13][23]^2⟨23⟩^2⟨12⟩⟨13⟩}{⟨12⟩[13]⟨14⟩⟨23⟩[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]^2[45]⟨12⟩(5/2⟨26⟩[12]+5/2[13]⟨36⟩)}{[13][14]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5/2⟨34⟩⟨46⟩^2[34]⟨13⟩^2}{⟨14⟩^2⟨23⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5/2[24]^2[12]⟨12⟩[15]^2}{[14]^2[23][56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{175/128⟨6|1+4|5]⟨4|2+3|1]⟨3|1+4|2](s_{134}-s_{124})(s_{123}-s_{234})(s_{25}+s_{26}+s_{35}+s_{36})}{Δ_{14|23|56}^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩^2[35]⟨46⟩⟨24⟩(35[13]⟨13⟩+105/4⟨23⟩[23])}{⟨12⟩^2⟨14⟩⟨23⟩[23]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-45/2[45]⟨46⟩[34]⟨23⟩^2[23][13]⟨13⟩+25[45]⟨46⟩[34]⟨23⟩[13]^2⟨13⟩^2+25[35]⟨36⟩[34][13]^2⟨23⟩⟨13⟩^2+25[12][35][34]⟨23⟩⟨26⟩[13]⟨13⟩^2-5/2[45]⟨23⟩⟨26⟩[23][13]^2⟨13⟩^2-25[45]⟨26⟩[13]^3⟨13⟩^3+25[35][14]⟨26⟩[13]^2⟨13⟩^3-5/2[35][24][14]⟨26⟩⟨24⟩[13]⟨13⟩^2+5/2[24][45]⟨23⟩⟨26⟩[23]⟨24⟩[13]⟨13⟩+45/2[45]⟨23⟩^2⟨26⟩[23]^2[13]⟨13⟩+20[35][24]⟨26⟩[23]^2⟨23⟩^3-45/2[35]⟨36⟩[34][13][23]⟨23⟩^2⟨13⟩-45/2[12][35][34]⟨26⟩[23]⟨23⟩^2⟨13⟩}{⟨12⟩^2[14]⟨23⟩[23][34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-5⟨34⟩⟨46⟩[25]⟨14⟩[14][13]⟨12⟩+1385/18⟨34⟩[25]⟨14⟩⟨36⟩[13]^2⟨12⟩+1295/18⟨46⟩⟨14⟩^3[14]^2[15]+2635/36[15]⟨14⟩^3⟨36⟩[14][13]+15/2[12]^2[15]⟨46⟩⟨14⟩⟨12⟩^2+170/9[12][15]⟨46⟩⟨14⟩[13]⟨12⟩⟨13⟩-5[12]^2[15]⟨14⟩^2⟨26⟩⟨12⟩+15/4[12][45]⟨14⟩^2⟨36⟩⟨24⟩[13]-5/2[12][35]⟨14⟩^2[14]⟨24⟩⟨36⟩+5/4⟨34⟩[45]⟨46⟩⟨14⟩^2[14][13]-5/2⟨34⟩[45]⟨14⟩^2⟨36⟩[13]^2+5/4⟨34⟩[35]⟨14⟩^2⟨36⟩[14][13]-15/2[12]^2[45]⟨46⟩⟨14⟩⟨24⟩⟨12⟩-15/2[12]^2[25]⟨14⟩⟨26⟩⟨24⟩⟨12⟩-10[12][25]⟨14⟩⟨36⟩⟨24⟩[13]⟨12⟩-1735/36[15]⟨14⟩^2⟨36⟩[13]^2⟨13⟩-5/4[15]⟨46⟩⟨14⟩^2[14][13]⟨13⟩-80/9[12][15]⟨14⟩^2⟨26⟩[13]⟨13⟩+1195/36[15]⟨46⟩⟨14⟩[13]^2⟨13⟩^2-395/18⟨46⟩[25]⟨24⟩[13]^2⟨13⟩^2-140/9[12][35]⟨46⟩⟨24⟩[13]⟨13⟩^2-45/4⟨34⟩[12][45]⟨46⟩⟨14⟩[13]⟨12⟩-985/9⟨34⟩[12][35]⟨14⟩⟨36⟩[13]⟨12⟩-170/9[12][25]⟨14⟩⟨26⟩⟨24⟩[13]⟨13⟩-1825/36[25]⟨14⟩⟨36⟩⟨24⟩[13]^2⟨13⟩-95/36[12][45]⟨46⟩⟨14⟩⟨24⟩[13]⟨13⟩-15/2[12]^2[35]⟨14⟩⟨26⟩⟨24⟩⟨13⟩+30⟨34⟩[35]⟨46⟩⟨14⟩[14][13]⟨13⟩-655/18⟨34⟩[35]⟨14⟩⟨36⟩[13]^2⟨13⟩-1195/36⟨34⟩[45]⟨46⟩⟨14⟩[13]^2⟨13⟩-5⟨34⟩[12]^2[35]⟨46⟩⟨12⟩^2+15/2[12]^2[35]⟨46⟩⟨24⟩⟨12⟩⟨13⟩+55/4⟨34⟩[12][35]⟨46⟩[13]⟨12⟩⟨13⟩-10[12][35][24]⟨14⟩⟨24⟩^2⟨36⟩-5/4[24][25]⟨14⟩⟨36⟩⟨24⟩^2[13]+20⟨34⟩[12][35][24]⟨46⟩⟨24⟩⟨12⟩+95/4⟨34⟩⟨46⟩[25]⟨23⟩[23][13]⟨12⟩+1375/36⟨34⟩[25]⟨36⟩[23]⟨24⟩[13]⟨12⟩-25/4⟨34⟩[24]⟨46⟩[25]⟨24⟩[13]⟨12⟩-25/4⟨34⟩[35][24]⟨46⟩⟨14⟩[14]⟨24⟩-20[12][35][24]⟨46⟩⟨24⟩^2⟨13⟩+45/4⟨34⟩[35][24]⟨46⟩⟨24⟩[13]⟨13⟩+25/4[24]⟨46⟩[25]⟨24⟩^2[13]⟨13⟩-35/2[12][35]⟨46⟩[23]⟨24⟩⟨23⟩⟨13⟩-75⟨34⟩[35]⟨36⟩[23]⟨24⟩[13]⟨13⟩-10⟨34⟩[35]⟨46⟩⟨23⟩[23][13]⟨13⟩-845/18⟨46⟩[25]⟨23⟩[23]⟨24⟩[13]⟨13⟩+335/6⟨34⟩^2[35]⟨36⟩[23][13]⟨12⟩+15/4⟨34⟩[12][35][23]⟨24⟩⟨36⟩⟨12⟩+95/4⟨34⟩[12][35]⟨46⟩[23]⟨23⟩⟨12⟩+10⟨34⟩[45]⟨46⟩[23]^2⟨24⟩⟨23⟩-10⟨46⟩[25][23]^2⟨24⟩⟨23⟩^2+10⟨34⟩[35]⟨23⟩[23]^2⟨24⟩⟨36⟩+10[25]⟨36⟩[23]^2⟨24⟩^2⟨23⟩}{⟨12⟩[13]⟨14⟩⟨23⟩[23]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{95/4⟨34⟩[12][45]⟨46⟩[34]^2⟨23⟩[13]-30[12]^2[45]⟨26⟩[13]^2⟨12⟩⟨13⟩+95/4[12][45]⟨26⟩[13]^3⟨13⟩^2-20[12][35][14]⟨26⟩[13]^2⟨13⟩^2+670/9[25][14]⟨26⟩[13]^3⟨13⟩^2-1295/18[25]⟨14⟩[14]^2⟨26⟩[13]^2⟨13⟩+1295/18⟨14⟩^2[25][14]^3⟨26⟩[13]+1295/18[45]⟨14⟩^2⟨36⟩[14]^2[13]^2+1295/18[45]⟨46⟩⟨14⟩^2[14]^3[13]+20[12]^2[45]⟨36⟩[13]^2⟨12⟩^2+155/36[35]⟨36⟩[14][13]^3⟨13⟩^2-1295/18[35]⟨14⟩⟨36⟩[14]^2[13]^2⟨13⟩-35/2[12][45]⟨36⟩[13]^3⟨12⟩⟨13⟩+25[45][13]^4⟨36⟩⟨13⟩^2+1565/18[35]⟨46⟩[14]^2[13]^2⟨13⟩^2-1295/18[35]⟨46⟩⟨14⟩[14]^3[13]⟨13⟩-35/2[24][45]⟨36⟩⟨24⟩[13]^3⟨13⟩-5[24][45]⟨46⟩[14]⟨24⟩[13]^2⟨13⟩-10[12][24][45]⟨26⟩⟨24⟩[13]^2⟨13⟩-95/4⟨34⟩[24][45]⟨36⟩[34]⟨24⟩[13]^2-45/2[45]⟨36⟩⟨23⟩[23][13]^3⟨13⟩-20[12]^2[45]⟨46⟩[34]^2⟨24⟩⟨23⟩-5/4[12]^2[35][34]^2⟨23⟩⟨24⟩⟨36⟩-145/4[12][45]⟨36⟩[34]⟨23⟩[23]⟨24⟩[13]-95/4[12]^2[35]⟨46⟩[34]^2⟨23⟩^2+20[12][45]⟨23⟩^2⟨26⟩[23]^2[13]+10[45]⟨36⟩⟨23⟩^2[23]^2[13]^2+145/4[12][45]⟨23⟩⟨26⟩[23][13]^2⟨13⟩+95/4⟨34⟩[12][35][34]^2⟨23⟩[13]⟨36⟩+95/4[12][45]⟨46⟩[34]⟨23⟩^2[23][13]-15/2[12][35]⟨36⟩[34]⟨23⟩^2[23][13]-2015/18[12][35]⟨36⟩[34]⟨23⟩[13]^2⟨13⟩+10[12]^3[35][34]⟨26⟩⟨23⟩⟨12⟩-95/4[12]^2[35][34]⟨23⟩⟨26⟩[13]⟨13⟩+3175/36[35][24]⟨36⟩[13]^3⟨23⟩⟨13⟩+215/18[35][24]⟨46⟩[14]⟨23⟩[13]^2⟨13⟩-45/2[35][24]⟨36⟩[13]^2[23]⟨23⟩^2-10[24][45]⟨46⟩⟨23⟩^2[23][13]^2+5/2[24][45]⟨36⟩⟨23⟩[23]⟨24⟩[13]^2-15[12][35][24]^2⟨23⟩⟨26⟩⟨24⟩[13]}{⟨12⟩[13][14]⟨23⟩[23][34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{10[12]⟨14⟩^2⟨16⟩[34]⟨36⟩}{⟨12⟩⟨13⟩[13]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{-10[12]⟨46⟩⟨14⟩⟨16⟩[34]}{⟨12⟩[13]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{10⟨34⟩⟨16⟩^2[23]}{⟨12⟩⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{⟨13⟩⟨16⟩(-15/2⟨46⟩[34]-5/2⟨26⟩[23]+5/2[13]⟨16⟩)}{⟨12⟩^2[34]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[35](5⟨34⟩[35][24]⟨14⟩[14]+5/9[12][35]⟨14⟩[14]⟨13⟩+5⟨34⟩[12][45][23]⟨12⟩)}{⟨12⟩⟨13⟩[13]^2[34][56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(5⟨24⟩⟨46⟩[24]^2+15⟨46⟩[13][24]⟨13⟩+20[13]⟨36⟩[23]⟨13⟩-130/9⟨46⟩[12][34]⟨13⟩+40/9⟨26⟩[12][23]⟨13⟩-50/9[13][12]⟨16⟩⟨13⟩-15⟨46⟩⟨14⟩[14][24]-15⟨14⟩[13]⟨36⟩[24]-5⟨26⟩⟨14⟩[12][24]+20⟨14⟩[12]⟨36⟩[34])}{⟨12⟩⟨13⟩[13][34]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{5[24]^2[25]⟨14⟩⟨26⟩⟨24⟩-5[24]^2⟨46⟩[25]⟨24⟩⟨12⟩+10[24]⟨46⟩[25]⟨14⟩[14]⟨12⟩+5[24][25]⟨14⟩^2[14]⟨26⟩+5[12][24][25]⟨14⟩⟨26⟩⟨12⟩+10[35][24]⟨14⟩^2[14]⟨36⟩+15[24][45]⟨46⟩⟨14⟩^2[14]+5[12][24][45]⟨46⟩⟨14⟩⟨12⟩+5[24][45]⟨46⟩⟨14⟩[13]⟨13⟩+5[24]⟨14⟩[25]⟨26⟩[13]⟨13⟩+5⟨14⟩⟨16⟩[14][25][13]⟨13⟩}{⟨12⟩⟨13⟩[13][34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[35](50/9[25][12]⟨12⟩-40/9[12][35]⟨13⟩+10[25][13]⟨13⟩)}{⟨12⟩[13][34][56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{5⟨34⟩[12][35]⟨6|1+5|2]}{⟨13⟩[13]^2⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-5[24]^2[13]⟨12⟩⟨46⟩[25]⟨23⟩-5[35][24]^2[13]⟨46⟩⟨13⟩⟨23⟩-95/6[45][13]^2⟨16⟩⟨13⟩^2[12]+5[14][13]^2[25]⟨16⟩⟨13⟩^2+65/6[35][14][13]⟨16⟩⟨13⟩^2[12]-115/3[45][13]⟨12⟩⟨16⟩⟨13⟩[12]^2+5/3[14]^2[13][25]⟨16⟩⟨13⟩⟨14⟩-5/3[45][14][13]⟨16⟩⟨13⟩⟨14⟩[12]+25/6[35][24][14][13]⟨36⟩⟨13⟩⟨14⟩-95/6[35][24][14][13]⟨46⟩⟨13⟩^2-25/3[35][24][13]^2⟨36⟩⟨13⟩^2+5/3[24][45][14][13]⟨46⟩⟨13⟩⟨14⟩-5/2[24][45][13]^2⟨36⟩⟨13⟩⟨14⟩+125/6[24][45][13]^2⟨46⟩⟨13⟩^2+20[35][24][13]⟨26⟩⟨13⟩^2[12]-10/3[24][13]^2⟨12⟩⟨36⟩[25]⟨13⟩+35/6[24][14][13]⟨12⟩⟨46⟩[25]⟨13⟩-65/3[35][24][13]⟨12⟩⟨36⟩⟨13⟩[12]+5/3[24][45][13]⟨26⟩⟨13⟩⟨14⟩[12]-10[35]⟨26⟩[34]⟨13⟩^2[12]^2+50/3[35][14][34]⟨46⟩⟨13⟩^2[12]+55/2[35][13]⟨36⟩[34]⟨13⟩^2[12]+5/2[45][13]⟨46⟩[34]⟨13⟩^2[12]+95/3[45]⟨12⟩[34]⟨46⟩⟨13⟩[12]^2+215/3[35][14]⟨12⟩⟨16⟩⟨13⟩[12]^2-5⟨16⟩[45]⟨12⟩^2[12]^3-85/6[14][13]⟨12⟩[25]⟨16⟩⟨13⟩[12]+325/6[35]⟨12⟩⟨36⟩[34]⟨13⟩[12]^2+5[24][45]⟨12⟩^2⟨46⟩[12]^2-20/3[24]^2[45][13]⟨24⟩⟨46⟩⟨13⟩-25/6[35][24]^2[13]⟨24⟩⟨36⟩⟨13⟩-20/3[24]^2[13]⟨24⟩⟨26⟩[25]⟨13⟩-15[35][24][14]⟨12⟩⟨46⟩⟨13⟩[12]+15[35][24]⟨12⟩⟨26⟩⟨13⟩[12]^2+125/6[45][13]⟨12⟩⟨36⟩[23]⟨13⟩[12]+5/2[35][24][13]⟨36⟩[34]⟨13⟩⟨34⟩+5/2[24][45][13]⟨46⟩[34]⟨13⟩⟨34⟩-10[35][24]⟨46⟩[34]⟨13⟩[12]⟨23⟩+55/3[45][13]^2⟨36⟩[23]⟨13⟩^2+10[24][14]⟨12⟩^2⟨46⟩[25][12]-35/2[35]⟨36⟩[34][23]⟨13⟩[12]⟨23⟩+5[23]^3⟨36⟩[45]⟨23⟩^2+5[24]⟨26⟩[25][23]^2⟨23⟩^2-5[35][24]⟨36⟩[23]^2⟨23⟩^2-5/2[24][45][13]⟨24⟩⟨36⟩[23]⟨13⟩}{⟨12⟩⟨13⟩[13][23][34]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]^2⟨12⟩(10⟨36⟩[12][35][34]+5⟨26⟩[12][35][24]-5[14]⟨46⟩[35][24]-5[45]⟨26⟩[12][23]+10[14][12][35]⟨16⟩)}{⟨13⟩[13]^2[23][34]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{5/3[12]^2[35]⟨14⟩^2[14]⟨36⟩⟨12⟩^2+1295/18[15]⟨14⟩^3⟨16⟩[14]^2[13]⟨13⟩-185/6[35]⟨46⟩⟨14⟩[14][13]^2⟨13⟩^3+493/18[35]⟨14⟩^2⟨36⟩[14][13]^2⟨13⟩^2-1055/36[35]⟨14⟩⟨36⟩[13]^3⟨13⟩^3+35⟨46⟩[13]^3[35]⟨13⟩^4-505/9[45]⟨46⟩⟨14⟩[13]^3⟨13⟩^3+401/9[45]⟨14⟩^2⟨36⟩[13]^3⟨13⟩^2+1295/18[45]⟨46⟩⟨14⟩^2[14][13]^2⟨13⟩^2-671/9⟨34⟩[35]⟨14⟩⟨36⟩[34][13]^2⟨13⟩^2+1295/18[25]⟨14⟩^2[14]⟨26⟩[13]^2⟨13⟩^2-1285/36⟨14⟩[25]⟨26⟩[13]^3⟨13⟩^3-45[12][35]⟨14⟩⟨26⟩[13]^2⟨13⟩^3-601/36[25]⟨36⟩[23]⟨24⟩[13]^2⟨12⟩⟨13⟩^2+5/3[12][35]⟨36⟩[23]⟨24⟩[13]⟨12⟩⟨13⟩^2+65/12[12][25]⟨26⟩[23]⟨24⟩[13]⟨12⟩⟨13⟩^2-53/2⟨34⟩[25]⟨36⟩[23][13]^2⟨12⟩^2⟨13⟩-10/3⟨34⟩[12][35]⟨36⟩[23][13]⟨12⟩^2⟨13⟩-20/3⟨34⟩[12][45]⟨46⟩[23][13]⟨12⟩^2⟨13⟩-25/6⟨34⟩[45]⟨14⟩⟨36⟩[23][13]^2⟨12⟩⟨13⟩+5/3⟨34⟩[12][25]⟨36⟩[23][13]⟨12⟩^3-5/3⟨34⟩[12]^2[35][23]⟨36⟩⟨12⟩^3+335/36⟨34⟩[35]⟨36⟩[23][13]^2⟨12⟩⟨13⟩^2-10/3⟨34⟩[12]^2[45]⟨46⟩[23]⟨12⟩^3+25/12⟨34⟩[45]⟨46⟩[23][13]^2⟨12⟩⟨13⟩^2-310/9[35]⟨36⟩[23]⟨24⟩[13]^2⟨13⟩^3+335/36[45]⟨46⟩[23]⟨24⟩[13]^2⟨13⟩^3+85/12[12][35]⟨26⟩[23]⟨24⟩[13]⟨13⟩^3+145/4[25]⟨26⟩[23]⟨24⟩[13]^2⟨13⟩^3+671/9[45]⟨14⟩⟨36⟩[23]⟨24⟩[13]^2⟨13⟩^2-2479/36[12][35]⟨14⟩⟨36⟩[13]^2⟨12⟩⟨13⟩^2+4049/36[25]⟨14⟩⟨36⟩[13]^3⟨12⟩⟨13⟩^2+10/3[12]^2[35]⟨14⟩⟨36⟩[13]⟨12⟩^2⟨13⟩-30[12][35]⟨14⟩^2⟨36⟩[14][13]⟨12⟩⟨13⟩+5/3[12]^3[35]⟨14⟩⟨36⟩⟨12⟩^3+85/3[12]^2[45]⟨14⟩^2⟨36⟩[13]⟨12⟩^2-5/3[12]^2[25]⟨14⟩⟨36⟩[13]⟨12⟩^3-5/3[12][25]⟨36⟩[23]⟨24⟩[13]⟨12⟩^2⟨13⟩-5/3[12]^2[45]⟨14⟩[23]⟨24⟩⟨36⟩⟨12⟩^2-30[12][25]⟨14⟩^2[14]⟨36⟩[13]⟨12⟩^2+5/3⟨34⟩[12]^2[35]⟨14⟩[34]⟨36⟩⟨12⟩^2+5/3⟨34⟩[12]^2[45]⟨46⟩⟨14⟩[34]⟨12⟩^2-5/2⟨34⟩[12][45]⟨14⟩^2⟨36⟩[34][13]⟨12⟩-185/12[12]^2[35]⟨14⟩⟨26⟩[13]⟨12⟩⟨13⟩^2-671/9⟨34⟩[45]⟨46⟩⟨14⟩[34][13]^2⟨13⟩^2+325/12[12][35]⟨46⟩⟨14⟩[14][13]⟨12⟩⟨13⟩^2-215/18[12][25]⟨14⟩⟨36⟩[13]^2⟨12⟩^2⟨13⟩+5/2[12]^2⟨46⟩[25][13]⟨12⟩^3⟨13⟩-75/4[12]^2[45]⟨46⟩⟨14⟩[13]⟨12⟩^2⟨13⟩+75/4[12]⟨46⟩[25]⟨14⟩[14][13]⟨12⟩^2⟨13⟩-110/3[12]⟨46⟩[25][13]^2⟨12⟩^2⟨13⟩^2+25/6[12]^2[35]⟨46⟩[13]⟨12⟩^2⟨13⟩^2-215/12[12][15]⟨14⟩⟨16⟩[13]^2⟨12⟩⟨13⟩^2+25/3⟨34⟩[12][24]⟨46⟩[25][13]⟨12⟩^3+10/3[12]^2[45]⟨46⟩[23]⟨24⟩⟨12⟩^2⟨13⟩+5/3[12]^2[35][24]⟨14⟩⟨24⟩⟨36⟩⟨12⟩^2-25/3[12][35]⟨46⟩[34]⟨24⟩[13]⟨13⟩^3-671/9[35][24]⟨14⟩⟨36⟩⟨24⟩[13]^2⟨13⟩^2+5/3[12]^2[35]⟨26⟩[23]⟨24⟩⟨12⟩⟨13⟩^2-5/4[35]⟨46⟩⟨23⟩[23][13]^2⟨13⟩^3+10/3[12][35]⟨46⟩⟨23⟩[23][13]⟨12⟩⟨13⟩^2+5/3[12]^2[35]⟨46⟩[23]⟨23⟩⟨12⟩^2⟨13⟩}{⟨12⟩^2[13]^2⟨14⟩⟨23⟩[23]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[12]^2(5/3[12][45]⟨26⟩[23]⟨12⟩+5/3[45]⟨36⟩[23][13]⟨12⟩+5/3[12][35][34]⟨26⟩⟨13⟩+5/3[35]⟨36⟩[34][13]⟨13⟩)}{⟨12⟩[13]^2[14][23]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{25/18⟨46⟩^2⟨13⟩^3}{⟨12⟩⟨14⟩^2⟨23⟩⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{5/6[24]^3[15]^2}{[14]^2[23][34][56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-45/4[14][13]⟨12⟩⟨46⟩[25]⟨14⟩⟨34⟩-35/4[13]^2⟨12⟩⟨36⟩[25]⟨14⟩⟨34⟩+1295/18[14][13][15]⟨36⟩⟨14⟩^3+5⟨12⟩[15]⟨26⟩⟨14⟩^2[12]^2+5⟨12⟩⟨24⟩⟨26⟩[25]⟨14⟩[12]^2-35/4[13]⟨12⟩⟨24⟩⟨36⟩[25]⟨14⟩[12]+135/4[13]⟨12⟩[15]⟨36⟩⟨14⟩^2[12]+1099/36[13]^2[15]⟨36⟩⟨13⟩⟨14⟩^2+1295/18[14][13][15]⟨46⟩⟨13⟩⟨14⟩^2-25/2[13][15]⟨26⟩⟨13⟩⟨14⟩^2[12]-505/12[13]^2[15]⟨46⟩⟨13⟩^2⟨14⟩+95/6[13]^2⟨24⟩[25]⟨46⟩⟨13⟩^2+25/12[35][13]⟨24⟩⟨46⟩⟨13⟩^2[12]-25/3[13]⟨12⟩^2⟨46⟩[25]⟨34⟩[12]-25/2[13]⟨24⟩⟨26⟩[25]⟨13⟩⟨14⟩[12]+977/18[13]^2⟨24⟩⟨36⟩[25]⟨13⟩⟨14⟩+2179/36[35][13]^2⟨36⟩⟨13⟩⟨14⟩⟨34⟩+2179/36[45][13]^2⟨46⟩⟨13⟩⟨14⟩⟨34⟩-25/4[13]⟨12⟩⟨24⟩⟨36⟩[25][23]⟨34⟩+25/4[35]⟨24⟩⟨46⟩[23]⟨13⟩[12]⟨23⟩-25/4[35][13]⟨24⟩⟨36⟩[23]⟨13⟩⟨34⟩-25/4[45][13]⟨24⟩⟨46⟩[23]⟨13⟩⟨34⟩+25/4[45]⟨24⟩⟨46⟩[23]^2⟨34⟩⟨23⟩-25/4⟨24⟩[25]⟨46⟩[23]^2⟨23⟩^2+25/4[35]⟨24⟩⟨36⟩[23]^2⟨34⟩⟨23⟩+25/4⟨24⟩^2⟨36⟩[25][23]^2⟨23⟩}{⟨12⟩^2[13]^2⟨14⟩⟨23⟩[23]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{25/4[45][13]⟨46⟩[34]^2⟨34⟩[12]⟨23⟩-125/6[45][13]^2⟨12⟩⟨26⟩⟨13⟩[12]^2+5[35][14]⟨12⟩^2⟨26⟩[12]^3+25/4[45][13]^3⟨26⟩⟨13⟩^2[12]-25/2[35][14][13]^2⟨26⟩⟨13⟩^2[12]+670/9[14][13]^3⟨26⟩[25]⟨13⟩^2-1295/18[14]^2[13]^2⟨26⟩[25]⟨13⟩⟨14⟩+1295/18[14]^3[13]⟨26⟩[25]⟨14⟩^2+1295/18[45][14]^2[13]^2⟨36⟩⟨14⟩^2+1295/18[45][14]^3[13]⟨46⟩⟨14⟩^2+10[45][14][13]^2⟨12⟩⟨36⟩⟨14⟩[12]+65/6[45][13]^2⟨12⟩^2⟨36⟩[12]^2-10[14]^2[13]^2⟨12⟩⟨36⟩[25]⟨14⟩-15/2[35][14][13]^2⟨12⟩⟨36⟩⟨13⟩[12]+1055/36[35][14][13]^3⟨36⟩⟨13⟩^2-1295/18[35][14]^2[13]^2⟨36⟩⟨13⟩⟨14⟩-10[35][14]^2[13]⟨12⟩⟨46⟩⟨13⟩[12]+1565/18[35][14]^2[13]^2⟨46⟩⟨13⟩^2-1295/18[35][14]^3[13]⟨46⟩⟨13⟩⟨14⟩+10[14]^2[13]^2⟨12⟩⟨46⟩[25]⟨13⟩+55/4[45][13]^2⟨24⟩⟨36⟩[34]⟨13⟩[12]-20[24][45][13]^3⟨24⟩⟨36⟩⟨13⟩+10[45][13]⟨12⟩⟨24⟩⟨36⟩[34][12]^2+25/4[35]⟨24⟩⟨36⟩[34]^2[12]^2⟨23⟩-25/4[45][13]⟨24⟩⟨36⟩[34][23][12]⟨23⟩-25/4[35][34]^2⟨46⟩[12]^2⟨23⟩^2-5[45][13]⟨26⟩[23]^2[12]⟨23⟩^2+5[45][13]^2⟨36⟩[23]^2⟨23⟩^2+25/6[45][13]⟨12⟩⟨26⟩[23][12]^2⟨23⟩+10[45][13]^2⟨12⟩⟨36⟩[23][12]⟨23⟩+75/4[45][13]^2⟨26⟩[23]⟨13⟩[12]⟨23⟩+25/4[35][13]⟨36⟩[34]^2⟨34⟩[12]⟨23⟩+65/4[45][13]⟨46⟩[34][23][12]⟨23⟩^2+10[35][13]⟨36⟩[34][23][12]⟨23⟩^2-15/2[45][13]^2⟨12⟩⟨36⟩[34]⟨34⟩[12]+5[35]⟨26⟩[34][23][12]^2⟨23⟩^2-1115/18[35][13]^2⟨36⟩[34]⟨13⟩[12]⟨23⟩-95/6[35][13]⟨12⟩⟨36⟩[34][12]^2⟨23⟩-35/6[35]⟨12⟩⟨26⟩[34][12]^3⟨23⟩-55/6[45][13]⟨12⟩⟨46⟩[34][12]^2⟨23⟩-25/4[35][13]⟨26⟩[34]⟨13⟩[12]^2⟨23⟩+2005/36[35][24][13]^3⟨36⟩⟨13⟩⟨23⟩+40/9[35][24][14][13]^2⟨46⟩⟨13⟩⟨23⟩-20[35][24][13]^2⟨36⟩[23]⟨23⟩^2-20[24][45][13]^2⟨46⟩[23]⟨23⟩^2-15[24][45][13]^2⟨24⟩⟨36⟩[23]⟨23⟩-10[24][45][13]^3⟨12⟩⟨36⟩⟨34⟩-15[24][45][14][13]^2⟨12⟩⟨46⟩⟨34⟩-10[24][45][13]^2⟨12⟩⟨24⟩⟨36⟩[12]}{⟨12⟩^2[13]^2[14]⟨23⟩[23][34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-10⟨34⟩[24][25]⟨36⟩[13]^2⟨12⟩^2+10[12][24]⟨46⟩[25]⟨23⟩[13]⟨12⟩^2-5⟨36⟩[12]^3[35]⟨12⟩^3-5[12]^2[35]⟨23⟩[23]⟨36⟩⟨12⟩^2+5[12][25]⟨36⟩⟨23⟩[23][13]⟨12⟩^2-5[12][25]⟨26⟩[23]^2⟨23⟩^2⟨12⟩+5⟨23⟩^3⟨26⟩[25][23]^3-5[12][45]⟨23⟩[23]^2⟨24⟩⟨36⟩⟨12⟩-5⟨34⟩[45]⟨23⟩[13][23]^2⟨36⟩⟨12⟩+5[45]⟨46⟩⟨23⟩^3[23]^3+5[23]^3⟨23⟩^3⟨36⟩[35]-10⟨34⟩[24][45]⟨46⟩⟨23⟩[23][13]⟨12⟩-5[24][25]⟨36⟩⟨23⟩[23]⟨24⟩[13]⟨12⟩}{⟨12⟩^2⟨13⟩[13]^2⟨23⟩[23][34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{5[12]^2⟨46⟩[25]⟨23⟩⟨12⟩+5⟨34⟩[12][25]⟨36⟩[13]⟨12⟩+5⟨34⟩[12]^2[35]⟨36⟩⟨12⟩+5⟨34⟩^2[24][45]⟨46⟩[13]+5⟨34⟩^2[35][24]⟨36⟩[13]+10⟨34⟩[12][35][24]⟨46⟩⟨23⟩-10⟨34⟩[24]⟨46⟩[25]⟨23⟩[13]-5⟨34⟩^2[12][35][34]⟨36⟩-5⟨34⟩^2[12][45]⟨46⟩[34]+5⟨34⟩[12][45][23]⟨24⟩⟨36⟩-5⟨34⟩[12][35][24]⟨24⟩⟨36⟩+5⟨34⟩[24][25]⟨36⟩⟨24⟩[13]+5⟨34⟩[25]⟨14⟩[14]⟨36⟩[13]-5⟨34⟩[12][35]⟨14⟩[14]⟨36⟩-5⟨34⟩[25]⟨23⟩[13][23]⟨36⟩+5⟨34⟩[12][35]⟨23⟩[23]⟨36⟩}{⟨12⟩⟨13⟩[13]^2⟨23⟩[23]⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_122.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{[35]⟨13⟩^2[13]⟨3|1+4|2](s_{12}+s_{13}+s_{24}+s_{34})⟨46⟩(-1/16⟨13⟩[13]-1/16⟨34⟩[34])}{⟨14⟩Δ_{14|23|56}^2⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/16⟨36⟩[14](s_{12}+s_{13}+s_{24}+s_{34})⟨3|1+4|2]⟨24⟩⟨4|1+6|5]}{⟨23⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/8⟨13⟩^3[12]⟨26⟩[13][15]+1/2⟨13⟩^3[14]⟨46⟩[13][15]-1/4⟨13⟩^2[14]^2⟨34⟩⟨46⟩[35]-1/4⟨13⟩^2[14][12]⟨26⟩[15]⟨14⟩-3/4⟨13⟩^2⟨36⟩[14][13][15]⟨14⟩-1/8⟨13⟩⟨36⟩⟨12⟩^2[12]^2[15]-1/8⟨13⟩⟨36⟩[24]⟨34⟩[13]⟨24⟩[45]-1/2⟨13⟩^2[14]⟨34⟩⟨46⟩[13][45]+3/8⟨13⟩⟨36⟩⟨12⟩[14]⟨34⟩[13][25]-1/4⟨13⟩⟨12⟩[14]^2⟨34⟩⟨46⟩[25]+3/8⟨36⟩⟨12⟩^2[14][12]⟨34⟩[25]-1/8⟨13⟩⟨36⟩[24][12]⟨24⟩^2[45]}{⟨23⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{(s_{14}-s_{56})(5/8⟨34⟩^2⟨36⟩[45][34]-1/2⟨36⟩⟨12⟩[12]⟨34⟩[45]+1/2⟨13⟩⟨36⟩[14]⟨24⟩[25]+5/8⟨36⟩[24]⟨34⟩⟨24⟩[45]+3/8[15]⟨13⟩^2⟨36⟩[13]+1/4[14][15]⟨13⟩^2⟨46⟩+11/8⟨13⟩⟨36⟩⟨12⟩[12][15])}{⟨23⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{(s_{12}+s_{13}+s_{24}+s_{34})⟨13⟩^2⟨46⟩(-1/16[25]⟨34⟩[13][24]-1/16[23][12]⟨34⟩[45]-1/16[12]^2⟨13⟩[35])}{⟨14⟩Δ_{14|23|56}^2⟨1|2+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{1[14]⟨34⟩^2⟨46⟩^2[24]}{⟨24⟩⟨56⟩⟨4|2+3|4]^2s_{123}}+\\
\scriptscriptstyle\frac{2[24]⟨12⟩⟨34⟩^3⟨46⟩^2[13]}{⟨14⟩⟨23⟩[23]⟨24⟩^2⟨56⟩s_{123}⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩^2⟨46⟩^2(-1⟨13⟩[13][24]+2[12]⟨13⟩[34]+3[12]⟨12⟩[24])}{⟨14⟩⟨23⟩[23]⟨24⟩⟨56⟩s_{123}⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{2⟨3|1+2|3]⟨13⟩⟨34⟩⟨46⟩^2}{⟨12⟩⟨14⟩⟨23⟩[23]⟨24⟩⟨56⟩s_{123}}+\\
\scriptscriptstyle\frac{1[12]⟨13⟩^2⟨46⟩^2}{⟨12⟩⟨14⟩⟨23⟩[23]⟨56⟩s_{123}}+\\
\scriptscriptstyle\frac{3/2⟨26⟩⟨3|1+4|2][13]⟨24⟩(s_{124}-s_{134})[35]}{Δ_{14|23|56}⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-3/2(s_{124}-s_{134})⟨4|2+3|1][14]⟨26⟩⟨14⟩[35]}{Δ_{14|23|56}⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{6[14]⟨26⟩⟨34⟩⟨24⟩[35]}{⟨23⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨24⟩⟨36⟩^2(2[12]⟨12⟩^2[13]-2[34]⟨24⟩^2[24]-2[14]⟨14⟩[34]⟨24⟩)}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{5/4⟨4|2+3|1]s_{124}⟨26⟩⟨3|1+4|2](s_{124}-s_{134})[35]}{Δ_{14|23|56}^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](-1/2[15]⟨14⟩⟨26⟩[13]+1/2[25]⟨26⟩[13]⟨24⟩+1/2⟨23⟩⟨46⟩[35][13]+3/2[14]⟨46⟩[35]⟨24⟩-9/2[12]⟨26⟩[35]⟨24⟩)}{Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1/2(s_{13}-s_{24})s_{124}⟨26⟩⟨3|1+4|2][35]}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[14](-2⟨36⟩[13]⟨24⟩[25]⟨14⟩-1[12]⟨26⟩⟨24⟩[25]⟨14⟩+2⟨13⟩⟨46⟩[13]⟨24⟩[25]+1⟨36⟩[12]⟨24⟩⟨14⟩[35]-1⟨34⟩⟨46⟩[13]⟨14⟩[45]-1[15]⟨14⟩^2⟨36⟩[13]-2⟨12⟩⟨34⟩⟨46⟩[13][25]+1⟨13⟩⟨46⟩[13][15]⟨14⟩)}{Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(3/4[15]⟨13⟩⟨46⟩[13]-1/2⟨34⟩⟨36⟩[35][13]-1/2[14]⟨34⟩⟨46⟩[35]-1/4⟨34⟩⟨46⟩[45][13]-3/4[15]⟨14⟩⟨36⟩[13]-5/4[15][12]⟨26⟩⟨14⟩+1/4[15][12]⟨12⟩⟨46⟩-1/2[12]⟨36⟩[35]⟨24⟩-1/4[12]⟨46⟩[45]⟨24⟩)}{Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(s_{13}-s_{24})(1/4[14]⟨14⟩[15]⟨16⟩+1/4[14]⟨14⟩⟨46⟩[45]-1/2⟨13⟩⟨46⟩[45][13]+1/2⟨14⟩⟨36⟩[45][13]+1/2⟨13⟩⟨36⟩[35][13]-1/2⟨23⟩⟨46⟩[35][24]+1/4⟨23⟩⟨36⟩[35][23]+1/4⟨23⟩[25]⟨26⟩[23])}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2⟨23⟩⟨36⟩[35]⟨24⟩+2⟨23⟩⟨46⟩[45]⟨24⟩-3⟨36⟩[45]⟨24⟩^2-4[15]⟨12⟩⟨23⟩⟨46⟩+4[15]⟨12⟩⟨24⟩⟨36⟩+1⟨23⟩[25]⟨26⟩⟨24⟩}{⟨12⟩⟨23⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨36⟩(2[14]⟨14⟩⟨26⟩⟨24⟩+2⟨26⟩⟨24⟩^2[24]-3[14]⟨12⟩⟨24⟩⟨46⟩-1⟨23⟩⟨12⟩[13]⟨46⟩)}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1⟨36⟩^2s_{124}⟨34⟩⟨24⟩[34]}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩⟨36⟩(-2⟨14⟩[13]⟨24⟩[24]-1[23]⟨24⟩^2[24]-1[14]⟨14⟩^2[13])}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(-3[14]⟨34⟩⟨12⟩⟨46⟩+4⟨23⟩[12]⟨12⟩⟨46⟩+3[14]⟨13⟩⟨46⟩⟨24⟩-5/2⟨36⟩⟨24⟩^2[24]+3⟨23⟩⟨46⟩⟨24⟩[24]-5/2[14]⟨14⟩⟨36⟩⟨24⟩-1/2[12]⟨12⟩⟨24⟩⟨36⟩+1[12]⟨13⟩⟨26⟩⟨24⟩)}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{35/64⟨4|2+3|1]⟨6|1+4|5]s_{56}⟨3|1+4|2](s_{12}+s_{13}+s_{24}+s_{34})(s_{124}-s_{134})}{Δ_{14|23|56}^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](91/8⟨36⟩[24]^2⟨12⟩⟨34⟩[13]⟨24⟩[35]-101/16⟨36⟩[24]⟨12⟩^2⟨34⟩[13]^2[25]-393/16[24]⟨12⟩^2[14]⟨34⟩⟨46⟩[13][25]+45/16[24]⟨12⟩^2⟨23⟩[12]⟨46⟩[13][25]+145/32⟨36⟩⟨12⟩^3[12]^2[13][25]+145/48[25][12]^3⟨26⟩⟨12⟩^3+199/24⟨12⟩^3[14][12]^2⟨46⟩[25]-1349/192[12]^3⟨12⟩^3[35]⟨36⟩-781/48⟨36⟩⟨12⟩^2[14][12][13][25]⟨14⟩-5/8⟨12⟩^2[14]^2[12]⟨46⟩[25]⟨14⟩-17/8⟨13⟩[14]^2⟨46⟩[13]⟨14⟩^2[45]+17/8⟨36⟩[14]^2[13]⟨14⟩^3[45]+1/32⟨12⟩^2[14][12]^2⟨46⟩⟨14⟩[45]-977/96[12]^3⟨12⟩^3[45]⟨46⟩+365/48⟨12⟩^2[12]^3⟨26⟩⟨14⟩[45]+97/2⟨36⟩⟨12⟩[14][12][13]⟨14⟩^2[45]-127/96⟨36⟩⟨12⟩^2[12]^2[13]⟨14⟩[45]-1/4⟨36⟩[14][12]⟨24⟩⟨14⟩^2[45][34]+5/8⟨12⟩[14]^2[12]⟨26⟩[25]⟨14⟩^2-347/48⟨12⟩^2[14][12]^2⟨26⟩[25]⟨14⟩-17/8[14]^3⟨14⟩^3⟨36⟩[35]-431/16⟨36⟩⟨12⟩[14]^2[13][25]⟨14⟩^2-305/16⟨36⟩⟨12⟩[14]^2[12]⟨14⟩^2[35]+575/32⟨36⟩⟨12⟩^2[14][12]^2⟨14⟩[35]-1/8⟨13⟩[14]^2[12]⟨26⟩⟨14⟩^2[35]-3/8⟨13⟩[14]^2⟨26⟩[13][25]⟨14⟩^2+17/8⟨13⟩[14]^3⟨46⟩⟨14⟩^2[35]-91/24⟨13⟩⟨36⟩[14]^2[13]⟨14⟩^2[35]-141/32[23]⟨36⟩⟨12⟩^2⟨23⟩[12]^2[35]-141/32[23]⟨12⟩^2⟨23⟩[12]^2⟨26⟩[25]-221/16[23]⟨36⟩⟨12⟩^2[12]^2⟨24⟩[45]-7/2[23]⟨36⟩⟨12⟩^2[12]⟨34⟩[13][45]+213/32[23]⟨12⟩^2⟨23⟩[12]^2⟨46⟩[45]+755/32⟨36⟩⟨12⟩^2[12]^2⟨34⟩[35][34]+115/48⟨12⟩^2[12]^2⟨34⟩⟨46⟩[45][34]-367/64⟨36⟩⟨12⟩[12]⟨34⟩^2[35][34]^2+7/16⟨36⟩⟨12⟩[12]⟨34⟩[13]⟨14⟩[45][34]+53/32⟨13⟩⟨36⟩⟨12⟩^2[12]^2[13][35]-283/96⟨13⟩⟨12⟩^2[14][12]^2⟨46⟩[35]+91/24⟨13⟩^2[14]^2⟨46⟩[13]⟨14⟩[35]-133/96⟨13⟩^3[14]⟨46⟩[13]^2[35]+83/96⟨34⟩^3⟨46⟩[45][34]^3+9/8⟨34⟩^3⟨36⟩[35][34]^3+19/24⟨36⟩⟨34⟩^2[13]⟨14⟩[45][34]^2+137/96[14]⟨34⟩^2⟨46⟩⟨14⟩[45][34]^2+29/48⟨36⟩[14]⟨34⟩^2⟨14⟩[35][34]^2-35/24⟨36⟩[14]⟨34⟩[13]⟨14⟩^2[45][34]-2/3⟨36⟩[14]^2⟨34⟩⟨14⟩^2[35][34]-317/16⟨36⟩⟨12⟩[14][12]⟨34⟩⟨14⟩[35][34]-17/8[14]^2⟨34⟩⟨46⟩⟨14⟩^2[45][34]-339/16⟨12⟩[14][12]⟨34⟩⟨46⟩⟨14⟩[45][34]-155/8⟨36⟩⟨12⟩[12]^2⟨24⟩⟨14⟩[45][34]+67/48⟨36⟩[12]⟨34⟩⟨24⟩⟨14⟩[45][34]^2-287/96⟨12⟩[12]⟨34⟩^2⟨46⟩[45][34]^2+91/24⟨13⟩⟨36⟩[14][13]^2⟨14⟩^2[45]-1/8⟨13⟩[14][12]⟨26⟩[13]⟨14⟩^2[45]+307/96[15]⟨13⟩^3⟨16⟩[13]^3-151/96⟨13⟩^2⟨36⟩[13]^3⟨14⟩[45]+115/96⟨13⟩^2⟨36⟩[14][13]^2⟨14⟩[35]-367/96⟨13⟩^2[14]⟨46⟩[13]^2⟨14⟩[45]+223/32⟨13⟩^3⟨36⟩[35][13]^3+181/24⟨13⟩^3⟨46⟩[45][13]^3-193/48⟨13⟩^2[12]⟨26⟩[13]^2⟨14⟩[45]+151/24⟨13⟩^2[14][12]⟨26⟩[13]⟨14⟩[35]+67/16⟨13⟩^3[12]⟨26⟩[13]^2[35]-127/48⟨13⟩^2[14]⟨26⟩[13]^2[25]⟨14⟩+305/32⟨13⟩^2⟨36⟩⟨34⟩[13]^2[35][34]+955/96⟨13⟩^2⟨34⟩⟨46⟩[13]^2[45][34]-119/96⟨13⟩^2[14]⟨34⟩⟨46⟩[13][35][34]+207/32⟨13⟩⟨34⟩^2⟨46⟩[13][45][34]^2+233/32⟨13⟩⟨36⟩⟨34⟩^2[13][35][34]^2-21/8[23]⟨13⟩^2⟨23⟩⟨46⟩[13]^2[45]-7/4[23]⟨13⟩^2⟨36⟩⟨23⟩[13]^2[35]-7/4[23]⟨13⟩^2⟨23⟩⟨26⟩[13]^2[25]-113/96⟨13⟩⟨36⟩⟨34⟩[13]^2⟨14⟩[45][34]-407/96⟨13⟩⟨36⟩[14]⟨34⟩[13]⟨14⟩[35][34]-35/24⟨13⟩[14]^2⟨34⟩⟨46⟩⟨14⟩[35][34]-115/48⟨13⟩[14]⟨34⟩⟨46⟩[13]⟨14⟩[45][34]+13/24⟨13⟩[14]⟨34⟩^2⟨46⟩[35][34]^2-547/48⟨13⟩^2⟨12⟩[14][12]⟨46⟩[13][35]+301/96⟨13⟩^2⟨12⟩[12]⟨46⟩[13]^2[45]+325/24⟨13⟩^2⟨12⟩[14]⟨46⟩[13]^2[25]-1433/96⟨13⟩⟨12⟩^2[12]^2⟨46⟩[13][45]+289/16⟨13⟩⟨12⟩^2[14][12]⟨46⟩[13][25]-97/2⟨13⟩⟨12⟩[14][12]⟨46⟩[13]⟨14⟩[45]+437/16⟨13⟩⟨12⟩[14]^2⟨46⟩[13][25]⟨14⟩+307/16⟨13⟩⟨12⟩[14]^2[12]⟨46⟩⟨14⟩[35]+245/48⟨13⟩⟨36⟩⟨12⟩[12][13]^2⟨14⟩[45]-133/12⟨13⟩⟨36⟩⟨12⟩[14][13]^2[25]⟨14⟩-55/32⟨13⟩^2⟨23⟩[12]⟨46⟩[13][35][34]+11/32⟨13⟩^2[24]⟨23⟩⟨46⟩[13]^2[35]-427/32[24]⟨12⟩^2⟨23⟩[12]^2⟨46⟩[35]-23/8⟨13⟩⟨36⟩⟨12⟩^2[12][13]^2[25]+221/48⟨13⟩⟨36⟩⟨12⟩[14][12][13]⟨14⟩[35]+267/64⟨13⟩^2⟨36⟩⟨12⟩[12][13]^2[35]+7⟨13⟩⟨12⟩^2[12]^3⟨26⟩[35]+163/32⟨13⟩^2⟨12⟩[12]^2⟨26⟩[13][35]-3/16⟨13⟩^2⟨12⟩[12]⟨26⟩[13]^2[25]+119/8⟨13⟩⟨12⟩[12]^2⟨26⟩[13]⟨14⟩[45]-193/8⟨13⟩[24]⟨12⟩⟨23⟩[12]⟨46⟩[13][35]-63/16[24]^3⟨23⟩⟨46⟩⟨24⟩^2[35]+1/4[24]^2⟨12⟩[14]⟨46⟩⟨24⟩^2[25]+25/8[24]⟨12⟩^2[14][12]⟨46⟩⟨24⟩[25]-749/48[24]⟨12⟩^2[12]^2⟨46⟩⟨24⟩[45]-61/16⟨36⟩[24]⟨12⟩^2[12][13]⟨24⟩[25]+109/4⟨13⟩[24]⟨12⟩[14][12]⟨46⟩⟨24⟩[35]+131/8⟨13⟩[24]⟨12⟩⟨23⟩⟨46⟩[13]^2[25]-335/24⟨13⟩⟨12⟩[14][12]^2⟨26⟩⟨14⟩[35]-55/24⟨13⟩⟨12⟩[14][12]⟨26⟩[13][25]⟨14⟩-7/16⟨13⟩[24]⟨12⟩[14]⟨46⟩[13]⟨24⟩[25]-425/32⟨13⟩^2⟨36⟩[24][13]^2⟨24⟩[35]-7/16⟨13⟩^2[24][14]⟨46⟩[13]⟨24⟩[35]-29/3⟨13⟩^2[24]⟨46⟩[13]^2⟨24⟩[45]-165/32⟨13⟩^2[24][12]⟨26⟩[13]⟨24⟩[35]-49/96⟨13⟩[24]^2⟨26⟩[13]⟨24⟩^2[25]-271/24⟨13⟩[24]⟨12⟩[12]⟨26⟩[13]⟨24⟩[25]+35/16⟨13⟩[24]⟨12⟩[12]^2⟨26⟩⟨24⟩[35]-105/8⟨13⟩⟨36⟩[24]⟨12⟩[13]^2⟨24⟩[25]+2171/96⟨13⟩⟨36⟩[24]⟨12⟩[12][13]⟨24⟩[35]+355/48⟨13⟩⟨36⟩[24]^2[13]⟨24⟩^2[35]+161/16⟨13⟩[24]^2⟨46⟩[13]⟨24⟩^2[45]-157/48⟨13⟩[24]^2[14]⟨46⟩⟨24⟩^2[35]+349/16⟨36⟩[24]^2⟨12⟩[13]⟨24⟩^2[25]-1283/192⟨36⟩[24]^2⟨12⟩[12]⟨24⟩^2[35]-235/32[24]^2⟨12⟩[12]⟨46⟩⟨24⟩^2[45]+83/32⟨13⟩[24]^2[12]⟨26⟩⟨24⟩^2[35]-3/16[25]⟨26⟩⟨24⟩^3[24]^3+53/24[24]^2⟨12⟩[12]⟨26⟩⟨24⟩^2[25]-411/16[24]^2⟨12⟩⟨23⟩⟨46⟩[13]⟨24⟩[25]-19/8⟨13⟩[24][14]⟨46⟩[13]⟨24⟩⟨14⟩[45]+33/16⟨13⟩[24][14]^2⟨46⟩⟨24⟩⟨14⟩[35]-169/48⟨36⟩[24]^2[13]⟨24⟩^2⟨14⟩[45]-81/32[23]⟨36⟩[24]^2⟨24⟩^3[45]+103/32[23][24]^2⟨23⟩⟨46⟩⟨24⟩^2[45]-23/12⟨46⟩[45]⟨24⟩^3[24]^3-3/16⟨36⟩[35]⟨24⟩^3[24]^3+169/48⟨36⟩[24]^2[14]⟨24⟩^2⟨14⟩[35]+9/8⟨13⟩[24]^2⟨23⟩⟨46⟩[13]⟨24⟩[35]-1/32[24]^2[14]⟨46⟩⟨24⟩^2⟨14⟩[45]+33/16⟨36⟩[24][14][13]⟨24⟩⟨14⟩^2[45]-33/16⟨36⟩[24][14]^2⟨24⟩⟨14⟩^2[35]-211/8⟨36⟩[24]⟨12⟩[14][12]⟨24⟩⟨14⟩[35]+49/16⟨36⟩[24]⟨12⟩⟨34⟩^2[13][35][34]+31/8[24]⟨12⟩⟨34⟩^2⟨46⟩[13][45][34]+55/48[24]⟨12⟩[14]⟨34⟩^2⟨46⟩[35][34]-18⟨36⟩[24]⟨12⟩^2[12]⟨34⟩[13][35]+817/48[24]^2⟨12⟩⟨34⟩⟨46⟩[13]⟨24⟩[45]+71/48⟨36⟩[24]⟨12⟩⟨34⟩[13]^2⟨14⟩[45]-721/24⟨36⟩[24]⟨12⟩[14]⟨34⟩[13]⟨14⟩[35]-399/16[24]⟨12⟩[14]⟨34⟩⟨46⟩[13]⟨14⟩[45]-17/8[24]⟨12⟩[14]^2⟨34⟩⟨46⟩⟨14⟩[35]-317/16[24]⟨12⟩^2[14][12]⟨34⟩⟨46⟩[35]-401/16⟨13⟩⟨36⟩⟨12⟩[12]^2⟨24⟩[35][34]+691/32⟨13⟩^2⟨36⟩[12][13]⟨24⟩[35][34]+219/16⟨13⟩^2[12]⟨46⟩[13]⟨24⟩[45][34]+287/48⟨13⟩^2[14][12]⟨46⟩⟨24⟩[35][34]+117/16⟨13⟩^2[12]^2⟨26⟩⟨24⟩[35][34]-151/16⟨13⟩⟨36⟩[24][12]⟨24⟩^2[35][34]-101/12⟨13⟩[24][12]⟨46⟩⟨24⟩^2[45][34]+41/16[23]⟨13⟩⟨36⟩[24][13]⟨24⟩^2[45]+63/4[23]⟨13⟩⟨12⟩⟨23⟩[12]⟨46⟩[13][45]-225/16[23]⟨13⟩⟨36⟩⟨12⟩[12][13]⟨24⟩[45]+27/8[23]⟨13⟩⟨36⟩⟨12⟩⟨34⟩[13]^2[45]-41/32⟨13⟩⟨23⟩[12]⟨34⟩⟨46⟩[35][34]^2+127/32⟨13⟩⟨36⟩[12]⟨34⟩⟨24⟩[35][34]^2-9/32[23]⟨36⟩⟨34⟩^2⟨24⟩[45][34]^2+45/16⟨13⟩⟨36⟩[12][13]⟨24⟩⟨14⟩[45][34]-395/48⟨13⟩⟨36⟩[14][12]⟨24⟩⟨14⟩[35][34]+31/8⟨13⟩⟨12⟩⟨23⟩[12]^2⟨46⟩[35][34]-103/16[23]⟨13⟩⟨23⟩[12]⟨46⟩⟨24⟩[45][34]+35/16[24]⟨12⟩[12]^2⟨26⟩⟨24⟩⟨14⟩[45]+5/8[24][14][12]⟨26⟩⟨24⟩⟨14⟩^2[45]+43/32[24]^2⟨34⟩⟨46⟩⟨24⟩^2[45][34]+1/2⟨13⟩[24]⟨23⟩⟨34⟩⟨46⟩[13][35][34]-15/8[23]⟨13⟩⟨36⟩⟨34⟩[13]⟨24⟩[45][34]-3/2[23]⟨36⟩⟨12⟩[12]⟨34⟩⟨24⟩[45][34]-31/32[23]⟨23⟩⟨34⟩^2⟨46⟩[45][34]^2+13/4[23]⟨12⟩⟨23⟩[12]⟨34⟩⟨46⟩[45][34]+11/8[23]⟨36⟩⟨12⟩⟨34⟩^2[13][45][34]-21/16[23][24]⟨12⟩⟨23⟩⟨34⟩⟨46⟩[13][45]-77/16[23]⟨36⟩[24]⟨12⟩[12]⟨24⟩^2[45]-29/16[23][24]⟨23⟩⟨34⟩⟨46⟩⟨24⟩[45][34])}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(-5/8⟨36⟩[14][12]⟨34⟩⟨14⟩^2[45][34]+1/16⟨36⟩⟨12⟩[14]^2[12][25]⟨14⟩^2-5/4⟨36⟩⟨12⟩^2[14][12]^2[25]⟨14⟩+9/32[25][12]^3⟨12⟩^3⟨36⟩+9/16⟨36⟩⟨12⟩[14][12]^2⟨14⟩^2[45]+5/4⟨36⟩⟨12⟩^2[12]^3⟨14⟩[45]-5/8⟨13⟩⟨36⟩[14]^2[12]⟨14⟩^2[35]+5/8⟨13⟩^2[14]^2[12]⟨46⟩⟨14⟩[35]+11/16⟨13⟩^2[14][12]^2⟨26⟩⟨14⟩[35]+17/32⟨13⟩⟨36⟩[24][12]⟨34⟩⟨24⟩[35][34]-5/8⟨13⟩[14][12]^2⟨26⟩⟨14⟩^2[45]-11/16⟨13⟩^2[12]^2⟨26⟩[13]⟨14⟩[45]+1/32⟨13⟩^3[12]^2⟨26⟩[13][35]+11/16⟨13⟩⟨36⟩⟨12⟩[12]^2[13]⟨14⟩[45]-11/8⟨13⟩⟨36⟩⟨12⟩[14][12]^2⟨14⟩[35]+27/32⟨13⟩⟨36⟩⟨12⟩^2[12]^3[35]-1/16⟨13⟩⟨12⟩[14]^2[12]⟨46⟩[25]⟨14⟩+9/16⟨13⟩⟨12⟩^2[14][12]^2⟨46⟩[25]-9/16⟨13⟩⟨36⟩⟨12⟩^2[12]^2[13][25]-11/16⟨13⟩⟨12⟩[12]^3⟨26⟩⟨14⟩[45]-1/32⟨13⟩^2[24]⟨23⟩[12]⟨46⟩[13][35]-17/32⟨13⟩^2⟨36⟩⟨12⟩[12]^2[13][35]+11/16⟨13⟩^2⟨12⟩[12]^2⟨46⟩[13][45]-1/32⟨13⟩^2⟨36⟩⟨12⟩[12][13]^2[25]+11/16⟨13⟩^2[12]^2⟨46⟩⟨24⟩[45][34]-9/16[25]⟨36⟩⟨24⟩^3[24]^3-9/32⟨13⟩⟨36⟩[24]^2[12]⟨24⟩^2[35]+9/16⟨13⟩⟨36⟩[24]^2[13]⟨24⟩^2[25]-9/32⟨36⟩[24]^2⟨12⟩[12]⟨24⟩^2[25]+9/16[24]⟨12⟩^2⟨23⟩[12]^2⟨46⟩[25]+9/32[23]⟨36⟩⟨12⟩[12]⟨34⟩^2[45][34]+5/16[23]⟨13⟩^2⟨36⟩[12][13]⟨24⟩[45])}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1/4(s_{13}-s_{24})⟨13⟩⟨3|1+4|2]⟨6|1+2|4][35]}{Δ_{14|23|56}⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})⟨3|1+4|2](1/4[12]⟨16⟩⟨12⟩[45]+1/4[25]⟨26⟩⟨12⟩[24]+1/4⟨26⟩⟨13⟩[35][24])}{Δ_{14|23|56}⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45](s_{123}-s_{234})⟨3|1+4|2](-1/4⟨26⟩⟨24⟩[24]^2+1/4[12]⟨12⟩[34]⟨36⟩)}{[14]Δ_{14|23|56}⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/4⟨13⟩⟨12⟩[12]⟨46⟩⟨3|1+4|2][35]}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/4⟨13⟩^2(s_{23}-s_{56})[12]⟨46⟩[35]}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45]⟨3|1+4|2](-1/2⟨23⟩⟨46⟩[13][24]-1/2[12]⟨26⟩⟨24⟩[24]+1/4⟨26⟩[12]⟨13⟩[13])}{[14]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12](s_{23}-s_{56})(1/4⟨23⟩⟨36⟩[35][24]+1/4⟨23⟩[25]⟨26⟩[24]-1/2⟨23⟩⟨46⟩[45][24]+1/2⟨36⟩[45]⟨24⟩[24]+1/4[12]⟨13⟩[45]⟨26⟩)}{[14]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{33/8[14]^2⟨14⟩^2[25]⟨36⟩-13/8⟨36⟩[14][12]⟨14⟩^2[45]+61/48⟨13⟩⟨36⟩[14][13][25]⟨14⟩-3⟨13⟩[12]^2⟨26⟩⟨14⟩[45]-19/8⟨13⟩[14][12]⟨46⟩⟨14⟩[45]+19/8⟨36⟩[12]⟨34⟩⟨14⟩[45][34]+61/96[23]⟨36⟩⟨34⟩^2[45][34]-169/48⟨13⟩⟨36⟩[12][13]⟨14⟩[45]-53/24⟨36⟩⟨12⟩[12]^2⟨14⟩[45]-97/96[25][12]^2⟨12⟩^2⟨36⟩-187/48[23]⟨36⟩⟨12⟩[12]⟨34⟩[45]-1/6⟨36⟩⟨12⟩[14][12][25]⟨14⟩+625/48⟨36⟩[24]⟨12⟩[12]⟨24⟩[25]-373/48⟨36⟩[24][12]⟨24⟩⟨14⟩[45]+565/48⟨36⟩[24][14]⟨24⟩[25]⟨14⟩+289/96[25]⟨36⟩⟨24⟩^2[24]^2-307/48[24]^2⟨23⟩⟨46⟩⟨24⟩[25]-179/12[24]⟨12⟩⟨23⟩[12]⟨46⟩[25]-137/24⟨36⟩[24]⟨34⟩[13]⟨14⟩[45]+6⟨13⟩[12]⟨34⟩⟨46⟩[45][34]+89/12⟨13⟩⟨36⟩[12]⟨34⟩[35][34]+133/48[23]⟨13⟩⟨36⟩⟨34⟩[13][45]+15/4[24][14]⟨34⟩⟨46⟩⟨14⟩[45]+191/24⟨36⟩[24][14]⟨34⟩⟨14⟩[35]-11/4⟨13⟩⟨36⟩[14][12]⟨14⟩[35]-29/8⟨13⟩⟨16⟩[14][12][15]⟨14⟩-33/8⟨13⟩[14]^2⟨46⟩[25]⟨14⟩-29/24[23]⟨13⟩⟨23⟩[12]⟨46⟩[45]-17/24⟨13⟩⟨12⟩[12]^2⟨46⟩[45]+293/24⟨13⟩⟨12⟩[12]^2⟨26⟩[25]-499/48⟨13⟩⟨36⟩⟨12⟩[12][13][25]-181/96[25]⟨13⟩^2⟨36⟩[13]^2-145/48⟨13⟩^2[14]⟨46⟩[13][25]-71/12⟨13⟩^2[12]⟨26⟩[13][25]+413/24⟨13⟩^2⟨36⟩[12][13][35]-19/48[24]^2⟨34⟩⟨46⟩⟨24⟩[45]+131/48⟨13⟩[24][12]⟨46⟩⟨24⟩[45]-481/48⟨13⟩[24][14]⟨46⟩⟨24⟩[25]-41/6⟨13⟩⟨12⟩[14][12]⟨46⟩[25]-263/48⟨13⟩⟨36⟩⟨12⟩[12]^2[35]+629/48⟨13⟩^2[12]⟨46⟩[13][45]+267/16⟨13⟩[24]⟨34⟩⟨46⟩[13][45]+145/48⟨13⟩[24]⟨23⟩⟨46⟩[13][25]-337/24⟨13⟩[24]⟨23⟩[12]⟨46⟩[35]-43/8[24]^2⟨23⟩⟨34⟩⟨46⟩[35]-83/24⟨13⟩[24][14]⟨34⟩⟨46⟩[35]+227/24[24]⟨34⟩^2⟨46⟩[45][34]+815/96⟨36⟩[24]⟨34⟩^2[35][34]-23/24[24]⟨12⟩[12]⟨34⟩⟨46⟩[45]-289/24⟨36⟩[24]⟨12⟩⟨34⟩[13][25]+107/6⟨13⟩⟨36⟩[24]⟨34⟩[13][35]-203/48[23]⟨36⟩[24]⟨34⟩⟨24⟩[45]+79/8[12]^2⟨13⟩^2[35]⟨26⟩+15/8⟨13⟩[24][12]⟨26⟩⟨24⟩[25]}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1⟨13⟩⟨16⟩[12]⟨2|1+3|4][45]}{⟨12⟩[14]⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1[23]⟨36⟩[24]⟨23⟩^2[35]-1[23][24]⟨23⟩^2⟨26⟩[25]-1[23][24]⟨23⟩^2⟨46⟩[45]+5/2⟨13⟩⟨36⟩⟨34⟩[13][45][34]-5⟨13⟩^2⟨36⟩[45][13]^2-15/2⟨13⟩⟨36⟩⟨12⟩[12][13][45]-5/2[12]^2⟨12⟩^2[45]⟨36⟩+5⟨13⟩^2⟨36⟩[14][13][35]+15/2⟨13⟩⟨36⟩⟨12⟩[14][12][35]-5/2⟨13⟩^2[14][12]⟨26⟩[35]+5/2⟨13⟩^2[12]⟨26⟩[13][45]+145/24[23]⟨36⟩⟨12⟩⟨23⟩[12][45]+5/2⟨13⟩⟨12⟩[12]^2⟨26⟩[45]-193/24⟨36⟩[24]⟨12⟩⟨23⟩[12][35]+145/24⟨36⟩[24]⟨12⟩⟨23⟩[13][25]+6[24]⟨12⟩[14]⟨23⟩⟨46⟩[25]-2⟨36⟩[24]^2⟨23⟩⟨24⟩[35]+1⟨13⟩[24][14]⟨23⟩⟨46⟩[35]+5/2⟨36⟩⟨12⟩[12]⟨34⟩[45][34]}{⟨12⟩[14]⟨23⟩[23]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2[14][25]⟨46⟩⟨23⟩+2⟨23⟩[12]⟨36⟩[35]-5[15]⟨13⟩⟨36⟩[13]-5/2[15][12]⟨12⟩⟨36⟩+5/2[15][12]⟨13⟩⟨26⟩-5/2⟨34⟩⟨36⟩[45][13]}{⟨12⟩[14]⟨23⟩[23]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35][24](-2⟨36⟩[13]+1[14]⟨46⟩)}{⟨12⟩[14][23][34]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2⟨36⟩^2⟨24⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3⟨34⟩^2⟨36⟩[35]⟨3|1+2|4]}{⟨12⟩⟨23⟩⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{-5/2⟨34⟩⟨36⟩^2s_{124}}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-1⟨34⟩^2⟨36⟩[45]}{⟨12⟩⟨23⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩⟨36⟩(-1[14]⟨14⟩-1⟨24⟩[24])}{⟨12⟩⟨24⟩[34]⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{9/2⟨34⟩⟨36⟩^2}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1/4[23]⟨13⟩⟨36⟩[24]⟨34⟩^2[13][45]+1/4⟨13⟩⟨36⟩[24][12]⟨34⟩^2[35][34]-1/2⟨13⟩^3⟨36⟩[12]^2[13][35]-1/8[12]^3⟨26⟩[35]⟨13⟩^3+1/4⟨13⟩^3⟨36⟩[12][13]^2[25]+1/8⟨13⟩^3[12]^2⟨26⟩[13][25]+1/8⟨13⟩^2⟨36⟩⟨12⟩[12]^3[35]-1/8⟨13⟩^2⟨36⟩⟨12⟩[12]^2[13][25]+1/8[23][24]^2⟨23⟩⟨34⟩^2⟨46⟩[45]}{⟨1|2+3|4]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨13⟩⟨3|1+4|2](1/4[25]⟨56⟩[45]-1/4⟨36⟩[35][24])}{Δ_{14|23|56}⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{1/4⟨36⟩[24](s_{123}-s_{234})⟨3|1+4|2][45]}{[14]Δ_{14|23|56}⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{1/4[12]⟨36⟩[45]⟨3|1+4|2]}{[14]Δ_{14|23|56}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1⟨13⟩[24]⟨16⟩⟨34⟩[45]}{⟨12⟩⟨14⟩[14]⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{[24]^2⟨46⟩^2(1/2⟨13⟩⟨34⟩[13]+1⟨23⟩⟨34⟩[23]+1/2[12]⟨13⟩⟨24⟩)}{⟨14⟩[14][23]⟨24⟩⟨56⟩⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-2⟨34⟩^2⟨46⟩[45][24]}{⟨14⟩[14]⟨24⟩⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-5/2⟨13⟩⟨36⟩[24]⟨24⟩^2[25]+4⟨13⟩^2[14]⟨46⟩⟨24⟩[25]-3/2⟨13⟩⟨36⟩[14]⟨24⟩[25]⟨14⟩-4⟨13⟩^2[12]⟨46⟩⟨24⟩[45]-5/2⟨36⟩[24]⟨12⟩⟨34⟩^2[35]-5/2[24]⟨12⟩⟨34⟩^2⟨46⟩[45]+3/2⟨13⟩⟨36⟩[12]⟨24⟩⟨14⟩[45]-3⟨13⟩[24]⟨34⟩⟨46⟩⟨24⟩[45]+4⟨13⟩[24]⟨23⟩⟨46⟩⟨24⟩[25]-3/2[23]⟨13⟩⟨36⟩⟨34⟩⟨24⟩[45]-1/2⟨13⟩^2⟨34⟩⟨46⟩[13][45]+1/2⟨13⟩^2[14]⟨34⟩⟨46⟩[35]-5/2⟨13⟩⟨36⟩⟨34⟩[13]⟨14⟩[45]+5/2⟨13⟩⟨36⟩[14]⟨34⟩⟨14⟩[35]+1/2[23]⟨13⟩⟨23⟩⟨34⟩⟨46⟩[45]}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨24⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(-5/2[24]^2⟨12⟩⟨23⟩⟨34⟩⟨46⟩+2⟨13⟩^2[14]⟨34⟩⟨46⟩[34]+3/2⟨13⟩^2⟨36⟩⟨34⟩[13][34]-11/2⟨13⟩^2⟨36⟩[12]⟨24⟩[34]+5⟨13⟩^2⟨36⟩[24][13]⟨24⟩+3/2⟨13⟩⟨36⟩⟨24⟩^2[24]^2+3/2⟨13⟩⟨36⟩[24]⟨34⟩⟨24⟩[34]+7/2⟨13⟩^2[24][14]⟨46⟩⟨24⟩+3/2⟨13⟩⟨36⟩[24][14]⟨24⟩⟨14⟩+3/2[23]⟨13⟩[24]⟨23⟩^2⟨46⟩-2⟨36⟩[24]⟨12⟩^2[12]⟨34⟩)}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨24⟩⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[24](1[24]⟨26⟩⟨24⟩[25]⟨14⟩+1[14]⟨14⟩^2⟨26⟩[25]-1[45][12]⟨26⟩⟨14⟩^2+1[24]⟨46⟩⟨24⟩⟨14⟩[45]-1⟨13⟩[24]⟨46⟩⟨24⟩[35])}{⟨12⟩⟨14⟩[14][23]⟨24⟩[34]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1⟨13⟩^2⟨34⟩[45]⟨46⟩}{⟨12⟩⟨14⟩⟨23⟩⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{3/2⟨34⟩⟨46⟩^2[24]^2}{⟨14⟩[34]⟨56⟩⟨4|2+3|4]^2}+\\
\scriptscriptstyle\frac{-3⟨34⟩^2⟨46⟩^2[13][24]}{⟨14⟩[14][23]⟨24⟩^2⟨56⟩⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{[24]⟨34⟩^2⟨46⟩(3⟨36⟩[13]+3[12]⟨26⟩)}{⟨14⟩[14]⟨23⟩[23]⟨24⟩⟨56⟩⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{7/2⟨34⟩^2⟨46⟩^2[24]}{⟨14⟩⟨23⟩[23]⟨24⟩⟨56⟩⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-3⟨34⟩⟨46⟩^2[13][24]}{⟨14⟩[14][23]⟨24⟩^2[34]⟨56⟩}+\\
\scriptscriptstyle\frac{⟨34⟩(1/2⟨23⟩[25]⟨46⟩-3/2[25]⟨36⟩⟨24⟩-5/2[15]⟨14⟩⟨36⟩+1[15]⟨13⟩⟨46⟩+5/2⟨34⟩⟨46⟩[45])}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨24⟩}+\\
\scriptscriptstyle\frac{⟨46⟩(6[12]⟨13⟩⟨36⟩⟨24⟩-3/2⟨23⟩[12]⟨13⟩⟨46⟩-5/2[14]⟨14⟩⟨34⟩⟨36⟩-5/2⟨34⟩^2⟨36⟩[34]-5/2⟨34⟩⟨36⟩⟨24⟩[24])}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨24⟩⟨56⟩}+\\
\scriptscriptstyle\frac{⟨46⟩(-3⟨34⟩[35][24]+1[45][12]⟨14⟩-1[14]⟨14⟩[25])}{⟨12⟩⟨14⟩[14][23]⟨24⟩[34]}+\\
\scriptscriptstyle\frac{[24]⟨46⟩(4[23]⟨36⟩⟨24⟩-4⟨23⟩⟨46⟩[23]-5/2⟨13⟩⟨46⟩[13]-5/2[14]⟨14⟩⟨46⟩)}{⟨12⟩⟨14⟩[14][23]⟨24⟩[34]⟨56⟩}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_123.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/4[23]^2[14]^2⟨16⟩^2}{[34]^3⟨56⟩⟨1|5+6|1]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-1/8[24]^2[13]⟨26⟩^2}{⟨12⟩[34]^3⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{1/4[24][45][35]}{⟨12⟩[34]^3[56]}+\\
\scriptscriptstyle\frac{3/8⟨14⟩^2[24][14][35]^2}{⟨12⟩[34]^2[56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{2/9⟨46⟩[35]⟨14⟩^2[14]^3[34]⟨12⟩-9/2⟨46⟩[35]⟨14⟩[13]⟨13⟩[14]^2[34]⟨12⟩+1/12⟨46⟩[35]⟨14⟩[14]^2[34]⟨12⟩^2[12]-23/12⟨46⟩[35][13]⟨13⟩[14][34]⟨12⟩^2[12]+1/3⟨46⟩[35]⟨14⟩[24][14]^2⟨24⟩[34]⟨12⟩+13/6⟨36⟩[35]⟨14⟩^2[13][14]^2[34]⟨12⟩-1/12⟨23⟩⟨46⟩[35]⟨34⟩[34]^3⟨12⟩[12]-9/4⟨46⟩[24][13]^2[14][25]⟨12⟩^3+1/12⟨46⟩[35][24][13][14]⟨12⟩^3[12]-1/4⟨14⟩[13]^2[14]^2[25]⟨12⟩^2⟨16⟩-1/2⟨14⟩^2[45][13]^2[14]^2⟨12⟩⟨16⟩-1/3⟨14⟩[45][13]^2[14]⟨12⟩^2[12]⟨16⟩+11/12⟨46⟩⟨14⟩^2[45][13][14]^2[34]⟨12⟩+9/4⟨46⟩[45][13]⟨34⟩[34]^2⟨12⟩^2[12]+19/3⟨46⟩⟨14⟩[45][13][14]⟨34⟩[34]^2⟨12⟩-1/4⟨14⟩^3[45][13][14]^2⟨26⟩[34]-14/9⟨14⟩^2[45][14]⟨26⟩⟨24⟩[34]^2[12]-15/4⟨36⟩⟨14⟩^2[45][13]^2[14][34]⟨12⟩-5/2⟨36⟩⟨14⟩[45][13]^2[34]⟨12⟩^2[12]-5/3⟨36⟩⟨14⟩[45][13]^2⟨34⟩[34]^2⟨12⟩+41/12⟨46⟩[45][13]⟨34⟩^2[34]^3⟨12⟩+41/12⟨46⟩[45][13]^2⟨13⟩⟨34⟩[34]^2⟨12⟩+13/6⟨36⟩[35][13]⟨34⟩^2[34]^3⟨12⟩-5/3⟨36⟩[45][13][23]⟨24⟩⟨34⟩[34]^2⟨12⟩+5/2⟨46⟩[45][13]^2⟨13⟩[34]⟨12⟩^2[12]+11/2⟨46⟩⟨14⟩[45][13]^2⟨13⟩[14][34]⟨12⟩-1/4⟨36⟩[35]⟨14⟩[13][14][34]⟨12⟩^2[12]-5/9[35]⟨14⟩^3[14]^3⟨26⟩[34]-1/2[35]⟨14⟩^2[14]^2⟨26⟩[34]⟨12⟩[12]-13/6⟨46⟩[35][13]⟨13⟩[14]⟨34⟩[34]^2⟨12⟩-11/6⟨23⟩⟨46⟩[35][24]⟨13⟩[13]⟨24⟩[34]^2-1/18⟨23⟩^2⟨36⟩[35][23]^2⟨24⟩[34]^2-161/36⟨23⟩^2⟨46⟩[45][23]^2⟨24⟩[34]^2-11/36⟨23⟩^2[35][24][23]^2⟨26⟩⟨24⟩[34]-31/12⟨23⟩⟨46⟩[45][23]⟨24⟩⟨34⟩[34]^3+55/12⟨36⟩[35]⟨14⟩[13][14]⟨34⟩[34]^2⟨12⟩+29/6⟨36⟩⟨14⟩[24][13][45]⟨24⟩^2[34]^2-13/6⟨36⟩[35][24]^2[13]⟨24⟩^2[34]⟨12⟩-7/3⟨36⟩⟨14⟩[45]⟨24⟩^2[34]^3[12]-29/36⟨36⟩⟨14⟩^2[45][13][14]⟨24⟩[34]^2-7/12⟨46⟩⟨14⟩[45][14]⟨24⟩[34]^2⟨12⟩[12]-1/4⟨46⟩[45]⟨24⟩⟨34⟩[34]^3⟨12⟩[12]}{⟨12⟩⟨24⟩⟨56⟩[13][34]^2[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/4[24][13][12]⟨16⟩^2}{[34]^2⟨56⟩⟨1|5+6|1]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-13/4⟨6|1+5|3][24]⟨36⟩[23]}{[34]^2⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-43/12⟨46⟩⟨14⟩[45][13][24]⟨24⟩[34]-7/6⟨46⟩⟨14⟩[45][13]^2[24]⟨12⟩+41/8⟨46⟩[35][24][13]⟨13⟩⟨24⟩[34]-7/8⟨14⟩[45][13]^3⟨13⟩⟨16⟩-107/24⟨14⟩^2[45][13]^2[14]⟨16⟩+7/4⟨46⟩⟨14⟩^2[45][13][14][34]-10/3⟨46⟩⟨14⟩[45][13]^2⟨13⟩[34]-1/8⟨36⟩⟨14⟩^2[45][13]^2[34]-9/4⟨14⟩[45][13]^2⟨12⟩[12]⟨16⟩+5/3⟨14⟩[13]^2[14][25]⟨12⟩⟨16⟩+95/24[35]⟨14⟩^2[13][14]^2⟨16⟩+7/8[35]⟨14⟩⟨13⟩[13]^2[14]⟨16⟩+23/24⟨14⟩^2[45][13]⟨26⟩[34][12]+2⟨14⟩[24][13]^2[25]⟨26⟩⟨12⟩+245/36⟨46⟩[35]⟨14⟩^2[14]^2[34]+31/6⟨36⟩[35]⟨14⟩^2[13][14][34]+121/72[35]⟨14⟩^2[14]⟨26⟩[34][12]+41/12⟨46⟩[45][13][23]⟨34⟩[34]⟨12⟩-55/12⟨36⟩[35][13][23]⟨34⟩[34]⟨12⟩+5/8⟨23⟩⟨46⟩[35][23][34]⟨12⟩[12]+1/2⟨36⟩[35]⟨13⟩[13][23]⟨24⟩[34]-43/12⟨36⟩[35][23]⟨24⟩[34]⟨12⟩[12]-3/4⟨36⟩[45][23]^2⟨24⟩^2[34]-1⟨36⟩[35][24][23]⟨24⟩^2[34]-19/72⟨36⟩⟨14⟩[45][13][23]⟨24⟩[34]-49/12⟨46⟩[45][13]⟨13⟩[23]⟨24⟩[34]-23/6⟨46⟩[45][23]⟨24⟩[34]⟨12⟩[12]+3/8[35]⟨13⟩[23]⟨24⟩⟨26⟩[34][12]-49/72⟨14⟩[45][23]⟨24⟩⟨26⟩[34][12]+9/8⟨36⟩[35]⟨14⟩⟨13⟩[13]^2[34]+119/24⟨46⟩[35]⟨14⟩[13]⟨13⟩[14][34]-19/8[35]⟨14⟩⟨13⟩[13]⟨26⟩[34][12]-163/24⟨46⟩[35][24][13]⟨34⟩[34]⟨12⟩-5/6⟨46⟩[35]⟨14⟩[14]⟨34⟩[34]^2-25/12⟨46⟩[35]⟨14⟩[14][34]⟨12⟩[12]-7/2⟨46⟩[35][34]⟨12⟩^2[12]^2+7/8⟨23⟩⟨46⟩[35]⟨13⟩[13][23][34]+3/8[35]⟨13⟩^2[13]^2[23]⟨26⟩+13/4[35]⟨14⟩[24][13]^2⟨13⟩⟨26⟩+22/9[35]⟨14⟩^2[24][13][14]⟨26⟩-1/8⟨46⟩[35]⟨13⟩[13]⟨34⟩[34]^2-1⟨46⟩[24][45][23]⟨24⟩^2[34]-5/8⟨46⟩[35][24]^2⟨24⟩^2[34]+161/36⟨23⟩⟨46⟩[45][23]^2⟨24⟩[34]-9/8[35][24]^2[23]⟨24⟩^2⟨26⟩-19/72[35]⟨14⟩[24]^2[13]⟨26⟩⟨24⟩+31/12⟨46⟩[45][23]⟨24⟩⟨34⟩[34]^2+49/12⟨46⟩[35]⟨14⟩[24][14]⟨24⟩[34]-77/36[35][24][13]⟨13⟩[23]⟨26⟩⟨24⟩+7/8⟨46⟩[35][24]⟨24⟩⟨34⟩[34]^2+5/8⟨46⟩[35][24]⟨24⟩[34]⟨12⟩[12]-23/72⟨23⟩⟨36⟩[35][23]^2⟨24⟩[34]-5/72⟨23⟩[35][24][23]^2⟨26⟩⟨24⟩}{⟨12⟩⟨24⟩⟨56⟩[13][34]^2[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-9/2⟨23⟩⟨46⟩[35]⟨13⟩[13]⟨24⟩[34]^2[12]-13/8[35]⟨14⟩⟨13⟩^2[13]^3[14]⟨26⟩+13/8⟨14⟩[45][13]^4⟨13⟩^2⟨26⟩+25/4⟨46⟩[35][13]^3⟨13⟩^2[14]⟨12⟩-15/4[35]⟨14⟩^3[13][14]^3⟨26⟩+15/4⟨14⟩^3[45][13]^2[14]^2⟨26⟩-25/8⟨14⟩^2[45][13]^3⟨13⟩[14]⟨26⟩+1/2⟨14⟩^2[45][13]^2[14]⟨26⟩⟨12⟩[12]-3/4⟨46⟩⟨14⟩[45][13]^2[14]⟨12⟩^2[12]+9/2⟨46⟩[35]⟨14⟩^2[13][14]^3⟨12⟩-19/8[35]⟨14⟩^2[13][14]^2⟨26⟩⟨12⟩[12]-51/8⟨23⟩⟨36⟩[35]⟨13⟩[13]^2[23]⟨24⟩[34]-51/8⟨36⟩[35]⟨13⟩^2[13]^3⟨24⟩[34]-3/8⟨36⟩[45][13]^3[23]⟨34⟩⟨12⟩^2+3/8⟨36⟩[35][24][13]^3⟨34⟩⟨12⟩^2+19/8⟨46⟩[35][24][13]^2[14]⟨34⟩⟨12⟩^2-5/8⟨46⟩[24][13]^3[45]⟨34⟩⟨12⟩^2-9/8⟨36⟩[35][13]^2⟨12⟩^3[12]^2-3/8⟨36⟩[35][13]^2⟨34⟩^2[34]^2⟨12⟩+1/2⟨23⟩⟨46⟩[35][13]⟨34⟩^2[34]^3+25/8[35]⟨14⟩^2⟨13⟩[13]^2[14]^2⟨26⟩+43/8⟨14⟩^2[13]^2[14]^2[25]⟨26⟩⟨12⟩+5/2⟨14⟩[13]^2[14][25]⟨26⟩⟨12⟩^2[12]+3/8⟨46⟩[13]^2[14][25]⟨12⟩^3[12]-9/8⟨46⟩[45][13]^2⟨12⟩^3[12]^2+31/8⟨46⟩[35]⟨14⟩[13][14]^2⟨12⟩^2[12]-9/8[13]^2[25]⟨26⟩⟨12⟩^3[12]^2-3/4⟨14⟩[45][13]^2⟨26⟩⟨12⟩^2[12]^2-13/8⟨36⟩[13]^3[25]⟨12⟩^3[12]-13/8⟨36⟩⟨14⟩[45][13]^3⟨12⟩^2[12]+13/4⟨36⟩⟨14⟩[13]^3[14][25]⟨12⟩^2+23/8⟨36⟩⟨14⟩^2[45][13]^3[14]⟨12⟩-31/8⟨46⟩[45][13]^3⟨13⟩⟨12⟩^2[12]+31/8⟨46⟩[13]^3⟨13⟩[14][25]⟨12⟩^2+29/8⟨36⟩[35][13]^3⟨13⟩⟨12⟩^2[12]-67/8⟨36⟩[35]⟨14⟩[13]^3⟨13⟩[14]⟨12⟩+33/8⟨36⟩⟨14⟩[45][13]^4⟨13⟩⟨12⟩+33/8⟨36⟩[13]^4⟨13⟩[25]⟨12⟩^2+9/2⟨14⟩[45][13]^3⟨13⟩⟨26⟩⟨12⟩[12]-19/4⟨14⟩[13]^3⟨13⟩[14][25]⟨26⟩⟨12⟩+1/2⟨46⟩[45][13]^4⟨13⟩^2⟨12⟩+13/4[13]^3⟨13⟩[25]⟨26⟩⟨12⟩^2[12]-17/8⟨23⟩⟨46⟩[35]⟨13⟩^2[13]^3[34]-9/8⟨23⟩⟨46⟩[35][24][13]^2⟨12⟩^2[12]-5/4⟨36⟩[35][24][13]^2⟨24⟩⟨12⟩^2[12]-4⟨46⟩[24][13]^3⟨13⟩[45]⟨24⟩⟨12⟩-7/8⟨46⟩[24]^2[13]^2[45]⟨24⟩^2⟨12⟩-11/8⟨36⟩[35][24]^2[13]^2⟨24⟩^2⟨12⟩-7/8[24]^2[13][45][23]⟨26⟩⟨24⟩^3+7/8[35][24]^3[13]⟨26⟩⟨24⟩^3+5/2⟨36⟩[35]⟨14⟩[24][13]^2[14]⟨24⟩⟨12⟩+1/2⟨23⟩⟨46⟩[35]⟨24⟩[34]^2⟨12⟩[12]^2+1/2⟨23⟩^2⟨46⟩[35][13][23]⟨34⟩[34]^2+1/2⟨46⟩[45][13]^3⟨13⟩⟨34⟩[34]⟨12⟩}{⟨12⟩[13]⟨24⟩[34]^2⟨56⟩[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1/8⟨23⟩^2⟨46⟩[35][24][13][23]+1⟨23⟩^2⟨46⟩[35][23][34][12]-1⟨23⟩^2[35][23]^2⟨26⟩[12]-9/8[13][25]⟨26⟩⟨12⟩^2[12]^2-9/8[35]⟨14⟩[14]⟨26⟩⟨12⟩[12]^2+3/8⟨14⟩[45][13]⟨26⟩⟨12⟩[12]^2-1[35]⟨14⟩^2[14]^2⟨26⟩[12]+11/4⟨36⟩[35]⟨14⟩^2[13][14]^2+9/2⟨46⟩⟨14⟩^2[45][13][14]^2+1/8⟨36⟩⟨14⟩^2[45][13]^2[14]+1/4⟨46⟩[35]⟨14⟩[14]^2⟨12⟩[12]+3/8⟨46⟩[35][14]⟨12⟩^2[12]^2+37/8⟨36⟩[35]⟨14⟩[13][14]⟨12⟩[12]-3/4⟨36⟩[35][13]⟨12⟩^2[12]^2+5/2⟨46⟩⟨14⟩[45][13][14]⟨12⟩[12]-3/2⟨46⟩[45][13]⟨12⟩^2[12]^2+3/8⟨46⟩⟨14⟩[13][14]^2[25]⟨12⟩+3/8⟨46⟩[13][14][25]⟨12⟩^2[12]-3⟨36⟩⟨14⟩[45][13]^2⟨12⟩[12]-1/2⟨14⟩^2[45][13][14]⟨26⟩[12]+5⟨14⟩^2[13][14]^2[25]⟨26⟩+7/4⟨46⟩[35]⟨14⟩[13]⟨13⟩[14]^2+3/4⟨46⟩[35]⟨13⟩^2[13]^2[14]-15/4⟨36⟩[35]⟨14⟩⟨13⟩[13]^2[14]-8⟨13⟩^2[13]^3⟨36⟩[35]-13/4⟨46⟩⟨14⟩[45][13]^2⟨13⟩[14]+13/8⟨46⟩[45][13]^3⟨13⟩^2-11/4⟨36⟩⟨14⟩[45][13]^3⟨13⟩-1/2[35]⟨14⟩⟨13⟩[13][14]⟨26⟩[12]-25/8[35]⟨13⟩^2[13]^2⟨26⟩[12]-19/4⟨14⟩⟨13⟩[13]^2[14][25]⟨26⟩+1/2⟨13⟩^2[13]^3⟨26⟩[25]+7/4⟨14⟩[45][13]^2⟨13⟩⟨26⟩[12]-2⟨36⟩[13]^2[25]⟨12⟩^2[12]+5/2⟨14⟩[13][14][25]⟨26⟩⟨12⟩[12]-27/8⟨46⟩[35][13]⟨13⟩[14]⟨12⟩[12]+11/4⟨36⟩[35][13]^2⟨13⟩⟨12⟩[12]-13/4⟨13⟩[13]^2[15]⟨12⟩[12]⟨16⟩+33/8⟨46⟩[13]^2⟨13⟩[14][25]⟨12⟩-9/2⟨46⟩[45][13]^2⟨13⟩⟨12⟩[12]-1⟨36⟩[45][13]^2[23]⟨34⟩⟨12⟩-37/8⟨23⟩⟨46⟩[35]⟨13⟩[13][34][12]+1/8⟨23⟩⟨46⟩[35][34]⟨12⟩[12]^2-11/8⟨23⟩⟨36⟩[35][13][23]⟨12⟩[12]+1/8⟨23⟩⟨46⟩[45][13][23]⟨12⟩[12]-1/2⟨23⟩^2⟨36⟩[35][13][23]^2-1/2⟨23⟩^2⟨46⟩[45][13][23]^2-1/2⟨23⟩^2[13][25][23]^2⟨26⟩+3/8⟨23⟩[35][23]⟨26⟩⟨12⟩[12]^2-35/8⟨23⟩⟨36⟩[35]⟨13⟩[13]^2[23]-7/4⟨36⟩[45][13][23]⟨24⟩⟨12⟩[12]-13/8⟨23⟩⟨46⟩[35][24][13]⟨12⟩[12]-1⟨23⟩⟨36⟩[35][23]⟨24⟩[34][12]+1/4⟨23⟩⟨46⟩[24][13]^2[25]⟨12⟩-5/8⟨23⟩⟨46⟩[35][24]⟨13⟩[13]^2+1/2⟨36⟩[24][13]^2[25]⟨24⟩⟨12⟩+7/8⟨46⟩[24][13][45]⟨24⟩⟨12⟩[12]+3/2⟨36⟩[45][13]^2⟨13⟩[23]⟨24⟩+1/2[45][13]⟨13⟩[23]⟨26⟩⟨24⟩[12]+1/2⟨46⟩[35][24][14]⟨24⟩⟨12⟩[12]-1/8⟨23⟩⟨46⟩[35][24]^2[13]⟨24⟩-11/8⟨46⟩[24][13][14][25]⟨24⟩⟨12⟩+17/8⟨36⟩⟨14⟩[24][13]^2[45]⟨24⟩+1/2⟨46⟩⟨14⟩[45][13][24][14]⟨24⟩+1/2⟨46⟩[24]^2[13][45]⟨24⟩^2+1⟨14⟩[24][13][14][25]⟨26⟩⟨24⟩+11/8[24]^2[13][25]⟨26⟩⟨24⟩^2-1/8⟨14⟩[24][13][45]⟨26⟩⟨24⟩[12]-15/8⟨46⟩[24][13]^2⟨13⟩[45]⟨24⟩-7/8⟨46⟩[35]⟨14⟩[24][14]^2⟨24⟩-5/4[35]⟨14⟩[24][14]⟨26⟩⟨24⟩[12]-1/2[35][24]^2⟨26⟩⟨24⟩^2[12]-1/8⟨46⟩⟨14⟩[45][13][14]⟨34⟩[34]-1/8⟨46⟩[24][13][45]⟨24⟩⟨34⟩[34]-1/2⟨46⟩[24][45]⟨24⟩^2[34][12]-1/2⟨46⟩[35][24][14]⟨24⟩⟨34⟩[34]+1/2[24][45][23]⟨24⟩^2⟨26⟩[12]+3/8[35]⟨13⟩⟨26⟩⟨24⟩[34][12]^2}{⟨12⟩[13]⟨24⟩[34]^2⟨56⟩[56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{7/8⟨23⟩^3⟨46⟩[35][13][23][34]^2+3/8⟨23⟩^3[35][13][23]^2⟨26⟩[34]+3/8⟨23⟩⟨46⟩[45]⟨24⟩^2[34]^3[12]+1/8⟨23⟩⟨36⟩[35]⟨13⟩[13]^3[34]⟨12⟩+1/2⟨23⟩[35]⟨13⟩[13]^2⟨26⟩[34]⟨12⟩[12]-7/8⟨23⟩⟨36⟩[35][24][13]^2⟨24⟩[34]⟨12⟩+3/8⟨36⟩[35]⟨14⟩[13]^2[14]^2⟨12⟩^2-3/8⟨36⟩[13]^3[14][25]⟨12⟩^3+3/8⟨36⟩[45][13]^3⟨12⟩^3[12]-3/8⟨46⟩[13]^2[14]^2[25]⟨12⟩^3+7/8⟨46⟩[35][13][14]^2⟨12⟩^3[12]-3/8[35][13][14]⟨26⟩⟨12⟩^3[12]^2+1/8⟨46⟩[35][13]^2⟨13⟩[14]^2⟨12⟩^2+3/8⟨46⟩[35]⟨14⟩[13][14]^3⟨12⟩^2-3/8[35]⟨14⟩^2[13][14]^3⟨26⟩⟨12⟩-5/4[35][24][13][14]⟨26⟩⟨24⟩⟨12⟩^2[12]-5/4⟨23⟩[24][13][45][23]⟨26⟩⟨24⟩^2[34]+7/8⟨14⟩[24][13][45][14]⟨26⟩⟨24⟩^2[34]-3/8[45][13]^3⟨13⟩^2⟨26⟩⟨24⟩[34]}{⟨12⟩⟨24⟩⟨56⟩[13][34]^2[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/4[13][25]⟨26⟩⟨12⟩^2[12]+3/8⟨12⟩^2[13]^2⟨36⟩[25]+3/4⟨36⟩[35][13]⟨12⟩^2[12]-15/4⟨12⟩^2[12]^2⟨26⟩[35]+9/8⟨46⟩[35][14]⟨12⟩^2[12]+1/8⟨46⟩[13][14][25]⟨12⟩^2+9/8⟨46⟩[45][13]⟨12⟩^2[12]+7/8⟨14⟩[13][14][25]⟨26⟩⟨12⟩+41/8⟨14⟩^2[45][13][14]⟨26⟩-9/8⟨14⟩[45][13]^2⟨13⟩⟨26⟩+3/8⟨13⟩^2[13]^2⟨26⟩[35]+21/4[35]⟨14⟩⟨13⟩[13][14]⟨26⟩-23/8⟨14⟩^2⟨26⟩[14]^2[35]-5/4[35][13]⟨13⟩⟨26⟩⟨12⟩[12]+21/8[35]⟨14⟩[14]⟨26⟩⟨12⟩[12]-11/2⟨36⟩[35][13]^2⟨13⟩⟨12⟩+1/2⟨36⟩[35]⟨14⟩[13][14]⟨12⟩+3/8⟨36⟩⟨14⟩[45][13]^2⟨12⟩+29/8[13]^2⟨13⟩[25]⟨26⟩⟨12⟩+39/8⟨13⟩[13]^2[15]⟨12⟩⟨16⟩+35/8⟨14⟩[13][14][15]⟨12⟩⟨16⟩-3/8⟨46⟩[45][13]⟨34⟩[34]⟨12⟩-3/8⟨23⟩[13][25][23]⟨26⟩⟨12⟩+3/8⟨23⟩[35][23]⟨26⟩⟨12⟩[12]-3/8⟨23⟩^2⟨26⟩[35][23]^2+3/8[35][24][13]⟨13⟩⟨26⟩⟨24⟩-35/8[24][13][25]⟨26⟩⟨24⟩⟨12⟩-5/8[24]^2⟨26⟩[35]⟨24⟩^2-9/8[35][24]⟨26⟩⟨24⟩⟨12⟩[12]-7/4⟨36⟩[35][24][13]⟨24⟩⟨12⟩-1/8⟨23⟩⟨46⟩[35][24][13]⟨12⟩-15/8⟨14⟩[24][13][45]⟨26⟩⟨24⟩+1⟨23⟩⟨46⟩[35]⟨13⟩[13][34]-1/2⟨23⟩⟨46⟩[35]⟨34⟩[34]^2-7/8⟨23⟩^2⟨46⟩[35][23][34]+7/8⟨23⟩⟨46⟩[35][34]⟨12⟩[12]}{⟨12⟩⟨24⟩⟨56⟩[34]^2[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/8⟨23⟩[24][13]^2⟨13⟩⟨26⟩^2}{⟨12⟩⟨24⟩[34]^2⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/8⟨23⟩[24][13]^2[25]⟨26⟩⟨12⟩-3/8⟨23⟩[35][24][13]⟨26⟩⟨12⟩[12]-3/8⟨23⟩⟨36⟩[35][24][13]^2⟨12⟩+13/18⟨23⟩⟨46⟩[35][24][13][14]⟨12⟩+179/72⟨23⟩⟨46⟩[24][13]^2[45]⟨12⟩-139/36⟨36⟩[24][13]^2[45]⟨24⟩⟨12⟩+29/8⟨23⟩[35][24]⟨13⟩[13]^2⟨26⟩-11/4[45][13]^3⟨26⟩⟨13⟩^2+11/4[35]⟨13⟩^2[13]^2[14]⟨26⟩-1/12⟨14⟩[45][13]^2⟨13⟩[14]⟨26⟩-19/24[35]⟨14⟩⟨13⟩[13][14]^2⟨26⟩-97/18⟨14⟩^2⟨26⟩[14]^3[35]+55/12⟨14⟩^2[45][13][14]^2⟨26⟩-115/18⟨14⟩[45][14]⟨26⟩⟨24⟩[34][12]-233/36[35]⟨14⟩[24][14]^2⟨26⟩⟨24⟩+517/72⟨14⟩[24][13][45][14]⟨26⟩⟨24⟩-55/12[35][24][13]⟨13⟩[14]⟨26⟩⟨24⟩-1/2⟨23⟩^2[45][13][23]^2⟨26⟩-11/6⟨23⟩^2⟨46⟩[45][13][23][34]+5/8⟨23⟩⟨36⟩[45][13]^2[23]⟨12⟩+7/8⟨23⟩^2[35][24][13][23]⟨26⟩-13/4⟨23⟩[45]⟨13⟩[13]^2[23]⟨26⟩+1/8⟨23⟩⟨36⟩[35]⟨13⟩[13]^2[34]-16/3⟨23⟩⟨36⟩[35][13]⟨34⟩[34]^2+15/4⟨23⟩⟨46⟩[35]⟨13⟩[13][14][34]+11/4⟨36⟩[45][13]^3⟨13⟩⟨12⟩+3/4⟨36⟩[45][13]^2⟨12⟩^2[12]-125/24⟨36⟩[35]⟨14⟩[13][14]^2⟨12⟩+89/24⟨36⟩⟨14⟩[45][13]^2[14]⟨12⟩+1/8[45][13]⟨26⟩⟨12⟩^2[12]^2-1/18⟨46⟩[35][14]^2⟨12⟩^2[12]+83/18⟨14⟩[13][14]^2[25]⟨26⟩⟨12⟩-79/36⟨14⟩[45][13][14]⟨26⟩⟨12⟩[12]+1/18[35]⟨14⟩[14]^2⟨26⟩⟨12⟩[12]+13/18⟨46⟩[35]⟨14⟩[14]^3⟨12⟩+1⟨23⟩[35][24]^2[13]⟨26⟩⟨24⟩+7/8⟨36⟩[45][13]^2⟨34⟩[34]⟨12⟩+31/24⟨46⟩[45][13][14]⟨34⟩[34]⟨12⟩-13/3⟨46⟩[35][14]^2⟨34⟩[34]⟨12⟩-203/36⟨36⟩⟨14⟩[45][13][14]⟨24⟩[34]-29/6⟨46⟩⟨14⟩[45][14]^2⟨24⟩[34]+59/36[24]^2[13][45]⟨26⟩⟨24⟩^2-59/36[35][24]^2[14]⟨26⟩⟨24⟩^2+197/72[24][13]^2⟨13⟩[45]⟨26⟩⟨24⟩+13/8⟨36⟩[45][13]⟨24⟩⟨34⟩[34]^2+29/6⟨36⟩[35][14]⟨24⟩⟨34⟩[34]^2+29/6⟨46⟩[45][14]⟨24⟩⟨34⟩[34]^2+5/2⟨36⟩[45]⟨24⟩^2[34]^2[12]-2[35]⟨13⟩[14]⟨26⟩⟨24⟩[34][12]-2⟨23⟩[35][24]⟨26⟩⟨24⟩[34][12]-271/72⟨23⟩⟨46⟩[45]⟨24⟩[34]^2[12]-59/36[24][45]⟨26⟩⟨24⟩^2[34][12]-59/36⟨46⟩[24][45][14]⟨24⟩^2[34]+115/36⟨36⟩[35][24][14]⟨24⟩^2[34]-85/36⟨23⟩⟨46⟩[35][24][14]⟨24⟩[34]-1/4[45]⟨26⟩⟨24⟩[34]⟨12⟩[12]^2}{⟨12⟩⟨24⟩⟨56⟩[13][34]^2[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13][24]⟨26⟩(-1⟨36⟩⟨24⟩+5/8⟨23⟩⟨46⟩)}{⟨12⟩⟨24⟩[34]^2⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-3/8[24]⟨24⟩[15][45]}{⟨12⟩[34]^2[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{43/12⟨23⟩⟨46⟩[35][24][13]+145/72⟨36⟩[35][24][13]⟨24⟩+11/12⟨36⟩[35]⟨14⟩[13][14]-17/8⟨14⟩[45][13]^2⟨36⟩-181/36⟨14⟩⟨46⟩[14]^2[35]+119/24⟨46⟩⟨14⟩[45][13][14]+13/4[35]⟨14⟩[14]⟨26⟩[12]-229/36⟨14⟩[45][13]⟨26⟩[12]+67/8⟨14⟩[13][14][25]⟨26⟩+7/6⟨46⟩[45][13]^2⟨13⟩-13/6⟨46⟩[35]⟨13⟩[13][14]+15/8⟨13⟩[13]^2⟨26⟩[25]-17/8[35]⟨13⟩[13]⟨26⟩[12]-245/72[13][15]⟨12⟩[12]⟨16⟩-3/8⟨13⟩[13]^2[15]⟨16⟩+95/36⟨46⟩[45][13]⟨12⟩[12]-31/4⟨46⟩[13][14][25]⟨12⟩-119/36[13][25]⟨26⟩⟨12⟩[12]-187/72⟨12⟩⟨26⟩[12]^2[35]+49/36⟨46⟩[35][14]⟨12⟩[12]+2/9⟨12⟩[13]^2⟨36⟩[25]+103/12⟨36⟩[35][13]⟨34⟩[34]-17/24⟨46⟩[35][14]⟨34⟩[34]+17/8⟨46⟩[45][13]⟨34⟩[34]+119/36⟨46⟩[24][13][45]⟨24⟩+161/72⟨46⟩[35][24][14]⟨24⟩-163/72⟨36⟩[45][13][23]⟨24⟩+5/4[45][23]⟨24⟩⟨26⟩[12]+5/72[35][24]⟨26⟩⟨24⟩[12]-5/8⟨23⟩⟨46⟩[35][34][12]-31/72⟨36⟩[35]⟨24⟩[34][12]+1/4⟨23⟩⟨36⟩[35][13][23]+1⟨23⟩[35][23]⟨26⟩[12]}{⟨12⟩⟨24⟩⟨56⟩[13][34]^2[56]}+\\
\scriptscriptstyle\frac{⟨16⟩(3/8⟨13⟩[23]^2⟨24⟩^2⟨26⟩[34][12]-1/2[24][13]⟨13⟩[23]^2⟨26⟩⟨24⟩^2-3/8⟨46⟩⟨13⟩[23]⟨24⟩^2[34]^2[12]+3/8⟨46⟩[24][13]⟨13⟩[23]⟨24⟩^2[34]+1/2⟨13⟩^2[13]^2[23]^2⟨24⟩⟨26⟩+1/4⟨36⟩⟨14⟩^2⟨13⟩[13]^3[34]+1/8⟨36⟩[24][23]^2⟨24⟩^3[34])}{⟨12⟩[13]⟨24⟩[34]⟨56⟩⟨1|2+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨14⟩^2[45][35](-1/8⟨14⟩^2[13][14]-1/8⟨23⟩⟨24⟩[23]^2)}{⟨12⟩⟨24⟩[34][56]⟨1|2+4|3]^2⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨46⟩[23](1/8⟨14⟩[13]⟨13⟩[34]⟨16⟩+1/8⟨14⟩^2[14][34]⟨16⟩+1/8⟨12⟩^2⟨46⟩[24][23]+1/8⟨12⟩^2⟨36⟩[23]^2)}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]^2⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{[24]⟨16⟩(1/6⟨14⟩^2⟨26⟩[14][34]+1/6[13]⟨13⟩[23]⟨26⟩⟨12⟩-1/6⟨46⟩⟨13⟩⟨24⟩[34]^2+1/6⟨12⟩⟨46⟩⟨34⟩[34]^2-1/6⟨36⟩⟨14⟩[13][34]⟨12⟩)}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/8⟨36⟩[24]⟨6|1+5|3][23]^2⟨24⟩}{[13][34]⟨56⟩⟨1|2+4|3]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{23/8⟨36⟩[24][23]^2⟨24⟩⟨16⟩}{[34]⟨56⟩⟨1|2+4|3]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(-7/12⟨14⟩[13][23]⟨26⟩⟨12⟩[12]-1/4⟨36⟩⟨14⟩[13]^2[23]⟨12⟩+7/12⟨46⟩[13][23]⟨12⟩^2[12]+3/8⟨46⟩[24][13][23]⟨24⟩⟨12⟩+1/4⟨46⟩⟨14⟩^2[13][14][34]+1/8⟨23⟩⟨46⟩[13][23]^2⟨12⟩+1/8⟨46⟩⟨14⟩[13]⟨34⟩[34]^2+1/4⟨46⟩[23]⟨24⟩[34]⟨12⟩[12]-355/72⟨36⟩[13][23]^2⟨24⟩⟨12⟩-3/8⟨14⟩[23]⟨24⟩⟨26⟩[34][12]-145/72⟨14⟩[24][13][23]⟨26⟩⟨24⟩)}{⟨12⟩[13]⟨24⟩[34]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{[35]⟨14⟩^2(1/8[24]⟨24⟩[14][35]+1/8⟨14⟩[14]^2[35]-1/8⟨14⟩[45][13][14]+1/8[34]⟨34⟩[14][35]+1/8[12][45]⟨24⟩[34]+1/8[45][13]⟨34⟩[34])}{⟨12⟩[13]⟨24⟩[34][56]⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{-1/8⟨14⟩^3[45]^2[13]}{⟨12⟩⟨24⟩[34][56]⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{1/8⟨14⟩⟨36⟩⟨26⟩[23]^2}{⟨24⟩[34]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{-3/4[24]⟨36⟩^2⟨24⟩[23]^2}{[34]⟨56⟩⟨1|2+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{7/8⟨46⟩[35]⟨14⟩^2[24][14]^2⟨24⟩^2[34]+3/4⟨46⟩[35]⟨14⟩^2[13][14]^2⟨12⟩^2[12]+3/4[35]⟨14⟩^4[13][14]^3⟨26⟩-13/8[35]⟨14⟩^3⟨13⟩[13]^2[14]^2⟨26⟩+9/4[35]⟨14⟩^3[13][14]^2⟨26⟩⟨12⟩[12]-3/4⟨14⟩^4[45][13]^2[14]^2⟨26⟩+1/2⟨46⟩[35][13]^2⟨13⟩^2⟨24⟩[34]⟨12⟩[12]+13/8⟨46⟩[35][13]⟨13⟩⟨24⟩[34]⟨12⟩^2[12]^2+5/2[35]⟨14⟩[13]^2⟨13⟩^2⟨26⟩⟨24⟩[34][12]+17/8[35]⟨14⟩^2[13]⟨13⟩[14]⟨26⟩⟨24⟩[34][12]-13/8[35]⟨14⟩⟨13⟩^3[13]^4⟨26⟩-13/4[35]⟨14⟩^2⟨13⟩^2[13]^3[14]⟨26⟩-1/4⟨46⟩[35]⟨14⟩[13]^3⟨13⟩^2[14]⟨12⟩+3/2[35]⟨14⟩^2[13][14]⟨26⟩⟨12⟩^2[12]^2+3/2⟨46⟩[35]⟨14⟩[13][14]⟨12⟩^3[12]^2-5/4[35]⟨14⟩[13]^2⟨13⟩⟨26⟩⟨12⟩^2[12]^2+1⟨46⟩[35]⟨14⟩^2[13]^2⟨13⟩[14]^2⟨12⟩-11/8⟨46⟩[35]⟨14⟩[13]^2⟨13⟩[14]⟨12⟩^2[12]+3/4⟨46⟩[35][13]⟨12⟩^4[12]^3-3/2⟨14⟩^3[45][13]^2[14]⟨26⟩⟨12⟩[12]+3/4⟨46⟩⟨14⟩^3[45][13]^2[14]^2⟨12⟩-3/4⟨14⟩^2[45][13]^2⟨26⟩⟨12⟩^2[12]^2+3/4⟨14⟩^2[13]^2[14][15]⟨12⟩^2[12]⟨16⟩+3/4⟨14⟩^3[13]^2[14]^2[15]⟨12⟩⟨16⟩-3/4⟨46⟩[13]^2[25]⟨12⟩^4[12]^2-3/2⟨46⟩⟨14⟩[13]^2[14][25]⟨12⟩^3[12]+3/8⟨46⟩[24][13]^2[25]⟨24⟩⟨12⟩^3[12]-3/8⟨46⟩[35]⟨24⟩[34]⟨12⟩^3[12]^3-5/8⟨46⟩[35]⟨14⟩[14]⟨24⟩[34]⟨12⟩^2[12]^2+9/8[35]⟨14⟩⟨26⟩⟨24⟩[34]⟨12⟩^2[12]^3-1/4⟨46⟩[35]⟨14⟩^2[14]^2⟨24⟩[34]⟨12⟩[12]+17/8[35]⟨14⟩^2[14]⟨26⟩⟨24⟩[34]⟨12⟩[12]^2+1[35]⟨14⟩^3[14]^2⟨26⟩⟨24⟩[34][12]+7/8⟨46⟩[35]⟨14⟩[24][14]⟨24⟩^2[34]⟨12⟩[12]+3/4[35]⟨14⟩[24]⟨26⟩⟨24⟩^2[34]⟨12⟩[12]^2+3/4[35]⟨14⟩^2[24][14]⟨26⟩⟨24⟩^2[34][12]+1⟨46⟩⟨14⟩[24][13]^2[14][25]⟨24⟩⟨12⟩^2-3/8⟨14⟩[24][13]^2[25]⟨26⟩⟨24⟩⟨12⟩^2[12]+3/4⟨36⟩⟨14⟩^3[45][13]^3[14]⟨12⟩+3/4⟨36⟩⟨14⟩^2[45][13]^3⟨12⟩^2[12]-1⟨14⟩^2[24][13]^2[14][25]⟨26⟩⟨24⟩⟨12⟩-1/8⟨46⟩⟨14⟩[45][13][24]⟨24⟩^2[34]⟨12⟩[12]+1/8⟨14⟩^2[24][13][45]⟨26⟩⟨24⟩^2[34][12]-1/2⟨46⟩[35][24][13]^3⟨13⟩⟨34⟩⟨12⟩^2-1/2⟨36⟩[35]⟨14⟩[24][13]^3⟨34⟩⟨12⟩^2-3/4⟨46⟩[24][13]^3[25]⟨34⟩⟨12⟩^3-3/4⟨46⟩⟨14⟩[45][13]^3[24]⟨34⟩⟨12⟩^2+1/2⟨23⟩⟨46⟩[35]⟨13⟩^2[13]^3[23]⟨12⟩-7/8⟨46⟩[24]^2[13][45][23]⟨24⟩^3⟨12⟩-7/8[24]^2[13][25][23]⟨26⟩⟨24⟩^3⟨12⟩-15/8⟨14⟩[24]^2[13]^2[25]⟨26⟩⟨24⟩^2⟨12⟩-1⟨36⟩⟨14⟩[24][13]^2[45][23]⟨24⟩^2⟨12⟩-15/8⟨46⟩⟨14⟩[45][13]^2[24]^2⟨24⟩^2⟨12⟩-1/8⟨36⟩[35][24]^2[23]⟨24⟩^4[34]-1/4⟨36⟩[24][13][45][23]^2⟨24⟩^3⟨12⟩-1/8⟨46⟩[35][24]^2⟨24⟩^3⟨34⟩[34]^2-5/8⟨46⟩[35][24]^2[13]⟨24⟩^2⟨34⟩[34]⟨12⟩-3/8⟨46⟩[35][24]⟨24⟩^2⟨34⟩[34]^2⟨12⟩[12]-3/8⟨23⟩[35][24][23]^2⟨26⟩⟨24⟩^2⟨12⟩[12]}{⟨12⟩[13]⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-27/8[35][23]⟨24⟩⟨26⟩⟨12⟩^2[12]^2+1/8⟨36⟩[35]⟨14⟩[13]⟨24⟩[34]⟨12⟩[12]-9/8⟨46⟩⟨14⟩[45]⟨24⟩^2[34]^2[12]+1/2⟨46⟩[35]⟨13⟩⟨24⟩^2[34]^2[12]+7/8⟨46⟩[35][24]⟨24⟩^2⟨34⟩[34]^2-3/8⟨23⟩[45][23]^3⟨26⟩⟨24⟩^2-3/4⟨36⟩[45][23]^2⟨24⟩^3[34]-9/8[24][45][23]^2⟨24⟩^3⟨26⟩-9/8⟨14⟩[45][23]⟨24⟩^2⟨26⟩[34][12]-1/8⟨46⟩⟨14⟩[45][13]^2⟨13⟩⟨24⟩[34]+9/4⟨46⟩⟨14⟩^2[45][13][14]⟨24⟩[34]-3/4⟨46⟩[35]⟨13⟩^2[13]^2⟨24⟩[34]+15/8⟨46⟩[35]⟨14⟩[13]⟨13⟩[14]⟨24⟩[34]+57/8⟨46⟩[35]⟨14⟩^2[14]^2⟨24⟩[34]+29/8⟨36⟩[35]⟨14⟩⟨13⟩[13]^2⟨24⟩[34]+13/2⟨36⟩[35]⟨14⟩^2[13][14]⟨24⟩[34]+1⟨23⟩⟨46⟩[35]⟨13⟩[13][23]⟨24⟩[34]+3/8⟨23⟩⟨46⟩[45][23]^2⟨24⟩^2[34]+17/4[35]⟨14⟩^3[13][14]^2⟨26⟩+7[35]⟨14⟩^2⟨13⟩[13]^2[14]⟨26⟩+2[35]⟨14⟩⟨13⟩^2[13]^3⟨26⟩-1/2⟨46⟩[35][24]^2⟨24⟩^3[34]}{⟨12⟩⟨24⟩⟨56⟩[13][34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-1/8⟨14⟩⟨46⟩⟨34⟩[34]^2-3/8⟨46⟩⟨14⟩[24]⟨24⟩[34]+1/4⟨46⟩⟨14⟩[13]⟨13⟩[34]+1/8⟨46⟩[23]⟨34⟩[34]⟨12⟩-1/8⟨12⟩⟨36⟩⟨24⟩[23]^2-1/2⟨36⟩⟨14⟩[23]⟨24⟩[34]-3/8⟨14⟩[24][23]⟨26⟩⟨24⟩)}{⟨12⟩⟨24⟩[34]⟨56⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨14⟩[35](1/2⟨14⟩[45][13]⟨34⟩-1/2⟨14⟩[35][14]⟨34⟩+1/8[24]⟨24⟩⟨34⟩[35]+3/8[24]⟨24⟩^2[25])}{⟨12⟩⟨24⟩[34][56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{5/12[45]⟨13⟩[14][23]⟨26⟩}{[34]⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{77/36⟨23⟩[45]^2(s_{14}-s_{23})[23]}{[34][56]⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-3/4⟨6|1+5|3]⟨36⟩[12][23]}{[13][34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-35/8⟨36⟩⟨6|1+5|2][23]}{[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{3/4⟨4|2+3|4][13]⟨36⟩^2[23]}{[34]⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{9/8⟨3|2+4|3]⟨26⟩^2(s_{13}-s_{24})[23]}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-9/8⟨23⟩⟨3|2+4|3](s_{13}-s_{24})[35]^2}{⟨12⟩[34][56]⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1/4⟨46⟩^2[24][13][23]⟨34⟩⟨4|5+6|4]}{[34]⟨56⟩⟨4|1+2|3]^2(⟨2|3|5+6|4|2]-⟨3|1|5+6|4|3])}+\\
\scriptscriptstyle\frac{[45][14](-5/12⟨23⟩[25]+1/12⟨13⟩[15])}{[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩⟨26⟩(-3/8⟨23⟩⟨46⟩[24][13]-5/8⟨23⟩[13]⟨36⟩[23]-1/4[24]⟨26⟩[12]⟨24⟩+1/8⟨12⟩⟨26⟩[12]^2)}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/4⟨23⟩^2[45][15][23]}{⟨12⟩[34][56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(11/8[13]⟨36⟩⟨34⟩+11/8⟨46⟩[14]⟨34⟩-3/8⟨23⟩⟨46⟩[12]+7/8⟨36⟩[12]⟨24⟩)}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-1/2⟨23⟩[15][25]}{⟨12⟩[34][56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{3/16⟨3|2+4|1][35]⟨14⟩[24](s_{14}-s_{23})⟨16⟩}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{(s_{14}-s_{23})(s_{124}-s_{234})(-11/48⟨14⟩[14][25]⟨16⟩+1/12⟨14⟩[45][12]⟨16⟩-1/3[13]⟨13⟩[25]⟨16⟩+1/3⟨13⟩[12][35]⟨16⟩-1/3⟨13⟩⟨36⟩[35][23]-13/48⟨14⟩[45]⟨36⟩[23])}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/24⟨3|2+4|1][35]⟨14⟩[24](s_{124}-s_{234})⟨16⟩}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/8⟨14⟩^2[24]⟨26⟩⟨46⟩}{⟨12⟩⟨24⟩⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{⟨14⟩[25](s_{124}-s_{234})(-13/48⟨36⟩[23]-7/48[12]⟨16⟩)}{Δ_{13|24|56}⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{5/48⟨6|1+3|5](s_{123}-s_{134})⟨13⟩[14](s_{14}-s_{23})}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-1/48⟨23⟩⟨6|1+3|5][24](s_{123}-s_{134})(s_{14}-s_{23})}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-5/48[45]⟨13⟩(s_{123}-s_{134})[14]⟨26⟩⟨4|1+3|2]}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-1/16[35]⟨13⟩[14][25]⟨24⟩(s_{15}+s_{35}+s_{16}+s_{36})[12]}{[13][56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{7/48[35]⟨13⟩⟨26⟩[12]^2(s_{14}-s_{23})}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-19/48⟨6|1+3|5][12](s_{14}-s_{23})(s_{15}+s_{35}+s_{16}+s_{36})}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨6|1+3|5][12](s_{15}+s_{35}+s_{16}+s_{36})(-5/16⟨14⟩[14]-7/12⟨34⟩[34])}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/48⟨46⟩[35]⟨13⟩[14](s_{15}+s_{35}+s_{16}+s_{36})[12]}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/16⟨23⟩⟨46⟩^2(s_{25}+s_{45}+s_{26}+s_{46})[24]⟨3|2+4|3]}{⟨24⟩⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/48⟨46⟩[24][13][45]⟨34⟩^2⟨12⟩}{⟨24⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{5/16⟨46⟩(s_{25}+s_{45}+s_{26}+s_{46})[45]⟨3|2+4|3]⟨34⟩}{⟨24⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(s_{25}+s_{45}+s_{26}+s_{46})(1/8⟨23⟩[24][35]-1/3⟨14⟩[45][14]-5/16⟨12⟩[14][25])}{⟨24⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{13}-s_{24})(1/16[13][24]⟨13⟩⟨36⟩+1/8[24]⟨36⟩⟨34⟩[34]-1/16⟨46⟩[24]⟨13⟩[14]+1/16⟨14⟩[24]⟨36⟩[14]+1/16⟨36⟩⟨13⟩[12][34])}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45](s_{13}-s_{24})(-1/16[24]⟨34⟩^2[35]-1/16[24]⟨24⟩⟨34⟩[25]+1/16⟨14⟩⟨13⟩[12][15])}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/16⟨23⟩[35]⟨13⟩[25](s_{13}-s_{24})[12]}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/2⟨14⟩^2⟨36⟩[14]^2[25]+43/48⟨36⟩⟨14⟩^2[45][14][12]+97/48⟨36⟩⟨14⟩[13]⟨13⟩[14][25]+5/12⟨23⟩^2⟨36⟩[25][23]^2-13/24⟨23⟩⟨36⟩[45][23]^2⟨34⟩+1/3⟨14⟩[45]⟨13⟩⟨26⟩[12]^2+1/4⟨46⟩⟨14⟩[45]⟨13⟩[14][12]+11/16⟨36⟩⟨14⟩[45]⟨34⟩[34][12]-1/8⟨36⟩[45][23]⟨34⟩^2[34]-23/16⟨36⟩⟨14⟩[45][13]⟨13⟩[12]+59/48⟨36⟩⟨14⟩[45]⟨12⟩[12]^2+13/24⟨12⟩^2⟨36⟩[12]^2[25]-5/3⟨36⟩[45][23]⟨34⟩⟨12⟩[12]+35/48⟨36⟩⟨14⟩[14][25]⟨12⟩[12]+23/24⟨23⟩⟨36⟩[25][23]⟨12⟩[12]-17/16⟨36⟩[24][25]⟨24⟩⟨12⟩[12]-1/16⟨36⟩⟨14⟩[24][45]⟨24⟩[12]-7/16⟨36⟩⟨14⟩[24][14][25]⟨24⟩+1/8[24]^2⟨36⟩⟨24⟩^2[25]-1/4⟨23⟩⟨36⟩[24][25][23]⟨24⟩+3/8⟨23⟩^2⟨46⟩[24][25][23]-1/8⟨23⟩⟨46⟩[24]^2[25]⟨24⟩+17/16⟨23⟩⟨46⟩[24][25]⟨12⟩[12]+5/24⟨36⟩⟨14⟩[24][13][45]⟨34⟩+13/12⟨46⟩[45]⟨13⟩⟨34⟩[34][12]-31/48⟨36⟩[35]⟨13⟩⟨34⟩[34][12]+5/48⟨46⟩⟨14⟩[45][24][14]⟨34⟩-43/48⟨36⟩[35]⟨14⟩[24][14]⟨34⟩+3/8⟨36⟩[35]⟨14⟩⟨13⟩[14][12]+49/48⟨14⟩⟨13⟩[14][15][12]⟨16⟩+1/6⟨46⟩⟨14⟩⟨13⟩[14]^2[25]+9/4⟨23⟩⟨46⟩[45]⟨13⟩[23][12]-37/24⟨46⟩[45]⟨13⟩⟨12⟩[12]^2+1/24⟨13⟩[25]⟨26⟩⟨12⟩[12]^2-1/16⟨36⟩⟨13⟩[13][25]⟨12⟩[12]-25/12⟨46⟩[13]⟨13⟩^2[14][25]+1/16[13]⟨13⟩^2[25]⟨26⟩[12]+1/16⟨46⟩[24]^2[45]⟨24⟩⟨34⟩+1/16⟨46⟩[24]⟨13⟩[45]⟨24⟩[12]+7/16⟨46⟩[24]⟨13⟩[14][25]⟨24⟩+23/16⟨46⟩⟨13⟩[14][25]⟨12⟩[12]+3/2⟨46⟩[45][13]⟨13⟩^2[12]+65/48⟨46⟩[24][13]⟨13⟩[45]⟨34⟩-49/48⟨23⟩⟨46⟩[24][13]⟨13⟩[25]-77/48⟨23⟩⟨46⟩[35][24]⟨13⟩[12]+1/8⟨23⟩⟨46⟩[35][24]^2⟨34⟩+11/8⟨46⟩[35][24]⟨13⟩[14]⟨34⟩+3/8⟨46⟩[45][24]⟨34⟩^2[34]-2/3⟨36⟩[35][24]⟨34⟩^2[34]-1⟨46⟩[24][45]⟨34⟩⟨12⟩[12]+13/48⟨36⟩[24][13][25]⟨34⟩⟨12⟩+97/48⟨36⟩[35][24][13]⟨13⟩⟨34⟩+1/8⟨36⟩[24][45][23]⟨24⟩⟨34⟩+13/24⟨46⟩[35]⟨13⟩^2[14][12]+11/8⟨23⟩⟨13⟩[25][23]⟨26⟩[12]}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-7/48⟨46⟩⟨13⟩[12]^2[35]}{[13]Δ_{13|24|56}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1/48⟨14⟩⟨6|2+4|1]⟨34⟩[25]}{⟨24⟩Δ_{13|24|56}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(-11/8⟨23⟩⟨46⟩[14]⟨34⟩+3/8⟨23⟩^2⟨46⟩[12]+13/8⟨36⟩⟨24⟩[14]⟨34⟩-1/2⟨23⟩⟨36⟩[12]⟨24⟩)}{⟨12⟩⟨24⟩⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩[15](1/2⟨23⟩[25]-1/4[45]⟨34⟩)}{⟨12⟩[56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-7/48⟨26⟩⟨13⟩[12]^2[15]}{[13]Δ_{13|24|56}⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_124.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/3[24]^2[14]⟨46⟩^2⟨34⟩}{[34]⟨56⟩s_{123}⟨4|2+3|4]^2}+\\
\scriptscriptstyle\frac{-2/3[24]^3⟨2|1+3|5][13]⟨34⟩⟨46⟩}{⟨23⟩[23][34]^2⟨56⟩[56]s_{123}⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{[24]⟨34⟩⟨46⟩⟨3|1+2|5](-4/3[24][13]+2/3[34][12])}{⟨23⟩[23][34]⟨56⟩[56]s_{123}⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{3⟨46⟩[12]^2⟨3|1+2|5]}{[13]⟨23⟩[23]⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{3[35](s_{124}-s_{134})[14]⟨14⟩⟨4|2+3|1]⟨26⟩}{Δ_{14|23|56}⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{3[14]⟨24⟩^2⟨1|2+3|4][35]^2}{⟨12⟩[34][56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-15[35]^2[24](s_{124}-s_{134})[13]⟨24⟩}{[23][34][56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{12⟨4|5+6|4]⟨24⟩[12][35]^2}{[23][56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩(-14[23]^2⟨12⟩^2[24]⟨36⟩[13]^2+2[23]⟨12⟩^2[24]^2[13]^2⟨46⟩+20/3[23]^2[12]⟨12⟩^2[34][13]⟨36⟩-55/3⟨12⟩[24]^2[34][13]^2⟨14⟩⟨46⟩+17/6⟨16⟩[24]^2⟨12⟩[13]^3⟨14⟩+127/6[23]⟨16⟩⟨12⟩[24][13]^3⟨13⟩+62/3[23]^2⟨12⟩[34][13]^2⟨36⟩⟨13⟩-31/2[12][24][34]^3⟨14⟩⟨24⟩⟨46⟩+20/3[12]⟨16⟩[34]^2[14][13]⟨14⟩^2-115/6[12]⟨16⟩[34]^2[13]^2⟨14⟩⟨13⟩)}{⟨12⟩[23][34]^2⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](104/3[35][12]^2⟨12⟩^3[24][13]+50/3[12]⟨12⟩^3[24][13]^2[25]+20/3[23][12]^2⟨12⟩^3[13][45]-44/3[34][35][12]^3⟨12⟩^3-8/3[35][12]^2⟨12⟩^2[34][13]⟨13⟩-44/3[23]^2⟨12⟩[13]^2⟨23⟩[45]⟨13⟩+115/6[35][12][34]^2[13]⟨24⟩⟨13⟩^2+20/3[12]⟨12⟩[34][14][13]⟨14⟩^2[45]-115/6[12]⟨12⟩[34][13]^2⟨14⟩[45]⟨13⟩-55/6⟨12⟩^2[24][13]^3[25]⟨13⟩+11/2⟨12⟩^2[24][14][13]^2[25]⟨14⟩+20/3[35][12]⟨12⟩[34][14][13]⟨14⟩⟨13⟩+19/3[35]⟨12⟩^2[24]^2[13]^2⟨34⟩+3[35][12]⟨12⟩^2[24][13]^2⟨13⟩+98/3[35][12]⟨12⟩^2[24]^2[13]⟨24⟩-44/3⟨23⟩^3[23]^3[35][34])}{⟨12⟩[23][34]^2[56]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-5/2[35]⟨3|1+4|2](s_{124}-s_{134})⟨4|2+3|1]s_{14}⟨26⟩}{Δ_{14|23|56}^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(s_{13}-s_{24})⟨36⟩(s_{23}-s_{14})(1/8[23]⟨26⟩+7/16[34]⟨46⟩)}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1/16(s_{14}-s_{23})(s_{124}-s_{134})[25][45]⟨24⟩(s_{13}-s_{24})}{[56]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(-1[14][13][25]⟨14⟩⟨34⟩+1[35][12][14]⟨14⟩⟨34⟩-1[12][13]⟨14⟩[45]⟨34⟩-9/4[34][35]⟨34⟩^2[12]+17/4[23][13][25]⟨23⟩⟨34⟩+9/4[23][35][12]⟨23⟩⟨34⟩-17/4[24][35]⟨34⟩^2[13]-13/2[35][12][13]⟨34⟩⟨13⟩+9/4[35]⟨34⟩[12]^2⟨12⟩-9/4⟨13⟩⟨24⟩[12]^2[35]+9/4[23][12][25]⟨23⟩⟨24⟩+1[12][14][25]⟨14⟩⟨24⟩-1⟨14⟩[15][12]^2⟨12⟩)}{Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](17/4[23][13]⟨36⟩⟨23⟩⟨34⟩+9/4⟨23⟩^2[23]⟨46⟩[12]-2[14][13]⟨36⟩⟨14⟩⟨34⟩)}{Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[45][24]⟨14⟩⟨26⟩(s_{13}-s_{24})(-1⟨34⟩[13]-1⟨24⟩[12])}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(9/16[35]⟨12⟩[24][13]⟨36⟩⟨34⟩+3[35]⟨12⟩[24][14]⟨34⟩⟨46⟩+67/16⟨13⟩^2[13]^2[25]⟨26⟩+67/16⟨13⟩^2[35][13]^2⟨36⟩-5/8[12][13]⟨14⟩[45]⟨13⟩⟨26⟩+25/16[12][14]⟨14⟩^2[45]⟨26⟩+73/16[13]^2⟨36⟩[45]⟨14⟩⟨13⟩-25/16[14][13]⟨36⟩⟨14⟩^2[45]+25/16⟨14⟩^2[35][14]^2⟨36⟩-25/16⟨14⟩^2[14]^2[25]⟨26⟩+1/2[35][12][14]⟨14⟩⟨13⟩⟨26⟩-49/8[35][14][13]⟨36⟩⟨14⟩⟨13⟩-25/16[35][14]^2⟨14⟩⟨13⟩⟨46⟩+67/16[35][14][13]⟨13⟩^2⟨46⟩-23/16[14][13][25]⟨14⟩⟨13⟩⟨26⟩-73/16⟨12⟩[14][13][25]⟨36⟩⟨14⟩+7/4[12]⟨12⟩^2[13]⟨36⟩[25]+25/16⟨12⟩[14]^2[25]⟨14⟩⟨46⟩+65/16⟨13⟩^2[15][13]^2⟨16⟩-23/16[12]⟨12⟩^2[14][25]⟨46⟩+2[12]⟨12⟩[14][25]⟨14⟩⟨26⟩+3/16⟨26⟩[12]^2[25]⟨12⟩^2+1/4[35][12]^2⟨36⟩⟨12⟩^2+65/16⟨12⟩[14][13][25]⟨13⟩⟨46⟩-1/16[12]⟨12⟩[13][25]⟨13⟩⟨26⟩+113/16[12]⟨12⟩[13]⟨36⟩⟨14⟩[45]-41/8[12]⟨12⟩[13][45]⟨13⟩⟨46⟩-1/2[35][34][14]⟨36⟩⟨14⟩⟨34⟩+61/16[34]^2[35]⟨34⟩^2⟨36⟩-49/8[35][12]⟨12⟩[34]⟨36⟩⟨34⟩+57/16[35][34][14]⟨34⟩⟨13⟩⟨46⟩+65/16[34]^2[45]⟨46⟩⟨34⟩^2-41/8[12]⟨12⟩[34][45]⟨34⟩⟨46⟩+1/2[23][34]⟨36⟩[45]⟨24⟩⟨34⟩-9/4[35][12][34]⟨23⟩⟨13⟩⟨46⟩-9/4[23][12]⟨12⟩⟨23⟩[45]⟨46⟩-1/8[23][35][12]⟨12⟩⟨36⟩⟨23⟩+1/8[23][35][34]⟨36⟩⟨23⟩⟨34⟩)}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[45](-65/4[23]⟨12⟩^3[24][13]^2[25]-45/2[23]⟨12⟩^2[24][13]^2⟨14⟩[45]+23/4[23]^2[12]⟨12⟩^3[13][45]-25/4[34]^2[13]^2[45]⟨14⟩^2⟨13⟩+1/2[23][12]⟨12⟩^2[34][13]⟨14⟩[45]+25/4[12][34]^3⟨14⟩^2⟨24⟩[45])}{⟨12⟩[23][34]^2[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(9/4[23]⟨12⟩^2[24]^2[13]⟨46⟩+1/4[23]^2⟨12⟩^2[24]⟨36⟩[13]-63/4[23]^2⟨12⟩[34]^2⟨36⟩⟨34⟩-65/4[23]⟨12⟩[24][34]^2⟨34⟩⟨46⟩-1[23][34]^3⟨36⟩⟨14⟩⟨34⟩-7[23][12]⟨12⟩^2[24][34]⟨46⟩+4[23][12]⟨16⟩⟨12⟩^2[24][13]+3/4[23][12]^2⟨16⟩[34]⟨12⟩^2-37/2⟨12⟩[24]^2[34][13]⟨14⟩⟨46⟩+37/2[12]⟨12⟩[24][34]^2⟨14⟩⟨46⟩-14[23]⟨12⟩[24][34][13]⟨36⟩⟨14⟩-7[23][12]⟨12⟩[34]^2⟨36⟩⟨14⟩+99/4[12]⟨16⟩⟨12⟩[24][34][13]⟨14⟩-401/12⟨16⟩[24]^2⟨12⟩[13]^2⟨14⟩-9/4[12]^2⟨16⟩[34]^2⟨12⟩⟨14⟩-1/2[23]^3⟨12⟩[34]⟨36⟩⟨23⟩+1/4[23]^2[12]⟨12⟩^2[34]⟨36⟩+181/12⟨16⟩[24][14][34][13]⟨14⟩^2-25/4[12]⟨16⟩[34]^2[14]⟨14⟩^2-2[24][34]^2[13]⟨36⟩⟨14⟩^2+2[34]^3⟨14⟩^2[12]⟨36⟩)}{⟨12⟩[23][34]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨36⟩(65/4[23][34]^2⟨36⟩⟨14⟩⟨24⟩+65/4[24][34]^2⟨14⟩⟨24⟩⟨46⟩+65/4[12]⟨12⟩[34]^2⟨14⟩⟨46⟩-2[23]⟨12⟩[24][34]⟨24⟩⟨46⟩-2[23]^2⟨12⟩[34]⟨36⟩⟨24⟩-2[23][12]⟨16⟩⟨12⟩^2[13])}{⟨12⟩[23]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[45]⟨14⟩[35](-131/12⟨13⟩^2[13]^2-53/6[24]⟨14⟩⟨24⟩[14])}{⟨12⟩[23][56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(88/3[23]^2⟨12⟩[24][13]⟨26⟩-44/3[23]^2⟨12⟩[34]⟨36⟩[13]+7/12[23]⟨12⟩[24][34][13]⟨46⟩+44/3[23]^2[34][13]⟨13⟩⟨26⟩+29/12[23][12]⟨16⟩⟨12⟩[34][13]+44/3⟨23⟩[23]^3⟨26⟩[34]-44/3⟨23⟩[23]^2⟨46⟩[34]^2-37/2[34]^3⟨14⟩⟨46⟩[12]+379/12[23][12][34]^2⟨14⟩⟨26⟩-88/3[23]^2[12]⟨12⟩[34]⟨26⟩+19[23][34]^2[13]⟨36⟩⟨14⟩-359/12[23][24][34][13]⟨14⟩⟨26⟩+11/12[24][34]^2[13]⟨14⟩⟨46⟩+97/4⟨16⟩[24][34][13]^2⟨14⟩-15/4[12]⟨16⟩[34]^2[13]⟨14⟩)}{⟨12⟩[23][34]^2⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](-86[35][12]⟨12⟩^2[24][13]-101/6[24][13]^2[25]⟨12⟩^2-75/4[23][12]⟨12⟩^2[13][45]+25/2[23]⟨12⟩[13]^2[45]⟨13⟩+44[34][35][12]^2⟨12⟩^2+1/3[35][12]⟨12⟩[34][13]⟨13⟩-38[35]⟨12⟩[24]^2[13]⟨24⟩+7/12[35]⟨12⟩[24][13]^2⟨13⟩+131/12[35][34][14][13]⟨14⟩⟨13⟩+115/12[35]⟨12⟩[24][14][13]⟨14⟩-131/12[34]^2[13]⟨14⟩[45]⟨34⟩)}{⟨12⟩[23][34]^2[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[45][13]^2(25/4[34]⟨14⟩^2[45]+16⟨14⟩[45][23]⟨12⟩+65/4[23][25]⟨12⟩^2)}{⟨12⟩[23][34]^2[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨36⟩(7/4[34][23]⟨24⟩⟨46⟩-131/12[34]⟨14⟩⟨46⟩[13]+131/12⟨14⟩[13]^2⟨16⟩)}{⟨12⟩[23]⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2⟨4|5+6|4][12][25]^2⟨24⟩}{[23][56]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-5/2[35][12]⟨3|1+4|2][25]⟨24⟩}{[23][56]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5/18[35][34]^2[13]^4⟨36⟩⟨13⟩^3-1[35][12][34]^2[13]^3⟨13⟩^3⟨26⟩+5/18[34]^2[13]^4[45]⟨13⟩^3⟨46⟩-8[35][12]^3⟨12⟩^2[34]^3⟨23⟩⟨46⟩-8[35][12]^3⟨12⟩^3[34]^2[13]⟨36⟩+8[12]^3⟨12⟩^2[34]^2[13]⟨14⟩[45]⟨26⟩+6[35][12]^2⟨12⟩^3[24]^2[13]^2⟨26⟩-17/6[35][12]⟨12⟩^3[24]^2[14][13]^2⟨46⟩-1/2[12]⟨12⟩^3[24]^2[13]^3[45]⟨46⟩-17/6[35][12]⟨12⟩^3[24]^2[13]^3⟨36⟩-35/3[35][12]⟨12⟩^2[24]^2[13]^3⟨13⟩⟨26⟩-8[35][12]^3⟨12⟩^3[24][34][13]⟨26⟩+16[35][12]^2⟨12⟩^3[24][34][13]^2⟨36⟩+16[35][12]^2⟨12⟩^3[24][14][34][13]⟨46⟩-11/2[12]^2⟨12⟩^3[24][34][13]^2[45]⟨46⟩+6[12]^2⟨12⟩^3[24]⟨16⟩[13]^3[45]+5/18[24][14]^2[34][13]^2⟨14⟩^3[45]⟨26⟩-5/18[35][24][14]^3[34][13]⟨14⟩^3⟨26⟩-4[12]⟨12⟩[24][14][34][13]^2⟨14⟩^2[45]⟨26⟩-77/18[12][34]^2[14]^2[13]⟨14⟩^3[45]⟨26⟩-5/6[34]^2[14]^2[13]^2⟨36⟩⟨14⟩^3[45]+3[35][12][34]^2[14]^3⟨14⟩^3⟨26⟩+5/6[35][34]^2[14]^3[13]⟨36⟩⟨14⟩^3+23/2[12]^2⟨12⟩[34]^2[14][13]⟨14⟩^2[45]⟨26⟩+7/2[12]⟨12⟩[34]^2[14]^2[13]⟨14⟩^2[45]⟨46⟩+7/2[12]⟨12⟩[34]^2[14][13]^2⟨36⟩⟨14⟩^2[45]+9/2[12]^2⟨12⟩^2[34]^2[14][13]⟨14⟩[45]⟨46⟩+9/2[12]^2⟨12⟩^2[34]^2[13]^2⟨36⟩⟨14⟩[45]-33/2[35][12]^2⟨12⟩[34]^2[14]^2⟨14⟩^2⟨26⟩+5/6[34]^2[14]^2[13]^2[45]⟨14⟩^2⟨13⟩⟨46⟩+9/2[35][12][34]^3[14]^2⟨36⟩⟨14⟩^2⟨24⟩-17[35][12]^2⟨12⟩[34]^3[14]⟨36⟩⟨14⟩⟨24⟩-9/2[35][12]⟨12⟩[34]^2[14]^3⟨14⟩^2⟨46⟩+8[35][12]^3⟨12⟩^2[34]^2[14]⟨14⟩⟨26⟩+17[35][12]^2⟨12⟩^2[34]^2[14]^2⟨14⟩⟨46⟩+5/6[34]^3[14]^2[13][45]⟨14⟩^2⟨34⟩⟨46⟩+1/3[12]⟨12⟩[34]^3[14][13]⟨14⟩[45]⟨34⟩⟨46⟩+1/3[12]⟨12⟩[34]^3[13]^2⟨36⟩⟨14⟩[45]⟨34⟩+5/6[12]⟨12⟩[34]^4[13][45]⟨34⟩^2⟨46⟩-5/18⟨16⟩[34][13]^5[45]⟨13⟩^3-5/9[34]^5[13][45]⟨34⟩^3⟨46⟩+3/2[35][12][34]^5⟨23⟩⟨34⟩^2⟨46⟩-5/9[35][34]^5[13]⟨36⟩⟨34⟩^3-3/2[35][12][34]^5⟨36⟩⟨24⟩⟨34⟩^2+1/2[35][12]^2⟨12⟩^2[34]^3[14]⟨34⟩⟨46⟩+1/2[35][12]^2⟨12⟩^2[34]^3[13]⟨36⟩⟨34⟩-5/9[34]^4[13]^2[45]⟨34⟩^2⟨13⟩⟨46⟩+5/9[35][34]^4[14][13]⟨34⟩^2⟨13⟩⟨46⟩+5/18[35]⟨16⟩[34][14][13]^4⟨13⟩^3+1/2[23][12][24][34]^3⟨36⟩[45]⟨24⟩^3-5/6[35][34]^2[14]^3[13]⟨14⟩^2⟨13⟩⟨46⟩+5/6[35][34]^3[14]^2[13]⟨36⟩⟨14⟩^2⟨34⟩-5/6[23]⟨12⟩[34]^3⟨36⟩[13]^2[45]⟨34⟩^2-7/3[23]⟨12⟩[24][34]^2[13]^2⟨23⟩[45]⟨34⟩⟨46⟩+5/9[34]^4[13]^2⟨36⟩⟨14⟩[45]⟨34⟩^2-5/9[35][34]^4[14][13]⟨36⟩⟨14⟩⟨34⟩^2+34/3[35]⟨12⟩[24]^2[13]^4⟨13⟩^2⟨26⟩-11/3[35]⟨12⟩[24]^2[34][13]^3⟨23⟩⟨13⟩⟨46⟩+11/3[35]⟨12⟩[24]^2[34][13]^3⟨36⟩⟨24⟩⟨13⟩+11/3[35][24]^3[34]^2[13]⟨36⟩⟨24⟩^3+11/3[35][24]^3[14][34]^2⟨24⟩^3⟨46⟩-7[35][12][24]^3[34]^2⟨24⟩^3⟨26⟩-34/3[23]^2[35][24]^2[34][13]⟨23⟩^2⟨24⟩⟨26⟩+68/3[35][24]^3[34][13]^2⟨24⟩^2⟨13⟩⟨26⟩-8[23]^3[12][34]^2⟨23⟩^2[45]⟨24⟩⟨26⟩-5/6⟨12⟩[24][34]^3[13]^2[45]⟨34⟩^2⟨46⟩-7/3[23][24][34]^3[13]⟨36⟩[45]⟨24⟩^2⟨34⟩}{⟨12⟩[13][23][34]^2⟨56⟩[56]⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-53/6[23][35][12][34]^2[13]⟨23⟩⟨13⟩⟨46⟩-4/3[23][35][24][13]^3⟨13⟩^2⟨26⟩-5/18[23][35][34][13]^3⟨36⟩⟨13⟩^2+107/3[23]^2[13]^3[45]⟨13⟩^2⟨26⟩-275/6[23][35][12][34][13]^2⟨13⟩^2⟨26⟩-5/6[23][34][13]^3[45]⟨13⟩^2⟨46⟩-20[35][12][34]^2[13]^2⟨13⟩^2⟨46⟩+23/18[35][12]⟨16⟩[34][13]^3⟨13⟩^2-3/2[35][12][34]^4⟨34⟩^2⟨46⟩-95/6[12][34]^3[13][45]⟨14⟩⟨34⟩⟨46⟩-355/9[24]^2[13]^3⟨14⟩^2[45]⟨26⟩+53/18[35][24]^2[14][13]^2⟨14⟩^2⟨26⟩+7/6[35][24]^2[13]^3⟨14⟩⟨13⟩⟨26⟩+4/9[12][24][34][13]^2⟨14⟩^2[45]⟨26⟩+5/6[24][34][13]^3⟨36⟩⟨14⟩^2[45]+335/3[12]^2[34]^2[13][45]⟨14⟩^2⟨26⟩+46/3[12][34]^2[13]^2⟨36⟩⟨14⟩^2[45]+35/18[12][34]^2[14][13]⟨14⟩^2[45]⟨46⟩-5/18[35][24][14]^2[34][13]⟨14⟩^2⟨46⟩+6[35][12][24][14][34][13]⟨14⟩^2⟨26⟩-88/3[23]^2[35][12][34][13]⟨23⟩⟨13⟩⟨26⟩+196/3[35][12]^2[34]^2[13]⟨14⟩⟨13⟩⟨26⟩-607/6[35][12][34]^2[13]^2⟨36⟩⟨14⟩⟨13⟩+253/18[35][12][34]^2[14][13]⟨14⟩⟨13⟩⟨46⟩-319/18[35][12]^2[34]^2[14]⟨14⟩^2⟨26⟩-253/18[35][12][34]^2[14][13]⟨36⟩⟨14⟩^2-3/2[35][12][34]^2[14]^2⟨14⟩^2⟨46⟩-91/6[35][12][34]^3[13]⟨36⟩⟨14⟩⟨34⟩+3/2[35][12][34]^3[14]⟨14⟩⟨34⟩⟨46⟩-2089/18[12][34]^2[13]^2[45]⟨14⟩⟨13⟩⟨46⟩-37[35][12]^2[34]^3⟨36⟩⟨14⟩⟨24⟩+76/3[12]^2[34]^3⟨14⟩⟨24⟩[45]⟨46⟩+31/6[35][12]^2[34]^3⟨24⟩⟨13⟩⟨46⟩-3[35][12]^3⟨12⟩[34]^2⟨14⟩⟨26⟩+139/3[35][12]^2⟨12⟩[34]^2[14]⟨14⟩⟨46⟩+24[35][12]^3⟨12⟩^2[34]^2⟨46⟩+10/9[35][12][34]^3[13]⟨34⟩⟨13⟩⟨46⟩-34/3[35][24]^3[13]^2⟨14⟩⟨24⟩⟨26⟩-86/3[35][24]^3[34][13]⟨24⟩^2⟨46⟩-127/2[35][24]^2[34][13]^2⟨36⟩⟨14⟩⟨24⟩+61/3[35][12][24]^2[34][13]⟨14⟩⟨24⟩⟨26⟩+95/3[35][24]^2[34][13]^2⟨24⟩⟨13⟩⟨46⟩+5/18[24][14][34][13]^2⟨14⟩^2[45]⟨46⟩-5/6[35][24][14][34][13]^2⟨36⟩⟨14⟩^2+356/9[35][24][34][13]^3⟨36⟩⟨14⟩⟨13⟩-278/3[35][12][24][34][13]^2⟨14⟩⟨13⟩⟨26⟩+5/6[35][24][14][34][13]^2⟨14⟩⟨13⟩⟨46⟩+5/6[35][24][34][13]^3⟨13⟩^2⟨46⟩+356/9[24][34][13]^3[45]⟨14⟩⟨13⟩⟨46⟩-727/18⟨16⟩[24][13]^4⟨14⟩[45]⟨13⟩+727/18[35]⟨16⟩[24][14][13]^3⟨14⟩⟨13⟩+143/18[12]⟨16⟩[34][14][13]^2⟨14⟩^2[45]+734/9[12]⟨16⟩[34][13]^3⟨14⟩[45]⟨13⟩-286/3[35][12]⟨16⟩[34][14][13]^2⟨14⟩⟨13⟩-179/6[24]^2[34][13]^2⟨14⟩⟨24⟩[45]⟨46⟩+4/3⟨12⟩^2[24]^2[13]^3[25]⟨46⟩+66[35][12]⟨12⟩^2[24]^2[13]^2⟨46⟩-97/3[12]⟨12⟩^2[24]⟨16⟩[13]^3[25]-161/6[35][12]^2⟨12⟩^2[24]⟨16⟩[13]^2+26/3⟨12⟩[24]⟨16⟩[13]^4[25]⟨13⟩+407/6⟨12⟩[24][14]⟨16⟩[13]^3[25]⟨14⟩+239/6[23]^2[12]⟨12⟩^2[13]^2⟨36⟩[45]-11/2[23][12]^2⟨12⟩^2⟨16⟩[13]^2[45]+205/3[23][35][12]^2⟨12⟩^2[24][13]⟨26⟩+94/3[23][12]⟨12⟩⟨16⟩[13]^3[45]⟨13⟩-43/3[23]^3⟨12⟩⟨36⟩[13]^2⟨23⟩[45]-124/3[23]^3[12]⟨12⟩[13]⟨23⟩[45]⟨26⟩+10/3[23]^4[13]⟨23⟩^2[45]⟨26⟩-152/3[23]^2[12]^2⟨12⟩^2[13][45]⟨26⟩-8[23][35][12]^3⟨12⟩^2[34]⟨26⟩-143/6[23][35][12][34]^3⟨23⟩⟨34⟩⟨46⟩+5/9[35][24][34]^3[13]⟨34⟩^2⟨46⟩+5/18[35][24][34]^2[13]^2⟨36⟩⟨14⟩⟨34⟩-5/9[35][24][14][34]^2[13]⟨14⟩⟨34⟩⟨46⟩-10/9[35][24][34]^2[13]^2⟨34⟩⟨13⟩⟨46⟩+5/6[23][34][13]^3⟨36⟩⟨14⟩[45]⟨13⟩-5/6[23][35][34]^2[13]^2⟨36⟩⟨34⟩⟨13⟩-5/6[23][34]^2[13]^2⟨36⟩⟨14⟩[45]⟨34⟩+10/9[23][35][34]^3[13]⟨36⟩⟨34⟩^2}{⟨12⟩[13][23][34]^2⟨56⟩[56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{35/32(s_{25}+s_{26}+s_{35}+s_{36})⟨3|1+4|2](s_{124}-s_{134})⟨4|2+3|1]⟨6|1+4|5]s_{14}}{Δ_{14|23|56}^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-7/8⟨16⟩⟨3|1+4|2][13][45](s_{13}-s_{24})⟨4|2+3|1]⟨13⟩}{Δ_{14|23|56}^2⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/4(s_{123}-s_{234})⟨3|1+4|2][34]⟨4|2+3|1]⟨6|1+4|5]⟨13⟩}{Δ_{14|23|56}^2⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})⟨3|1+4|2]⟨4|2+3|1](-1/8[45]⟨16⟩[12]⟨12⟩+1/4⟨13⟩[45][13]⟨16⟩-3/8[14]⟨16⟩[25]⟨12⟩-1/8[24]⟨14⟩[45]⟨26⟩)}{Δ_{14|23|56}^2⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/8(s_{25}+s_{26}+s_{35}+s_{36})⟨3|1+4|2]⟨26⟩⟨36⟩⟨4|2+3|1][56]}{⟨23⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/8(s_{25}+s_{26}+s_{35}+s_{36})⟨3|1+4|2][13][25]⟨14⟩⟨6|2+3|1]}{[23]Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/8(s_{25}+s_{26}+s_{35}+s_{36})⟨3|1+4|2][14]⟨2|5+6|2]⟨46⟩^2}{⟨56⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/8(s_{25}+s_{26}+s_{35}+s_{36})⟨3|1+4|2][25]⟨23⟩[15]⟨4|1+2|3]}{[56]Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](3/2[12][24][25]⟨24⟩^2⟨26⟩+15/4[24][13][25]⟨36⟩⟨24⟩^2+17/4[24][14][25]⟨24⟩^2⟨46⟩+9/4[12]⟨12⟩[13][25]⟨23⟩⟨46⟩+3/2[12]⟨12⟩[13][25]⟨36⟩⟨24⟩-2[12]^2⟨12⟩[25]⟨24⟩⟨26⟩-11/4[35][12]^2⟨12⟩⟨36⟩⟨24⟩-3/4[13]^2[25]⟨23⟩⟨13⟩⟨46⟩+3/2[35][12][13]⟨23⟩⟨13⟩⟨46⟩+3/2[23][13][25]⟨36⟩⟨23⟩⟨24⟩-3/4[13]^2[25]⟨36⟩⟨24⟩⟨13⟩-2[14][13][25]⟨36⟩⟨14⟩⟨24⟩+9/8[12][14][25]⟨14⟩⟨24⟩⟨26⟩+11/4[14]^2[25]⟨14⟩⟨24⟩⟨46⟩+1/2[14][13][25]⟨24⟩⟨13⟩⟨46⟩+11/2[35][12][14]⟨36⟩⟨14⟩⟨24⟩-9/4[35][12][13]⟨36⟩⟨24⟩⟨13⟩-3/4[35][12]^2⟨24⟩⟨13⟩⟨26⟩-4[35][12][14]⟨24⟩⟨13⟩⟨46⟩-19/8[12][13]⟨36⟩⟨14⟩⟨24⟩[45]+11/2[12][13][45]⟨24⟩⟨13⟩⟨46⟩-1/4[12]^2⟨12⟩[45]⟨24⟩⟨46⟩+3/2[23][12][25]⟨23⟩⟨24⟩⟨26⟩-3/4[23][13][25]⟨23⟩^2⟨46⟩-7/2[12]^2⟨12⟩⟨14⟩[15]⟨26⟩-7/8[13]^2⟨36⟩⟨14⟩[15]⟨13⟩-3/8⟨13⟩^2⟨46⟩[15][13]^2-11/4[14][13]⟨36⟩⟨14⟩^2[15]+11/4[12][14]⟨14⟩^2[15]⟨26⟩-3/4[35][12]^2⟨12⟩⟨23⟩⟨46⟩+49/8[12][34][45]⟨24⟩⟨34⟩⟨46⟩-11/4[35][14]^2⟨14⟩⟨34⟩⟨46⟩+21/8[35][14][13]⟨34⟩⟨13⟩⟨46⟩+17/4[35][34][14]⟨34⟩^2⟨46⟩+3/4[35][34][13]⟨36⟩⟨34⟩^2+3/2[23][13]⟨23⟩[45]⟨34⟩⟨46⟩)}{Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(3/4[35][12][24]⟨23⟩⟨34⟩⟨46⟩-21/8[24][13][25]⟨23⟩⟨34⟩⟨46⟩+37/8[12][24][45]⟨24⟩⟨34⟩⟨46⟩+3/4[35][12]^2⟨23⟩⟨13⟩⟨46⟩-21/8[12][13][25]⟨23⟩⟨13⟩⟨46⟩-17/16[12][24][25]⟨23⟩⟨24⟩⟨46⟩-59/8[12][34][45]⟨34⟩^2⟨46⟩+29/16[35][12][34]⟨36⟩⟨34⟩^2+25/4[12][13][45]⟨34⟩⟨13⟩⟨46⟩+11/4[12][14]⟨14⟩[45]⟨34⟩⟨46⟩-11/4[14]^2[25]⟨14⟩⟨34⟩⟨46⟩-107/16[14][13][25]⟨34⟩⟨13⟩⟨46⟩+17/16[14][13][25]⟨36⟩⟨14⟩⟨34⟩+59/8[12]⟨12⟩[14][25]⟨34⟩⟨46⟩-37/16[12][13]⟨36⟩⟨14⟩[45]⟨34⟩-25/8[35][12][14]⟨34⟩⟨13⟩⟨46⟩+77/16[35][12][13]⟨36⟩⟨34⟩⟨13⟩-29/16[35][12]^2⟨12⟩⟨36⟩⟨34⟩-15/8[35][24][14]⟨34⟩^2⟨46⟩+3[35][24][13]⟨36⟩⟨34⟩^2+91/16[24][13][45]⟨34⟩^2⟨46⟩-11/4[12][14]⟨14⟩[15]⟨13⟩⟨46⟩+17/16[12][24]⟨36⟩[25]⟨24⟩^2-5/4[12]^2⟨36⟩⟨14⟩⟨24⟩[45]-61/16[12]^2[45]⟨24⟩⟨13⟩⟨46⟩+3/4[35][12]^2⟨36⟩⟨24⟩⟨13⟩+37/16[12][13]⟨36⟩⟨14⟩[15]⟨13⟩+3/16[12]^2⟨14⟩[15]⟨13⟩⟨26⟩-127/16[12][13][15]⟨13⟩^2⟨46⟩+135/16[12]^2⟨12⟩[15]⟨13⟩⟨46⟩)}{Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/2⟨16⟩[24]⟨3|1+4|2]⟨12⟩[45]⟨4|2+3|1]}{Δ_{14|23|56}⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2(s_{123}-s_{234})[24][45]⟨14⟩⟨13⟩⟨6|2+3|1]}{Δ_{14|23|56}⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2(s_{123}-s_{234})[24][45]⟨4|2+3|4]⟨13⟩⟨46⟩}{Δ_{14|23|56}⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/4[13]⟨36⟩(s_{24}-s_{13})[45]⟨34⟩⟨13⟩}{⟨23⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(s_{14}-s_{56})(1/4[45]⟨34⟩[12]⟨12⟩-1/4⟨13⟩⟨24⟩[14][25]+1/4⟨13⟩^2[15][13])}{⟨23⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/4[12][24][25](s_{24}-s_{13})⟨14⟩⟨26⟩}{[23]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/4(s_{14}-s_{56})[24][25](s_{24}-s_{13})⟨46⟩}{[23]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/4⟨3|1+4|2][24](s_{13}-s_{24})⟨46⟩⟨26⟩}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(s_{23}-s_{14})⟨46⟩(19/8⟨23⟩[23][24]-7/8[34]⟨13⟩[12]+2[24]⟨13⟩[13]+3/2[24][34]⟨34⟩+3/8[24]^2⟨24⟩)}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45]⟨3|1+4|2](3/8⟨14⟩[45]⟨34⟩[13]-3/8⟨14⟩[35]⟨34⟩[14]+7/4⟨34⟩[13][25]⟨12⟩-3/8[35]⟨34⟩[12]⟨12⟩+1/4⟨24⟩[12][25]⟨12⟩-9/8[24]⟨24⟩^2[25]-9/8⟨23⟩[23]⟨24⟩[25])}{[56]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{14}-s_{23})[45](-1/8⟨24⟩[25]+1/4[35]⟨34⟩)}{[56]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/8(s_{14}-s_{23})[25][45]⟨34⟩s_{234}}{[56]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-175/8⟨14⟩^2[14]^2[25]⟨36⟩+175/8[12][14]⟨36⟩⟨14⟩^2[45]-157/16[14][13][25]⟨36⟩⟨14⟩⟨13⟩+3/8[23]^2⟨36⟩⟨23⟩[45]⟨34⟩+17/8[12]^2[45]⟨14⟩⟨13⟩⟨26⟩-185/8[12][14][45]⟨14⟩⟨13⟩⟨46⟩+17/16[12][34]⟨36⟩⟨14⟩[45]⟨34⟩+35/8[23][34]⟨36⟩[45]⟨34⟩^2-25/4[12][13]⟨36⟩⟨14⟩[45]⟨13⟩-61/16[12]^2⟨12⟩⟨36⟩⟨14⟩[45]-49/8⟨36⟩[12]^2[25]⟨12⟩^2-43/4[23][12]⟨12⟩⟨36⟩[45]⟨34⟩+29/8[12]⟨12⟩[14]⟨36⟩[25]⟨14⟩-125/16[12]⟨12⟩[24]⟨36⟩[25]⟨24⟩-227/16[12][24]⟨36⟩⟨14⟩⟨24⟩[45]+1/8[24][14]⟨36⟩[25]⟨14⟩⟨24⟩+149/16[24]^2⟨24⟩^2⟨36⟩[25]+1/2[23][24]⟨36⟩[25]⟨23⟩⟨24⟩-23/8[23][24][25]⟨23⟩^2⟨46⟩-185/16[24]^2[25]⟨23⟩⟨24⟩⟨46⟩+33/16[12]⟨12⟩[24][25]⟨23⟩⟨46⟩+25/16[24][13]⟨36⟩⟨14⟩[45]⟨34⟩+463/16[12][34][45]⟨34⟩⟨13⟩⟨46⟩-61/8[35][12][34]⟨36⟩⟨34⟩⟨13⟩+9/2[23][13]⟨36⟩[45]⟨34⟩⟨13⟩-125/8[24][14]⟨14⟩[45]⟨34⟩⟨46⟩-263/16[35][24][14]⟨36⟩⟨14⟩⟨34⟩+73/4[35][12][14]⟨36⟩⟨14⟩⟨13⟩-15/2[12]⟨16⟩[14]⟨14⟩[15]⟨13⟩+175/8[14]^2[25]⟨14⟩⟨13⟩⟨46⟩+113/8[23][12]⟨23⟩[45]⟨13⟩⟨46⟩-353/16[12]^2⟨12⟩[45]⟨13⟩⟨46⟩+1/2[12]^2⟨12⟩[25]⟨13⟩⟨26⟩-59/8[12]⟨12⟩[13][25]⟨36⟩⟨13⟩-19/4⟨13⟩^2[13]^2[25]⟨36⟩+167/16[14][13][25]⟨13⟩^2⟨46⟩+1/4[12][13][25]⟨13⟩^2⟨26⟩+1/2[35][12][13]⟨36⟩⟨13⟩^2+149/16[24]^2[45]⟨24⟩⟨34⟩⟨46⟩+221/16[12][24][45]⟨24⟩⟨13⟩⟨46⟩+13/8[24][14][25]⟨24⟩⟨13⟩⟨46⟩+129/8[12]⟨12⟩[14][25]⟨13⟩⟨46⟩+5/4[35][12]^2⟨12⟩⟨36⟩⟨13⟩-127/8[12][13][45]⟨13⟩^2⟨46⟩-425/16[24][13][45]⟨34⟩⟨13⟩⟨46⟩+7[24][13][25]⟨23⟩⟨13⟩⟨46⟩-85/8[35][12][24]⟨23⟩⟨13⟩⟨46⟩+3[35][24]^2⟨23⟩⟨34⟩⟨46⟩+277/16[35][24][14]⟨34⟩⟨13⟩⟨46⟩-61/4[24][34][45]⟨34⟩^2⟨46⟩-271/16[35][24][34]⟨36⟩⟨34⟩^2+111/16[12]⟨12⟩[24][45]⟨34⟩⟨46⟩-14⟨12⟩[24][13][25]⟨36⟩⟨34⟩-149/16[35][24][13]⟨36⟩⟨34⟩⟨13⟩+41/4[23][24]⟨36⟩[45]⟨24⟩⟨34⟩-1/2⟨13⟩^2[35][12]^2⟨26⟩+1/2[23][12][25]⟨23⟩⟨13⟩⟨26⟩-3/8[12][24][25]⟨24⟩⟨13⟩⟨26⟩}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(-1/4[45]⟨34⟩^2[13]+3/2[14][35]⟨34⟩^2+3/2[45]⟨24⟩⟨34⟩[12]-3/2⟨13⟩⟨24⟩[15][12])}{⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/4[15]⟨36⟩(s_{14}-s_{56})⟨34⟩}{⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12][25](-5/4⟨14⟩[12]⟨26⟩-3/2⟨14⟩[13]⟨36⟩+5/4[24]⟨24⟩⟨46⟩+5/4⟨46⟩[12]⟨12⟩)}{[23]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/4(s_{14}-s_{56})⟨46⟩[12][25]}{[23]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{17/8⟨6|2+5|1]⟨46⟩⟨3|1+4|2]}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5/8⟨3|1+4|2]⟨46⟩[13]⟨36⟩}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2[24]^2[45]⟨46⟩⟨12⟩}{[34]⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{57/4[24][34]^2[13]^2⟨36⟩⟨14⟩^2[45]-67/4[24]^2[34][13]^2[45]⟨14⟩^2⟨26⟩+55/4[23][35]⟨12⟩^2[24]^2[13]^2⟨36⟩+67/4[23][35][12]^2⟨12⟩^2[34]^2⟨36⟩-23/4[23][12]^2⟨12⟩^2[34]^2[45]⟨46⟩-35[23][35][12]⟨12⟩[24][34]^2⟨36⟩⟨24⟩+3[23]^2[24][34]^2⟨36⟩[45]⟨24⟩^2+35/4[23]^2[12]⟨12⟩[34]^2⟨36⟩[45]⟨24⟩-73/4[23]^2[35][24][34]^2⟨36⟩⟨23⟩⟨24⟩+18[23]^3[34]^2⟨36⟩⟨23⟩[45]⟨24⟩+63/4[35][24]^2[34]^2[13]⟨36⟩⟨14⟩⟨24⟩-301/12[35][24][14][34]^2[13]⟨36⟩⟨14⟩^2+195/4[35][12][34]^3[14]⟨36⟩⟨14⟩^2-81/2[12][34]^3[13]⟨36⟩⟨14⟩^2[45]+67/4[23][35][12]^2⟨12⟩^2[24][34]⟨26⟩-67/4[23][35][12]⟨12⟩[24]^2[34]⟨24⟩⟨26⟩+29/2[23]^2[12]⟨12⟩[24][34][45]⟨24⟩⟨26⟩-67/4[23]^2[12]^2⟨12⟩^2[34][45]⟨26⟩-89/4[23][12]⟨12⟩[24][34]^2[45]⟨24⟩⟨46⟩-67/4[35][12]^3⟨12⟩^2[34]^2⟨16⟩-113/4[35][12]⟨12⟩[24]^2[34]^2⟨24⟩⟨46⟩-241/4[35][24]^3[34]^2⟨24⟩^2⟨46⟩-241/4[23][35][24]^2[34]^2⟨23⟩⟨24⟩⟨46⟩+74[23][24]^2[34]^2[45]⟨24⟩^2⟨46⟩+58[23]^2[24][34]^2⟨23⟩[45]⟨24⟩⟨46⟩+45/2[23][12]^2⟨12⟩[34]^2⟨14⟩[45]⟨26⟩-1/2[12]^2⟨12⟩[34]^3⟨14⟩[45]⟨46⟩-195/4[23][12]⟨12⟩[34]^3[45]⟨34⟩⟨46⟩+61/4[23]^2[34]^3⟨23⟩[45]⟨34⟩⟨46⟩+61/4[23][34]^4[45]⟨34⟩^2⟨46⟩+293/4[23][24][34]^3[45]⟨24⟩⟨34⟩⟨46⟩+18[23]^2[34]^3⟨36⟩[45]⟨24⟩⟨34⟩+1/2[12]^2[34]^3⟨14⟩^2[45]⟨26⟩-15/2[23][12][24][34]^2⟨14⟩⟨24⟩[45]⟨26⟩-111/2[23][12][34]^3⟨36⟩⟨14⟩⟨24⟩[45]+9[12][24][34]^3⟨14⟩⟨24⟩[45]⟨46⟩-67/4[35][12][24][14][34]^2⟨14⟩^2⟨26⟩-67/2[35][12][34]^4⟨34⟩⟨13⟩⟨46⟩-61/4[35][24][34]^3[13]⟨34⟩⟨13⟩⟨46⟩+61/4[23][35][34]^4⟨36⟩⟨34⟩^2+131/2[35][12]⟨12⟩[24][14][34]^2⟨14⟩⟨46⟩+195/4[12][34]^4⟨14⟩[45]⟨34⟩⟨46⟩+67/2[35][12][34]^4⟨36⟩⟨14⟩⟨34⟩-189/4[23][35]⟨12⟩[24][34]^2[13]⟨36⟩⟨34⟩-61/4[23][35][24][34]^3⟨23⟩⟨34⟩⟨46⟩-301/6⟨12⟩[24]^2⟨16⟩[13]^3⟨14⟩[45]-53/6[35][24]^2[14][34][13]⟨14⟩^2⟨26⟩-53/6[35]⟨16⟩[24][14]^2[34][13]⟨14⟩^2+181/12⟨16⟩[24][14][34][13]^2⟨14⟩^2[45]-1[35][24][34]^3[13]⟨36⟩⟨14⟩⟨34⟩}{⟨12⟩[13][23][34]^2⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{8[35][12]^3⟨12⟩^2[34]^2⟨26⟩-3[35][12]^2⟨12⟩^2[34]^2[13]⟨36⟩+13[12]^2⟨12⟩[34]^2[13]⟨14⟩[45]⟨26⟩+179/6[12]⟨12⟩[34]^2[13]^2⟨36⟩⟨14⟩[45]-42[12]^2⟨12⟩^2[34]^2[13][45]⟨46⟩+13[35][12]^2⟨12⟩^2[34]^2[14]⟨46⟩-5[23][12]^2⟨12⟩^2[34][13][45]⟨26⟩+19/3[23][34][13]^3[45]⟨13⟩^2⟨26⟩+55/3[23][35][24][34][13]^2⟨23⟩⟨13⟩⟨26⟩+443/36[34]^2[13]^3[45]⟨13⟩^2⟨46⟩+61/36[34]^2[14][13]^2[45]⟨14⟩⟨13⟩⟨46⟩-5/18[34]^2[14]^2[13][45]⟨14⟩^2⟨46⟩-61/36[34]^2[14][13]^2⟨36⟩⟨14⟩^2[45]-623/36[34]^2[13]^3⟨36⟩⟨14⟩[45]⟨13⟩-17/12[35][34]^2[14]^2[13]⟨14⟩⟨13⟩⟨46⟩-211/12[35][34]^2[14][13]^2⟨13⟩^2⟨46⟩+17/12[35][34]^2[14]^2[13]⟨36⟩⟨14⟩^2+211/12[35][34]^2[14][13]^2⟨36⟩⟨14⟩⟨13⟩-5[35][34]^2[13]^3⟨36⟩⟨13⟩^2+181/18[12][34]^2[14][13]⟨14⟩^2[45]⟨26⟩+1/2[12][34]^2[13]^2[45]⟨14⟩⟨13⟩⟨26⟩+29/2[35][12][34]^2[13]^2⟨13⟩^2⟨26⟩+295/6[35][12][34]^2[14][13]⟨14⟩⟨13⟩⟨26⟩+347/18[35][12][34]^2[14]^2⟨14⟩^2⟨26⟩-38/3[12]⟨12⟩[34]^2[13]^2[45]⟨13⟩⟨46⟩-31/2[35][12]⟨12⟩[34]^2[14][13]⟨13⟩⟨46⟩-15[35][12]⟨12⟩[34]^2[14]^2⟨14⟩⟨46⟩+14/3[35][12]^2⟨12⟩[34]^2[13]⟨13⟩⟨26⟩+5⟨16⟩[34][13]^4[45]⟨13⟩^2-17/12[35][34]^4[13]⟨36⟩⟨34⟩^2-31/36[34]^4[13][45]⟨34⟩^2⟨46⟩+211/12[35][34]^3[13]^2⟨36⟩⟨34⟩⟨13⟩+17/12[35][34]^3[14][13]⟨34⟩⟨13⟩⟨46⟩+148/9[34]^3[13]^2[45]⟨34⟩⟨13⟩⟨46⟩+31/36[34]^3[13]^2⟨36⟩⟨14⟩[45]⟨34⟩+31/36[34]^3[14][13][45]⟨14⟩⟨34⟩⟨46⟩-5[35]⟨16⟩[34][14][13]^3⟨13⟩^2-1/2[35][24][34]^3[13]⟨23⟩⟨34⟩⟨46⟩+11[35][12][24][34]^3⟨23⟩⟨24⟩⟨46⟩+37/6[35]⟨12⟩^2[24]^2[13]^3⟨36⟩+23/6[35]⟨12⟩^2[24]^2[14][13]^2⟨46⟩+1/6[35][12]⟨12⟩^2[24]^2[13]^2⟨26⟩-74/3⟨12⟩^2[24]^2[13]^3[45]⟨46⟩+116/3[12]⟨12⟩^2[24]⟨16⟩[13]^3[45]+137/6[35]⟨12⟩[24]^3[13]^2⟨24⟩⟨26⟩+41/6[35][12]⟨12⟩^2⟨16⟩[14][24][13]^2+45/2⟨12⟩[24][14]⟨16⟩[13]^3⟨14⟩[45]-77/3[23]⟨12⟩^2[24]⟨36⟩[13]^3[45]+107/6[23][12]⟨12⟩^2[24][13]^2[45]⟨26⟩-89/6[23]⟨12⟩[24]^2[13]^2[45]⟨24⟩⟨26⟩-4/3[35]⟨12⟩[24][14]^2⟨16⟩[13]^2⟨14⟩+43/6⟨12⟩[24]⟨16⟩[13]^4[45]⟨13⟩}{⟨12⟩[13][23][34]^2⟨56⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{151/6⟨16⟩[24][13]^3⟨14⟩[45]+595/6⟨12⟩[24]⟨16⟩[13]^3[25]+475/18[35][12]^2⟨12⟩[34]⟨16⟩[13]+1625/9[35][24]^2[13]^2⟨14⟩⟨26⟩-7313/36[23][24][13]^2[45]⟨14⟩⟨26⟩-155/18[35][24][14][34][13]⟨14⟩⟨46⟩-743/36[35][24][34][13]^2⟨36⟩⟨14⟩+193/2[35][24]^2[34][13]⟨24⟩⟨46⟩+338/3[23][35][24][34][13]⟨36⟩⟨24⟩-47/6[23]^2[34][13]⟨36⟩[45]⟨24⟩-529/36[23][35][24][34][13]⟨23⟩⟨46⟩+671/9[23]^2[35][24][13]⟨23⟩⟨26⟩-437/9[23]^3[13]⟨23⟩[45]⟨26⟩-525/4[23]^2[24][13][45]⟨24⟩⟨26⟩+525/4[23][35][24]^2[13]⟨24⟩⟨26⟩-680/9[23]⟨16⟩[13]^3[45]⟨13⟩+2021/36[35]⟨16⟩[24][13]^3⟨13⟩-1513/18[23]^2[13]^2[45]⟨13⟩⟨26⟩+2309/36[23][35][24][13]^2⟨13⟩⟨26⟩+425/6[35]⟨16⟩[24][14][13]^2⟨14⟩+1001/18[23][34][13]^2[45]⟨13⟩⟨46⟩+92/3[23][12]⟨12⟩⟨16⟩[13]^2[45]+349/18[23]^2[12]⟨12⟩[13][45]⟨26⟩-53/18[35][24][34][13]^2⟨13⟩⟨46⟩+347/6[23][35][34][13]^2⟨36⟩⟨13⟩+539/36[23][34]^2[13][45]⟨34⟩⟨46⟩-49/18[23][35][34]^2[13]⟨36⟩⟨34⟩+181/4[23]^2[34][13]⟨23⟩[45]⟨46⟩+29/36[35][24][34]^2[13]⟨34⟩⟨46⟩+539/9[23]^2[35][34][13]⟨36⟩⟨23⟩+877/36[23][34][13]^2⟨36⟩⟨14⟩[45]-1967/36[23][35][12]⟨12⟩[24][13]⟨26⟩+871/12[35][12][34]^3⟨34⟩⟨46⟩+493/36[35][12]⟨12⟩[24][34][13]⟨46⟩+73/36[23][35][12][34][13]⟨13⟩⟨26⟩-419/36[35][12][34]^2[13]⟨13⟩⟨46⟩-871/12[35][12][34]^2[14]⟨14⟩⟨46⟩-121/18[35][12]⟨16⟩[34][14][13]⟨14⟩+172/3[12]⟨16⟩[34][13]^2⟨14⟩[45]}{⟨12⟩[13][23][34]^2⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[13]⟨16⟩(-1[24]⟨46⟩⟨12⟩-1⟨14⟩[14]⟨16⟩)}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1[35][24]⟨14⟩⟨24⟩[45]}{⟨12⟩[34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{6⟨4|5+6|4]⟨24⟩[12]^2[25]^2}{[13][23][56]⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{5⟨24⟩[12][25]^2⟨3|1+4|2]}{[23][56]⟨2|5+6|2]^3}+\\
\scriptscriptstyle\frac{1⟨4|5+6|4][12]^2[24]⟨46⟩⟨26⟩}{[13][23]⟨56⟩⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-2⟨4|5+6|4]⟨2|1+3|5][12]^2[25]}{[13][23][56]⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1⟨4|5+6|4][12]^2[25][45]⟨24⟩}{[13][23][56]⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-5/2⟨3|1+4|2][24][25]⟨24⟩[15]}{[23][56]⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-10/3⟨23⟩[13][25]^2⟨3|1+4|2]}{[23][56]⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-5⟨46⟩[12]^2[25]}{[13][23]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{-5/2⟨34⟩[12][25]^2}{[23][56]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{[24]⟨2|1+3|5][14][45](-1/3[12]⟨12⟩-10/3[24]⟨24⟩)}{[34]^2[56]⟨2|5+6|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨2|1+3|5][14][45](16/3[24]⟨34⟩⟨12⟩+4⟨13⟩[12]⟨12⟩-13/3[24]⟨13⟩⟨24⟩)}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩[14][45](-8/3[24]⟨24⟩[25]⟨12⟩+1⟨13⟩⟨24⟩[23][45]+8/3⟨13⟩[13][25]⟨12⟩)}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{239/9[12][34][13]^2[45]⟨13⟩^2⟨46⟩+5/18[23][13]^3⟨36⟩[45]⟨13⟩^2+7/3[23][12][13]^2[45]⟨13⟩^2⟨26⟩+14[23]^2[12][34]⟨36⟩⟨23⟩[45]⟨24⟩+73/3[23]^2[34][13]⟨36⟩⟨23⟩[45]⟨34⟩-3[23]^3[13]⟨36⟩⟨23⟩^2[45]+3[12]^3⟨12⟩^2⟨16⟩[13][45]-22[12]^3⟨12⟩^2[34][45]⟨46⟩-8[35][12]^3⟨12⟩^2[34]⟨36⟩+1[12]^3⟨12⟩[34]⟨14⟩[45]⟨26⟩-29/2[35][12]^2⟨12⟩⟨16⟩[14]^2⟨14⟩+1/6[12]^2⟨12⟩⟨16⟩[14][13]⟨14⟩[45]-77/18[12]^2[34][14][45]⟨14⟩^2⟨26⟩-5/6[12][34][14][13]⟨36⟩⟨14⟩^2[45]-77/18[12][34][14]^2[45]⟨14⟩^2⟨46⟩+2/9[35][12][34][14]^2⟨36⟩⟨14⟩^2-23/18[35][12]⟨16⟩[14]^3⟨14⟩^2-23/18[12]⟨16⟩[13]^3[45]⟨13⟩^2+245/18[12]⟨16⟩[14][13]^2⟨14⟩[45]⟨13⟩-37/3[35][12]⟨16⟩[14]^2[13]⟨14⟩⟨13⟩+40/3[23]^2[13]^2⟨36⟩⟨23⟩[45]⟨13⟩+29/2[35][12][34][14][13]⟨36⟩⟨14⟩⟨13⟩-5/18[23][34][13]^2⟨36⟩[45]⟨34⟩⟨13⟩-455/18[12][34][13]^2⟨36⟩⟨14⟩[45]⟨13⟩-161/6[35][12][34][14][13]⟨13⟩^2⟨46⟩-3/2[35][12][34][14]^2⟨14⟩⟨13⟩⟨46⟩-29/2[35][12]^2[34]^2⟨23⟩⟨13⟩⟨46⟩-167/18[12][34][14][13]⟨14⟩[45]⟨13⟩⟨46⟩+161/6[35][12][34]^2[13]⟨36⟩⟨34⟩⟨13⟩+3/2[35][12][34]^2[14]⟨34⟩⟨13⟩⟨46⟩+461/18[12][34]^2[13][45]⟨34⟩⟨13⟩⟨46⟩-3/2[35][12][34]^3⟨36⟩⟨34⟩^2-5/9[23][34]^2[13]⟨36⟩[45]⟨34⟩^2-15[23][35][12][34]^2⟨36⟩⟨23⟩⟨34⟩-13[23][12][34]^2⟨23⟩[45]⟨34⟩⟨46⟩}{⟨12⟩[13][23][34]⟨56⟩[56]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1813/18[24]^2[13]^2[25]⟨14⟩⟨26⟩-713/6[35][24]^2[13]^2⟨36⟩⟨14⟩+141/2[23][35][24][13]^2⟨36⟩⟨13⟩+296/3[23]^2[35][24][13]⟨36⟩⟨23⟩-292/3[23][35][24]^2[13]⟨23⟩⟨46⟩+298/3[23][35][24]^2[13]⟨36⟩⟨24⟩-76[23]^3[13]⟨36⟩⟨23⟩[45]+1951/18[23]^2[24][13]⟨23⟩[45]⟨46⟩+559/3[23]^2[24][13][25]⟨23⟩⟨26⟩+15[23]^2[13]^2⟨36⟩[45]⟨13⟩+911/9[23][24][13]^2[45]⟨13⟩⟨46⟩+95/18[35][24]^2[13]^2⟨13⟩⟨46⟩+173/3[23][24][13]^2[25]⟨13⟩⟨26⟩-1729/18[23]^2[24][13]⟨36⟩[45]⟨24⟩+1415/18[23][24]^2[13][45]⟨24⟩⟨46⟩-1763/18[35][24]^3[13]⟨24⟩⟨46⟩-89/9[35][24]^2[14][13]⟨14⟩⟨46⟩+317/18[23][24][34][13][45]⟨34⟩⟨46⟩-193/9[23]^2[34][13]⟨36⟩[45]⟨34⟩-5/9[35][24]^2[34][13]⟨34⟩⟨46⟩+33/2[23][35][24][34][13]⟨36⟩⟨34⟩+3065/18[23][24]^2[13][25]⟨24⟩⟨26⟩-826/9[24]^2[13]^2⟨14⟩[45]⟨46⟩+65/6[23][24][13]^2⟨36⟩⟨14⟩[45]+203/2⟨16⟩[24][13]^3[25]⟨13⟩-34[23]^3[12]⟨23⟩[45]⟨26⟩+19[23]^2[35][12][24]⟨23⟩⟨26⟩+233/6[12]⟨16⟩[24][13]^2⟨14⟩[45]-698/3[12]⟨12⟩[24]⟨16⟩[13]^2[25]+601/18⟨12⟩[24]^2[13]^2[25]⟨46⟩+377/6[35][12]⟨16⟩[24][14][13]⟨14⟩-22[35][12]^2⟨16⟩[34][14]⟨14⟩+926/9[12]^2⟨16⟩[34][13]⟨14⟩[45]-431/6[23][12]⟨16⟩[13]^2[45]⟨13⟩-1715/18[23][12][24][13]⟨14⟩[45]⟨26⟩+187/18[12][24][34][13]⟨14⟩[45]⟨46⟩-247/9[23][12][34][13]⟨36⟩⟨14⟩[45]-137/6[35][12][24][14][34]⟨14⟩⟨46⟩-15[35][12]^2[24][34]⟨14⟩⟨26⟩-24[35][12]^2[34]^2⟨36⟩⟨14⟩+76/3[12]^2[34]^2⟨14⟩[45]⟨46⟩+14[23][35][12][24][34]⟨23⟩⟨46⟩+16[23]^2[35][12][34]⟨36⟩⟨23⟩-10[23]^2[12][34]⟨23⟩[45]⟨46⟩-287/3[23]^2[12][13][45]⟨13⟩⟨26⟩-32/3[23][35][12][34][13]⟨36⟩⟨13⟩+355/18[23][12][34][13][45]⟨13⟩⟨46⟩-18[23][35][12]^2[34]⟨13⟩⟨26⟩+59/2[35][12]^2[34]^2⟨13⟩⟨46⟩+23[23][35][12][24]^2⟨24⟩⟨26⟩-23[23]^2[12][24][45]⟨24⟩⟨26⟩+14/3[35][12][24]^2[34]⟨24⟩⟨46⟩-3/2[23]^2[12][34]⟨36⟩[45]⟨24⟩+143/6[35][12][24][34]^2⟨34⟩⟨46⟩+2[23][35][12][34]^2⟨36⟩⟨34⟩}{⟨12⟩[13][23][34]^2⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-7/8[12]⟨3|1+4|2]⟨16⟩[45]⟨4|2+3|1]⟨13⟩}{Δ_{14|23|56}^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](3/2⟨34⟩[13][25]⟨36⟩-49/4[14]⟨46⟩⟨34⟩[25]+35/8[35]⟨34⟩[12]⟨36⟩-11[45]⟨46⟩⟨34⟩[12]-23/8⟨24⟩[12][25]⟨36⟩+35/8⟨23⟩⟨46⟩[12][25]-95/4⟨13⟩⟨46⟩[15][12])}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/4[12]⟨36⟩[45]⟨34⟩⟨13⟩}{⟨23⟩Δ_{14|23|56}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1/4[12][24]⟨36⟩[25]⟨14⟩}{[23]Δ_{14|23|56}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1/4[24]⟨46⟩⟨36⟩⟨3|1+4|2]}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{9/8[45]⟨34⟩[25]⟨3|1+4|2]}{[56]Δ_{14|23|56}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{86/45⟨23⟩[24]^3⟨46⟩^2}{[34]⟨56⟩⟨1|2+3|4]⟨4|2+3|4]^2}+\\
\scriptscriptstyle\frac{[24]^3⟨46⟩(172/45[23]⟨26⟩-76/15[34]⟨46⟩)}{[23][34]^2⟨56⟩⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-2/3[24]^3[45]⟨24⟩⟨46⟩}{[34]^2⟨56⟩[56]⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{[24]⟨16⟩(1[24][34]⟨46⟩-1[34][23]⟨36⟩-2[24][23]⟨26⟩)}{[34]^2⟨56⟩⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{3[35][24][14][34][13]⟨13⟩^2⟨46⟩+7/3[35][24][34][13]^2⟨36⟩⟨13⟩^2-3[35][12]⟨12⟩⟨16⟩[14][24][13]⟨13⟩+2/3⟨16⟩[24][13]^3[45]⟨13⟩^2+11/3[12]⟨16⟩⟨12⟩[24][13]^2[45]⟨13⟩-2/3[35]⟨16⟩[24][14][13]^2⟨13⟩^2-2/3⟨16⟩⟨12⟩[14][24][13]^2[25]⟨13⟩-11/3[24][34][13]^2[45]⟨13⟩^2⟨46⟩-2/3[35][24]^2[13]^2⟨13⟩^2⟨26⟩-11/3[35][12]⟨12⟩[24]^2[13]⟨13⟩⟨26⟩-2/3[35]⟨12⟩[24]^2[14][13]⟨13⟩⟨46⟩+3[23][12]⟨12⟩^2[24][13]⟨36⟩[45]-3[35][12][34]^2[14]⟨13⟩^2⟨46⟩-3[35][12][34]^2[13]⟨36⟩⟨13⟩^2+3[12][34]^2[13][45]⟨13⟩^2⟨46⟩-11/3[35][12][24][34][13]⟨13⟩^2⟨26⟩-3[23][34][13]^2⟨36⟩[45]⟨13⟩^2-3[35][12]⟨12⟩[24][14][34]⟨13⟩⟨46⟩}{⟨12⟩[13]⟨23⟩[23][34]^2⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-201/4[35][24]^2[34][13]⟨36⟩⟨14⟩+67/4[23]^2[35][24][34]⟨36⟩⟨23⟩+18[23]^3[34]⟨36⟩⟨23⟩[45]-131/2[23][35][24]^2[34]⟨36⟩⟨24⟩+137/2[23]^2[24][34]⟨36⟩[45]⟨24⟩-323/4[23][35][24][34]^2⟨36⟩⟨34⟩+35[23]^2[35][24]^2⟨23⟩⟨26⟩-35[23]^3[24]⟨23⟩[45]⟨26⟩+97/2[23][35][12]⟨12⟩[24]^2⟨26⟩-63/4[23]^2[12]⟨12⟩[24][45]⟨26⟩-49/2[23]^2[24][13][45]⟨13⟩⟨26⟩+49/2[23][35][24]^2[13]⟨13⟩⟨26⟩+67/4[23][24]^2[13][45]⟨14⟩⟨26⟩-67/4[35][24]^3[13]⟨14⟩⟨26⟩-67/4[35]⟨16⟩[24]^2[14][13]⟨14⟩-23[35][12]⟨16⟩[24][14][34]⟨14⟩-227/4[23][12][34]^2[45]⟨13⟩⟨46⟩+23/2[35][12][24][34]^2⟨13⟩⟨46⟩-5/4[23][12][24][34]⟨14⟩[45]⟨26⟩-67/4[24]^2[34][13][45]⟨14⟩⟨46⟩+31/4[23][24][34]^2[45]⟨34⟩⟨46⟩+133/4[23]^2[34]^2⟨36⟩[45]⟨34⟩+55/2[23]^2[34][24]⟨23⟩[45]⟨46⟩+21/4[23][35][34][24]^2⟨23⟩⟨46⟩+11/4[12][24][34]^2[45]⟨14⟩⟨46⟩-25/4[35][12][24]^2[34]⟨14⟩⟨26⟩+21/2[35][12][24][34]^2⟨36⟩⟨14⟩-27/4[23][12][34]^2⟨36⟩⟨14⟩[45]-121/4[23][35][12][34]^2⟨36⟩⟨13⟩-241/4[35][24]^3[34]⟨24⟩⟨46⟩+197/4[23][24][34][13]⟨36⟩⟨14⟩[45]+35/4[23]^2[12]⟨12⟩[34]⟨36⟩[45]+74[23][24]^2[34][45]⟨24⟩⟨46⟩+1/2[12]^2⟨16⟩[34]^2⟨14⟩[45]+121/4[35][12]^2⟨16⟩[34]^2⟨13⟩+107/12[35][24]^2[34][13]⟨13⟩⟨46⟩+45/2[23][12]^2⟨12⟩[34]⟨16⟩[45]-59/6[35]⟨16⟩[24]^2[13]^2⟨13⟩+21/2[23]⟨16⟩[24][13]^2[45]⟨13⟩-9/2[23][35][24][34][13]⟨36⟩⟨13⟩}{⟨12⟩[13][23][34]^2⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨2|1+3|5][14][45](-4/3[34]⟨13⟩+2/3[24]⟨12⟩)}{⟨12⟩[34]^2[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[14][45](16/3⟨23⟩[24][35]-6⟨23⟩[23][45]+8/3⟨13⟩[35][14])}{[34]^2[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-1[24][14]⟨6|2+5|1]⟨26⟩}{[34]^2⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-49/18[35][24][14][34][13]⟨36⟩⟨14⟩-1[35][12][24][14][34]⟨14⟩⟨26⟩-13/18[35]⟨16⟩[24][14]^2[13]⟨14⟩+13/18⟨16⟩[24][14][13]^2⟨14⟩[45]+7/9[35]⟨16⟩[24][14][13]^2⟨13⟩+433/18⟨16⟩[24][13]^3[45]⟨13⟩-28/3[35][12]⟨16⟩[34][14][13]⟨13⟩-41/6⟨12⟩[24][14]⟨16⟩[13]^2[25]+5/3[35][12]⟨12⟩⟨16⟩[14][24][13]-341/36[35]⟨12⟩[24]^2[14][13]⟨46⟩-26/3[35]⟨12⟩[24]^2[13]^2⟨36⟩+115/3⟨12⟩[24]^2[13]^2[45]⟨46⟩+21/2[23]⟨12⟩[24]⟨36⟩[13]^2[45]+365/6⟨12⟩[24]^2[13]^2[25]⟨26⟩+293/6[23]^2[24][13]⟨23⟩[45]⟨26⟩-287/6[23][35][24]^2[13]⟨23⟩⟨26⟩-1477/36[23][24][34][13]⟨23⟩[45]⟨46⟩-9[23]^2[34][13]⟨36⟩⟨23⟩[45]-1[24][14][34][13]⟨14⟩[45]⟨46⟩+31/18[24][34][13]^2⟨36⟩⟨14⟩[45]+1[24]^2[13]^2⟨14⟩[45]⟨26⟩-1[35][24]^2[14][13]⟨14⟩⟨26⟩+11/3[35][24]^2[14][34]⟨24⟩⟨46⟩+533/18[12]⟨16⟩[34][14][13]⟨14⟩[45]+101/36[35][24]^2[34][13]⟨36⟩⟨24⟩+31/36[23][24][34][13]⟨36⟩[45]⟨24⟩+14[12][24][34]^2[45]⟨24⟩⟨46⟩+1/2[23][12][34]^2⟨36⟩[45]⟨24⟩-14[23][12][24][34][45]⟨24⟩⟨26⟩+14[35][12][24][34]^2⟨36⟩⟨24⟩-15[12][34]^2[14][45]⟨14⟩⟨46⟩-15[12]^2[34]^2⟨14⟩[45]⟨26⟩-47/9[35][24][34][13]^2⟨36⟩⟨13⟩+67/3[35][24]^2[13]^2⟨13⟩⟨26⟩-185/18[23][34][13]^2⟨36⟩[45]⟨13⟩+184/9[12]⟨16⟩[34][13]^2[45]⟨13⟩+1[35][24][14][34][13]⟨13⟩⟨46⟩+7[35][12][24]^2[34]⟨24⟩⟨26⟩-115/36[23][34]^2[13]⟨36⟩[45]⟨34⟩-31/36[24][34]^2[13][45]⟨34⟩⟨46⟩-577/36[12][34]^2[13][45]⟨13⟩⟨46⟩+9/2[23][12][34][13][45]⟨13⟩⟨26⟩+1[35][12][34]^2[14]⟨13⟩⟨46⟩-13[35][12]^2⟨12⟩[24][34]⟨26⟩-40/3[12]^2⟨12⟩[34]^2[45]⟨46⟩+40/3[23][12]^2⟨12⟩[34][45]⟨26⟩+53/3[23][12]⟨12⟩[24][13][45]⟨26⟩-31/36[12][34]^2[13]⟨36⟩⟨14⟩[45]-15[35][12][34]^2[14]⟨36⟩⟨14⟩-13[35][12]^2⟨16⟩[34][14]⟨12⟩}{⟨12⟩[13][23][34]^2⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩[14](2[13]⟨36⟩+3[14]⟨46⟩)}{[13][34]⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3[14][15]^2s_{134}}{[13][34][56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[15][14](1⟨13⟩[15][13]-1[14]⟨24⟩[25])}{[13][34][56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1[14][23]⟨16⟩^2}{⟨12⟩[34]^2⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-1219/6[23][24][13][25]⟨26⟩-3119/18[23][35][24][13]⟨36⟩+2239/36[23]^2[45][13]⟨36⟩+153/4[23]^2[45][12]⟨26⟩-3929/12[23][24][13][45]⟨46⟩+1976/9[24]^2[35]⟨46⟩[13]-265/4[23][35][12][24]⟨26⟩+2347/36[23][12]⟨16⟩[13][45]+8561/36[35][12]⟨16⟩[24][13]+2[23][35][12][34]⟨36⟩-73/4[35][12][24][34]⟨46⟩-29/4[23][12][34][45]⟨46⟩}{⟨12⟩[13][23][34]^2⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-1[35][12][14]⟨14⟩⟨46⟩}{⟨12⟩[13][34]⟨56⟩[56]⟨4|1+2|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_125.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/4[35](s_{124}-s_{134})[13]⟨24⟩⟨26⟩s_{56}⟨3|1+4|3]}{⟨2|1+4|3]^4Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨13⟩^2[13]^2⟨26⟩[35](s_{13}-s_{24})(1/8⟨14⟩[14]+1/4⟨13⟩[13]+1/8[23]⟨23⟩)}{⟨1|2+3|4]⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[35][13]⟨34⟩(1/2[12]^2⟨12⟩^2⟨26⟩+1/8⟨46⟩[34][14]⟨34⟩⟨12⟩+1/4⟨36⟩[34][13]⟨34⟩⟨12⟩-3/4⟨36⟩[24][13]⟨24⟩⟨12⟩+1/4⟨46⟩⟨23⟩[34]^2⟨34⟩-1/8⟨36⟩[13][14]⟨14⟩⟨12⟩-1/4[24]^2⟨24⟩^2⟨26⟩-1/2[24]⟨24⟩⟨26⟩[12]⟨12⟩+1/8⟨36⟩[23]⟨23⟩[34]⟨24⟩-3/4[24]⟨46⟩⟨23⟩[34]⟨24⟩-1/8⟨46⟩⟨23⟩^2[34][23]-1/8⟨46⟩[34]⟨13⟩⟨24⟩[14])}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})[35][13](1/4⟨46⟩⟨23⟩^2[23]+3/4⟨46⟩⟨23⟩⟨13⟩[13]-11/8⟨46⟩⟨34⟩⟨12⟩[14]-3/4⟨36⟩[13]⟨12⟩⟨34⟩+5/8⟨46⟩⟨23⟩[12]⟨12⟩+11/8⟨46⟩⟨13⟩⟨24⟩[14]+5/8⟨46⟩⟨23⟩[24]⟨24⟩-1/4⟨14⟩⟨36⟩⟨24⟩[14])}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{5/64⟨6|1+4|5](s_{124}-s_{134})⟨3|1+4|2][13]⟨24⟩s_{56}⟨3|1+4|3](s_{25}+s_{26}+s_{35}+s_{36})}{⟨2|1+4|3]^2Δ_{23|14|56}^3}+\\
\scriptscriptstyle\frac{⟨13⟩(s_{13}-s_{24})(-1/24⟨16⟩⟨13⟩^2[13]^3[45]-1/12[35][24]⟨13⟩^2[13]^2⟨26⟩-1/24[35][24]^2[23]⟨23⟩⟨24⟩⟨26⟩)}{⟨1|2+3|4]^2⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{25}+s_{26}+s_{35}+s_{36})(s_{13}-s_{24})(9/16[35]⟨36⟩[24]^2[13]⟨24⟩⟨34⟩⟨12⟩+1/8⟨36⟩[24][13]^2⟨34⟩[25]⟨12⟩^2-3/16[24]⟨46⟩⟨23⟩[13][12][25]⟨12⟩^2-1/4⟨36⟩[13][12]^2[25]⟨12⟩^3+1/4[12]^3[25]⟨12⟩^3⟨26⟩+13/32⟨46⟩[14][12]^2[25]⟨12⟩^3+5/16[12]^3[35]⟨36⟩⟨12⟩^3-13/32⟨36⟩[13][14][12][25]⟨12⟩^2⟨14⟩+1/16⟨46⟩[14]^2[12][25]⟨12⟩^2⟨14⟩-7/32⟨36⟩[13][45][14]^2⟨14⟩^3+7/32⟨26⟩[45][14]^2[12]⟨14⟩^3-1/32⟨46⟩[12]^3⟨12⟩^3[45]+1/16[45]⟨26⟩[14][12]^2⟨12⟩⟨14⟩^2+3/8⟨26⟩[45][12]^3⟨12⟩^2⟨14⟩-1/16⟨36⟩[13][45][14][12]⟨12⟩⟨14⟩^2-5/32⟨36⟩[13][45][12]^2⟨12⟩^2⟨14⟩+5/32⟨26⟩[14]^2[12][25]⟨12⟩⟨14⟩^2-15/32⟨26⟩[14][12]^2[25]⟨12⟩^2⟨14⟩+7/32[35]⟨36⟩[14]^2[12]⟨12⟩⟨14⟩^2+13/32[35]⟨36⟩[14][12]^2⟨12⟩^2⟨14⟩-7/32[35]⟨13⟩⟨26⟩[14]^2[12]⟨14⟩^2+1/32[35]⟨36⟩[23]⟨23⟩[12]^2⟨12⟩^2+1/32[23]⟨23⟩⟨26⟩[12]^2[25]⟨12⟩^2+3/32⟨36⟩[23]⟨24⟩[45][12]^2⟨12⟩^2+13/16⟨36⟩[23][13][45]⟨34⟩[12]⟨12⟩^2-3/32[35]⟨36⟩[34]⟨34⟩[12]^2⟨12⟩^2-5/32⟨36⟩[34][13][45]⟨34⟩[12]⟨12⟩⟨14⟩+1/8[35]⟨46⟩⟨13⟩^3[13]^2[14]-1/32⟨16⟩⟨13⟩^3[13]^3[15]+5/32⟨36⟩⟨13⟩^2[13]^3[45]⟨14⟩-1/32[35]⟨13⟩^3[13]^2⟨26⟩[12]+1/32⟨46⟩⟨23⟩⟨13⟩^2[23][13]^2[45])}{Δ_{14|23|56}^2⟨2|1+4|3]^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(s_{25}+s_{26}+s_{35}+s_{36})(11/48[35]⟨36⟩[24]^2[13]⟨24⟩⟨34⟩⟨12⟩-133/288⟨36⟩[24][13]^2⟨34⟩[25]⟨12⟩^2+101/288[24]⟨46⟩[13][14]⟨34⟩[25]⟨12⟩^2+13/18[24]⟨46⟩⟨23⟩[13][12][25]⟨12⟩^2+247/288⟨36⟩[13][12]^2[25]⟨12⟩^3-205/288[12]^3[25]⟨12⟩^3⟨26⟩-683/576⟨46⟩[14][12]^2[25]⟨12⟩^3-13/18[12]^3[35]⟨36⟩⟨12⟩^3+167/576⟨36⟩[13][14][12][25]⟨12⟩^2⟨14⟩-47/48⟨46⟩[14]^2[12][25]⟨12⟩^2⟨14⟩-7/32⟨46⟩⟨13⟩[13][45][14]^2⟨14⟩^2+125/192⟨36⟩[13][45][14]^2⟨14⟩^3-125/192⟨26⟩[45][14]^2[12]⟨14⟩^3-1/16⟨46⟩[45][14][12]^2⟨12⟩^2⟨14⟩-233/576⟨46⟩[12]^3⟨12⟩^3[45]-47/48[45]⟨26⟩[14][12]^2⟨12⟩⟨14⟩^2-7/12⟨26⟩[45][12]^3⟨12⟩^2⟨14⟩+47/48⟨36⟩[13][45][14][12]⟨12⟩⟨14⟩^2+641/576⟨36⟩[13][45][12]^2⟨12⟩^2⟨14⟩+21/64⟨26⟩[14]^2[12][25]⟨12⟩⟨14⟩^2+15/64⟨26⟩[14][12]^2[25]⟨12⟩^2⟨14⟩-83/192[35]⟨36⟩[14]^2[12]⟨12⟩⟨14⟩^2-289/576[35]⟨36⟩[14][12]^2⟨12⟩^2⟨14⟩+83/192[35]⟨13⟩⟨26⟩[14]^2[12]⟨14⟩^2+1/192[35]⟨36⟩[23]⟨23⟩[12]^2⟨12⟩^2-31/192[23]⟨23⟩⟨26⟩[12]^2[25]⟨12⟩^2+13/192⟨36⟩[23]⟨24⟩[45][12]^2⟨12⟩^2+1/6⟨36⟩[23]^2⟨23⟩⟨24⟩[45][12]⟨12⟩-431/288⟨36⟩[23][13][45]⟨34⟩[12]⟨12⟩^2-1/6⟨36⟩[23]^2⟨23⟩[13][45]⟨34⟩⟨12⟩-17/96⟨46⟩⟨23⟩[23][45][12]^2⟨12⟩^2+281/576[35]⟨36⟩[34]⟨34⟩[12]^2⟨12⟩^2+203/192⟨36⟩[34][13][45]⟨34⟩[12]⟨12⟩⟨14⟩+37/288[35]⟨46⟩⟨13⟩^3[13]^2[14]-143/576⟨16⟩⟨13⟩^3[13]^3[15]-79/192⟨36⟩⟨13⟩^2[13]^3[45]⟨14⟩-5/64[35]⟨13⟩^3[13]^2⟨26⟩[12]-19/192⟨46⟩⟨23⟩⟨13⟩^2[23][13]^2[45])}{Δ_{14|23|56}^2⟨2|1+4|3]^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2543/288[35]⟨36⟩[24]^2[13]⟨24⟩⟨34⟩⟨12⟩-11/12⟨36⟩[24][13]^2⟨34⟩[25]⟨12⟩^2-11/6[24]⟨46⟩[13][14]⟨34⟩[25]⟨12⟩^2+2387/144[24]⟨46⟩⟨23⟩[13][12][25]⟨12⟩^2-2249/144⟨36⟩[13][12]^2[25]⟨12⟩^3+907/864[12]^3[25]⟨12⟩^3⟨26⟩-2245/144⟨46⟩[14][12]^2[25]⟨12⟩^3+2015/432[12]^3[35]⟨36⟩⟨12⟩^3+7/144⟨36⟩[13][14][12][25]⟨12⟩^2⟨14⟩-1253/48⟨46⟩[14]^2[12][25]⟨12⟩^2⟨14⟩-125/48⟨36⟩[13][45][14]^2⟨14⟩^3-125/48⟨26⟩[45][14]^2[12]⟨14⟩^3-37/12⟨46⟩[45][14][12]^2⟨12⟩^2⟨14⟩+61/9⟨46⟩[12]^3⟨12⟩^3[45]-1253/48[45]⟨26⟩[14][12]^2⟨12⟩⟨14⟩^2-413/96⟨26⟩[45][12]^3⟨12⟩^2⟨14⟩+3/4⟨36⟩[13][45][14][12]⟨12⟩⟨14⟩^2-731/144⟨36⟩[13][45][12]^2⟨12⟩^2⟨14⟩+47/2⟨26⟩[14]^2[12][25]⟨12⟩⟨14⟩^2-289/24⟨26⟩[14][12]^2[25]⟨12⟩^2⟨14⟩+269/12⟨36⟩[13][14]^2⟨14⟩^2[25]⟨12⟩-139/6[35]⟨36⟩[14]^2[12]⟨12⟩⟨14⟩^2+8411/288[35]⟨36⟩[14][12]^2⟨12⟩^2⟨14⟩+139/6[35]⟨13⟩⟨26⟩[14]^2[12]⟨14⟩^2-1201/48⟨13⟩[13]⟨26⟩[14]^2⟨14⟩^2[25]+1349/48[35]⟨36⟩⟨13⟩[13][14]^2⟨14⟩^2+629/144[35]⟨36⟩[23]⟨23⟩[12]^2⟨12⟩^2+113/36⟨36⟩[23]⟨23⟩[13][12][25]⟨12⟩^2-1/8[23]⟨23⟩⟨26⟩[12]^2[25]⟨12⟩^2+1/8[23]^2⟨23⟩^2⟨26⟩[12][25]⟨12⟩+287/24⟨36⟩[23]⟨24⟩[45][12]^2⟨12⟩^2+49/9⟨36⟩[23]^2⟨23⟩⟨24⟩[45][12]⟨12⟩+599/144⟨36⟩[23][13][45]⟨34⟩[12]⟨12⟩^2+187/72⟨36⟩[23]^2⟨23⟩[13][45]⟨34⟩⟨12⟩-187/48⟨46⟩⟨23⟩[23][45][12]^2⟨12⟩^2+1005/32[35]⟨36⟩[34]⟨34⟩[12]^2⟨12⟩^2+1289/144⟨46⟩[34][45]⟨34⟩[12]^2⟨12⟩^2-367/18[35]⟨36⟩[34]^2⟨34⟩^2[12]⟨12⟩-1015/48⟨36⟩[34][13][45]⟨34⟩[12]⟨12⟩⟨14⟩+1147/144[35]⟨36⟩⟨13⟩[13][12]^2⟨12⟩^2-1009/32[35]⟨46⟩⟨13⟩[14][12]^2⟨12⟩^2-1349/48[35]⟨46⟩⟨13⟩^2[13][14]^2⟨14⟩+5761/288[35]⟨46⟩⟨13⟩^3[13]^2[14]-917/48[35]⟨36⟩[34][14][12]⟨34⟩⟨12⟩⟨14⟩-59/12⟨46⟩[34][45][14][12]⟨34⟩⟨12⟩⟨14⟩-1349/48⟨36⟩⟨13⟩[13]^2[45][14]⟨14⟩^2-3/4⟨13⟩[13][45]⟨26⟩[14][12]⟨14⟩^2-1627/108⟨16⟩⟨13⟩^3[13]^3[15]+1781/144⟨36⟩⟨13⟩^2[13]^3[45]⟨14⟩-5785/288[35]⟨36⟩⟨13⟩^2[13]^2[14]⟨14⟩+37/12⟨46⟩⟨13⟩^2[13]^2[45][14]⟨14⟩-19/6[13]^3⟨13⟩^3[35]⟨36⟩-10051/432⟨46⟩⟨13⟩^3[13]^3[45]+1001/288⟨13⟩^2[13]^2[45]⟨26⟩[12]⟨14⟩-2605/144[35]⟨13⟩^2[13]⟨26⟩[14][12]⟨14⟩-1417/144[35]⟨13⟩^3[13]^2⟨26⟩[12]+2389/288[35]⟨36⟩[34]⟨13⟩^2[13]^2⟨34⟩-239/16⟨46⟩[34]⟨13⟩^2[13]^2[45]⟨34⟩+3775/144[35]⟨46⟩[34]⟨13⟩^2[13][14]⟨34⟩-293/36[35]⟨36⟩[34]^2⟨13⟩[13]⟨34⟩^2+21/4⟨46⟩⟨23⟩⟨13⟩^2[23][13]^2[45]+33/4[35]⟨36⟩[23]⟨23⟩⟨13⟩^2[13]^2+421/48[23]⟨23⟩⟨13⟩^2[13]^2⟨26⟩[25]+29/4⟨36⟩[34]⟨13⟩[13]^2[45]⟨34⟩⟨14⟩-1289/144⟨46⟩⟨13⟩^2[13]^2[45][12]⟨12⟩-59/12⟨46⟩⟨13⟩[13][45][14][12]⟨12⟩⟨14⟩-19/24[35]⟨46⟩⟨23⟩⟨13⟩^2[34][13][12]-221/24[35]⟨13⟩⟨26⟩[12]^3⟨12⟩^2+55/36[35]⟨13⟩^2[13]⟨26⟩[12]^2⟨12⟩+887/144[35][24]⟨46⟩⟨23⟩⟨13⟩[13][12]⟨12⟩-419/48⟨36⟩[24][13]⟨24⟩[12][25]⟨12⟩^2+121/36[35][24]⟨13⟩^2[13]⟨24⟩⟨26⟩[12]-31/4[35][24]⟨13⟩⟨24⟩⟨26⟩[12]^2⟨12⟩-43/18[35][23]⟨23⟩⟨13⟩^2[13]⟨26⟩[12]-35/24⟨46⟩⟨23⟩^3[23]^3[45]+35/24⟨36⟩[23]^3⟨23⟩^2⟨24⟩[45]+17/24⟨46⟩⟨23⟩^2⟨13⟩[23]^2[13][45]-193/72⟨36⟩[23]^2⟨23⟩⟨13⟩[13]⟨24⟩[45]+217/72[24]⟨46⟩⟨23⟩^2[23]^2⟨24⟩[45]+35/24[35][23]^2⟨23⟩^2⟨13⟩⟨26⟩[12]-4/3[35][23]⟨23⟩⟨13⟩⟨26⟩[12]^2⟨12⟩}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/48[35][24]^2(s_{13}-s_{24})⟨16⟩⟨23⟩⟨13⟩s_{56}}{Δ_{14|23|56}⟨1|2+3|4]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{7/384⟨6|1+4|5][23]⟨13⟩^2⟨56⟩[56][14](s_{13}-s_{24})(s_{25}+s_{26}+s_{35}+s_{36})}{Δ_{14|23|56}^2⟨2|1+4|3]⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{(s_{25}+s_{26}+s_{35}+s_{36})(s_{123}-s_{234})(1/192[35][24]^3⟨46⟩⟨23⟩⟨13⟩⟨24⟩+5/192[35][24]^3⟨36⟩⟨13⟩⟨24⟩^2-1/96[24]^3⟨13⟩⟨24⟩^2⟨26⟩[25]+1/64⟨36⟩[24]^3⟨24⟩^2[25]⟨12⟩+5/192[24]^3⟨46⟩⟨13⟩⟨24⟩^2[45]+1/192[24]⟨46⟩⟨13⟩^2[13][45][14]⟨14⟩+1/96⟨36⟩[24][45][14][12]⟨12⟩⟨14⟩^2+1/192⟨16⟩⟨13⟩^2[13][45][14][12]⟨14⟩-1/192[35]⟨16⟩⟨13⟩^2[14]^2[12]⟨14⟩-7/384[35]⟨36⟩[24]⟨13⟩[12]^2⟨12⟩^2+1/384[35][24]⟨13⟩^2⟨26⟩[12]^2⟨12⟩-3/64[35]⟨36⟩[24]⟨13⟩^2[13][12]⟨12⟩+1/128⟨36⟩[24][12]^2[25]⟨12⟩^3+1/384[24]⟨13⟩⟨26⟩[12]^2[25]⟨12⟩^2+5/192⟨46⟩[34]⟨13⟩^3[13][45][12])}{Δ_{14|23|56}^2⟨2|1+4|3]⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{-1/32[35][24]^3⟨46⟩⟨23⟩⟨13⟩⟨24⟩-1/6[35][24]^3⟨36⟩⟨13⟩⟨24⟩^2+5/48[24]^3⟨13⟩⟨24⟩^2⟨26⟩[25]-5/48⟨36⟩[24]^3⟨24⟩^2[25]⟨12⟩-43/96[24]^3⟨46⟩⟨13⟩⟨24⟩^2[45]+29/96⟨36⟩[24]^3⟨24⟩^2[45]⟨14⟩+5/96[24]⟨46⟩⟨13⟩^2[13][45][14]⟨14⟩+1/48⟨36⟩[24]⟨13⟩^2[13]^2[45]⟨14⟩-3/32⟨16⟩⟨13⟩^2[13][45][14][12]⟨14⟩+1/48[24]⟨46⟩⟨23⟩^2⟨13⟩[23]^2[45]+1/16[35]⟨16⟩⟨13⟩^2[14]^2[12]⟨14⟩-3/16[35]⟨36⟩[24]⟨13⟩[12]^2⟨12⟩^2+1/32[35][24]⟨13⟩^2⟨26⟩[12]^2⟨12⟩-17/32[35]⟨36⟩[24]⟨13⟩^2[13][12]⟨12⟩-7/48[35]⟨36⟩[24][34]⟨13⟩^2⟨24⟩[12]-1/48⟨36⟩[24][12]^2[25]⟨12⟩^3+7/48[24]⟨13⟩⟨26⟩[12]^2[25]⟨12⟩^2+7/96[35]⟨36⟩[24]^2⟨13⟩^2[13]⟨24⟩+9/32⟨46⟩[34]⟨13⟩^3[13][45][12]-1/12⟨46⟩[34]⟨13⟩^2[45][12]^2⟨12⟩+5/48⟨36⟩[34]⟨13⟩^2[13][45][12]⟨14⟩+1/8[34]⟨13⟩^2[45]⟨26⟩[12]^2⟨14⟩-9/32⟨36⟩[23][34]⟨13⟩^2⟨24⟩[45][12]+7/32[35]⟨16⟩⟨13⟩^3[13][14][12]-1/24⟨16⟩⟨13⟩^2[13][45][12]^2⟨12⟩-7/48⟨36⟩[23]⟨13⟩^2[13][45][12]⟨12⟩+1/32⟨16⟩⟨13⟩^2[13][14]^2⟨14⟩[25]+1/24⟨46⟩[34]⟨13⟩^2[45][14][12]⟨14⟩-7/96[35]⟨36⟩[34]^2⟨13⟩^2⟨34⟩[12]+7/96⟨46⟩⟨23⟩⟨13⟩^2[34][23][45][12]+7/48[35]⟨36⟩[23]⟨23⟩⟨13⟩^2[34][12]-1/48⟨36⟩[23]^2⟨23⟩⟨13⟩^2[13][45]-1/12⟨36⟩[24][23][45]⟨34⟩[12]⟨12⟩^2-19/96[24][23]⟨13⟩^2⟨24⟩⟨26⟩[45][12]-1/6[35]⟨36⟩[24][23]⟨23⟩⟨13⟩^2[13]+1/16⟨36⟩[24][23]⟨23⟩[12][25]⟨12⟩^2}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-35/768⟨6|1+4|5][24]⟨3|1+4|2]⟨1|2+3|1]s_{56}(s_{25}+s_{26}+s_{35}+s_{36})⟨12⟩⟨4|2+3|1]}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{25}+s_{26}+s_{35}+s_{36})⟨3|1+4|2](s_{123}-s_{234})(35/384[35]⟨36⟩[24]^2[13]⟨24⟩⟨34⟩⟨12⟩-65/576⟨36⟩[24][13]^2⟨34⟩[25]⟨12⟩^2-265/1152[24]⟨46⟩[13][14]⟨34⟩[25]⟨12⟩^2+5/36[24]⟨46⟩⟨23⟩[13][12][25]⟨12⟩^2-25/384⟨36⟩[13][12]^2[25]⟨12⟩^3-95/2304[12]^3[25]⟨12⟩^3⟨26⟩-5/16⟨46⟩[14][12]^2[25]⟨12⟩^3-355/2304[12]^3[35]⟨36⟩⟨12⟩^3+5/96⟨36⟩[13][14][12][25]⟨12⟩^2⟨14⟩+5/16⟨46⟩[14]^2[12][25]⟨12⟩^2⟨14⟩-5/144⟨14⟩^3[14]^3⟨46⟩[45]+5/144⟨46⟩⟨13⟩[13][45][14]^2⟨14⟩^2-5/144⟨36⟩[13][45][14]^2⟨14⟩^3-115/576⟨46⟩[45][14][12]^2⟨12⟩^2⟨14⟩+65/256⟨46⟩[12]^3⟨12⟩^3[45]+5/192[45]⟨26⟩[14][12]^2⟨12⟩⟨14⟩^2+25/768⟨26⟩[45][12]^3⟨12⟩^2⟨14⟩-25/144⟨36⟩[13][45][14][12]⟨12⟩⟨14⟩^2+835/2304⟨36⟩[13][45][12]^2⟨12⟩^2⟨14⟩-65/576⟨36⟩[34]⟨24⟩[45][14][12]⟨14⟩^2+5/576⟨26⟩[14]^2[12][25]⟨12⟩⟨14⟩^2-25/768⟨26⟩[14][12]^2[25]⟨12⟩^2⟨14⟩+55/192⟨36⟩[13][14]^2⟨14⟩^2[25]⟨12⟩-725/2304[35]⟨36⟩[14][12]^2⟨12⟩^2⟨14⟩+5/144[35]⟨13⟩⟨26⟩[14]^2[12]⟨14⟩^2+25/384[35]⟨36⟩[23]⟨23⟩[12]^2⟨12⟩^2+25/384[23]⟨23⟩⟨26⟩[12]^2[25]⟨12⟩^2+295/1152⟨36⟩[23]⟨24⟩[45][12]^2⟨12⟩^2-95/768⟨36⟩[23]^2⟨23⟩⟨24⟩[45][12]⟨12⟩+5/1152⟨36⟩[23][13][45]⟨34⟩[12]⟨12⟩^2+95/768⟨36⟩[23]^2⟨23⟩[13][45]⟨34⟩⟨12⟩-35/192⟨46⟩⟨23⟩[23][45][12]^2⟨12⟩^2+25/1152[35]⟨36⟩[34]⟨34⟩[12]^2⟨12⟩^2-35/144[35]⟨36⟩⟨13⟩[13][12]^2⟨12⟩^2-395/2304[35]⟨46⟩⟨13⟩[14][12]^2⟨12⟩^2+205/2304[35]⟨46⟩⟨13⟩^3[13]^2[14]-55/2304⟨16⟩⟨13⟩^3[13]^3[15]-115/1152⟨36⟩⟨13⟩^2[13]^3[45]⟨14⟩-25/384[35]⟨13⟩^3[13]^2⟨26⟩[12])}{Δ_{14|23|56}^3⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{125/48⟨36⟩⟨13⟩[13][14]^3⟨14⟩^3[25]+9793/576⟨36⟩[34]⟨13⟩⟨24⟩[45][14][12]^2⟨14⟩^2+9713/576⟨36⟩[34][45][14]^2[12]⟨34⟩⟨14⟩^3-202933/1024⟨36⟩[34]^2[45][14][12]⟨34⟩^2⟨14⟩^2-2793701/4608⟨36⟩[34]^3[45]⟨34⟩^3[12]⟨14⟩+338745259/36864⟨46⟩[34]^3⟨13⟩[45]⟨34⟩^3[12]+125293763/18432[35]⟨36⟩[34]^3⟨13⟩⟨34⟩^3[12]+25127483/4096[35]⟨36⟩[34]^2⟨13⟩[14][12]⟨34⟩^2⟨14⟩-563975/3072[35]⟨36⟩[34]⟨13⟩[14]^2[12]⟨34⟩⟨14⟩^2+3791/192[35]⟨36⟩⟨13⟩[14]^3[12]⟨14⟩^3+5/36⟨13⟩⟨26⟩[14]^3[12][25]⟨14⟩^3-5/36⟨36⟩[14]^3[12][25]⟨12⟩⟨14⟩^3+4553/1152⟨36⟩[14]^2[12]^2[25]⟨12⟩^2⟨14⟩^2+126508543/36864⟨36⟩[14][12]^3[25]⟨12⟩^3⟨14⟩-3872759/12288[12]^4[25]⟨36⟩⟨12⟩^4+9793/576⟨36⟩[45][14]^2[12]^2⟨12⟩⟨14⟩^3-1867765/9216⟨36⟩[45][14][12]^3⟨12⟩^2⟨14⟩^2-148531655/36864⟨36⟩[45][12]^4⟨12⟩^3⟨14⟩-565615/3072⟨36⟩[34][45][14][12]^2⟨34⟩⟨12⟩⟨14⟩^2-3943541/18432⟨36⟩[34][45]⟨34⟩[12]^3⟨12⟩^2⟨14⟩-3320357/18432⟨36⟩[34]^2[45]⟨34⟩^2[12]^2⟨12⟩⟨14⟩+3713393/6144⟨36⟩[23][34]^3[45]⟨34⟩^4-141669397/18432⟨36⟩[23][34]^2[45]⟨34⟩^3[12]⟨12⟩+7204411/36864⟨13⟩^4⟨36⟩[13]^4[25]-315175/6144⟨46⟩⟨13⟩^4[13]^3[14][25]-38979719/18432⟨13⟩^4[13]^3⟨26⟩[12][25]-14519755/6144[35]⟨36⟩⟨13⟩^4[13]^3[12]+641231/1536[35]⟨36⟩[34]^2⟨13⟩^2[13]⟨34⟩^2[12]-37161865/9216[35]⟨46⟩[34]^2⟨13⟩^2[14][12]⟨34⟩^2-7261259/4608[35]⟨46⟩⟨13⟩^4[13]^2[14][12]-1043047/1536⟨46⟩⟨13⟩^4[13]^3[45][12]-747947/2304[35]⟨13⟩^4[13]^2⟨26⟩[12]^2-144794533/36864⟨36⟩⟨13⟩^3[13]^3[45][12]⟨14⟩+15878979/4096[35]⟨36⟩⟨13⟩^3[13]^2[14][12]⟨14⟩-84715931/9216⟨46⟩⟨13⟩^3[13]^2[45][14][12]⟨14⟩+28240993/3072[35]⟨46⟩⟨13⟩^3[13][14]^2[12]⟨14⟩+15050647/1536[35]⟨13⟩^3[13]⟨26⟩[14][12]^2⟨14⟩-4291/192⟨36⟩⟨13⟩[13][45][14]^2[12]⟨14⟩^3-5/36⟨13⟩[45]⟨26⟩[14]^2[12]^2⟨14⟩^3-84724259/9216[35]⟨36⟩⟨13⟩^2[13][14]^2[12]⟨14⟩^2-28489697/6144[35]⟨13⟩^2⟨26⟩[14]^2[12]^2⟨14⟩^2+28395617/6144⟨13⟩^2[13][45]⟨26⟩[14][12]^2⟨14⟩^2-53065913/18432⟨16⟩⟨13⟩[15][12]^4⟨12⟩^3+361351/6144⟨36⟩⟨13⟩^3[13]^3[14]⟨14⟩[25]+3641/1152⟨46⟩⟨13⟩^3[13]^2[14]^2⟨14⟩[25]+28254361/3072⟨36⟩⟨13⟩^2[13]^2[45][14][12]⟨14⟩^2+11293/576⟨46⟩⟨13⟩^2[13][45][14]^2[12]⟨14⟩^2-112475389/36864⟨13⟩^3[13]^2⟨26⟩[14][12][25]⟨14⟩-3791/192[35]⟨46⟩⟨13⟩^2[14]^3[12]⟨14⟩^2-4391/1152⟨36⟩⟨13⟩^2[13]^2[14]^2⟨14⟩^2[25]-125/48⟨46⟩⟨13⟩^2[13][14]^3⟨14⟩^2[25]+905/72⟨13⟩^2[13]⟨26⟩[14]^2[12][25]⟨14⟩^2+2604439/4608⟨36⟩⟨13⟩^3[13]^3[12][25]⟨12⟩-271007285/36864⟨46⟩⟨13⟩^3[13]^2[14][12][25]⟨12⟩+73489/72⟨36⟩⟨13⟩^2[13]^2[12]^2[25]⟨12⟩^2+6926329/9216⟨36⟩⟨13⟩[13][12]^3[25]⟨12⟩^3-1355657/384⟨46⟩⟨13⟩^2[13][14][12]^2[25]⟨12⟩^2-947/576⟨46⟩⟨13⟩^2[13][14]^2[12][25]⟨12⟩⟨14⟩-48787027/6144⟨36⟩⟨13⟩[13][14][12]^2[25]⟨12⟩^2⟨14⟩-8659/576⟨36⟩⟨13⟩[13][14]^2[12][25]⟨12⟩⟨14⟩^2+192019993/18432⟨36⟩⟨13⟩^2[13]^2[14][12][25]⟨12⟩⟨14⟩+14990215/6144⟨13⟩^2[13]⟨26⟩[12]^3[25]⟨12⟩^2-4926353/2304⟨13⟩^3[13]^2⟨26⟩[12]^2[25]⟨12⟩-126469279/36864⟨13⟩⟨26⟩[14][12]^3[25]⟨12⟩^2⟨14⟩-2845/384⟨13⟩⟨26⟩[14]^2[12]^2[25]⟨12⟩⟨14⟩^2+211592377/18432⟨13⟩^2[13]⟨26⟩[14][12]^2[25]⟨12⟩⟨14⟩+9732223/6144[35]⟨46⟩⟨13⟩^2[14][12]^3⟨12⟩^2+59065873/18432[35]⟨36⟩⟨13⟩^2[13][12]^3⟨12⟩^2-34083289/18432[35]⟨36⟩⟨13⟩^3[13]^2[12]^2⟨12⟩+348339353/36864[35]⟨36⟩⟨13⟩[14][12]^3⟨12⟩^2⟨14⟩-182005/1024[35]⟨36⟩⟨13⟩[14]^2[12]^2⟨12⟩⟨14⟩^2-16908619/2048[35]⟨36⟩⟨13⟩^2[13][14][12]^2⟨12⟩⟨14⟩+1775341/9216⟨36⟩⟨13⟩[13][45][14][12]^2⟨12⟩⟨14⟩^2-54672103/36864⟨36⟩⟨13⟩[13][45][12]^3⟨12⟩^2⟨14⟩-19695467/9216⟨36⟩⟨13⟩^2[13]^2[45][12]^2⟨12⟩⟨14⟩-248614475/36864⟨13⟩^3[13]^2[45]⟨26⟩[12]^2⟨14⟩+28227041/9216[35]⟨46⟩⟨13⟩^3[13][14][12]^2⟨12⟩+24010189/12288⟨46⟩⟨13⟩^3[13]^2[45][12]^2⟨12⟩+9654853/2304⟨46⟩⟨13⟩^2[13][45][12]^3⟨12⟩^2+239003/384[24]⟨46⟩⟨23⟩[12]^3[25]⟨12⟩^3+9375709/4608[35][24]⟨46⟩⟨23⟩⟨13⟩[12]^3⟨12⟩^2+126573727/36864⟨13⟩[45]⟨26⟩[12]^4⟨12⟩^2⟨14⟩+1474519/18432[24]⟨46⟩⟨23⟩⟨13⟩[13][12]^2[25]⟨12⟩^2-535127/1152[35]⟨13⟩^3[13]⟨26⟩[12]^3⟨12⟩-756809/2304[35]⟨13⟩^2⟨26⟩[12]^4⟨12⟩^2-16861627/6144⟨13⟩^2[13][45]⟨26⟩[12]^3⟨12⟩⟨14⟩+5375/1152⟨13⟩[45]⟨26⟩[14][12]^3⟨12⟩⟨14⟩^2-20111555/2304[35]⟨13⟩^2⟨26⟩[14][12]^3⟨12⟩⟨14⟩-9846165/2048⟨46⟩⟨13⟩^2[13][45][14][12]^2⟨12⟩⟨14⟩-11293/576⟨46⟩⟨13⟩[45][14]^2[12]^2⟨12⟩⟨14⟩^2-1015/1152[24]⟨13⟩⟨24⟩⟨26⟩[45][14][12]^2⟨14⟩^2+204293/1024⟨46⟩⟨13⟩[45][14][12]^3⟨12⟩^2⟨14⟩+88742621/18432[35]⟨46⟩⟨13⟩^2[14]^2[12]^2⟨12⟩⟨14⟩-789715/576[23]⟨13⟩^3[13]⟨24⟩⟨26⟩[45][12]^2-9449/24[23]⟨13⟩^2⟨24⟩[45]⟨26⟩[12]^3⟨12⟩-9446015/9216⟨36⟩[23]⟨13⟩^3[13]^2⟨24⟩[45][12]-13085587/4608⟨36⟩[23]⟨13⟩^2[13]⟨24⟩[45][12]^2⟨12⟩+6703885/9216⟨36⟩[23]⟨13⟩⟨24⟩[45][12]^3⟨12⟩^2-1592761/2304[35][24]⟨46⟩⟨23⟩⟨13⟩^2[13][12]^2⟨12⟩-1867145/2304[35]⟨46⟩⟨23⟩⟨13⟩^2[34][12]^3⟨12⟩+70109/192[35]⟨46⟩⟨23⟩⟨13⟩^3[34][13][12]^2-574151/1536⟨36⟩[23]⟨13⟩^3[13]^3[45]⟨34⟩-3709021/18432⟨36⟩[23]⟨13⟩^2[13]^2[45]⟨34⟩[12]⟨12⟩-1657213/4608⟨36⟩[23]⟨13⟩[13][45]⟨34⟩[12]^2⟨12⟩^2+329929/2304[35]⟨36⟩[23]⟨23⟩⟨13⟩^3[13]^2[12]+249103/768⟨46⟩⟨23⟩⟨13⟩^3[23][13]^2[45][12]+53/64[35][23]⟨23⟩⟨13⟩^3[13]⟨26⟩[12]^2+19687/192[35]⟨36⟩[23]⟨23⟩⟨13⟩^2[13][12]^2⟨12⟩+4801799/2304⟨46⟩⟨23⟩⟨13⟩^2[23][13][45][12]^2⟨12⟩-212797/1152[35][23]⟨23⟩⟨13⟩^2⟨26⟩[12]^3⟨12⟩+758263/2304[35]⟨36⟩[23]⟨23⟩⟨13⟩[12]^3⟨12⟩^2-950233/512⟨46⟩⟨23⟩⟨13⟩[23][45][12]^3⟨12⟩^2-883/576⟨36⟩[23]⟨23⟩[12]^3[25]⟨12⟩^3+14157467/3072[35]⟨36⟩[34]⟨13⟩⟨34⟩[12]^3⟨12⟩^2+1890571/512⟨46⟩[34]⟨13⟩[45]⟨34⟩[12]^3⟨12⟩^2-88385741/18432[35]⟨36⟩[34]⟨13⟩[14][12]^2⟨34⟩⟨12⟩⟨14⟩+28208129/6144⟨36⟩[34]⟨13⟩[13][45]⟨34⟩[12]^2⟨12⟩⟨14⟩+627511/3072⟨36⟩[34]⟨13⟩[13][45][14][12]⟨34⟩⟨14⟩^2-234636935/36864⟨36⟩[34]^2⟨13⟩[13][45]⟨34⟩^2[12]⟨14⟩+182159/1152[35][24]^2⟨46⟩⟨23⟩^2[23]⟨34⟩[12]⟨12⟩-32727025/4608⟨36⟩[23][45]⟨34⟩[12]^3⟨12⟩^3+40937879/9216⟨36⟩[23][34][45]⟨34⟩^2[12]^2⟨12⟩^2+1696055/9216⟨36⟩[23][34]⟨13⟩[13][45]⟨34⟩^2[12]⟨12⟩+2853497/18432⟨36⟩[23][34]⟨13⟩^2[13]^2[45]⟨34⟩^2-108568891/18432⟨46⟩[34]⟨13⟩^3[13]^2[45]⟨34⟩[12]-24483701/2304⟨46⟩[34]⟨13⟩^2[13][45]⟨34⟩[12]^2⟨12⟩-10819321/1152⟨46⟩[34]⟨13⟩^2[13][45][14][12]⟨34⟩⟨14⟩+1872613/9216[35]⟨46⟩[34]⟨13⟩^2[14]^2[12]⟨34⟩⟨14⟩+73503613/18432[35]⟨46⟩[34]⟨13⟩^3[13][14][12]⟨34⟩+471331/2048[35]⟨36⟩[34]⟨13⟩^3[13]^2⟨34⟩[12]-548767/64[35]⟨36⟩[34]⟨13⟩^2[13][14][12]⟨34⟩⟨14⟩-5798027/9216⟨36⟩[34]⟨13⟩^2[13]^2[45]⟨34⟩[12]⟨14⟩-74675153/18432[35]⟨36⟩[34]^2⟨13⟩⟨34⟩^2[12]^2⟨12⟩+65901/32[35]⟨36⟩[24][34]^2⟨13⟩⟨24⟩⟨34⟩^2[12]+1694323/18432[35]⟨36⟩[24][34]^2⟨13⟩[13]⟨34⟩^3+9428339/9216⟨36⟩[23][34]^2⟨13⟩⟨24⟩[45]⟨34⟩^2[12]-76766171/9216⟨46⟩[34]^2⟨13⟩^2⟨24⟩[45]⟨34⟩[12]^2+1410821/4608[35]⟨36⟩[34]^2⟨13⟩^2⟨24⟩⟨34⟩[12]^2+23036377/4608[24]⟨46⟩⟨13⟩^3[13]^2⟨24⟩[45][12]-84241475/18432[35][24]⟨46⟩⟨13⟩^3[13]⟨24⟩[14][12]+22345057/18432[35]⟨36⟩[24]⟨13⟩^3[13]^2⟨24⟩[12]+283837/144[35][24]⟨13⟩^3[13]⟨24⟩⟨26⟩[12]^2-12953/576[24]⟨46⟩⟨13⟩^3[13]^2⟨24⟩[14][25]-10162295/3072⟨46⟩[34]⟨13⟩^3[13]⟨24⟩[45][12]^2+15062563/1152[35]⟨46⟩[34]⟨13⟩^3⟨24⟩[14][12]^2-1009555/768[35][34]⟨13⟩^3⟨24⟩⟨26⟩[12]^3-85314755/18432⟨46⟩[34]⟨13⟩^2⟨24⟩[45][14][12]^2⟨14⟩-24432911/4608⟨36⟩[34]⟨13⟩^2[13]⟨24⟩[45][12]^2⟨14⟩-1271957/9216⟨36⟩[34]⟨13⟩⟨24⟩[45][12]^3⟨12⟩⟨14⟩-156390541/18432[35]⟨36⟩[34]⟨13⟩^2⟨24⟩[14][12]^2⟨14⟩-85089955/18432[34]⟨13⟩^2⟨24⟩⟨26⟩[45][12]^3⟨14⟩+5348147/9216⟨46⟩[34]⟨13⟩^2⟨24⟩[45][12]^3⟨12⟩+3913663/2304[35][24]⟨46⟩⟨23⟩⟨13⟩[34]⟨34⟩[12]^2⟨12⟩-2129629/9216⟨36⟩[34]^2⟨13⟩⟨24⟩[45]⟨34⟩[12]^2⟨14⟩+176297/1152[35]⟨46⟩⟨23⟩⟨13⟩^2[34]^2⟨34⟩[12]^2+16656995/4608[35]⟨36⟩[34]⟨13⟩^2⟨24⟩[12]^3⟨12⟩+4707701/1152[35]⟨36⟩[34]⟨13⟩^2[13]⟨34⟩[12]^2⟨12⟩+2207/384[35][24]⟨46⟩⟨13⟩^3[13]^2[14]⟨34⟩-40508779/36864[24]⟨46⟩⟨13⟩^3[13]^3[45]⟨34⟩+4630831/9216[35]⟨36⟩[24]⟨13⟩^3[13]^3⟨34⟩+461945/18432[24]^2⟨46⟩⟨13⟩[13]^2[45]⟨34⟩^2⟨12⟩-84009571/36864[24]⟨46⟩⟨13⟩^2[13]^2[14]⟨34⟩[25]⟨12⟩+4784519/9216⟨36⟩[24]⟨13⟩^2[13]^3⟨34⟩[25]⟨12⟩-28250209/6144[24]⟨46⟩⟨13⟩[13][14][12]⟨34⟩[25]⟨12⟩^2+1226347/2304⟨36⟩[24]⟨13⟩[13]^2⟨34⟩[12][25]⟨12⟩^2+493601/2304⟨36⟩[24]^2[13]^2⟨34⟩^2[25]⟨12⟩^2+92249461/36864[24]⟨46⟩⟨13⟩[13][45]⟨34⟩[12]^2⟨12⟩^2-4638703/9216[35]⟨36⟩[24]⟨13⟩^2[13]^2⟨34⟩[12]⟨12⟩-454241/1152[35][24]^2⟨46⟩⟨23⟩⟨13⟩[13]⟨34⟩[12]⟨12⟩+1283173/4608⟨36⟩[24][23]⟨13⟩[13]^2[45]⟨34⟩^2⟨12⟩-217339/2304[35]⟨36⟩[24]^2[23]⟨23⟩[13]⟨34⟩^2⟨12⟩+8/3[35][24]⟨46⟩⟨13⟩^2[13][14]^2⟨14⟩⟨34⟩+1985/1152⟨36⟩[24]⟨13⟩[13]^2[45][14]⟨14⟩^2⟨34⟩-2396201/6144[24]⟨46⟩⟨23⟩⟨13⟩^3[13]^3[25]+53243/1152[23]^2⟨23⟩⟨13⟩^2⟨24⟩⟨26⟩[45][12]^2+231691/384⟨36⟩[23]^2⟨23⟩⟨13⟩^2[13]⟨24⟩[45][12]-1047061/2304⟨36⟩[23]^3⟨23⟩^2⟨13⟩⟨24⟩[45][12]-212293/1152[35]⟨36⟩[23]^3⟨23⟩^3⟨13⟩[12]+1388669/2304[35]⟨46⟩⟨23⟩^2⟨13⟩^2[23][34][12]^2-127493/576⟨36⟩[23]⟨23⟩⟨13⟩^3[13]^3[25]+191069/576⟨46⟩⟨23⟩^2⟨13⟩^2[23]^2[13][45][12]-212677/1152[23]^2⟨23⟩^2⟨13⟩^2[13]⟨26⟩[12][25]-127463/288⟨36⟩[23]⟨23⟩⟨13⟩^2[13]^2[12][25]⟨12⟩-154789/384⟨36⟩[23]⟨23⟩⟨13⟩[13][12]^2[25]⟨12⟩^2+204395/1152⟨36⟩[23]^2⟨23⟩⟨13⟩⟨24⟩[45][12]^2⟨12⟩-1334729/4608⟨36⟩[23][34]⟨13⟩⟨24⟩[45]⟨34⟩[12]^2⟨12⟩+138455/768⟨36⟩[23]^2⟨23⟩⟨13⟩[34]⟨24⟩[45]⟨34⟩[12]+43987/192⟨36⟩[23]^2⟨23⟩⟨13⟩[34][13][45]⟨34⟩^2+458741/1152⟨36⟩[23]^2⟨23⟩⟨13⟩^2[13]^2[45]⟨34⟩+212293/1152[35][23]^2⟨23⟩^2⟨13⟩^2⟨26⟩[12]^2+622475/2304⟨46⟩⟨23⟩^3⟨13⟩[23]^3[45][12]-212293/1152[23]^3⟨23⟩^3⟨13⟩⟨26⟩[12][25]+212293/1152⟨36⟩[23]^2⟨23⟩^2⟨13⟩[13][12][25]⟨12⟩+127561/192[24]⟨46⟩⟨23⟩^2⟨13⟩^2[23][13]^2[25]-451573/384[35][24]⟨46⟩⟨23⟩^2⟨13⟩^2[23][13][12]-174287/2304[35]⟨36⟩[24][23]⟨23⟩⟨13⟩^2[13]^2⟨34⟩-972479/1152[35]⟨36⟩[24][23]^2⟨23⟩^2⟨13⟩[13]⟨34⟩-256015/288[24]⟨46⟩⟨23⟩^2⟨13⟩[23]^2[13][45]⟨34⟩+972095/1152[24]⟨46⟩⟨23⟩^3⟨13⟩[23]^2[13][25]-211141/1152[35]⟨36⟩[24][23]^2⟨23⟩^2[34]⟨34⟩^2+613615/2304⟨46⟩⟨23⟩^2⟨13⟩[34][23]^2[45]⟨34⟩[12]-95545/2304⟨46⟩⟨23⟩⟨13⟩^2[34][23][13][45]⟨34⟩[12]+338957/768[35]⟨36⟩[23]^2⟨23⟩^2⟨13⟩[34]⟨34⟩[12]-9827/576[35]⟨36⟩[23]⟨23⟩⟨13⟩[34]^2⟨34⟩^2[12]}{Δ_{14|23|56}^2⟨2|1+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{85452851/9216⟨36⟩[45][14][12]⟨14⟩^2-913/144⟨36⟩⟨13⟩[13][14]⟨14⟩[25]-748601/576⟨36⟩[23]^2⟨23⟩[45]⟨34⟩+132211363/27648⟨13⟩⟨26⟩[45][12]^2⟨14⟩-16127597/3456⟨36⟩[34][45]⟨34⟩[12]⟨14⟩+63085193/6912⟨36⟩[23][34][45]⟨34⟩^2+249044309/27648⟨36⟩⟨13⟩[13][45][12]⟨14⟩-385535569/27648⟨36⟩[45][12]^2⟨12⟩⟨14⟩-284676695/27648[12]^2[25]⟨36⟩⟨12⟩^2+89154223/6912⟨36⟩[23][45]⟨34⟩[12]⟨12⟩+85460867/9216⟨36⟩[14][12][25]⟨12⟩⟨14⟩+750805/576⟨36⟩[23]⟨23⟩[12][25]⟨12⟩+186341891/13824⟨36⟩[24]⟨24⟩[12][25]⟨12⟩-1633009/6912⟨36⟩[24]⟨24⟩[45][12]⟨14⟩+21628829/27648[24]^2[25]⟨36⟩⟨24⟩^2-115813/72⟨36⟩[24][23]⟨23⟩⟨24⟩[25]+25921/36[24]⟨46⟩⟨23⟩^2[23][25]-56687/6912[24]^2⟨46⟩⟨23⟩⟨24⟩[25]-186949907/13824[24]⟨46⟩⟨23⟩[12][25]⟨12⟩-61888891/13824⟨36⟩[24][13][45]⟨34⟩⟨14⟩+260193409/27648⟨46⟩[34]⟨13⟩[45]⟨34⟩[12]-152597/1536⟨36⟩[23]⟨13⟩[13][45]⟨34⟩-85181683/9216[24]⟨46⟩[45][14]⟨14⟩⟨34⟩+18033/16⟨46⟩⟨23⟩⟨13⟩[23][45][12]-3079139/1536⟨36⟩⟨13⟩[13][12][25]⟨12⟩+1102355/3456⟨13⟩^2[13]⟨26⟩[12][25]+130287137/13824[24]^2⟨46⟩⟨24⟩[45]⟨34⟩-141097459/13824[35]⟨36⟩⟨13⟩[12]^2⟨12⟩}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{25}+s_{26}+s_{35}+s_{36})⟨3|1+4|2](7525/4608[35]⟨46⟩⟨23⟩⟨13⟩[34]⟨24⟩[12]^2-2875/4608[35]⟨46⟩⟨23⟩[12]^3⟨12⟩^2-265/4608[35]⟨46⟩⟨23⟩⟨13⟩^2[13]^2[12]+1055/1152⟨46⟩⟨23⟩⟨13⟩^2[13]^3[25]-685/1536⟨46⟩⟨23⟩⟨13⟩[13]^2[12][25]⟨12⟩-11315/4608[24]⟨46⟩⟨23⟩⟨13⟩[13]^2⟨24⟩[25]-1405/1536[24]⟨46⟩⟨23⟩[13]⟨24⟩[12][25]⟨12⟩+85/256[35][24]⟨46⟩⟨23⟩⟨13⟩[13]^2⟨34⟩+895/512[35][24]⟨46⟩⟨23⟩[13]⟨34⟩[12]⟨12⟩-5/192[35][24]^2⟨46⟩⟨23⟩[13]⟨24⟩⟨34⟩-35/144⟨46⟩⟨24⟩[45][12]^3⟨12⟩^2+1415/1536[35]⟨36⟩⟨24⟩[12]^3⟨12⟩^2+1205/4608⟨36⟩[24]^2[13]⟨24⟩^3[25]+215/256[24]^2⟨24⟩^3⟨26⟩[12][25]+2725/2304[24]^2⟨46⟩⟨24⟩^3[14][25]-5/16[24]^2⟨46⟩⟨24⟩^3[45][12]+2155/1152[35]⟨36⟩[24]^2[13]⟨24⟩^2⟨34⟩+4525/2304⟨36⟩[34]⟨24⟩^2[45][12]^2⟨14⟩-785/288[35]⟨46⟩⟨13⟩^2[13]⟨24⟩[14][12]-5/72[35]⟨36⟩⟨24⟩[14]^2[12]⟨14⟩^2-55/256[35]⟨36⟩⟨13⟩[13]⟨24⟩[14][12]⟨14⟩+985/576[35]⟨13⟩⟨24⟩⟨26⟩[14][12]^2⟨14⟩-205/288⟨24⟩⟨26⟩[14]^2[12][25]⟨14⟩^2+1895/576⟨36⟩⟨13⟩[13]^2⟨24⟩[14]⟨14⟩[25]-1745/1152⟨13⟩[13]⟨24⟩⟨26⟩[14][12][25]⟨14⟩-145/288⟨36⟩[13]⟨24⟩[45][14][12]⟨14⟩^2-5/72⟨46⟩⟨24⟩[45][14]^2[12]⟨14⟩^2-5/72⟨46⟩⟨24⟩[14]^3⟨14⟩^2[25]+55/96⟨24⟩[45]⟨26⟩[14][12]^2⟨14⟩^2-3155/2304⟨13⟩[13]⟨24⟩⟨26⟩[45][12]^2⟨14⟩+115/288⟨46⟩⟨24⟩[45][14][12]^2⟨12⟩⟨14⟩+2005/2304⟨24⟩[45]⟨26⟩[12]^3⟨12⟩⟨14⟩-95/384[35]⟨36⟩[23]⟨23⟩⟨13⟩[13]⟨24⟩[12]+95/384[35]⟨36⟩[23]⟨23⟩⟨13⟩[13]^2⟨34⟩)}{Δ_{14|23|56}^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(s_{25}+s_{26}+s_{35}+s_{36})(1775/4608[35]⟨36⟩[24][34][13]⟨34⟩^3-1495/2304[35][24]⟨46⟩[34][14]⟨34⟩^3-3895/3072[24]⟨46⟩[34][13][45]⟨34⟩^3+7225/9216⟨36⟩[23][34][13][45]⟨34⟩^3-17015/9216[35]⟨36⟩[23]⟨23⟩⟨34⟩[12]^2⟨12⟩-115/768⟨36⟩[23]^2⟨23⟩[13][45]⟨34⟩^2-18155/9216⟨36⟩[23]^2⟨23⟩⟨24⟩[45]⟨34⟩[12]-1235/1024⟨36⟩[23]⟨13⟩⟨24⟩^2[45][12]^2-2315/1152⟨46⟩⟨13⟩^2[13]⟨24⟩[45][12]^2-4625/768⟨36⟩[24]^2⟨24⟩^3[12][25]+6065/9216[24]^2⟨46⟩⟨23⟩⟨24⟩^2[12][25]+4035/1024⟨36⟩[24]^2[13]⟨24⟩^2⟨34⟩[25]-115/768⟨36⟩[23]⟨23⟩⟨24⟩[12]^2[25]⟨12⟩-36685/9216⟨36⟩[24]⟨24⟩^2[12]^2[25]⟨12⟩+5875/2304⟨46⟩⟨23⟩⟨13⟩^2[13]^2[12][25]-14015/2304⟨46⟩⟨23⟩⟨13⟩[13][12]^2[25]⟨12⟩+19975/9216⟨46⟩⟨23⟩[12]^3[25]⟨12⟩^2-35/72[35]⟨46⟩⟨23⟩⟨13⟩^2[13][12]^2-8155/9216[35]⟨46⟩⟨23⟩⟨13⟩[12]^3⟨12⟩-12635/9216[35][24]⟨46⟩⟨23⟩⟨13⟩⟨24⟩[12]^2-35/128[35]⟨36⟩[23]⟨23⟩⟨13⟩⟨24⟩[12]^2+115/144⟨36⟩[23]⟨24⟩[45]⟨34⟩[12]^2⟨12⟩-1165/768⟨36⟩⟨24⟩[45][12]^3⟨12⟩⟨14⟩-3895/3072⟨46⟩⟨13⟩⟨24⟩[45][12]^3⟨12⟩+455/256⟨13⟩⟨24⟩[45]⟨26⟩[12]^3⟨14⟩-6415/2304⟨46⟩⟨13⟩⟨24⟩[45][14][12]^2⟨14⟩-6175/2304⟨36⟩⟨24⟩[14]^2[12][25]⟨14⟩^2+5515/2304⟨46⟩⟨13⟩⟨24⟩[14]^2[12][25]⟨14⟩-1885/576⟨36⟩⟨13⟩[13]⟨24⟩[14][12][25]⟨14⟩-345/128⟨13⟩⟨24⟩⟨26⟩[14][12]^2[25]⟨14⟩+65/24⟨46⟩⟨13⟩^2[13]⟨24⟩[14][12][25]-11285/2304⟨13⟩^2[13]⟨24⟩⟨26⟩[12]^2[25]+11045/2304⟨36⟩⟨24⟩[14][12]^2[25]⟨12⟩⟨14⟩-895/2304⟨46⟩⟨13⟩⟨24⟩[14][12]^2[25]⟨12⟩+5435/2304⟨36⟩⟨24⟩[45][14][12]^2⟨14⟩^2+215/2304[35]⟨36⟩⟨13⟩⟨24⟩[14][12]^2⟨14⟩-185/576⟨36⟩[15][14]^2[12]⟨14⟩^3+205/576⟨46⟩⟨13⟩[15][14]^2[12]⟨14⟩^2-6335/2304⟨36⟩⟨13⟩[13][15][14][12]⟨14⟩^2+6415/2304⟨46⟩⟨13⟩^2[13][15][14][12]⟨14⟩)}{Δ_{14|23|56}^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/128⟨6|1+4|5]s_{56}[13]⟨34⟩^2[12](s_{25}+s_{26}+s_{35}+s_{36})}{Δ_{14|23|56}^2⟨2|1+4|3]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-1/128[35]⟨46⟩⟨3|2+4|1](s_{123}-s_{234})⟨34⟩[12](s_{25}+s_{26}+s_{35}+s_{36})}{Δ_{14|23|56}^2⟨2|1+4|3]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-13/192⟨46⟩⟨3|1+4|2][13][15]⟨34⟩}{Δ_{14|23|56}⟨2|1+4|3]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-1/48[24]^2⟨16⟩⟨23⟩⟨13⟩s_{56}[25]}{Δ_{14|23|56}⟨1|2+3|4]^3}+\\
\scriptscriptstyle\frac{(s_{25}+s_{26}+s_{35}+s_{36})⟨3|1+4|2](50115/2048[35][24]⟨46⟩⟨23⟩⟨34⟩[12]-62115/2048[24]⟨46⟩⟨23⟩[13]⟨34⟩[25]+487735/18432[24]⟨46⟩⟨24⟩[45]⟨34⟩[12]-25035/2048⟨46⟩⟨23⟩[12]^2[25]⟨12⟩+192065/6144[35]⟨46⟩⟨23⟩⟨13⟩[12]^2-56715/2048[24]⟨46⟩⟨23⟩⟨24⟩[12][25]+24595/4608⟨46⟩⟨23⟩[23][45]⟨34⟩[12]+415/2304⟨46⟩[34][45]⟨34⟩^2[12]+9815/2048[35]⟨36⟩[34]⟨34⟩^2[12]-427975/18432⟨46⟩⟨13⟩[13][45]⟨34⟩[12]+65/576⟨46⟩[45][14][12]⟨34⟩⟨14⟩-5/72⟨46⟩[14]^2⟨34⟩⟨14⟩[25]-1435/288⟨46⟩⟨13⟩[13][14]⟨34⟩[25]+37565/4608⟨36⟩[13][14]⟨34⟩⟨14⟩[25]-12175/288⟨36⟩⟨13⟩[13]^2⟨34⟩[25]+3935/4608⟨46⟩[14]⟨34⟩[12][25]⟨12⟩-200335/18432⟨36⟩[13]⟨34⟩[12][25]⟨12⟩+9205/4608⟨36⟩[13][45]⟨34⟩[12]⟨14⟩-18745/4608[35][24]⟨46⟩[14]⟨34⟩^2+14645/1536⟨36⟩[35][24][13]⟨34⟩^2+5905/4608⟨36⟩⟨13⟩[13][15][12]⟨14⟩+17015/4608[35]⟨36⟩[23]⟨23⟩⟨34⟩[12])}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨34⟩(s_{124}-s_{134})(s_{25}+s_{26}+s_{35}+s_{36})(-325/576[24]⟨46⟩[45]⟨34⟩[12]-6155/4608[24]⟨46⟩[14]⟨34⟩[25]+46675/6144⟨36⟩[24][13]⟨34⟩[25]+31495/18432[35][24]⟨36⟩⟨34⟩[12]+3635/6144⟨36⟩[23][45]⟨34⟩[12]+1165/768[12]^2⟨36⟩⟨14⟩[45]+18155/18432⟨36⟩[23]⟨23⟩[12][25])}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{1[35]s_{56}[13]⟨24⟩⟨26⟩}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩(-4[35][24]⟨24⟩+3[23]⟨24⟩[45]-1/2[23]⟨23⟩[35]-1[12][35]⟨12⟩+1[34][35]⟨34⟩-5⟨14⟩[35][14]+9/2⟨14⟩[13][45])}{⟨12⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-3/2⟨36⟩[34][13]⟨24⟩⟨26⟩⟨14⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{3/32(s_{124}+s_{134})[35](s_{124}-s_{134})⟨3|1+4|2][13]⟨24⟩⟨26⟩(s_{25}+s_{26}+s_{35}+s_{36})}{⟨2|1+4|3]^3Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/2⟨36⟩[23][13]⟨24⟩⟨26⟩}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-10/9⟨36⟩[23][13][45]⟨34⟩⟨12⟩^2-469/27⟨36⟩[23]⟨24⟩[45][12]⟨12⟩^2-3977/72⟨36⟩[13][45][12]⟨12⟩^2⟨14⟩+5609/72⟨36⟩[13][45][14]⟨14⟩^2⟨12⟩+6529/108⟨26⟩[45][14][12]⟨12⟩⟨14⟩^2-356/9⟨13⟩[13]⟨26⟩[45][14]⟨14⟩^2-761/54⟨26⟩[45][12]^2⟨12⟩^2⟨14⟩+14657/216⟨13⟩[13]⟨26⟩[45][12]⟨12⟩⟨14⟩+9205/108⟨13⟩^2[13]^2[45]⟨26⟩⟨14⟩-3367/216[12]^2[25]⟨12⟩^3⟨26⟩+1574/27⟨26⟩[14][12][25]⟨12⟩^2⟨14⟩-143/216⟨26⟩[14]^2⟨14⟩^2[25]⟨12⟩+14801/216⟨13⟩[13]⟨26⟩[12][25]⟨12⟩^2-341/9⟨13⟩[13]⟨26⟩[14]⟨14⟩[25]⟨12⟩+4091/54⟨13⟩^2[13]^2⟨26⟩[25]⟨12⟩+709/18[35]⟨13⟩⟨26⟩[14]^2⟨14⟩^2-9259/108[35]⟨13⟩^2[13]⟨26⟩[14]⟨14⟩-1/6⟨13⟩^3[35][13]^2⟨26⟩-409/27[35]⟨13⟩^2[13]⟨26⟩[12]⟨12⟩-1729/54[35]⟨13⟩⟨26⟩[14][12]⟨12⟩⟨14⟩-781/216[35]⟨13⟩⟨26⟩[12]^2⟨12⟩^2-93/4⟨36⟩⟨13⟩[13]^2[25]⟨12⟩^2-931/36⟨46⟩⟨13⟩[13][14][25]⟨12⟩^2+2303/72⟨46⟩⟨13⟩[13][45][12]⟨12⟩^2+537/4⟨36⟩[13][14]⟨14⟩[25]⟨12⟩^2+20837/216⟨46⟩[14]^2⟨14⟩[25]⟨12⟩^2+2899/216⟨46⟩[45][14][12]⟨12⟩^2⟨14⟩+1201/12⟨46⟩[45][14]^2⟨14⟩^2⟨12⟩-677/18[35]⟨36⟩[14]^2⟨14⟩^2⟨12⟩-9947/216⟨36⟩⟨13⟩[13]^2[45]⟨14⟩⟨12⟩+53/8⟨46⟩⟨13⟩[13][45][14]⟨14⟩⟨12⟩+6911/216⟨46⟩⟨13⟩^2[13]^2[45]⟨12⟩-125/18[35]⟨36⟩⟨13⟩[13][14]⟨14⟩⟨12⟩+91/3⟨36⟩[35]⟨13⟩^2[13]^2⟨12⟩+677/18[35]⟨36⟩[34]^2⟨34⟩^2⟨12⟩+4757/216[34]^2⟨46⟩[45]⟨34⟩^2⟨12⟩+2917/54[34]⟨46⟩⟨13⟩[13][45]⟨34⟩⟨12⟩-1/6[24]⟨13⟩[13]⟨24⟩⟨26⟩[45]⟨14⟩+4627/216⟨46⟩[14][12][25]⟨12⟩^3+1/6[24]⟨24⟩⟨26⟩[45][14]⟨14⟩^2-1751/216[24]⟨46⟩⟨24⟩[45][14]⟨14⟩⟨12⟩-833/18⟨36⟩[24][13]⟨24⟩[45]⟨14⟩⟨12⟩-5527/216[35][24]⟨46⟩⟨13⟩⟨24⟩[14]⟨12⟩-15817/216[35][24]⟨36⟩⟨13⟩[13]⟨24⟩⟨12⟩-5/6[35][24]^2⟨13⟩⟨24⟩^2⟨26⟩-4/3[35][24]⟨13⟩^2[13]⟨24⟩⟨26⟩-1/3[24]^2⟨24⟩^2[45]⟨26⟩⟨14⟩-1217/72[35][24][34]⟨23⟩⟨46⟩⟨34⟩⟨12⟩-3389/72[24]^2⟨46⟩⟨24⟩^2[45]⟨12⟩-950/27⟨36⟩[35][24]^2⟨24⟩^2⟨12⟩+761/72⟨36⟩[24][23]⟨24⟩^2[45]⟨12⟩-2303/72[24][23]⟨23⟩⟨46⟩⟨24⟩[45]⟨12⟩-425/12[35][24]⟨36⟩[23]⟨23⟩⟨24⟩⟨12⟩-3185/216[35][24]^2⟨46⟩⟨23⟩⟨24⟩⟨12⟩-6577/216[35][24]⟨46⟩⟨23⟩⟨13⟩[13]⟨12⟩+5009/216[35][24][23]⟨23⟩^2⟨46⟩⟨12⟩+3017/216[35][24]⟨13⟩⟨24⟩⟨26⟩[12]⟨12⟩-895/108[35][24]⟨46⟩⟨23⟩[12]⟨12⟩^2+251/216[24]^2⟨24⟩^2⟨26⟩[25]⟨12⟩-2509/216[12]^2⟨46⟩⟨12⟩^3[45]+4307/54[35]⟨46⟩⟨13⟩[14][12]⟨12⟩^2+499/27⟨36⟩[13][12][25]⟨12⟩^3+737/72[12]^2[35]⟨36⟩⟨12⟩^3+11791/216[35][24]⟨36⟩[13]⟨34⟩⟨12⟩^2+4735/216[35][24]⟨46⟩[14]⟨34⟩⟨12⟩^2-3169/54[24]⟨46⟩⟨24⟩[45][12]⟨12⟩^2+2581/72[24]⟨46⟩⟨24⟩[14][25]⟨12⟩^2-4303/108[35]⟨36⟩[14][12]⟨12⟩^2⟨14⟩+2303/72[34]⟨46⟩[45]⟨34⟩[12]⟨12⟩^2-1394/27[35]⟨36⟩[34]⟨34⟩[12]⟨12⟩^2+2303/72[34]⟨46⟩[45][14]⟨34⟩⟨14⟩⟨12⟩-2639/216⟨36⟩[34][13][45]⟨34⟩⟨14⟩⟨12⟩-5389/108[35][34]⟨46⟩⟨13⟩[14]⟨34⟩⟨12⟩+1823/108[35]⟨36⟩[34]⟨13⟩[13]⟨34⟩⟨12⟩-485/12[35]⟨36⟩[23]⟨23⟩⟨13⟩[13]⟨12⟩-1273/108[35]⟨36⟩[23]⟨23⟩[34]⟨34⟩⟨12⟩-3/2[35][34]^2⟨23⟩⟨13⟩⟨46⟩⟨34⟩-2603/216[23]^2⟨23⟩^2⟨46⟩[45]⟨12⟩-1/2[35][24][23]⟨23⟩⟨13⟩⟨24⟩⟨26⟩+725/216⟨36⟩[23]⟨23⟩[13][25]⟨12⟩^2+737/72[35]⟨36⟩[23]⟨23⟩[12]⟨12⟩^2+5/3[35][23]⟨23⟩⟨13⟩⟨26⟩[12]⟨12⟩-1/3[35][23]^2⟨23⟩^2⟨13⟩⟨26⟩+359/36[23]^2⟨23⟩^2⟨26⟩[25]⟨12⟩-7/6[35][23]⟨23⟩⟨13⟩^2[13]⟨26⟩-11/6[35][34]⟨23⟩⟨13⟩^2⟨46⟩[13]-1/2[35][23]⟨23⟩^2⟨13⟩[34]⟨46⟩}{⟨12⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35]⟨26⟩(1/2⟨14⟩^2[14]-1/2⟨14⟩⟨13⟩[13]+1⟨14⟩[24]⟨24⟩-1/2[23]⟨13⟩⟨24⟩)}{⟨12⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1/2⟨14⟩⟨6|1+5|3](s_{13}-s_{24})⟨26⟩}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1/2⟨14⟩⟨4|1+2|3]⟨24⟩[45]^2}{⟨12⟩[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩(-1/2[13][12][25]⟨12⟩^2⟨14⟩-1/2[13][14]⟨14⟩^2[25]⟨12⟩-1[35][24][23]⟨13⟩⟨24⟩^2-1/2[24][23]⟨24⟩^2[45]⟨14⟩+1/2[35][23]⟨13⟩^2[13]⟨24⟩)}{⟨12⟩^2⟨56⟩[56]⟨2|1+4|3]^2⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{35/256⟨6|1+4|5]s_{14}(s_{124}-s_{134})⟨3|1+4|2]s_{56}s_{23}(s_{25}+s_{26}+s_{35}+s_{36})⟨4|2+3|1]}{⟨2|1+4|3]Δ_{23|14|56}^4}+\\
\scriptscriptstyle\frac{⟨13⟩(-1/3[12]⟨16⟩⟨12⟩[45]+1/6⟨16⟩⟨13⟩[13][45]+1/3⟨16⟩[25]⟨12⟩[14]-1/2[34]⟨13⟩[35]⟨36⟩-5/24[25][24]⟨12⟩⟨26⟩+1/6⟨14⟩[45][24]⟨26⟩+5/24[23]⟨36⟩⟨12⟩[45])}{⟨12⟩⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩(-1/6⟨13⟩^2[35][13]⟨26⟩-5/3[35]⟨13⟩⟨26⟩[14]⟨14⟩-1/3[35][23]⟨23⟩⟨13⟩⟨26⟩+11/6⟨13⟩[13][45]⟨26⟩⟨14⟩+1[23]⟨13⟩⟨24⟩[45]⟨26⟩-1/2[35][34]⟨23⟩⟨13⟩⟨46⟩-11/6[35]⟨36⟩[34]⟨13⟩⟨24⟩-2/3[34]⟨46⟩⟨13⟩⟨24⟩[45]+1/6⟨36⟩[34]⟨24⟩[45]⟨14⟩+1/2[24]⟨24⟩[45]⟨26⟩⟨14⟩)}{⟨12⟩^2⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{8863/108⟨36⟩⟨13⟩^2[35][13]-3[12]⟨13⟩^2[35]⟨26⟩-1⟨46⟩⟨13⟩^2[35][14]+9367/108⟨13⟩^2[25][13]⟨26⟩+9205/108⟨46⟩⟨13⟩^2[13][45]-4979/72[35]⟨36⟩⟨13⟩[12]⟨12⟩+145/432⟨36⟩⟨13⟩[13][25]⟨12⟩-22057/216⟨16⟩⟨13⟩[15][12]⟨12⟩+637/18⟨16⟩⟨13⟩[15][14]⟨14⟩-14/3⟨13⟩[45]⟨26⟩[12]⟨14⟩-5/3⟨36⟩⟨13⟩[13][45]⟨14⟩-22/3⟨46⟩⟨13⟩[45][14]⟨14⟩-5[35]⟨36⟩⟨13⟩[14]⟨14⟩-3695/108⟨36⟩[45][12]⟨12⟩⟨14⟩+4277/216⟨46⟩⟨13⟩[45][12]⟨12⟩+5459/144⟨36⟩[14]⟨14⟩[25]⟨12⟩+529/108⟨46⟩⟨13⟩[14][25]⟨12⟩+4829/144[12][25]⟨36⟩⟨12⟩^2+2/3[34]⟨46⟩⟨13⟩[45]⟨34⟩-2[35]⟨36⟩[34]⟨13⟩⟨34⟩+3835/144⟨36⟩[23][45]⟨34⟩⟨12⟩+5527/432⟨36⟩[23]⟨23⟩[25]⟨12⟩-16837/432⟨36⟩[35][24]⟨34⟩⟨12⟩+6055/216[24]⟨46⟩[45]⟨34⟩⟨12⟩-15715/432⟨36⟩[24]⟨24⟩[25]⟨12⟩+8/3⟨36⟩[35][24]⟨13⟩⟨24⟩-17/6⟨36⟩[23]⟨13⟩⟨24⟩[45]-17/6[35]⟨36⟩[23]⟨23⟩⟨13⟩+17/6[24]⟨13⟩⟨24⟩⟨26⟩[25]-3[35][24]⟨46⟩⟨23⟩⟨13⟩}{⟨12⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2[35]s_{234}⟨16⟩[34]⟨14⟩^2}{⟨12⟩⟨1|2+4|3]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/3⟨46⟩⟨13⟩[35]+1/2⟨14⟩[25]⟨26⟩+1⟨14⟩[35]⟨36⟩+1/6⟨14⟩⟨16⟩[15]+1/3⟨46⟩[25]⟨12⟩}{⟨12⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-1/2[34]⟨13⟩⟨46⟩-1/2⟨46⟩[24]⟨12⟩+2/3⟨14⟩[34]⟨36⟩)}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2/3⟨14⟩⟨36⟩[23]⟨26⟩}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨14⟩[45](-2/3⟨14⟩[15]-1[35]⟨34⟩)}{⟨12⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2[35][34]⟨46⟩⟨13⟩^2⟨24⟩^2}{⟨12⟩^3⟨56⟩[56]⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1/3⟨13⟩[13]⟨26⟩[15]⟨14⟩^2+5/6⟨13⟩[13]⟨24⟩⟨26⟩⟨14⟩[25]+1/6⟨36⟩[13]⟨24⟩[45]⟨14⟩^2-1/6⟨24⟩⟨26⟩[45][12]⟨14⟩^2+1/2[35]⟨36⟩⟨24⟩[12]⟨12⟩⟨14⟩+2/3⟨24⟩⟨26⟩[14]⟨14⟩^2[25]-1/3⟨24⟩⟨26⟩[12][25]⟨12⟩⟨14⟩-2/3[35]⟨36⟩[23]⟨24⟩⟨34⟩⟨12⟩+2/3[24]⟨24⟩^2⟨26⟩⟨14⟩[25]-1/6[15]⟨26⟩[12]⟨12⟩⟨14⟩^2+1/6⟨46⟩[15][12]⟨12⟩^2⟨14⟩-4/3[35][23]⟨23⟩⟨13⟩⟨46⟩⟨24⟩-4/3[35]⟨46⟩⟨13⟩⟨24⟩[12]⟨12⟩-2/3[35][24]⟨46⟩⟨13⟩⟨24⟩^2+2/3⟨36⟩[35][24]⟨24⟩^2⟨14⟩+2/3[24]⟨46⟩⟨24⟩^2[45]⟨14⟩+5/6[24]⟨46⟩⟨24⟩^2[25]⟨12⟩+1/3[35][23]⟨23⟩⟨46⟩⟨34⟩⟨12⟩+1/3⟨46⟩⟨24⟩[12][25]⟨12⟩^2-1/3[35]⟨46⟩⟨13⟩⟨24⟩[14]⟨14⟩-1/3[35]⟨46⟩⟨13⟩^2[13]⟨24⟩-2/3[35][34]⟨46⟩⟨13⟩⟨24⟩⟨34⟩+5/3[35][24]⟨46⟩⟨24⟩⟨34⟩⟨12⟩+4/3[35]⟨46⟩[14]⟨34⟩⟨14⟩⟨12⟩+4/3[35]⟨46⟩⟨34⟩[12]⟨12⟩^2+1/3[35][34]⟨46⟩⟨34⟩^2⟨12⟩}{⟨12⟩^2⟨56⟩[56]⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{13/96⟨46⟩(s_{123}-s_{234})[15]⟨34⟩[12]}{Δ_{14|23|56}⟨2|1+4|3]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-3/2⟨13⟩^3[35]⟨26⟩}{⟨12⟩^3⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨14⟩[23]⟨16⟩(-1/2⟨14⟩^2⟨26⟩[14]-1/3[12]⟨26⟩⟨12⟩⟨14⟩+1/6[34]⟨46⟩⟨13⟩⟨24⟩-1/6⟨14⟩⟨46⟩⟨12⟩[14]+2/3⟨46⟩⟨13⟩[13]⟨12⟩-1/2⟨14⟩⟨13⟩[13]⟨26⟩-1/6⟨14⟩[34]⟨36⟩⟨24⟩-5/6⟨46⟩[24]⟨12⟩⟨24⟩-1/3[12]⟨46⟩⟨12⟩^2)}{⟨12⟩^2⟨56⟩⟨1|2+4|3]^2⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1/3[35]⟨46⟩[23]⟨1|3+4|2]⟨24⟩⟨14⟩}{⟨12⟩⟨1|2+4|3]^2⟨4|1+2|3]^2}+\\
\scriptscriptstyle\frac{5/6⟨14⟩⟨16⟩⟨36⟩[23]}{⟨12⟩⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{1/3[35]⟨46⟩⟨13⟩[13]⟨14⟩^2}{⟨12⟩^2⟨1|2+4|3]⟨4|1+2|3]^2}+\\
\scriptscriptstyle\frac{2/3[35][23]⟨46⟩⟨34⟩⟨14⟩}{⟨12⟩⟨1|2+4|3]⟨4|1+2|3]^2}+\\
\scriptscriptstyle\frac{1⟨13⟩^2⟨2|1+3|5]⟨26⟩}{⟨12⟩^3⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/2⟨23⟩⟨13⟩⟨2|1+3|5][45]}{⟨12⟩^2[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{1/2⟨13⟩⟨3|1+2|5]⟨26⟩}{⟨12⟩^2⟨56⟩[56]⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_126.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨24⟩[35]⟨26⟩(s_{124}-s_{134})[13](6⟨14⟩[24]⟨24⟩[14]+6[24]^2⟨24⟩^2-6[12][13]⟨12⟩⟨13⟩+6⟨14⟩⟨12⟩[12][14]-6[12]⟨12⟩⟨23⟩[23]-6[13]⟨13⟩⟨23⟩[23]+6[24]⟨12⟩⟨24⟩[12])}{⟨2|1+4|3]^4Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[13][35]⟨24⟩(s_{124}-s_{134})(-18[13]⟨36⟩⟨12⟩^2[12]⟨34⟩[24]-18[12]^2⟨12⟩^2⟨23⟩⟨46⟩[24]-9[23][13]⟨13⟩⟨46⟩⟨23⟩^2[24]-18[13][12]⟨13⟩^2⟨26⟩⟨24⟩[24]-9⟨36⟩⟨13⟩^2⟨24⟩[24][13]^2-9[13]⟨13⟩^2⟨46⟩[14]⟨24⟩[24]+9⟨13⟩⟨46⟩[14]⟨24⟩^2[24]^2+18[12]⟨13⟩^3⟨26⟩[13]^2+18[34][12]^2⟨13⟩^2⟨26⟩⟨24⟩+9[34]⟨36⟩⟨13⟩[12]^2⟨24⟩⟨12⟩+18[12]^2⟨13⟩⟨12⟩⟨26⟩⟨24⟩[24]+9⟨36⟩⟨12⟩^2[12]^2⟨24⟩[24]+9⟨36⟩[24]^3⟨24⟩^3+18⟨12⟩^2⟨13⟩⟨26⟩[12]^3+9[23]⟨46⟩⟨23⟩^2⟨24⟩[24]^2+9[23][12]⟨12⟩⟨46⟩⟨23⟩^2[24]+9[23][34][12]⟨13⟩⟨46⟩⟨23⟩^2)}{⟨2|1+4|3]^3Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{[35][13](-96⟨23⟩⟨34⟩^2⟨46⟩[34]^2+120⟨23⟩[24]^2⟨24⟩^2⟨46⟩-48⟨36⟩[24]^2⟨24⟩^3+24⟨14⟩⟨36⟩[14]⟨24⟩^2[24]+108[34]⟨36⟩⟨34⟩⟨24⟩^2[24]+120[23]⟨36⟩⟨23⟩⟨24⟩^2[24]-48[34]⟨34⟩⟨23⟩⟨46⟩⟨24⟩[24]-102[23][34]⟨36⟩⟨34⟩⟨23⟩⟨24⟩+6[23][34]⟨34⟩⟨46⟩⟨23⟩^2+12[23]⟨46⟩⟨23⟩^2⟨24⟩[24]-84⟨13⟩⟨46⟩[14]⟨24⟩^2[24]+24⟨12⟩⟨34⟩⟨46⟩[14]⟨24⟩[24]-96[34]⟨13⟩⟨34⟩⟨23⟩⟨46⟩[13])}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[35](s_{124}-s_{134})(-18⟨12⟩⟨34⟩⟨46⟩[14][13]+114[34]⟨34⟩⟨23⟩⟨46⟩[13]-18[12]⟨46⟩[14]⟨24⟩⟨12⟩-12⟨36⟩[24]⟨24⟩^2[13]+18[24]⟨24⟩^2⟨26⟩[12]-30[34][12]⟨23⟩⟨46⟩⟨24⟩-6[23][12]⟨26⟩⟨23⟩⟨24⟩+48[23]⟨36⟩⟨23⟩⟨24⟩[13])}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[35](-60⟨14⟩[35][34]⟨34⟩[14]⟨24⟩+72[35][34]⟨12⟩⟨34⟩^2[13]+60[35]⟨13⟩⟨12⟩⟨34⟩[13]^2+84[35]⟨12⟩⟨34⟩⟨24⟩[24][13]-12⟨14⟩[13]^2⟨13⟩[15]⟨12⟩+12[35][13]^2⟨13⟩^2⟨24⟩+12⟨14⟩⟨13⟩⟨24⟩[13]^2[45]-12[35][23]⟨23⟩⟨24⟩^2[24]+84[35][23][13]⟨34⟩⟨23⟩⟨12⟩)}{[56]⟨1|2+4|3]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-49[12]⟨26⟩[25]⟨24⟩^4[24]^3-30[35]⟨36⟩[12]⟨24⟩^4[24]^3-53/2[12]⟨46⟩⟨24⟩^4[24]^3[45]+21[23][12]⟨36⟩⟨24⟩^4[24]^2[45]+36[35]⟨36⟩⟨34⟩⟨24⟩^3[24]^3[13]-209/2[12]^4⟨12⟩^4[15]⟨46⟩+279/2[13][12]^3⟨13⟩⟨46⟩[15]⟨12⟩^3+53/2⟨14⟩[13]⟨36⟩[12]^3[15]⟨12⟩^3-183[13]^2[12]^2⟨13⟩^2⟨46⟩[15]⟨12⟩^2+106[13]^3[12]⟨13⟩^3⟨46⟩[15]⟨12⟩-53/2⟨14⟩[12]⟨13⟩^3⟨26⟩[15][13]^3-159/2⟨14⟩[12]⟨36⟩⟨13⟩^2⟨12⟩[15][13]^3-159/2⟨14⟩[34]⟨36⟩[12]^3⟨24⟩^2⟨12⟩[45]+159/2⟨14⟩[34]⟨36⟩[12]^2⟨24⟩^3[24][45]+27/2[23][34][12]^2⟨36⟩⟨13⟩⟨24⟩^3[45]+1/2[23][12]^3⟨36⟩⟨24⟩^2⟨12⟩^2[45]+81/2[23][12]^2⟨36⟩⟨12⟩⟨24⟩^3[24][45]-77/2[35]⟨36⟩⟨13⟩^3[12]⟨24⟩[13]^3-42[35][12]^2⟨13⟩^3⟨26⟩⟨24⟩[13]^2+78[12]^4⟨46⟩⟨24⟩⟨12⟩^3[45]-491/2[12]^3⟨13⟩⟨12⟩^2⟨46⟩⟨24⟩[13][45]+183[12]^2⟨13⟩^2⟨12⟩⟨46⟩⟨24⟩[13]^2[45]+111/2[12]^4⟨26⟩[25]⟨24⟩⟨12⟩^3+159/2⟨14⟩[12]^3⟨26⟩[25][14]⟨24⟩⟨12⟩^2-159/2[12]^3⟨46⟩[25][14]⟨24⟩⟨12⟩^3+159[12]^2⟨13⟩⟨12⟩^2⟨46⟩[14][25]⟨24⟩[13]-159/2[12]⟨13⟩^2⟨12⟩⟨46⟩[14][25]⟨24⟩[13]^2+209/2⟨14⟩[12]^4⟨26⟩[15]⟨12⟩^3-53/2[12]^3⟨13⟩⟨12⟩^2⟨26⟩[25]⟨24⟩[13]-99/2[12]^2⟨13⟩^2⟨12⟩⟨26⟩[25]⟨24⟩[13]^2-159/2⟨14⟩[12]^2⟨13⟩⟨12⟩⟨26⟩[14][25]⟨24⟩[13]+159/2⟨14⟩[12]⟨13⟩^2⟨26⟩[14][25]⟨24⟩[13]^2+82[13]⟨36⟩[12]^3[25]⟨24⟩⟨12⟩^3+159/2⟨14⟩^2[12]^2⟨13⟩⟨12⟩⟨26⟩[14][15][13]+207/2⟨14⟩[12]^2⟨13⟩^2⟨12⟩⟨26⟩[15][13]^2-166⟨14⟩[12]^3⟨13⟩⟨12⟩^2⟨26⟩[15][13]-159/2⟨14⟩⟨36⟩⟨13⟩^2⟨34⟩[13]^4[45]+15/2[23]⟨36⟩⟨13⟩^2⟨34⟩⟨24⟩[13]^3[45]+27[23][12]⟨36⟩⟨13⟩⟨34⟩⟨12⟩⟨24⟩[13]^2[45]-27[23][13]^2[12]⟨36⟩⟨34⟩^2⟨12⟩^2[45]+159/2⟨14⟩[35][12]^2⟨13⟩⟨46⟩[14]^2⟨24⟩⟨12⟩-111/2[23][12]^3⟨46⟩⟨23⟩⟨24⟩⟨12⟩^2[45]-6[23][12]^2⟨36⟩⟨12⟩^2⟨23⟩[25]⟨24⟩[13]+24[23]^2[12]⟨36⟩⟨12⟩⟨34⟩⟨23⟩⟨24⟩[13][45]-45[23][12]⟨36⟩⟨12⟩^2⟨34⟩⟨23⟩[25][13]^2+111/2[35][12]^3⟨13⟩⟨12⟩^2⟨46⟩⟨23⟩[13]-63[35][12]^2⟨13⟩^2⟨12⟩⟨46⟩⟨23⟩[13]^2+111/2[35][12]⟨13⟩^3⟨23⟩⟨46⟩[13]^3+63[35][12]^3⟨13⟩^2⟨12⟩⟨26⟩⟨24⟩[13]-18[35][23][12]^3⟨13⟩⟨26⟩⟨23⟩⟨24⟩⟨12⟩-15[23]^2⟨36⟩[12]^2⟨23⟩⟨24⟩^2⟨12⟩[45]+21[23]^2⟨36⟩[12]⟨13⟩⟨23⟩⟨24⟩^2[13][45]+21[35][23][12]⟨13⟩^2⟨46⟩⟨23⟩^2[13]^2-6[23]⟨13⟩^2⟨46⟩⟨23⟩^2[25][13]^3-27[35][23][12]⟨13⟩^2⟨36⟩⟨23⟩⟨24⟩[13]^2-27/2[23][12]⟨13⟩^2⟨46⟩⟨23⟩⟨24⟩[13]^2[45]+6[23]⟨36⟩⟨13⟩^2⟨23⟩[25]⟨24⟩[13]^3+21[23]^2⟨13⟩⟨34⟩⟨46⟩⟨23⟩^2[13]^2[45]+18[35][23][34][12]⟨13⟩⟨34⟩⟨46⟩⟨23⟩^2[13]}{⟨2|1+4|3]^2Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{4[35]⟨16⟩[23]⟨24⟩(s_{134}+s_{234})}{⟨1|2+4|3]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(s_{14}-s_{23})(6[35][13]^2⟨13⟩^2-1[45]⟨14⟩^2[13][14]+4⟨14⟩[13]^2⟨13⟩[45]-4⟨23⟩⟨24⟩[23]^2[45]+1[35]⟨23⟩^2[23]^2)}{⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{230⟨14⟩[35][34]⟨36⟩⟨34⟩[13]+162[35]⟨14⟩^2⟨36⟩[14][13]+175[35]⟨14⟩^2[12]⟨26⟩[14]-160⟨14⟩^2⟨36⟩[13]^2[45]-118⟨14⟩^2[12]⟨26⟩[13][45]-4⟨14⟩^2⟨46⟩[14][13][45]+3[35]⟨14⟩^2⟨46⟩[14]^2-57⟨14⟩^2⟨26⟩[14][25][13]-60⟨14⟩[23]⟨36⟩⟨24⟩[13][45]-56⟨14⟩[13]⟨26⟩[25]⟨24⟩[24]-56⟨14⟩⟨46⟩⟨24⟩[24][13][45]+24⟨14⟩[35]⟨36⟩⟨24⟩[24][13]-4[35][24]^2⟨24⟩^2⟨46⟩-70[35][13]^2⟨13⟩^2⟨46⟩+52⟨12⟩⟨13⟩⟨46⟩[25][13]^2+74⟨14⟩[35]⟨36⟩⟨13⟩[13]^2+76⟨14⟩[35][12]⟨13⟩⟨26⟩[13]-64⟨14⟩⟨13⟩⟨26⟩[25][13]^2-54[35][13][12]⟨13⟩⟨46⟩⟨12⟩+112⟨14⟩⟨13⟩⟨46⟩[13]^2[45]+110[35][13]⟨34⟩⟨46⟩[24]⟨12⟩-110⟨14⟩[35]⟨13⟩⟨46⟩[14][13]-88[35]⟨13⟩⟨46⟩⟨24⟩[24][13]-32⟨14⟩⟨36⟩⟨12⟩[25][13]^2+32⟨14⟩[35][13]⟨36⟩[12]⟨12⟩-174⟨14⟩[13][12]⟨26⟩[25]⟨12⟩+174⟨14⟩[35][12]^2⟨26⟩⟨12⟩+52⟨14⟩[13]⟨46⟩[25][14]⟨12⟩-54⟨14⟩[35][12]⟨46⟩[14]⟨12⟩+56[12]⟨12⟩^2⟨46⟩[25][13]-56[35][12]^2⟨12⟩^2⟨46⟩-68[35][23]⟨13⟩⟨23⟩⟨46⟩[13]-2[35]⟨23⟩^2⟨46⟩[23]^2+70[35][23]^2⟨36⟩⟨23⟩⟨24⟩-60[23][13]⟨46⟩⟨23⟩[25]⟨12⟩+44[35][23][12]⟨23⟩⟨46⟩⟨12⟩-64[35][34]⟨13⟩⟨34⟩⟨46⟩[13]+60⟨14⟩[34]⟨34⟩⟨46⟩[13][45]-108[35][23]⟨36⟩⟨12⟩⟨34⟩[13]-44⟨14⟩[35][34]⟨34⟩⟨46⟩[14]+10[35][23]⟨36⟩⟨24⟩^2[24]-2[35][23]⟨23⟩⟨46⟩⟨24⟩[24]-108[35][34][12]⟨13⟩⟨46⟩⟨24⟩-2[35][12]⟨46⟩⟨24⟩[24]⟨12⟩+130⟨14⟩[35][34]⟨36⟩[12]⟨24⟩+4[35]⟨34⟩^2⟨46⟩[34]^2-4[35][34]⟨34⟩⟨46⟩⟨24⟩[24]+68[23]^2⟨46⟩⟨23⟩⟨24⟩[45]+64[23]^2⟨26⟩⟨23⟩[25]⟨24⟩+4[35][23][34]⟨34⟩⟨46⟩⟨23⟩-68[35][23][12]⟨13⟩⟨26⟩⟨24⟩}{⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1/2[35][23]⟨13⟩⟨34⟩⟨46⟩⟨23⟩(s_{124}-s_{134})[13](s_{23}-s_{56})}{⟨14⟩⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(-1039/2[35][34][12]^2⟨13⟩⟨46⟩⟨23⟩⟨24⟩-443/2[35][12]^3⟨23⟩⟨46⟩⟨12⟩^2-611/2[35][12]⟨13⟩^2⟨23⟩⟨46⟩[13]^2+208⟨13⟩^2⟨23⟩⟨46⟩[25][13]^3-167/2[12]⟨13⟩⟨12⟩⟨46⟩⟨23⟩[25][13]^2+299/2[13]^2⟨13⟩⟨23⟩⟨46⟩[25]⟨24⟩[24]-257/2[12]⟨12⟩⟨46⟩⟨23⟩[25]⟨24⟩[24][13]+27[35][13]^2⟨13⟩⟨34⟩⟨23⟩⟨46⟩[24]-21[35][12]⟨12⟩⟨34⟩⟨46⟩⟨23⟩[24][13]-21/2[35][13]⟨34⟩⟨23⟩⟨46⟩⟨24⟩[24]^2-144[12]^3⟨46⟩⟨24⟩⟨12⟩^2[45]+19/2[35]⟨36⟩[12]^3⟨24⟩⟨12⟩^2+93⟨36⟩[25]⟨24⟩^3[24]^2[13]+12[12]⟨26⟩[25]⟨24⟩^3[24]^2+129/2[12]⟨46⟩⟨24⟩^3[24]^2[45]-15/2[35]⟨36⟩⟨34⟩⟨24⟩^2[24]^2[13]+141/2[34][12]^2⟨13⟩⟨46⟩⟨24⟩^2[45]-129⟨14⟩[34]⟨36⟩[12]^2⟨24⟩^2[45]+111/2[35][12]⟨13⟩^2⟨46⟩[14]⟨24⟩[13]-111/2⟨14⟩[35]⟨36⟩⟨13⟩[12][14]⟨24⟩[13]+6⟨14⟩⟨36⟩⟨13⟩[25][14]⟨24⟩[13]^2-15⟨14⟩[12]⟨13⟩⟨26⟩[14][25]⟨24⟩[13]-144⟨14⟩[12]^2⟨13⟩⟨26⟩⟨24⟩[13][45]+159⟨14⟩[12]^3⟨26⟩⟨24⟩⟨12⟩[45]-6[35][23][12]⟨13⟩⟨36⟩⟨23⟩⟨24⟩[13]+21[35][23][12]^2⟨13⟩⟨26⟩⟨23⟩⟨24⟩-77/2[35][23]^2[12]⟨36⟩⟨23⟩^2⟨24⟩-21[23]^2[12]⟨46⟩⟨23⟩^2⟨24⟩[45]-77/2[23]^2[12]⟨26⟩⟨23⟩^2[25]⟨24⟩+26[35][23]⟨36⟩⟨13⟩⟨34⟩⟨23⟩[13]^2)}{⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{[35]⟨34⟩⟨46⟩(-1[24][13]⟨13⟩⟨24⟩-1[13]⟨12⟩⟨13⟩[12]+1[13]⟨13⟩⟨23⟩[23]-1[34]⟨34⟩⟨23⟩[23])}{⟨14⟩⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{[35](s_{23}-s_{56})⟨34⟩⟨46⟩(-2[24]⟨24⟩-2⟨12⟩[12]-1⟨34⟩[34])}{⟨14⟩⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨46⟩^2(-1[24][13]⟨23⟩^2[23]-1⟨14⟩[24]⟨24⟩[14]^2-1/2⟨14⟩^2[14]^3-1⟨14⟩[34]⟨34⟩[14]^2-1/2[34]^2⟨34⟩^2[14]+1/2[13]^2⟨13⟩^2[14])}{⟨56⟩⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{(s_{14}-s_{23})(-21/2[12]⟨26⟩[25]⟨24⟩^2[24]+25/2⟨36⟩[25]⟨24⟩^2[24][13]-6⟨46⟩[14][25]⟨24⟩^2[24]-9[12]⟨12⟩⟨46⟩⟨23⟩[25][13]+17[13]⟨36⟩[12][25]⟨24⟩⟨12⟩-23/2[12]^2⟨26⟩[25]⟨24⟩⟨12⟩-8[12]⟨46⟩[25][14]⟨24⟩⟨12⟩+9/2[35]⟨36⟩[12]^2⟨24⟩⟨12⟩-7/2⟨13⟩⟨23⟩⟨46⟩[25][13]^2-1[35][12]⟨13⟩⟨23⟩⟨46⟩[13]-39/2⟨14⟩[12]⟨26⟩[25][14]⟨24⟩-10[12]⟨13⟩⟨26⟩[25]⟨24⟩[13]-16⟨14⟩⟨46⟩[14]^2[25]⟨24⟩-1⟨13⟩⟨46⟩[25][14]⟨24⟩[13]+27/2⟨14⟩[35]⟨36⟩[12][14]⟨24⟩-1[35][12]⟨13⟩⟨46⟩[14]⟨24⟩)}{⟨56⟩[56]⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-215/2[12]⟨26⟩[25]⟨24⟩^2[24]+1427/8⟨36⟩[25]⟨24⟩^2[24][13]+13⟨46⟩[14][25]⟨24⟩^2[24]+3431/8[12]⟨12⟩⟨46⟩⟨23⟩[25][13]-4743/8[13]⟨36⟩[12][25]⟨24⟩⟨12⟩+449/2[12]^2⟨26⟩[25]⟨24⟩⟨12⟩+75[12]⟨46⟩[25][14]⟨24⟩⟨12⟩+4091/8[35]⟨36⟩[12]^2⟨24⟩⟨12⟩-4803/8⟨13⟩⟨23⟩⟨46⟩[25][13]^2+8327/8[35][12]⟨13⟩⟨23⟩⟨46⟩[13]+911/8[23]⟨36⟩⟨23⟩[25]⟨24⟩[13]+3655/8⟨14⟩⟨36⟩[25][14]⟨24⟩[13]-159/2⟨14⟩[12]⟨26⟩[25][14]⟨24⟩-1745/8[12]⟨13⟩⟨26⟩[25]⟨24⟩[13]-33/2⟨14⟩⟨46⟩[14]^2[25]⟨24⟩-4031/8⟨13⟩⟨46⟩[25][14]⟨24⟩[13]-2755/8⟨14⟩[35]⟨36⟩[12][14]⟨24⟩-359/8[35]⟨36⟩⟨13⟩[12]⟨24⟩[13]+913/8[35][12]^2⟨13⟩⟨26⟩⟨24⟩+11523/8[35][12]⟨13⟩⟨46⟩[14]⟨24⟩+378⟨14⟩[12]^2⟨26⟩⟨24⟩[45]-13019/8[12]⟨13⟩⟨46⟩⟨24⟩[13][45]-198[12]^2⟨46⟩⟨24⟩⟨12⟩[45]-297/8[23][12]⟨26⟩⟨23⟩[25]⟨24⟩-911/8[23]⟨46⟩⟨23⟩^2[25][13]+2[35][23][12]⟨23⟩^2⟨46⟩+3⟨14⟩[12]^2⟨26⟩[15]⟨12⟩-2239/8⟨14⟩[13]⟨36⟩[12][15]⟨12⟩+11003/8[13][12]⟨13⟩⟨46⟩[15]⟨12⟩-1/2⟨14⟩^2[12]⟨26⟩[14][15]-1/2⟨14⟩^2[15]⟨46⟩[14]^2-940[35][12]^2⟨23⟩⟨46⟩⟨12⟩}{⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{8[35]⟨34⟩⟨46⟩}{⟨14⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{5/4⟨3|1+4|2](s_{12}+s_{13}+s_{24}+s_{34})[23]^2⟨3|1+4|5]⟨4|2+3|1]⟨46⟩⟨23⟩⟨12⟩}{⟨14⟩Δ_{14|23|56}^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{s_{23}(s_{124}-s_{134})(s_{123}-s_{234})(255/64[35][12]⟨34⟩⟨23⟩⟨46⟩[24]+35/32[13]⟨34⟩⟨23⟩⟨46⟩[25][24]+105/64[12]⟨34⟩⟨46⟩⟨24⟩[24][45]+15/16[12]^2⟨23⟩⟨46⟩[25]⟨12⟩+105/64[35][12]^2⟨13⟩⟨23⟩⟨46⟩+25/16[12]⟨23⟩⟨46⟩[25]⟨24⟩[24]-95/32[23][12]⟨34⟩⟨46⟩⟨23⟩[45]-55/32[34][12]⟨34⟩^2⟨46⟩[45]-135/64[35][34]⟨36⟩[12]⟨34⟩^2-5/64[12]⟨13⟩⟨34⟩⟨46⟩[13][45]+615/64⟨14⟩[12]⟨34⟩⟨46⟩[14][45]+55/16⟨13⟩⟨34⟩⟨46⟩[25][14][13]+365/64⟨14⟩⟨36⟩⟨34⟩[25][14][13]+5/8⟨36⟩⟨13⟩⟨34⟩[25][13]^2+15/4[12]⟨34⟩⟨46⟩[25][14]⟨12⟩-65/16[13]⟨36⟩[12]⟨34⟩[25]⟨12⟩+45/64[35]⟨34⟩^2⟨46⟩[14][24]-145/64[35]⟨36⟩⟨34⟩^2[24][13]+285/64⟨14⟩⟨36⟩⟨13⟩[12][15][13]-25/16[23]⟨36⟩⟨34⟩⟨23⟩[25][13])}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{s_{23}⟨4|2+3|1](s_{124}-s_{134})(-25/16[23]^2⟨36⟩⟨34⟩⟨23⟩[45]+85/16⟨14⟩[12]^2⟨13⟩⟨26⟩[45]-55/16⟨14⟩[34]⟨36⟩[12]⟨34⟩[45]+15/16[23][34]⟨36⟩⟨34⟩^2[45]-5/2⟨14⟩⟨36⟩⟨13⟩[12][13][45]-55/8⟨14⟩⟨36⟩[12]^2⟨12⟩[45]-15/16⟨36⟩⟨12⟩^2[12]^2[25]-5/16[23][12]⟨36⟩⟨34⟩⟨12⟩[45]+15/8⟨36⟩[12]⟨12⟩[25]⟨24⟩[24]+25/16[23]⟨46⟩⟨23⟩^2[25][24]-15/16⟨23⟩⟨46⟩[25]⟨24⟩[24]^2+55/16⟨14⟩⟨36⟩⟨34⟩[24][13][45]-5/16[23]⟨36⟩⟨13⟩⟨34⟩[13][45])}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{s_{23}⟨3|1+4|2](s_{123}-s_{234})(-55/8[12]⟨26⟩[25]⟨24⟩^2[24]-105/16⟨36⟩[25]⟨24⟩^2[24][13]-15/2⟨46⟩[14][25]⟨24⟩^2[24]-35/8[12]⟨12⟩⟨46⟩⟨23⟩[25][13]-55/8[12]^2⟨26⟩[25]⟨24⟩⟨12⟩-15/2[12]⟨46⟩[25][14]⟨24⟩⟨12⟩-35/16[35]⟨36⟩[12]^2⟨24⟩⟨12⟩-35/16⟨13⟩⟨23⟩⟨46⟩[25][13]^2-85/16[35][12]⟨13⟩⟨23⟩⟨46⟩[13]-75/16⟨14⟩[12]⟨26⟩[25][14]⟨24⟩-35/8[35][12]^2⟨13⟩⟨26⟩⟨24⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{[12]⟨13⟩⟨26⟩[13]s_{23}⟨4|2+3|1]⟨3|1+4|2](15/8[35]⟨13⟩+15/8⟨14⟩[45])}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{14}-s_{56})(s_{124}-s_{134})(s_{123}-s_{234})(15/8[35][12]⟨34⟩⟨23⟩⟨46⟩[24]+15/8[12]⟨34⟩⟨46⟩⟨24⟩[24][45]+15/16[12]^2⟨23⟩⟨46⟩[25]⟨12⟩+15/8[12]⟨13⟩⟨34⟩⟨46⟩[13][45]+15/16⟨36⟩⟨13⟩⟨34⟩[25][13]^2-15/16[35]⟨36⟩⟨34⟩^2[24][13])}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-1/4(s_{12}+s_{13}+s_{24}+s_{34})[23]^2⟨6|1+4|5]⟨13⟩⟨34⟩^2⟨24⟩}{⟨14⟩^2Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[35][23]⟨13⟩⟨34⟩^2⟨46⟩}{⟨14⟩^2Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{13/4[13]^2⟨13⟩^2⟨34⟩⟨46⟩[25]⟨24⟩[24]+3/4[13][23]⟨36⟩⟨13⟩⟨34⟩[25]⟨24⟩^2[24]+3/4[23]⟨36⟩⟨13⟩^2⟨34⟩[25]⟨24⟩[13]^2+8[13]⟨13⟩⟨34⟩⟨46⟩[25]⟨24⟩^2[24]^2-15/4[35][12]⟨13⟩^3⟨34⟩⟨46⟩[13]^2+13/4[12]⟨13⟩^3⟨46⟩[25]⟨24⟩[13]^2+7/2[23][12]⟨13⟩^2⟨36⟩[25]⟨24⟩^2[13]-2[23][12]^2⟨13⟩^2⟨26⟩[25]⟨24⟩^2+3/4[23]^2[12]⟨13⟩⟨36⟩⟨34⟩⟨24⟩^2[45]-7/2[35][12]^3⟨13⟩^2⟨46⟩⟨24⟩⟨12⟩+21/2[12]^2⟨12⟩⟨13⟩^2⟨46⟩[25]⟨24⟩[13]+6[35]⟨34⟩^2⟨46⟩⟨24⟩^2[24]^3+5/2⟨34⟩⟨46⟩[25]⟨24⟩^3[24]^3-5/2[35][12]^2⟨12⟩⟨13⟩^2⟨34⟩⟨46⟩[13]+5/2[12]^3⟨34⟩⟨46⟩[25]⟨12⟩^3-33/4[35][13]^2⟨13⟩^2⟨34⟩^2⟨46⟩[24]-5/2[35][12]⟨12⟩⟨13⟩⟨34⟩^2⟨46⟩[24][13]-15[35][13][34]⟨13⟩⟨34⟩^3⟨46⟩[24]-7/2[35][34]^2⟨34⟩^4⟨46⟩[24]+9[13][12]⟨13⟩^2⟨46⟩[25]⟨24⟩^2[24]+7[35][34]^2[12]⟨13⟩⟨34⟩^3⟨46⟩+2[35][23]⟨36⟩⟨13⟩^2⟨34⟩^2[13]^2+1[23][12]^2⟨13⟩^2⟨46⟩⟨24⟩^2[45]-6[35][23][12]^2⟨13⟩^2⟨23⟩⟨46⟩⟨24⟩+3/4[35][13][23]⟨36⟩⟨12⟩⟨34⟩^3[24]+21/2[23][12]⟨12⟩⟨34⟩^2⟨46⟩⟨24⟩[24][45]+5/4[35][23][34]^2⟨36⟩⟨34⟩^4-5/4[35][23]⟨36⟩⟨34⟩^2⟨24⟩^2[24]^2+5/2[35][23]⟨34⟩^2⟨23⟩⟨46⟩⟨24⟩[24]^2+27/4[35][23][12]⟨13⟩^2⟨36⟩⟨34⟩⟨24⟩[13]-13/4[35][23][12]⟨13⟩^2⟨34⟩⟨23⟩⟨46⟩[13]+13/4[23]^2[34]⟨34⟩^3⟨23⟩⟨46⟩[45]-5/2[23]^2[34]⟨36⟩⟨34⟩^3⟨24⟩[45]-7/2[23]^2[12]⟨13⟩⟨34⟩⟨23⟩⟨46⟩⟨24⟩[45]}{⟨14⟩⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{(s_{23}-s_{56})(9/4[35][12]⟨13⟩^2⟨34⟩⟨46⟩[13]+9/4⟨13⟩^2⟨34⟩⟨46⟩[25][13]^2+1/4[35][23]⟨36⟩⟨13⟩⟨34⟩^2[13]+1/4[23]⟨13⟩⟨34⟩^2⟨46⟩[13][45]-35/4[12]⟨13⟩^2⟨46⟩[25]⟨24⟩[13]+23/4[23][34]⟨34⟩^3⟨46⟩[45]+9/2[35][34]⟨34⟩^3⟨46⟩[24]-15/2[35][34][12]⟨13⟩⟨34⟩^2⟨46⟩+55/4[35]⟨13⟩⟨34⟩^2⟨46⟩[24][13]-21/4[35][12]⟨34⟩^2⟨46⟩[24]⟨12⟩-5/4[35][23][12]⟨36⟩⟨34⟩^2⟨12⟩-15/2[12]^2⟨34⟩⟨46⟩[25]⟨12⟩^2+21/4[23][12]⟨34⟩^2⟨46⟩⟨12⟩[45]+3/4[23]⟨36⟩⟨12⟩⟨34⟩^2[25][13]+9/4[23]^2⟨36⟩⟨34⟩^2⟨24⟩[45]-15/4[23]^2⟨34⟩^2⟨46⟩⟨23⟩[45]-1[35][23]^2⟨36⟩⟨34⟩^2⟨23⟩-1[23]^2⟨36⟩⟨34⟩⟨23⟩[25]⟨24⟩+1[23]^2⟨34⟩⟨46⟩⟨23⟩^2[25])}{⟨14⟩⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{⟨46⟩(11/16⟨36⟩[12]⟨34⟩^3[34]^3+21/8[23][34]^2[12]⟨36⟩⟨34⟩^2⟨23⟩-3/4[13][34]^2⟨36⟩⟨34⟩^3[24]+3/4[34]^2⟨34⟩^3⟨46⟩[14][24]+3/2[13]^2[34]⟨36⟩⟨13⟩⟨34⟩^2[24]-3/8[13]^3⟨36⟩⟨13⟩^2⟨34⟩[24]-15/8[13]^2⟨13⟩^2⟨34⟩⟨46⟩[14][24]+3/16[34][12]⟨13⟩^2⟨36⟩⟨34⟩[13]^2+3/2[13][34]⟨13⟩⟨34⟩^2⟨46⟩[14][24]+3/2[34][12]⟨13⟩^2⟨34⟩⟨46⟩[14][13]-15/16[34]^2[12]⟨13⟩⟨36⟩⟨34⟩^2[13]-1/16⟨36⟩[12]⟨13⟩^3[13]^3-3/8[12]⟨13⟩^3⟨46⟩[14][13]^2+3/4[13]^2⟨36⟩⟨12⟩⟨34⟩^2[24]^2-9/2[13]⟨12⟩⟨34⟩^2⟨46⟩[14][24]^2+3/2[34][12]⟨12⟩⟨34⟩^2⟨46⟩[14][24]-1/8⟨34⟩⟨46⟩[14]⟨24⟩^2[24]^3+11/8[13]⟨36⟩⟨34⟩⟨24⟩^2[24]^3+3/16[13][12]⟨13⟩⟨36⟩⟨24⟩^2[24]^2+3[13]⟨13⟩⟨34⟩⟨46⟩[14]⟨24⟩[24]^2-9/2[13][23][34]⟨36⟩⟨34⟩^2⟨23⟩[24]+3/4[13][34]⟨34⟩^2⟨23⟩⟨46⟩[24]^2+1⟨36⟩[12]⟨23⟩^3[23]^3-3[23]^2[12]⟨46⟩⟨23⟩^3[24]+15/4[23]^2[12]⟨36⟩⟨23⟩^2⟨24⟩[24]+3[23]^2[34][12]⟨36⟩⟨34⟩⟨23⟩^2-3/4[23][34][12]⟨34⟩⟨23⟩^2⟨46⟩[24]-3/2[23][12]⟨23⟩^2⟨46⟩⟨24⟩[24]^2+15/8[23][12]⟨36⟩⟨23⟩⟨24⟩^2[24]^2+1/8[12]⟨46⟩⟨23⟩⟨24⟩^2[24]^3-21/16[34][12]⟨36⟩⟨34⟩⟨24⟩^2[24]^2+3/4⟨14⟩[34][12]^2⟨13⟩⟨36⟩[14]⟨24⟩-3/16⟨36⟩⟨12⟩^2[12]^3⟨24⟩[24]-1/16⟨36⟩⟨12⟩^3[12]^4)}{⟨56⟩⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{23}-s_{14})(-29/8[23][13]⟨36⟩⟨34⟩⟨23⟩[24]-29/8⟨34⟩⟨23⟩⟨46⟩[24]^2[13]-5/2[34]⟨36⟩⟨34⟩^2[24][13]+3/4[23][12]^2⟨13⟩⟨26⟩⟨23⟩-5/8[34][12]^2⟨13⟩⟨23⟩⟨46⟩+9/8⟨36⟩[12]⟨23⟩^2[23]^2-13/8[23][12]⟨46⟩⟨23⟩^2[24]+13/8[23]⟨36⟩[12]⟨23⟩⟨24⟩[24]+3/8[34]⟨36⟩[12]⟨34⟩⟨24⟩[24]+35/8[23][34]⟨36⟩[12]⟨34⟩⟨23⟩+17/8⟨36⟩⟨34⟩^2[12][34]^2+3/4[34]⟨36⟩[12]^2⟨34⟩⟨12⟩+3/16⟨36⟩⟨12⟩^2[12]^3-9/8[13]⟨36⟩⟨12⟩[12]⟨34⟩[24])}{⟨56⟩⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{-9205/32[35][34]⟨36⟩⟨34⟩^3[24][13]+2319/8[35][34]⟨34⟩^3⟨46⟩[14][24]-11989/16[13][34]⟨34⟩^3⟨46⟩[24][45]+1143/32[23][34]⟨36⟩⟨34⟩^3[13][45]-1/8[23]^2⟨36⟩⟨34⟩⟨23⟩^2[25][13]-163/8[35][23]^2[12]⟨36⟩⟨34⟩⟨23⟩^2-775/16[35][23][12]^2⟨36⟩⟨34⟩⟨23⟩⟨12⟩+85/8[23]^2⟨36⟩⟨34⟩^2⟨23⟩[13][45]+45[23]^2⟨36⟩[12]⟨34⟩⟨23⟩⟨24⟩[45]-1219/4[23][12]^2⟨36⟩⟨13⟩⟨24⟩^2[45]-4157/4[12]^2⟨13⟩^2⟨46⟩⟨24⟩[13][45]+12651/32⟨36⟩[12][25]⟨24⟩^3[24]^2-3159/8[12]⟨23⟩⟨46⟩[25]⟨24⟩^2[24]^2+16565/32⟨36⟩⟨34⟩[25]⟨24⟩^2[24]^2[13]+131/8[23]⟨36⟩[12]⟨23⟩[25]⟨24⟩^2[24]+173/4[23]⟨36⟩[12]^2⟨23⟩[25]⟨24⟩⟨12⟩-565/16⟨36⟩[12]^2⟨12⟩[25]⟨24⟩^2[24]-4091/8[13]⟨36⟩⟨13⟩[12][25]⟨24⟩^2[24]-1927/2[12]⟨13⟩^2⟨23⟩⟨46⟩[25][13]^2+2173/16[12]^2⟨13⟩⟨12⟩⟨46⟩⟨23⟩[25][13]+623/8[12]^3⟨23⟩⟨46⟩[25]⟨12⟩^2+2329/4[35][12]^2⟨13⟩^2⟨23⟩⟨46⟩[13]-2857/8[35][12]^3⟨13⟩⟨23⟩⟨46⟩⟨12⟩+19639/16[35][12]^2⟨13⟩⟨23⟩⟨46⟩⟨24⟩[24]+1377/8[35][23][12]^2⟨13⟩⟨36⟩⟨23⟩⟨24⟩+371[23][12]^2⟨13⟩⟨46⟩⟨23⟩⟨24⟩[45]-385/16[23][12]^2⟨36⟩⟨34⟩⟨24⟩⟨12⟩[45]-3271/8⟨14⟩⟨36⟩[12]^3⟨24⟩⟨12⟩[45]-10709/16[12]^3⟨13⟩⟨46⟩⟨24⟩⟨12⟩[45]+254⟨14⟩[12]^3⟨13⟩⟨26⟩⟨24⟩[45]-3033/2⟨14⟩[12]^2⟨13⟩⟨46⟩[14]⟨24⟩[45]-1596⟨14⟩^2⟨36⟩[12][25][14]^2⟨24⟩+1596⟨14⟩[12]⟨13⟩⟨46⟩[14]^2[25]⟨24⟩-39529/16⟨14⟩⟨36⟩⟨13⟩[12][14][25]⟨24⟩[13]+287/2⟨14⟩[12]^2⟨13⟩⟨26⟩[14][25]⟨24⟩+30183/16[12]⟨13⟩^2⟨46⟩[25][14]⟨24⟩[13]+6629/16[12]^2⟨13⟩^2⟨26⟩[25]⟨24⟩[13]+3667/8⟨14⟩⟨36⟩[12]^2[25][14]⟨24⟩⟨12⟩-39/8[12]^2⟨13⟩⟨46⟩[25][14]⟨24⟩⟨12⟩-4463/16⟨36⟩⟨13⟩[12]^2⟨12⟩[25]⟨24⟩[13]+1596⟨14⟩^2⟨36⟩[12]^2[14]⟨24⟩[45]+15459/16⟨14⟩⟨36⟩⟨13⟩[12]^2⟨24⟩[13][45]+455/8⟨14⟩[35]⟨36⟩⟨13⟩[12]^2[14]⟨24⟩+8691/8[35][12]^2⟨13⟩^2⟨46⟩[14]⟨24⟩+1091/2[35]⟨36⟩⟨13⟩^2[12]^2⟨24⟩[13]-1596⟨14⟩^2⟨36⟩⟨13⟩[12][14][15][13]+1596⟨14⟩[12]⟨13⟩^2⟨46⟩[14][15][13]+3041/8⟨14⟩⟨36⟩⟨13⟩^2[12][15][13]^2-229/2[12]⟨13⟩^3⟨46⟩[15][13]^2+9381/16⟨14⟩[12]^2⟨13⟩^2⟨26⟩[15][13]+159/2⟨14⟩^2[12]^2⟨13⟩⟨26⟩[14][15]-437/16⟨14⟩⟨36⟩[12]^3[15]⟨12⟩^2-2137/16⟨14⟩[12]^2⟨36⟩⟨13⟩⟨12⟩[15][13]+473/32[13]⟨36⟩[12]^2⟨34⟩[25]⟨12⟩^2+1133/4[12]^2⟨34⟩⟨46⟩[25][14]⟨12⟩^2-2833/8[12]^3⟨34⟩⟨46⟩⟨12⟩^2[45]-17083/16[12]^2⟨13⟩⟨12⟩⟨34⟩⟨46⟩[13][45]-665[35][12]^2⟨13⟩⟨34⟩⟨46⟩[14]⟨12⟩-165/8[35][12]⟨13⟩^2⟨34⟩⟨46⟩[14][13]-3573/8⟨14⟩⟨36⟩⟨13⟩[12]⟨34⟩[13]^2[45]-8351/8⟨14⟩[35]⟨36⟩⟨13⟩[12]⟨34⟩[14][13]-1523/8⟨14⟩⟨36⟩[12]^2⟨12⟩⟨34⟩[13][45]+1127/8⟨14⟩[35]⟨36⟩[12]^2⟨34⟩[14]⟨12⟩-18⟨36⟩⟨13⟩[12]⟨34⟩⟨12⟩[25][13]^2+262⟨14⟩⟨36⟩⟨13⟩⟨34⟩[14][25][13]^2+6861/8[35][34]⟨36⟩⟨13⟩[12]^2⟨34⟩⟨24⟩+6175/8[35][34]⟨36⟩⟨13⟩[12]⟨34⟩^2[13]-22991/16[35][34][12]^2⟨13⟩⟨34⟩⟨46⟩⟨23⟩-677/16[35][23][12]⟨13⟩⟨36⟩⟨34⟩⟨23⟩[13]-149/4[23][12]⟨13⟩⟨46⟩⟨23⟩^2[25][13]}{⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{⟨34⟩(-19[35][24]⟨34⟩⟨46⟩-26[24]⟨24⟩⟨46⟩[25]-4[25]⟨46⟩⟨23⟩[23]+4⟨36⟩⟨24⟩[23][25]+11[35][12]⟨13⟩⟨46⟩-32[13]⟨13⟩⟨46⟩[25]+4⟨46⟩⟨12⟩[12][25])}{⟨14⟩⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{16(s_{23}-s_{56})⟨34⟩⟨46⟩[25]}{⟨14⟩⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨46⟩(3/4⟨36⟩[12]⟨34⟩[34]-4⟨36⟩[12]⟨23⟩[23]-1/2[24][12]⟨24⟩⟨36⟩+7/2[12]⟨13⟩⟨46⟩[14]-5/4⟨36⟩[12]⟨13⟩[13]+9/2[24]⟨34⟩⟨46⟩[14])}{⟨56⟩⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{-15/4⟨3|1+4|2]s_{56}⟨6|1+4|5](s_{124}-s_{134})s_{23}⟨24⟩[13](s_{123}-s_{234})}{⟨2|1+4|3]^2Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-105/64⟨3|1+4|2](s_{12}+s_{13}+s_{24}+s_{34})s_{56}⟨6|1+4|5]⟨4|2+3|1](s_{124}-s_{134})s_{23}(s_{123}-s_{234})}{Δ_{14|23|56}^4⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_127.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-702751/72[12]⟨13⟩^2⟨14⟩[15]^2}{⟨12⟩[56]⟨1|2+3|1]^2s_{234}}+\\
\scriptscriptstyle\frac{⟨14⟩[12][15]⟨13⟩(-7175526569/2880[12]⟨12⟩[45]-702751/36[14]⟨12⟩[25]-7231746649/2880[35]⟨13⟩[14])}{⟨12⟩^2[14][23][56]⟨1|2+3|1]s_{234}}+\\
\scriptscriptstyle\frac{7175526569/2880[12]⟨13⟩^2⟨24⟩[15]⟨1|2+3|5]}{⟨12⟩^2⟨23⟩[23][56]⟨1|2+3|1]s_{234}}+\\
\scriptscriptstyle\frac{-7199620889/2880[12]^2⟨13⟩[15]⟨1|2+3|5]}{⟨12⟩[14][23][56]⟨1|2+3|1]s_{234}}+\\
\scriptscriptstyle\frac{⟨13⟩⟨14⟩[15](501965/108⟨26⟩[23][24]+501965/108⟨36⟩[23][34]-702751/36[12]⟨16⟩[34])}{⟨12⟩^2[23][34]⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{⟨26⟩[24][15](-702751/108⟨14⟩[24]+100393/36⟨13⟩[23])}{⟨12⟩[34]^2⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{[15](100393/12⟨46⟩⟨13⟩[13][24]^2-100393/12[12]⟨13⟩[24]⟨26⟩[23]-7199620889/2880[12]^2⟨13⟩⟨16⟩[34]+100393/12[12]⟨36⟩[23][24]⟨12⟩+100393/12⟨46⟩[12]⟨12⟩[24]^2)}{⟨12⟩[14][23][34]⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{[15](2509825/72⟨46⟩⟨34⟩^2⟨13⟩[34]^2+7175526569/2880⟨34⟩⟨13⟩^2[34][13]⟨46⟩-160830967/960⟨46⟩⟨34⟩^2[34][24]⟨12⟩+7175526569/2880⟨34⟩⟨13⟩[24][13]⟨46⟩⟨12⟩-7175526569/2880[12]⟨34⟩⟨13⟩[34]⟨46⟩⟨12⟩+2509825/72⟨34⟩⟨13⟩[34]⟨23⟩⟨46⟩[23]+7175526569/2880⟨13⟩^2[13]⟨23⟩⟨46⟩[23]-7175526569/2880⟨34⟩⟨13⟩⟨14⟩[14][34]⟨46⟩-582885901/2880⟨34⟩^2⟨36⟩[23][34]⟨12⟩-2509825/72⟨34⟩⟨36⟩[23]^2⟨23⟩⟨12⟩-7175526569/2880⟨46⟩⟨13⟩⟨14⟩[14]⟨24⟩[24]+7175526569/2880[12]⟨36⟩⟨13⟩⟨14⟩⟨24⟩[34])}{⟨12⟩⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{[15](-501965/72⟨46⟩⟨14⟩[24]^2-2309039/72⟨46⟩⟨13⟩[23][24]+2309039/108[23]⟨36⟩⟨14⟩[24]+501965/36⟨36⟩⟨13⟩[23]^2)}{⟨12⟩[23][34]⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{[35][24]⟨36⟩(100393/2⟨13⟩⟨14⟩⟨24⟩^2[34][13]+1104323/48⟨13⟩[23]⟨24⟩^3[34]-301179/4⟨34⟩⟨14⟩⟨24⟩[34][13]⟨12⟩-100393/3⟨34⟩⟨12⟩⟨24⟩^2[34][23]-501965/12⟨14⟩⟨34⟩[13]^2⟨12⟩^2)}{⟨23⟩⟨24⟩[34]⟨1|2+4|3]^2⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[35]⟨36⟩⟨13⟩(1305109/48[13]⟨14⟩^2[14][34]-100393/6[12]⟨14⟩⟨24⟩[34]^2+501965/48[12][13]⟨12⟩^2[23])}{⟨23⟩[34]⟨1|2+4|3]^2⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨26⟩⟨14⟩⟨13⟩(-261223967/2880[13][23]⟨26⟩[24]+76366069/320⟨46⟩[13][24][34]-100393/3[12]⟨26⟩[23][34]+100393/3⟨46⟩[12][34]^2)}{⟨12⟩[13]⟨23⟩[34]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{⟨14⟩⟨36⟩(-501965/12⟨46⟩⟨13⟩⟨24⟩[34]^2+116658047/1440⟨13⟩⟨24⟩[34]⟨26⟩[23]-501965/12⟨13⟩[34][13]⟨46⟩⟨12⟩-281302567/960⟨24⟩[24][34]⟨46⟩⟨12⟩-188941007/1440⟨36⟩[23]⟨24⟩[34]⟨12⟩+152799527/2880⟨24⟩⟨12⟩[24]⟨26⟩[23])}{⟨12⟩⟨23⟩⟨24⟩[34]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{⟨36⟩(-501965/12⟨14⟩[13]^2⟨12⟩[25]+501965/12[12]⟨14⟩[35][13]⟨12⟩-3112183/48[25]⟨24⟩⟨12⟩[13][23]+1305109/48⟨14⟩⟨24⟩[13][23][45]-501965/12⟨34⟩⟨12⟩[35][13][23]+100393/3[12]⟨14⟩⟨24⟩[34][35])}{[13]⟨23⟩⟨24⟩[34]⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{-100393/12(s_{124}-s_{234})(s_{14}-s_{23})⟨16⟩⟨14⟩[24][15]}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-100393/12(s_{124}-s_{234})(s_{14}-s_{23})⟨36⟩⟨14⟩[35][24]}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{501965/12⟨36⟩^2[13]⟨14⟩^2[24]}{⟨23⟩⟨56⟩⟨1|2+4|3]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-301179/8[35]^2⟨3|1+4|2]⟨24⟩}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{100393/4s_{124}⟨36⟩^2⟨4|1+2|3][23]}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(100393/8[12]⟨16⟩[14][13]⟨12⟩+100393/6[14]⟨24⟩[24][34]⟨46⟩+100393/6⟨26⟩[13]⟨24⟩[24]^2-100393/6[12]⟨24⟩[34][24]⟨26⟩-501965/24[13]⟨23⟩[24]⟨26⟩[23]+100393/6⟨14⟩[14][13][24]⟨26⟩+501965/24[12]⟨13⟩[34][13]⟨26⟩+100393/6[13]^2⟨13⟩⟨26⟩[24])}{[13]⟨23⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(-100393/24[12][13]⟨12⟩⟨16⟩-301179/8[13]^2⟨13⟩⟨16⟩-100393/6[13]⟨14⟩[14]⟨16⟩-100393/24⟨26⟩[23]⟨24⟩[24]-501965/24[13]⟨14⟩⟨26⟩[24])}{[13]⟨23⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45](100393/6⟨14⟩[14]⟨24⟩[25][13]-100393/24[12]⟨34⟩[35][13]⟨12⟩-501965/24⟨34⟩[35][13]⟨23⟩[23]+100393/6[12][25]⟨24⟩[13]⟨12⟩+100393/24[35][12]⟨24⟩^2[24]+100393/6[13][25]⟨24⟩^2[24])}{[13]⟨23⟩[34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[14]⟨24⟩[35](-2509825/24[35]⟨34⟩[24]+100393/12[13]⟨13⟩[25]-301179/4[35][12]⟨13⟩)}{[13]⟨23⟩[34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(702751/16[12][13]⟨12⟩⟨16⟩+702751/48[13]⟨14⟩[14]⟨16⟩-702751/16⟨46⟩[13]⟨12⟩[24]-100393/24⟨46⟩[12]⟨12⟩[34]+903537/8⟨26⟩[23]⟨24⟩[24]-100393/3[23][13]⟨12⟩⟨36⟩-501965/24⟨46⟩[23]⟨23⟩[34]+1505895/16[13]⟨14⟩⟨26⟩[24])}{⟨23⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{501965/12⟨34⟩⟨36⟩⟨12⟩[13]⟨3|1+6|5][23]}{⟨23⟩⟨24⟩[34]⟨1|2+4|3]⟨3|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-100393/24⟨36⟩[23]^2⟨3|1+6|5]}{[34]⟨1|2+4|3]⟨3|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(100393/12⟨34⟩[13]^2⟨14⟩[45]+301179/4⟨34⟩[13]^2⟨12⟩[25]-100393/3[12]⟨34⟩[35][13]⟨12⟩+1305109/16⟨34⟩⟨24⟩[35][13][24]-100393/4[12]⟨34⟩⟨24⟩[34][35]-702751/24[25]⟨24⟩[13]⟨23⟩[23])}{[13]⟨23⟩⟨24⟩[34]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[35]⟨13⟩⟨26⟩[24](-261223967/2880[23]⟨23⟩+261223967/1440⟨24⟩[24])}{⟨12⟩⟨23⟩[34]^2⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{7328689/48[12]^2⟨13⟩⟨14⟩⟨24⟩[34][35]⟨26⟩+86135813/960[12]⟨13⟩^2⟨14⟩[35][13]^2⟨26⟩-100393/8[12]⟨13⟩⟨14⟩^2[14][35][13]⟨26⟩-1940471/320⟨13⟩^2⟨14⟩[13]^3⟨46⟩[45]-86135813/960⟨13⟩^2⟨14⟩[25][13]^3⟨26⟩-100393/24[12]^2⟨14⟩^2⟨24⟩[34]⟨26⟩[45]-501965/24[12]⟨14⟩^2[14]⟨24⟩[34]⟨46⟩[45]-54279609/320[12]⟨36⟩⟨14⟩^2⟨24⟩[34][13][45]-100393/6⟨14⟩^3[14]^2[25][13]⟨26⟩+100393/6[12]⟨14⟩^3[14][13]⟨26⟩[45]+182917427/960⟨36⟩⟨14⟩^3[14][13]^2[45]-182917427/960⟨36⟩⟨14⟩^3[14]^2[35][13]-3714541/24⟨36⟩⟨13⟩⟨14⟩^2[13]^3[45]+1706681/12⟨36⟩⟨13⟩⟨14⟩^2[14][35][13]^2-100393/6⟨14⟩^3[14]^2[13]⟨46⟩[45]+100393/6[35]⟨14⟩^3[14]^3⟨46⟩-70342489/320⟨13⟩⟨14⟩^2[14][13]^2⟨46⟩[45]+66326769/320⟨13⟩⟨14⟩^2[14]^2[35][13]⟨46⟩+1940471/320⟨13⟩^2⟨14⟩[14][35][13]^2⟨46⟩-152799527/960⟨34⟩⟨36⟩⟨14⟩^2[34][13]^2[45]-4919257/48⟨34⟩⟨36⟩⟨14⟩^2[14][34][35][13]-70342489/320⟨34⟩⟨14⟩^2[14][34][13]⟨46⟩[45]+501965/6⟨34⟩⟨13⟩⟨14⟩[34][13]^2⟨46⟩[45]-501965/6⟨34⟩⟨13⟩⟨14⟩[14][34][35][13]⟨46⟩+501965/6⟨34⟩⟨13⟩⟨14⟩⟨36⟩[34][35][13]^2+501965/6⟨34⟩^2⟨14⟩[14][34]^2[35]⟨46⟩+501965/6⟨46⟩⟨34⟩⟨13⟩[35][13]^2[24]⟨12⟩-100393/8⟨13⟩⟨14⟩^2[14]⟨16⟩[13]^2[15]-401572/3[12]⟨34⟩⟨12⟩^2[13]⟨46⟩[23][45]-2911397/48⟨46⟩⟨34⟩[25][13]^2[24]⟨12⟩^2+12749911/48[12]⟨46⟩⟨34⟩[35][13][24]⟨12⟩^2+100393/24[35][12]^3⟨12⟩^3⟨46⟩-100393/6[12]^2⟨14⟩[14][35]⟨46⟩⟨12⟩^2-100393/24[12]^2[25][13]⟨46⟩⟨12⟩^3+100393/6[12]⟨14⟩[14][25][13]⟨46⟩⟨12⟩^2-387719147/960[12]^2⟨36⟩⟨14⟩[35][13]⟨12⟩^2+106483969/320[12]⟨36⟩⟨34⟩⟨12⟩^2[35][13][23]+387719147/960[12]⟨36⟩⟨14⟩[25][13]^2⟨12⟩^2-100393/6[12]^2⟨14⟩⟨24⟩[34]⟨46⟩⟨12⟩[45]+170870267/960⟨36⟩⟨14⟩^2⟨24⟩[13]^2[24][45]-66326769/320⟨36⟩⟨14⟩^2[14]⟨24⟩[35][13][24]-903537/16[12]⟨36⟩⟨14⟩^2[14]⟨24⟩[34][35]+1104323/16⟨46⟩⟨34⟩⟨14⟩⟨24⟩[34][13][24][45]-100393/24[12]^2⟨14⟩^2[13]⟨26⟩⟨12⟩[45]+100393/24[12]^2⟨14⟩^2[14][35]⟨26⟩⟨12⟩-82524427/960[12][25]⟨12⟩^2[13]⟨23⟩⟨46⟩[23]-279294707/960[12]⟨13⟩⟨14⟩[25][13]^2⟨26⟩⟨12⟩-100393/6⟨14⟩^2[14]⟨24⟩[25][13][24]⟨26⟩-100393/6⟨14⟩^2[14]^2⟨24⟩[24][35]⟨46⟩+100393/6[12]⟨46⟩⟨14⟩[14]⟨24⟩[35][24]⟨12⟩+501965/6[12]⟨34⟩^2[34]^2[35]⟨46⟩⟨12⟩-2509825/24[12]⟨36⟩⟨34⟩⟨14⟩⟨24⟩[34]^2[35]-4919257/24[12]^2⟨13⟩⟨24⟩[34][35]⟨46⟩⟨12⟩+279294707/960[12]^2⟨13⟩⟨14⟩[35][13]⟨26⟩⟨12⟩-8934977/48[12]⟨36⟩⟨13⟩⟨14⟩⟨24⟩[34][35][13]-501965/6[12]⟨13⟩^2⟨24⟩[34][35][13]⟨46⟩-3112183/24[12]⟨13⟩⟨24⟩^2[34]⟨46⟩[23][45]-86135813/960⟨36⟩⟨13⟩^2⟨24⟩[35][13]^2[23]+3112183/24[12]⟨13⟩⟨24⟩^2⟨26⟩[23]^2[45]-4116113/48⟨36⟩⟨13⟩⟨24⟩^2[13][23]^2[45]-86135813/960⟨13⟩^2⟨24⟩[13]^2⟨46⟩[23][45]+100393/6[12]⟨46⟩⟨24⟩^2[35][24]^2⟨12⟩-100393/6⟨46⟩[25]⟨24⟩^2[13][24]^2⟨12⟩-249176807/1440⟨36⟩⟨14⟩⟨24⟩^2[35][13][24]^2+903537/8⟨36⟩⟨13⟩⟨24⟩^2[35][13][24][23]+702751/8⟨46⟩⟨34⟩⟨14⟩[14]⟨24⟩[34][35][24]-301179/8[12]⟨14⟩⟨24⟩^2[24][34]⟨46⟩[45]+100393/8⟨46⟩⟨13⟩⟨14⟩⟨24⟩[13]^2[24][45]-501965/6⟨46⟩⟨34⟩⟨13⟩⟨24⟩[34][35][13][24]}{⟨12⟩[13]⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-556379387/2880⟨36⟩⟨14⟩[35][13][24][23]-100393/4⟨16⟩⟨14⟩[25][13]^2[24]-122277293/960⟨13⟩[25]⟨16⟩[13]^2[23]-309412607/960[12]^2⟨16⟩⟨14⟩[34][35]-100393/3⟨34⟩[34]⟨46⟩[23]^2[45]-100393/3⟨34⟩⟨36⟩[34][35][23]^2-315436187/960⟨23⟩[23]^3[45]⟨46⟩+100393/3⟨46⟩[35]⟨23⟩[24][23]^2-94436809/320[35]⟨36⟩[23]^3⟨23⟩-94436809/320⟨26⟩[23]^3⟨23⟩[25]-243153227/960⟨46⟩[23][25][13][24]⟨12⟩+1907467/48⟨36⟩[25]⟨12⟩[13][23]^2+329491207/960⟨46⟩⟨13⟩[35][13][24][23]-3714541/24⟨13⟩[13]⟨46⟩[23]^2[45]-9837133/1440⟨36⟩⟨13⟩[35][13][23]^2-106483969/320⟨13⟩[25][13]⟨26⟩[23]^2-100393/3⟨36⟩⟨24⟩[35][24][23]^2+100393/3⟨36⟩[23]^3[45]⟨24⟩-200988167/2880⟨46⟩⟨14⟩[35][13][24]^2-301179/8⟨14⟩[25][13][24]⟨26⟩[23]-347561947/960[12]⟨14⟩⟨26⟩[23]^2[45]+231106067/960[12]⟨14⟩[35][24]⟨26⟩[23]+347561947/960[12]⟨12⟩⟨46⟩[23]^2[45]+251184667/960[12]⟨13⟩[35]⟨26⟩[23]^2}{⟨12⟩[13][23][34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩[35][13][24](100393/2⟨36⟩[23]+100393/2[24]⟨46⟩)}{⟨12⟩[14][23][34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{100393/3[12]⟨1|3+4|2]⟨14⟩[35][15]}{⟨12⟩[13][23][56]⟨1|5+6|1]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-100393/2[12]⟨16⟩⟨6|1+5|2]⟨1|3+4|1]}{⟨12⟩[14][23]⟨56⟩⟨1|5+6|1]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-2309039/24[13][25]⟨26⟩[24]-2509825/48[35]⟨36⟩[13][24]-100393/4[35][12]⟨36⟩[34]-702751/24[35][12]⟨26⟩[24]+702751/24[12]⟨26⟩[23][45]-100393/6[35][12]⟨16⟩[14]-702751/12⟨46⟩[13][45][24]-501965/16⟨36⟩[13][23][45]+100393[12][13][45]⟨16⟩}{[13][34]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩[23](-100393/8⟨36⟩[13][34]+702751/24[13]⟨26⟩[24]-702751/24[12]⟨26⟩[34])}{[13][34]⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[24]⟨26⟩⟨46⟩(-702751/24[12][34]-301179/8[13][24])}{[13][34]⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25](100393/24[35][12]⟨23⟩[34]-100393/2[35][13]⟨23⟩[24]+200786/3[13]⟨12⟩[14][25]-501965/6[13]^2⟨13⟩[45])}{[13][34][56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[35][12](-100393/24[35]⟨23⟩[24]-100393/8[12]⟨12⟩[45])}{[13][34][56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨36⟩(-702751/24[13]⟨14⟩[45]+702751/24[35]⟨14⟩[14]-1706681/24[13]⟨12⟩[25]+1706681/24[35][12]⟨12⟩+1706681/24[35]⟨24⟩[24]-501965/24[45][23]⟨24⟩-501965/12[35]⟨34⟩[34])}{⟨23⟩⟨24⟩[34]⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(501965/12⟨13⟩[13]⟨23⟩⟨46⟩[23]-501965/6⟨34⟩[24][13]⟨46⟩⟨12⟩+100393/8⟨13⟩⟨24⟩[24][13]⟨46⟩-1706681/24⟨36⟩⟨13⟩⟨24⟩[13][23]+702751/12⟨36⟩[23]⟨24⟩^2[24]+702751/24[12]⟨13⟩⟨24⟩[34]⟨46⟩-1706681/24[12]⟨36⟩[23]⟨24⟩⟨12⟩)}{⟨23⟩⟨24⟩[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-100393/192⟨4|1+3|2]⟨12⟩⟨6|1+3|5]⟨3|2+4|1][24](s_{12}+s_{14}+s_{23}+s_{34})}{Δ_{13|24|56}^2⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-100393/96⟨13⟩⟨24⟩⟨6|1+3|5][34]⟨3|2+4|1][24]⟨4|1+3|2]}{Δ_{13|24|56}^2⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-501965/96[12]^2(s_{23}-s_{14})⟨13⟩[35]⟨26⟩}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12](s_{24}-s_{56})(-301179/32[12]⟨16⟩⟨12⟩[15]-702751/48[15]⟨16⟩⟨14⟩[14]-100393/24[35]⟨13⟩[14]⟨46⟩+100393/96[35]⟨36⟩⟨14⟩[14]+100393/16[35]⟨34⟩⟨36⟩[34])}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-100393/96⟨46⟩^2⟨3|1+2|4]s_{124}[24]}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1104323/48⟨3|1+2|4]⟨36⟩(s_{13}-s_{24})⟨46⟩[23]}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1907467/96⟨36⟩⟨3|1+4|2][34](s_{13}-s_{24})⟨46⟩}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-100393/6(s_{14}-s_{23})⟨36⟩[24](s_{13}-s_{24})⟨46⟩}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{100393/96[35][45]⟨24⟩⟨3|1+4|2]^2}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-100393/6⟨4|1+6|5]⟨34⟩(s_{13}-s_{24})[24][45]}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-501965/24⟨34⟩(s_{13}-s_{24})⟨3|1+6|5][23][45]}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-100393/24[12]⟨13⟩⟨14⟩[45](s_{13}-s_{24})[15]}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-100393/24⟨3|1+4|2][25][35](s_{13}-s_{24})⟨23⟩}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{9135763/192⟨36⟩⟨14⟩^2[14]^2[25]-2509825/48[12]⟨36⟩⟨14⟩^2[14][45]+1706681/48⟨36⟩⟨13⟩⟨14⟩[14][25][13]+1907467/192⟨36⟩[23]^2⟨23⟩^2[25]+100393/96⟨34⟩⟨36⟩⟨23⟩[23]^2[45]-1104323/48[12]^2⟨13⟩⟨14⟩⟨26⟩[45]+100393/8[12]⟨13⟩⟨14⟩[14]⟨46⟩[45]-501965/32[12]⟨34⟩⟨36⟩⟨14⟩[34][45]+702751/64⟨34⟩^2⟨36⟩[34][23][45]-1104323/32[12]⟨36⟩⟨13⟩⟨14⟩[13][45]+501965/96[12]^2⟨36⟩⟨14⟩⟨12⟩[45]+1907467/192[12]^2⟨12⟩^2[25]⟨36⟩-100393/24[12]⟨34⟩⟨36⟩[23]⟨12⟩[45]+1907467/96[12][23]⟨36⟩[25]⟨23⟩⟨12⟩-1706681/48[12]⟨36⟩[25]⟨24⟩[24]⟨12⟩+2309039/48[12]⟨36⟩⟨14⟩⟨24⟩[24][45]-501965/32⟨36⟩[25]⟨14⟩[14]⟨24⟩[24]-501965/16⟨36⟩[25]⟨24⟩^2[24]^2-501965/96⟨36⟩[25]⟨24⟩⟨23⟩[24][23]+100393/8[25][24]⟨23⟩^2⟨46⟩[23]+2911397/96[25]⟨24⟩[24]^2⟨23⟩⟨46⟩+1706681/48[12]⟨46⟩[25]⟨23⟩[24]⟨12⟩-100393/6⟨34⟩⟨36⟩⟨14⟩[13][24][45]+501965/32[12]⟨34⟩⟨13⟩[34]⟨46⟩[45]-100393/8[12]⟨34⟩⟨13⟩⟨36⟩[34][35]+501965/32⟨46⟩⟨34⟩⟨14⟩[14][24][45]+702751/12⟨34⟩⟨36⟩⟨14⟩[14][35][24]-100393/4[12]⟨36⟩⟨13⟩⟨14⟩[14][35]-100393/8[12]⟨13⟩⟨14⟩[14]⟨16⟩[15]-501965/16⟨13⟩⟨14⟩[14]^2[25]⟨46⟩+501965/48[12]⟨13⟩⟨23⟩⟨46⟩[23][45]-501965/32[12]^2⟨13⟩⟨46⟩⟨12⟩[45]-1305109/96[12]^2⟨13⟩[25]⟨26⟩⟨12⟩-1305109/96[12]⟨36⟩⟨13⟩[25][13]⟨12⟩-702751/12⟨13⟩^2[25][14][13]⟨46⟩+100393/24[12]⟨13⟩^2[25][13]⟨26⟩-2309039/48⟨34⟩⟨24⟩[24]^2⟨46⟩[45]-1505895/32[12]⟨46⟩⟨13⟩⟨24⟩[24][45]+2911397/96⟨46⟩⟨13⟩[25][14]⟨24⟩[24]+100393/16[12]⟨13⟩[25][14]⟨46⟩⟨12⟩+4718471/96[12]⟨13⟩^2[13]⟨46⟩[45]+2509825/48⟨46⟩⟨34⟩⟨13⟩[13][24][45]-2509825/96⟨46⟩⟨13⟩[25][13]⟨23⟩[24]-702751/32[12]⟨46⟩⟨13⟩[35]⟨23⟩[24]-702751/96⟨34⟩[24]^2[35]⟨23⟩⟨46⟩+100393/48⟨46⟩⟨34⟩⟨13⟩[14][35][24]+100393/8⟨34⟩^2[24][34]⟨46⟩[45]+702751/64⟨34⟩^2⟨36⟩[34][35][24]-1907467/96[12]⟨46⟩⟨34⟩[24]⟨12⟩[45]-100393/24⟨34⟩⟨36⟩[25][13][24]⟨12⟩+1706681/48⟨34⟩⟨13⟩⟨36⟩[35][13][24]-1706681/32⟨34⟩⟨36⟩⟨24⟩[24][23][45]+1305109/96[12]⟨13⟩^2[14][35]⟨46⟩-501965/96[12]⟨13⟩[25]⟨23⟩⟨26⟩[23]}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-501965/96[35][12]^2⟨13⟩⟨46⟩}{[13]Δ_{13|24|56}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{301179/8⟨3|1+4|2]⟨26⟩^2⟨24⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨36⟩(-1305109/48⟨34⟩[13]⟨12⟩[15]+1305109/48⟨34⟩[13]⟨24⟩[45]-100393/4[13][25]⟨23⟩⟨24⟩+501965/48[35][12]⟨23⟩⟨24⟩)}{⟨23⟩⟨24⟩[34]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-100393/8[12][13]⟨26⟩[45]+100393/8⟨36⟩[13]^2[45]+100393/12[35][12]⟨26⟩[14]+100393/6[35]⟨36⟩[13][14]-1104323/12⟨26⟩[13][25][14]}{[13][34]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(-702751/24[13][14]⟨16⟩-100393/8⟨36⟩[13][34]+100393/6⟨46⟩[14][34])}{[34]⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩[25](100393/8[13][45]+100393/6[35][14])}{[34][56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(-100393/8[13]^2⟨13⟩[14]⟨16⟩-100393/4⟨36⟩⟨24⟩[34][13][24]-100393/4[12]⟨24⟩[34][24]⟨26⟩+100393/4[24][34][13]⟨23⟩⟨46⟩)}{[13]⟨23⟩[34]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[24]⟨46⟩(-100393/4[13]⟨13⟩⟨26⟩[24]-100393/4[13]⟨13⟩⟨36⟩[34]+100393/4⟨46⟩[34]⟨23⟩[24])}{⟨23⟩[23][34]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{100393/4⟨13⟩[14][24]⟨46⟩⟨26⟩}{⟨23⟩[34]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨24⟩[45](100393/8⟨34⟩[45][24]-100393/8⟨13⟩[25][14]+100393/8[12]⟨13⟩[45])}{⟨23⟩[34][56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-100393/24[12][45][15]⟨24⟩}{[13]⟨23⟩[34][56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-100393/12[35][12][15]}{[13][34][56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{100393/4⟨46⟩⟨36⟩[13][24]}{⟨23⟩[23][34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(2911397/48[12]⟨26⟩+1305109/48[14]⟨46⟩)}{⟨23⟩[34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-100393/16⟨3|1+4|2]⟨13⟩⟨26⟩[15](s_{12}+s_{13}+s_{24}+s_{34})}{⟨23⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{100393/16⟨3|1+4|2][24][35]⟨46⟩(s_{12}+s_{13}+s_{24}+s_{34})}{[23]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{100393/32⟨3|1+4|2](s_{15}+s_{16}+s_{45}+s_{46})⟨6|3-2|4]⟨46⟩}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{100393/16⟨3|1+4|2]⟨36⟩(s_{15}+s_{16}+s_{45}+s_{46})⟨26⟩[23]}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{100393/32⟨3|1+4|2](s_{15}+s_{16}+s_{45}+s_{46})[45]⟨4|3-2|5]}{[56]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{100393/16(s_{23}-s_{56})⟨3|1+4|2]⟨6|1+3|5]}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{100393/16⟨3|1+4|2]⟨6|1+3|5]s_{14}}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-100393/16⟨3|1+4|2]s_{14}⟨6|2-3|5]}{Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{7344186809/8640[12]⟨13⟩^2[15]^2}{⟨12⟩[14][56]⟨1|2+3|1]^2}+\\
\scriptscriptstyle\frac{[15]⟨13⟩(7199620889/4320[35][12][14]-7223715209/2880[12][13][45]+7271903849/8640[13][25][14])}{⟨12⟩[13][14][34][56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{-7127337929/4320[12]⟨13⟩[25][15]}{⟨12⟩[14][23][56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{-7271903849/8640⟨13⟩[15]^2[24]^2}{[14][34][56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-100393/12[35]⟨34⟩^2⟨36⟩[14]}{⟨23⟩⟨24⟩[34]⟨3|5+6|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-2911397/48⟨34⟩⟨36⟩[15]}{⟨23⟩⟨24⟩[34]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-501965/108[35]⟨13⟩⟨26⟩[24]}{⟨12⟩^2[34]^2⟨56⟩[56]}+\\
\scriptscriptstyle\frac{[35]⟨13⟩(-7115290769/4320⟨46⟩[13][24]-7135369369/4320⟨36⟩[13][23]+7199620889/4320⟨46⟩[12][34]-7199620889/4320[12]⟨26⟩[23])}{⟨12⟩^2[13][23][34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{823829101/2880⟨16⟩[35][13]⟨23⟩[24]^3}{⟨12⟩[14][23][34]^2⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{823829101/2880[35]⟨36⟩⟨23⟩[24]+558791581/4320⟨26⟩[25]⟨23⟩[24]+176893847/1440⟨23⟩⟨46⟩[45][24]-176893847/1440⟨36⟩[45]⟨24⟩[24]-702751/12⟨26⟩⟨13⟩[25][14]+702751/12[12]⟨13⟩⟨26⟩[45]}{⟨12⟩⟨23⟩[34]^2⟨56⟩[56]}+\\
\scriptscriptstyle\frac{[24]⟨23⟩(7271903849/2880[12][35][24]⟨26⟩[23]+7308045329/2880⟨36⟩[35][13][24][23]-100393/4[35][13]⟨46⟩[24]^2-7271903849/2880[12]⟨26⟩[23]^2[45]+2457833855/1728[12]⟨16⟩[35][13][24]+7380328289/2880⟨46⟩[13][24][23][45]+7308045329/2880[25][13][24]⟨26⟩[23]-7302021749/1440[12]⟨16⟩[13][23][45]+7199620889/2880[12][34]⟨46⟩[23][45]+100393/4[12]⟨46⟩[34][35][24]+7271903849/2880[12]⟨36⟩[34][35][23])}{⟨12⟩[13][14][23][34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[24](100393/8⟨13⟩^2[13]^2[25]⟨26⟩+1639124797/720[35]⟨36⟩⟨13⟩^2[13]^2+1621054057/720[12]⟨13⟩^2[35][13]⟨26⟩+100393/8[12]⟨13⟩⟨14⟩[13]⟨26⟩[45]+100393/8⟨36⟩⟨13⟩⟨14⟩[13]^2[45]-100393/4[12]⟨13⟩⟨14⟩[14][35]⟨26⟩-100393/4⟨36⟩⟨13⟩⟨14⟩[14][35][13]+1648160167/720⟨13⟩^2[14][35][13]⟨46⟩+100393/8[12]⟨36⟩[25][13]⟨12⟩^2+1648160167/720⟨13⟩^2[13]^2[15]⟨16⟩-100393/4[35]⟨36⟩⟨12⟩^2[12]^2-100393/4⟨13⟩[25][14][13]⟨46⟩⟨12⟩+100393/4[12]⟨13⟩[14][35]⟨46⟩⟨12⟩-100393/4⟨34⟩⟨13⟩[34][13]⟨46⟩[45]-100393/4[12]⟨34⟩[34]⟨46⟩⟨12⟩[45])}{⟨12⟩[13]⟨23⟩[23][34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-7368281129/2880⟨14⟩[25][13][24]^2⟨26⟩-7332139649/2880⟨36⟩⟨13⟩[13][23]^2[45]+2457833855/1728⟨36⟩⟨13⟩[35][13][24][23]-100393/8⟨36⟩⟨14⟩[13][24][23][45]-599926577/540⟨46⟩⟨13⟩[35][13][24]^2-100393/4[12]⟨13⟩[35][24]⟨26⟩[23]+7344186809/2880[12]⟨13⟩⟨26⟩[23]^2[45]-7368281129/2880[12]⟨46⟩[35][24]^2⟨12⟩+7271903849/2880[12]⟨46⟩⟨12⟩[24][23][45]-7368281129/2880⟨46⟩⟨24⟩[24]^2[23][45]-7295998169/2880⟨36⟩⟨24⟩[35][24]^2[23]-100393/4⟨36⟩⟨24⟩[24][23]^2[45]-7368281129/2880[25]⟨24⟩[24]^2⟨26⟩[23]+7368281129/2880[12]⟨14⟩[35][24]^2⟨26⟩+100393/4[12]⟨16⟩⟨14⟩[14][35][24]-100393/8[12]⟨16⟩⟨14⟩[13][24][45]+100393/4⟨13⟩[25]⟨16⟩[13]^2[24]+100393/4⟨46⟩⟨34⟩[34][24][23][45]+100393/4⟨34⟩⟨36⟩[34][35][24][23]-7344186809/2880[12]^2⟨16⟩[35][24]⟨12⟩}{⟨12⟩[13][23][34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{100393/4[12][35][24][15]⟨1|3+4|1]}{⟨12⟩[13][14][23][34][56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-100393/3[12][45][15]⟨1|3+4|1]}{⟨12⟩[13][14][34][56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{[12](-7320092489/2880[13][25]⟨26⟩[24]-7199620889/8640[35]⟨36⟩[13][24]-7320092489/2880⟨46⟩[12][45][34]-100393/12⟨36⟩[13][23][45])}{⟨12⟩[13][14][23][34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{100393/4[12][25]⟨24⟩^2[24]⟨26⟩-348565877/1440⟨36⟩[25]⟨24⟩^2[13][24]-27907873/960[12][25][13]⟨23⟩⟨46⟩⟨12⟩-34201009/320[12]⟨36⟩[25]⟨24⟩[13]⟨12⟩-100393/12[12][25][14]⟨24⟩⟨46⟩⟨12⟩+2509825/24[12]^2⟨36⟩⟨24⟩[35]⟨12⟩+10340479/48⟨13⟩[25][13]^2⟨23⟩⟨46⟩-1405502/9[12]⟨13⟩[35][13]⟨23⟩⟨46⟩+6434626229/2880⟨36⟩⟨13⟩[25]⟨24⟩[13]^2-1104323/12⟨36⟩⟨14⟩[14]⟨24⟩[25][13]+100393/12[12]⟨14⟩[14]⟨24⟩[25]⟨26⟩-100393/6⟨14⟩[14]^2⟨24⟩[25]⟨46⟩+1505895/16⟨13⟩[25][14]⟨24⟩[13]⟨46⟩-3513755/48[12]⟨36⟩⟨14⟩[14]⟨24⟩[35]-7346194669/2880[12]⟨36⟩⟨13⟩⟨24⟩[35][13]+4316899/48[12]⟨36⟩⟨14⟩⟨24⟩[13][45]-702751/24[12]^2⟨14⟩⟨24⟩⟨26⟩[45]-501965/24[12]⟨14⟩[14]⟨24⟩⟨46⟩[45]-239137507/960[12]⟨13⟩⟨24⟩[13]⟨46⟩[45]+100393/12[12]^2⟨24⟩⟨46⟩⟨12⟩[45]+1405502/9[25][13]⟨23⟩^2⟨46⟩[23]+100393/24[12]^2⟨14⟩⟨26⟩⟨12⟩[15]-160830967/960[12]⟨36⟩⟨14⟩[13]⟨12⟩[15]+160830967/960[12]⟨13⟩[13]⟨46⟩⟨12⟩[15]+1706681/144⟨36⟩⟨13⟩⟨14⟩[13]^2[15]+1901150527/720⟨13⟩^2[13]^2[15]⟨46⟩-7061078549/2880⟨13⟩⟨14⟩[14][13]⟨46⟩[15]-1104323/48⟨36⟩⟨14⟩^2[14][13][15]-100393/6[12]⟨14⟩^2[14]⟨26⟩[15]+100393/6[14]^2⟨14⟩^2[15]⟨46⟩-100393/12[12]^2[35]⟨23⟩⟨46⟩⟨12⟩-2509825/24[12]⟨36⟩⟨34⟩⟨24⟩[34][35]+152799527/960⟨34⟩⟨36⟩⟨14⟩[14][35][13]-20580565/144⟨34⟩⟨13⟩[14][35][13]⟨46⟩-8533405/144⟨34⟩⟨13⟩⟨36⟩[35][13]^2-2509825/48⟨34⟩⟨14⟩[14][13]⟨46⟩[45]-243153227/960⟨34⟩⟨36⟩⟨14⟩[13]^2[45]-160830967/960[12]⟨36⟩⟨34⟩[35][13]⟨12⟩+501965/6⟨34⟩^2[14][34][35]⟨46⟩+1505895/16⟨34⟩^2⟨36⟩[34][35][13]+1505895/16⟨34⟩^2[34][13]⟨46⟩[45]+3112183/144⟨34⟩[13]⟨23⟩⟨46⟩[23][45]-4116113/36⟨34⟩⟨36⟩[35][13]⟨23⟩[23]-8533405/48⟨34⟩[24][35][13]⟨23⟩⟨46⟩-100393/8[12]⟨46⟩⟨24⟩^2[24][45]-1505895/16⟨34⟩⟨36⟩⟨24⟩[13][23][45]+702751/8⟨34⟩[14]⟨24⟩[24][35]⟨46⟩}{⟨12⟩[13]⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-4278168017/1728⟨36⟩[13][23][25]+808569365/288[12]⟨26⟩[23][25]+7868642603/2880⟨46⟩[13][25][24]+100393/3[35][12]⟨46⟩[24]-100393/12[35]⟨36⟩[23][12]-62311049/320[35][12]^2⟨16⟩-7621271489/2880[12][23][45]⟨46⟩}{⟨12⟩[13][23][34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{100393/3[35][12]^2⟨13⟩[15]}{⟨12⟩[13][14][23][56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{100393/12[12]⟨1|3+4|2][15][24][45]}{[14][23][34][56]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{7344186809/2880[12]^2⟨16⟩[45][24]}{[14][23][34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-501965/96⟨26⟩[12]^2⟨13⟩[15]}{[13]Δ_{13|24|56}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{301179/32(s_{24}-s_{56})[12]⟨36⟩[15]}{[13]Δ_{13|24|56}⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_128.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{[23]⟨16⟩(58/21⟨13⟩⟨26⟩[23][34]⟨23⟩-169/42⟨12⟩[34]⟨23⟩[24]⟨46⟩+113/9⟨36⟩[23]⟨12⟩[34]⟨23⟩-118/63⟨26⟩[23]⟨12⟩⟨23⟩[24]-2869/126⟨36⟩⟨14⟩⟨12⟩[34][14]-313/42⟨13⟩⟨26⟩⟨24⟩[34][24]-130/21⟨12⟩⟨14⟩[14]^2⟨16⟩-24/7⟨12⟩^2[12][14]⟨16⟩+743/126⟨26⟩⟨14⟩⟨12⟩[14][24]-313/42⟨12⟩^2[34][12]⟨36⟩)}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{17/42[35]⟨13⟩[23]s_{234}⟨23⟩[24]⟨46⟩}{⟨1|2+4|3]^2⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨14⟩⟨16⟩[24][35]⟨3|2+4|1](127/84⟨14⟩[14]-19/21[23]⟨23⟩+17/84⟨24⟩[24]-6/7⟨34⟩[34]+55/84⟨12⟩[12])}{⟨1|2+4|3]^2⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨14⟩[24][35]⟨36⟩(17/84⟨14⟩⟨24⟩[14][24]-17/84⟨24⟩^2[24]^2-27/7[13]⟨13⟩⟨24⟩[24]-17/84⟨12⟩[13][12]⟨13⟩+93/56⟨12⟩^2[12]^2+109/28⟨12⟩⟨14⟩[12][14]+125/56⟨14⟩^2[14]^2+17/84[13]⟨13⟩[14]⟨14⟩-109/14⟨12⟩⟨34⟩[34][12]-389/84⟨12⟩[23][12]⟨23⟩+13/8[23]^2⟨23⟩^2+313/168⟨34⟩^2[34]^2+293/84⟨34⟩[23][34]⟨23⟩+403/84⟨24⟩[34][12]⟨13⟩-17/28⟨24⟩[23]⟨23⟩[24]+17/84⟨12⟩⟨24⟩[12][24]+93/28⟨12⟩[13]⟨34⟩[24]-17/84⟨24⟩⟨34⟩[34][24]-265/84⟨14⟩⟨34⟩[34][14])}{⟨1|2+4|3]^2⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨16⟩(-17/42[35]⟨34⟩^2⟨12⟩[24]^2[13]+17/42[35][12]⟨34⟩^2⟨12⟩[34][24]+17/84⟨34⟩[23][45]⟨24⟩^2[24]^2-17/84[23]⟨24⟩^2⟨23⟩[24]^2[25]+17/42⟨34⟩[23]^3⟨23⟩^2[45]-17/42[23]^3[25]⟨23⟩^3-17/42[35]⟨34⟩[23]^2⟨23⟩^2[24]+17/21⟨34⟩[23]^2[45]⟨24⟩⟨23⟩[24]-17/21[23]^2⟨24⟩⟨23⟩^2[24][25]-17/42[35]⟨34⟩[23]⟨24⟩⟨23⟩[24]^2-17/42[12]⟨14⟩^2⟨12⟩[14]^2[25]+17/42[12]⟨34⟩[23]^2[45]⟨12⟩⟨23⟩-17/84[12]^2⟨13⟩⟨12⟩^2[13][25]+17/84⟨12⟩^2[35][12]^3⟨13⟩-17/84[35][12]⟨13⟩⟨14⟩^2[14]^2+17/84⟨13⟩⟨14⟩^2[14]^2[13][25])}{⟨1|2+4|3]^2⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{24/7⟨36⟩⟨14⟩[23]⟨24⟩[24]⟨16⟩}{⟨12⟩⟨56⟩⟨1|2+4|3]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(-130/21[13]⟨16⟩[24]⟨14⟩+109/21⟨14⟩[34][12]⟨16⟩+202/63⟨26⟩[23]^2⟨13⟩-781/21⟨12⟩[23]^2⟨36⟩+2393/126⟨12⟩[23]⟨46⟩[24]+743/126⟨26⟩⟨14⟩[23][24]-132/7⟨36⟩⟨14⟩[23][34]-6773/126⟨14⟩[34]⟨46⟩[24]-17/7⟨12⟩[23][12]⟨16⟩)}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{⟨16⟩[25](-17/42⟨34⟩^2[23][34]-17/42⟨34⟩[23]^2⟨23⟩-17/42⟨14⟩^2[12][14]-17/42⟨24⟩[23][12]⟨13⟩+13/6⟨14⟩⟨34⟩[34][12]-37/21⟨12⟩⟨34⟩[23][12])}{⟨1|2+4|3]^2Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨13⟩[14]⟨26⟩[45]⟨4|1+3|2](6/7[13]⟨13⟩+4/7⟨14⟩[14]+2/7[23]⟨23⟩+6/7⟨12⟩[12])}{⟨1|2+4|3]⟨2|1+3|4]^2Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨13⟩⟨26⟩(6/7[35][12]⟨34⟩[34]⟨23⟩[24]+6/7[35][12]^2⟨13⟩[34]⟨23⟩+2/7[35][12]⟨13⟩⟨24⟩[14][24]-16/7⟨13⟩⟨24⟩[14][24][13][25]-2[35]⟨34⟩⟨23⟩[24]^2[13]-6/7⟨13⟩⟨34⟩[45][24][13]^2-6/7[12]⟨13⟩⟨12⟩[14][13][25]+6/7⟨12⟩^2[25][12]^2[14]+6/7[35][12]⟨13⟩⟨14⟩[14]^2+8/7⟨14⟩^2[25][14]^3-2/7⟨14⟩^2[12][14]^2[45]+8/7[35]⟨14⟩⟨34⟩[14]^2[24]+22/7⟨34⟩⟨12⟩[14][24][13][25]+6/7[35][12]^2⟨12⟩⟨23⟩[24]-12/7[12]⟨12⟩⟨23⟩[24][13][25]+12/7[12]⟨14⟩⟨12⟩[14]^2[25]+6/7[12]⟨13⟩⟨34⟩[45][34][13]+6/7[35][12][23]⟨23⟩^2[24]+8/7[23]⟨23⟩^2[24][13][25])}{⟨1|2+4|3]⟨2|1+3|4]^2Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨16⟩(-239/21[23]⟨12⟩⟨23⟩^2[13]⟨46⟩-1/21⟨13⟩⟨12⟩⟨24⟩[14][13]⟨46⟩+649/63⟨13⟩⟨24⟩^2[34][14]⟨46⟩-66/7[12]⟨12⟩^2⟨23⟩[13]⟨46⟩-74/21[12]⟨12⟩^2⟨24⟩[14]⟨46⟩-59/14⟨34⟩⟨12⟩^2[14][13]⟨46⟩+16/7⟨12⟩^2⟨24⟩⟨26⟩[12]^2-649/63⟨34⟩⟨24⟩[34]^2⟨23⟩⟨46⟩+1831/126⟨36⟩⟨34⟩⟨12⟩⟨24⟩[34][13]-550/63[23]⟨24⟩[34]⟨23⟩^2⟨46⟩-17/3⟨36⟩[23]⟨24⟩^2[34]⟨23⟩+118/63⟨26⟩⟨24⟩[23]^2⟨23⟩^2-647/63⟨36⟩⟨13⟩⟨24⟩^2[34][13]+559/63[12]⟨26⟩⟨14⟩⟨12⟩⟨24⟩[14]+23/21⟨36⟩⟨12⟩⟨24⟩^2[24][13]-130/21⟨13⟩⟨26⟩⟨14⟩⟨24⟩[14][13]-103/21[12]⟨13⟩⟨26⟩⟨12⟩⟨24⟩[13])}{⟨12⟩^2[13]⟨24⟩⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨26⟩(64/7[13][23]⟨23⟩⟨13⟩+103/42⟨12⟩⟨34⟩[34][12]+191/28⟨12⟩[13]⟨34⟩[24]+1667/84[13]⟨34⟩[34]⟨13⟩+103/42⟨14⟩⟨34⟩[34][14]-10/7⟨14⟩^2[14]^2-10/7⟨12⟩[23][12]⟨23⟩)}{⟨12⟩[13]⟨24⟩⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨14⟩[15][45](10/21[13]⟨13⟩+559/63⟨14⟩[14]-262/63[23]⟨23⟩+71/21⟨34⟩[34])}{⟨12⟩[13][56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨13⟩[24]⟨3|2+4|1]⟨4|1+3|2]⟨6|1+3|5](-17/7⟨24⟩[34]-73/56⟨12⟩[13])}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}^2}+\\
\scriptscriptstyle\frac{⟨13⟩[24]⟨2|3+4|1]⟨4|1+3|2]⟨6|1+3|5](3/14⟨14⟩[14]-3/14[23]⟨23⟩-3/14⟨34⟩[34]+3/14⟨12⟩[12])}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}^2}+\\
\scriptscriptstyle\frac{⟨13⟩[24]⟨3|2+4|1]⟨4|1+2|3]⟨6|1+3|5](-15/14⟨14⟩[14]+15/14[23]⟨23⟩-15/14⟨34⟩[34]+15/14⟨12⟩[12])}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}^2}+\\
\scriptscriptstyle\frac{⟨3|2+4|1]⟨4|1+3|2]⟨6|1+3|5](4/7⟨12⟩^2[12][24]+4/7⟨12⟩⟨14⟩[14][24]+4/7⟨12⟩⟨34⟩[34][24]+1/112⟨34⟩[34]^2⟨13⟩+1/112⟨12⟩[34][12]⟨13⟩+1/112⟨14⟩[34][14]⟨13⟩+1/112[23][34]⟨23⟩⟨13⟩+4/7⟨12⟩[23]⟨23⟩[24])}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}^2}+\\
\scriptscriptstyle\frac{4/7⟨6|1+3|5]⟨4|1+3|2][34]⟨3|2+4|1]}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{45/56⟨3|2+4|3]⟨6|1+3|5]⟨4|1+3|2]⟨23⟩}{⟨24⟩⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨46⟩(30/7[35]⟨34⟩^2⟨12⟩[14][24]+30/7⟨14⟩⟨34⟩⟨12⟩[14]^2[25]-477/56[12]⟨14⟩⟨34⟩[45]⟨12⟩[14]-155/21⟨14⟩⟨34⟩^2[45][34][14]-1171/336⟨14⟩^2⟨34⟩[14]^2[45]-1691/336⟨12⟩^2⟨34⟩[12]^2[45]-25/28[12]⟨34⟩⟨12⟩^2[14][25]+33/14⟨12⟩^2[25][12]^2⟨23⟩+547/168[12][23]⟨12⟩⟨23⟩^2[25]+151/168[23]^2[25]⟨23⟩^3-487/56[12]⟨34⟩[23][45]⟨12⟩⟨23⟩-133/48⟨34⟩[23]^2⟨23⟩^2[45]-635/84⟨34⟩^2[23][45][34]⟨23⟩-187/48⟨34⟩^3[34]^2[45]-283/24[12]⟨34⟩^2[45]⟨12⟩[34]-129/28⟨34⟩^2[45]⟨24⟩[34][24]-19/84⟨14⟩⟨34⟩[45]⟨24⟩[14][24]+23/28⟨24⟩^2⟨34⟩[24]^2[45]+11/6⟨34⟩[23][45]⟨24⟩⟨23⟩[24]-25/28[35]⟨34⟩[23]⟨23⟩^2[24]-121/84⟨24⟩^2[25]⟨23⟩[24]^2+31/42[12]⟨12⟩⟨24⟩⟨23⟩[24][25]+685/168⟨34⟩^2[45]⟨12⟩[24][13]-29/84[12]⟨34⟩[45]⟨12⟩⟨24⟩[24]+233/28[12]⟨13⟩⟨12⟩⟨24⟩[14][25]-163/28[23]⟨24⟩⟨23⟩^2[24][25]+293/56[35][12]⟨13⟩^2⟨24⟩[14]+851/168⟨13⟩^2⟨24⟩[14][13][25]-865/84[12]⟨13⟩^2[45]⟨24⟩[13]+37/7[12]⟨13⟩⟨14⟩[45]⟨24⟩[14])}{⟨24⟩⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{347/168⟨3|5+6|3]⟨3|1+2|4]⟨46⟩^2[24]}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨36⟩⟨46⟩(-41/84[23]^2⟨23⟩^2[24]+7/3⟨14⟩^2[14]^2[24]+11/42⟨24⟩[23]⟨23⟩[24]^2+823/168⟨34⟩[23][34]⟨23⟩[24]+905/168⟨34⟩^2[34]^2[24]+1297/168⟨14⟩⟨34⟩[34][14][24]+335/84⟨24⟩⟨34⟩[34][24]^2-13/21⟨24⟩^2[24]^3+6/7⟨14⟩⟨24⟩[14][24]^2+241/84⟨34⟩[34]^2[12]⟨13⟩+2357/168[12]⟨34⟩⟨12⟩[34][24]-11/3⟨12⟩[13]⟨34⟩[24]^2+265/42[12][23]⟨12⟩⟨23⟩[24]+241/84[12]⟨13⟩[23][34]⟨23⟩+213/56⟨13⟩[23]⟨23⟩[24][13]+241/84[12]⟨13⟩⟨14⟩[34][14]+1487/168⟨13⟩⟨14⟩[14][24][13]+701/168[13][34][12]⟨13⟩^2+851/168[13]^2⟨13⟩^2[24]-353/168[12]⟨13⟩⟨24⟩[34][24]+1681/168⟨13⟩⟨34⟩[34][24][13]+419/56[13]⟨13⟩⟨24⟩[24]^2+2081/168[12]⟨13⟩⟨12⟩[24][13]+241/84⟨12⟩[34][12]^2⟨13⟩+767/84[12]⟨14⟩⟨12⟩[14][24]+31/7⟨12⟩⟨24⟩[12][24]^2+571/84⟨12⟩^2[12]^2[24])}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{41/168⟨3|5+6|3]⟨24⟩[25]^2⟨3|1+2|4]}{[56]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{[25]⟨34⟩[45]⟨1|5+6|1](61/84⟨14⟩[14]+61/84[23]⟨23⟩+61/42⟨24⟩[24]+61/84⟨34⟩[34]+61/84⟨12⟩[12])}{[56]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨23⟩[25]^2s_{234}(115/42[13]⟨13⟩+47/28⟨14⟩[14]+47/28[23]⟨23⟩+13/21⟨24⟩[24]+47/28⟨34⟩[34]+47/28⟨12⟩[12])}{[56]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{229/56⟨36⟩⟨14⟩^2[25][14]^2-115/28⟨36⟩[12]⟨14⟩^2[45][14]-135/56⟨36⟩[23]^2[25]⟨23⟩^2+46/21⟨36⟩⟨34⟩[23]^2[45]⟨23⟩+115/28[12]^2⟨13⟩⟨26⟩⟨14⟩[45]+5/84⟨36⟩[12]⟨14⟩⟨34⟩[45][34]-37/168⟨36⟩⟨34⟩^2[23][45][34]+17/84⟨36⟩[12]⟨13⟩⟨14⟩[45][13]-599/84⟨36⟩[12]^2⟨14⟩[45]⟨12⟩+169/168⟨12⟩^2[25][12]^2⟨36⟩+295/84⟨36⟩[12]⟨34⟩[23][45]⟨12⟩+89/14⟨36⟩[12]⟨14⟩⟨12⟩[14][25]-1⟨36⟩[12][23]⟨12⟩⟨23⟩[25]+221/84⟨36⟩[12]⟨12⟩⟨24⟩[24][25]-17/84⟨36⟩[12]⟨14⟩[45]⟨24⟩[24]+9/7⟨36⟩[23]⟨24⟩⟨23⟩[24][25]-17/84⟨36⟩⟨14⟩⟨34⟩[45][24][13]-89/84⟨36⟩[35][12]⟨13⟩⟨34⟩[34]+139/42[12]^2⟨13⟩⟨26⟩⟨12⟩[25]-6/7⟨36⟩[12]⟨13⟩⟨12⟩[13][25]+55/84[35]⟨36⟩[12]^2⟨13⟩⟨12⟩+19/24⟨36⟩[35]⟨34⟩^2[34][24]-79/42⟨36⟩⟨34⟩⟨12⟩[24][13][25]-6/7⟨26⟩[35][12]^2⟨13⟩^2}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{[12](-5/7⟨14⟩^2[14]^2⟨46⟩[45]+5/7⟨36⟩⟨14⟩^2[35][14]^2-5/7⟨26⟩⟨14⟩^2[25][14]^2-8/7[35][12]⟨13⟩⟨26⟩⟨14⟩[14]-6/7[35]⟨13⟩⟨14⟩[14]^2⟨46⟩-5/7[12]⟨26⟩⟨14⟩⟨12⟩[14][25]+5/7⟨36⟩[35][12]⟨14⟩⟨12⟩[14]+2/7[35][12]⟨13⟩⟨12⟩[14]⟨46⟩-5/7[12]⟨14⟩[45]⟨12⟩[14]⟨46⟩+5/7⟨36⟩[35]⟨14⟩⟨34⟩[34][14]+5/7⟨36⟩[35][12]⟨34⟩⟨12⟩[34]-1/7[35]⟨13⟩⟨34⟩[34][14]⟨46⟩-8/7⟨36⟩[35][12]⟨13⟩⟨24⟩[34]+1/7[35][12]⟨13⟩[34]⟨23⟩⟨46⟩)}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-4/7⟨12⟩⟨6|1+3|5](s_{24}-s_{56})[12]^2}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{1/12⟨36⟩[23]⟨3|2+4|3]⟨23⟩(s_{25}+s_{26}+s_{45}+s_{46})⟨46⟩}{⟨24⟩⟨56⟩⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-24/7⟨36⟩^2⟨4|1+2|3]s_{124}[23]}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩⟨16⟩(12/7⟨26⟩⟨14⟩[34][12]-18/7⟨26⟩[13][23]⟨13⟩-18/7⟨26⟩[23]^2⟨23⟩+18/7⟨46⟩[23][34]⟨23⟩+12/7⟨14⟩[34][14]⟨46⟩)}{⟨12⟩^2[13]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35](-232/21⟨12⟩^2⟨14⟩[15][12]+29/7⟨12⟩⟨14⟩^2[15][14]-223/21[15]⟨13⟩⟨14⟩⟨12⟩[13]+130/21⟨12⟩^2⟨24⟩[25][12]+169/21⟨12⟩^2[13]⟨34⟩[25]+89/21⟨12⟩^2⟨34⟩[12][35]+340/21⟨14⟩⟨12⟩⟨24⟩[14][25]-88/7[35]⟨14⟩⟨34⟩⟨12⟩[14]-124/21[23]⟨12⟩⟨24⟩⟨23⟩[25]-89/21[35]⟨34⟩[23]⟨12⟩⟨23⟩+17/7⟨14⟩⟨34⟩[45]⟨12⟩[13]-130/21⟨14⟩^2⟨24⟩[14][45]+2/7⟨34⟩[23][45]⟨12⟩⟨24⟩-284/21⟨24⟩^2[23]⟨13⟩[45]+18/7[35]⟨13⟩[23]⟨24⟩⟨23⟩+362/21⟨12⟩⟨24⟩^2[25][24]+338/21[35]⟨24⟩^2⟨13⟩[24]+214/21[35]⟨13⟩⟨14⟩⟨24⟩[14]+4[35][13]⟨24⟩⟨13⟩^2+316/21[35][12]⟨13⟩⟨12⟩⟨24⟩)}{⟨12⟩^2[13][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨14⟩^2⟨26⟩(-1⟨36⟩[13]-23/7⟨26⟩[12]-23/7[14]⟨46⟩)}{⟨12⟩⟨24⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩^2[24](-12/7[13]⟨14⟩^2[34]-4/7⟨12⟩⟨24⟩[23]^2)}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(3⟨26⟩⟨14⟩[23][24][13]+32/7⟨26⟩[23]^3⟨23⟩-71/7⟨46⟩[23]^2[34]⟨23⟩+32/7⟨36⟩⟨24⟩[23]^2[34]-39/7⟨34⟩[23][34]^2⟨46⟩-24/7⟨36⟩⟨14⟩[23][34][13]-45/7⟨14⟩[34][24][13]⟨46⟩-1[13]^2⟨14⟩⟨16⟩[24]+9/7⟨14⟩[34]^2[12]⟨46⟩-9/7[12]⟨26⟩⟨14⟩[23][34]+31/7[12]⟨14⟩[34][13]⟨16⟩)}{⟨12⟩[13][34]⟨56⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[35]^2(-1[13][12]⟨13⟩^2+1⟨14⟩⟨34⟩[14][24])}{⟨12⟩[13][34][56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨14⟩^2⟨36⟩(-24/7⟨26⟩[12]-17/7⟨36⟩[13]-24/7[14]⟨46⟩)}{⟨12⟩⟨24⟩⟨56⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(-206/21⟨24⟩^2⟨46⟩[24]-7925/126⟨36⟩⟨24⟩^2[23]+8929/126⟨24⟩⟨34⟩[34]⟨46⟩+7249/126⟨24⟩[23]⟨46⟩⟨23⟩+9253/252⟨12⟩[13]⟨34⟩⟨46⟩-366/7⟨14⟩⟨24⟩[14]⟨46⟩-51/2⟨36⟩⟨14⟩⟨24⟩[13]-4348/63⟨12⟩⟨24⟩[12]⟨46⟩-2467/126⟨26⟩⟨14⟩⟨24⟩[12])}{⟨12⟩^2[13]⟨24⟩⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(655/14[13]⟨13⟩⟨46⟩⟨14⟩+1⟨24⟩[23]⟨46⟩⟨13⟩+271/6⟨26⟩⟨14⟩^2[12]+1837/42⟨14⟩^2[14]⟨46⟩)}{⟨12⟩^2[13]⟨24⟩⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[35](-151/7⟨12⟩⟨14⟩⟨34⟩[15]+823/63⟨14⟩[15]⟨24⟩⟨13⟩+15⟨12⟩⟨34⟩^2[35]+2507/42⟨12⟩⟨24⟩⟨34⟩[25]+7151/126⟨14⟩⟨34⟩⟨24⟩[45]+433/63⟨24⟩^2[25]⟨13⟩+5741/126[35]⟨24⟩⟨34⟩⟨13⟩)}{⟨12⟩^2[13]⟨24⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩⟨16⟩(-130/21[13]⟨14⟩[24]-118/63[23]^2⟨23⟩+440/63[13][23]⟨13⟩+91/9⟨12⟩[23][12])}{⟨12⟩^2[13][34]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{496/63⟨14⟩^2[15][45]}{⟨12⟩^2[13][56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[23]⟨36⟩(13/3⟨12⟩[23]⟨36⟩+4⟨12⟩⟨46⟩[24]+12/7⟨26⟩⟨14⟩[24])}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[35](-781/63⟨14⟩[12][45]+718/63⟨14⟩[25][14]-1⟨12⟩[25][12]+52/7⟨24⟩[25][24]+2/7[35]⟨34⟩[24]-121/9[23][25]⟨23⟩)}{⟨12⟩[13][34][56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[25]⟨34⟩⟨46⟩(107/21⟨14⟩[14]+491/168[23]⟨23⟩+13/21⟨24⟩[24]+95/84⟨34⟩[34]+191/84⟨12⟩[12])}{⟨24⟩⟨1|2+4|3]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-64/9[35]⟨13⟩[45][14]⟨23⟩}{⟨12⟩[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[12]⟨23⟩⟨36⟩[45](-6/7[13]⟨13⟩-6/7⟨14⟩[14]-6/7⟨34⟩[34])}{⟨2|1+3|4]^2Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-23/21[45]^2[12][14]⟨13⟩}{[24][34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[14][45](-2452/63[25]⟨23⟩-764/21[15]⟨13⟩)}{[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(-11/7⟨34⟩⟨24⟩^2[34][24]^3[13]⟨46⟩-11/7⟨36⟩⟨34⟩[23]⟨24⟩^2[34][24]^2[13]+11/7[12]⟨34⟩⟨24⟩^2[34]^2[24]^2⟨46⟩+89/21⟨13⟩[23]^2⟨23⟩^2[24][13]^2⟨46⟩+89/21⟨36⟩⟨13⟩[23]^3⟨23⟩^2[13]^2+10/7[12]⟨13⟩⟨26⟩[23]^3⟨23⟩^2[13]-6/7[12]⟨13⟩^2⟨26⟩[23]^2⟨23⟩[13]^2-1⟨14⟩⟨24⟩^2[14][24]^3[13]⟨46⟩+39/7⟨13⟩[23]⟨24⟩⟨23⟩[24]^2[13]^2⟨46⟩-39/7⟨36⟩⟨13⟩[23]⟨24⟩^2[24]^2[13]^2-11/7[12]⟨13⟩^2⟨26⟩[23]⟨24⟩[24][13]^2-89/21⟨36⟩[12]⟨13⟩[23]^2⟨24⟩[34]⟨23⟩[13]-1⟨36⟩⟨14⟩⟨24⟩^2[24]^3[13]^2+5/7[12]⟨26⟩⟨14⟩^2⟨24⟩[14][24]^2[13]-10/7[12]^3⟨13⟩⟨26⟩[23]⟨12⟩^2[13]+37/21[12]⟨13⟩⟨26⟩[23]^2⟨24⟩⟨23⟩[24][13])}{⟨12⟩[13][23]⟨24⟩[24]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{166/21[35]⟨14⟩^2[14]^4⟨16⟩-166/21⟨14⟩^2[45][14]^3[13]⟨16⟩+4/7⟨14⟩⟨12⟩[14]^3[13][25]⟨16⟩-178/21[12]⟨12⟩^2[14]^2[13][25]⟨16⟩+10/7[35][12]^2⟨12⟩^2[14]^2⟨16⟩-568/21[12]⟨14⟩[45]⟨12⟩[14]^2[13]⟨16⟩-61/7[12]^2[45]⟨12⟩^2[14][13]⟨16⟩+166/21[35]⟨26⟩⟨14⟩^2[14]^3[24]-206/21⟨26⟩[23]^2[45]⟨23⟩^2[24][13]-103/21[12]⟨26⟩[23]^2[45][34]⟨23⟩^2+51/7⟨36⟩[23]^2[45][34]⟨23⟩^2[13]+556/21⟨36⟩[12]⟨14⟩[45]⟨24⟩[34]^2[14]+166/21[12]⟨26⟩⟨14⟩^2[45][34][14]^2+166/21⟨14⟩^2[45][34][14]^3⟨46⟩+166/21⟨36⟩[35]⟨14⟩^2[34][14]^3+89/21[12]^2⟨26⟩⟨14⟩[45]⟨12⟩[34][14]+103/21[12]^3⟨26⟩[45]⟨12⟩^2[34]-514/21⟨36⟩[12]^2[45]⟨12⟩^2[34][13]-59/21⟨36⟩[35][12]^2⟨12⟩^2[34][14]-106/21[12]⟨13⟩^2⟨26⟩[45][34][13]^2-65/7⟨36⟩[35]⟨13⟩^2[34][14][13]^2-65/7[35]⟨13⟩^2[34][14]^2[13]⟨46⟩-150/7[35][12]⟨13⟩^2⟨26⟩[34][14][13]-65/7⟨36⟩⟨13⟩⟨14⟩[45][34][14][13]^2-65/7⟨13⟩⟨14⟩[45][34][14]^2[13]⟨46⟩+64/21⟨13⟩^2⟨26⟩[45][24][13]^3-194/21[35]⟨13⟩^2⟨26⟩[14][24][13]^2-103/21[12]⟨26⟩[45]⟨24⟩^2[34][24]^2+51/7[45]⟨24⟩^2[34][14][24]^2⟨46⟩+484/21⟨36⟩[12][45]⟨24⟩^2[34]^2[24]+4/7⟨36⟩[35]⟨34⟩⟨24⟩[34]^2[14][24]+206/21[35]⟨26⟩⟨24⟩^2[14][24]^3+109/7[35][12]⟨13⟩⟨26⟩⟨24⟩[34][14][24]-4/7[35]⟨13⟩⟨24⟩[34][14]^2[24]⟨46⟩+4/7⟨34⟩[45]⟨24⟩[34]^2[14][24]⟨46⟩+226/21[35][34]⟨23⟩^2[24]^2[13]⟨46⟩+137/21⟨36⟩[35]⟨12⟩⟨23⟩[24]^2[13]^2}{⟨12⟩[13][24][34]⟨56⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45][13](-12/7⟨26⟩⟨14⟩^2[14][24]+4/7[12]⟨13⟩⟨12⟩[13]⟨16⟩-4/7⟨13⟩⟨12⟩[24][13]⟨46⟩)}{⟨12⟩[23][34]⟨56⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩(-71/21[35][12]⟨13⟩^2⟨26⟩[13]+89/21⟨26⟩[13]^2[25]⟨13⟩^2-89/21[35]⟨36⟩[23]^2⟨23⟩^2-89/21⟨26⟩[23]^2[25]⟨23⟩^2+59/21[35][12]⟨13⟩⟨26⟩[23]⟨23⟩)}{⟨12⟩⟨24⟩[24]⟨56⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/7⟨26⟩[25][12]^2⟨13⟩}{[23]⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(-107/21⟨36⟩⟨13⟩[23]^2⟨23⟩[13]-13/21⟨36⟩⟨34⟩[23]^2[34]⟨23⟩-26/21⟨36⟩[12]^2⟨14⟩⟨12⟩[34]-13/21[12]^2⟨14⟩⟨12⟩[14]⟨16⟩+13/21[12]^2⟨13⟩⟨12⟩[34]⟨46⟩-6/7[12]^2⟨13⟩⟨12⟩[13]⟨16⟩)}{⟨12⟩[13][23]⟨24⟩[24]⟨56⟩⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩^2[35]⟨46⟩(47/21[13]⟨13⟩+251/126⟨14⟩[14]+89/21[23]⟨23⟩+2899/63⟨24⟩[24]+251/126⟨34⟩[34]-59/21⟨12⟩[12])}{⟨12⟩^2[13]⟨24⟩⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(206/21[35]⟨24⟩⟨23⟩[24]^2-64/9[35][13][14]⟨13⟩^2-64/9⟨13⟩[23][45]⟨23⟩[13]-206/21[23]^2⟨23⟩^2[45])}{⟨12⟩^2[13][34]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13]⟨13⟩^2⟨16⟩(-65/7[13][45]+65/7[35][14])}{⟨12⟩^2[23][34]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{89/21⟨36⟩[12]⟨12⟩⟨23⟩[13][25]-10/7[12]^2⟨26⟩⟨12⟩⟨23⟩[25]+10/7⟨12⟩^2[15][12]^2⟨36⟩-17/3[12]⟨13⟩⟨26⟩⟨23⟩[13][25]+2⟨13⟩[14]⟨23⟩[13][25]⟨46⟩+23/3[12]⟨12⟩[14]⟨23⟩[25]⟨46⟩+13/21[35][12]⟨13⟩[14]⟨23⟩⟨46⟩+6/7⟨36⟩[35][12]⟨13⟩⟨23⟩[13]-17/3⟨36⟩[35][12]^2⟨12⟩⟨23⟩+89/21[35][12]^2⟨13⟩⟨26⟩⟨23⟩-6/7⟨36⟩[15][12]⟨13⟩⟨12⟩[13]-65/7⟨36⟩[15]⟨13⟩⟨14⟩[14][13]-89/21⟨36⟩[23]⟨23⟩^2[13][25]-89/21[12]⟨26⟩[23]⟨23⟩^2[25]-13/21[12]⟨34⟩[45][34]⟨23⟩⟨46⟩}{⟨12⟩[13]⟨24⟩[24]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-103/21[12]⟨26⟩[23][45]⟨23⟩[24]+3322/63⟨36⟩[23][45]⟨23⟩[24][13]+75/7[12]⟨26⟩⟨12⟩[14][24][25]-1825/42⟨12⟩[14]^2[24][25]⟨46⟩-4687/126⟨36⟩⟨12⟩[14][24][13][25]+54[12][45]⟨12⟩[14][24]⟨46⟩+323/7⟨36⟩[12][45]⟨12⟩[24][13]-13/21⟨36⟩[35][12]⟨12⟩[14][24]+103/21[12]^2⟨26⟩[45]⟨12⟩[24]+781/42⟨13⟩[45][14][24][13]⟨46⟩+1711/42⟨36⟩⟨13⟩[45][24][13]^2-6001/126⟨36⟩[35]⟨13⟩[14][24][13]-451/63⟨13⟩⟨26⟩[14][24][13][25]-76/3⟨36⟩[35]⟨14⟩[14]^2[24]-184/7[35][12]⟨13⟩[14]^2⟨16⟩-565/21⟨36⟩[35][12]⟨13⟩[34][14]-162/7[12]⟨13⟩[45][34][14]⟨46⟩+556/21⟨36⟩[12]⟨14⟩[45][34][14]-463/21[12]^2⟨13⟩⟨26⟩[45][34]-34/7⟨36⟩[12]^2[45]⟨12⟩[34]-46/7⟨36⟩[12]⟨13⟩[45][34][13]+436/21⟨36⟩[45]⟨24⟩[24]^2[13]-76/3⟨36⟩[35]⟨24⟩[14][24]^2-29/42⟨36⟩⟨34⟩[45][34][24][13]-520/21⟨36⟩[35]⟨34⟩[34][14][24]-1145/42⟨34⟩[45][34][14][24]⟨46⟩+51/7[45]⟨24⟩[14][24]^2⟨46⟩-103/21[12]⟨26⟩[45]⟨24⟩[24]^2}{⟨12⟩[13][24][34]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{65/7⟨36⟩⟨13⟩⟨14⟩[14][13][25]+6/7[12]^2⟨13⟩⟨26⟩⟨14⟩[45]+65/7[12]⟨13⟩⟨14⟩[45][14]⟨46⟩+13/21⟨36⟩[12]^2⟨14⟩[45]⟨12⟩+65/7[12]⟨13⟩⟨34⟩[45][34]⟨46⟩+65/7⟨36⟩[35][12]⟨13⟩⟨34⟩[34]+6/7[12]^2⟨13⟩⟨26⟩⟨12⟩[25]+6/7[12]⟨13⟩^2⟨26⟩[13][25]}{⟨12⟩[23]⟨24⟩[24]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1⟨14⟩[45][14][24]⟨46⟩-1⟨36⟩⟨14⟩[45][24][13]-65/7⟨13⟩[45][24][13]⟨46⟩+65/7[12][45]⟨12⟩[24]⟨46⟩+65/7[12]⟨26⟩⟨12⟩[24][25]-65/7⟨12⟩⟨16⟩[12]^2[45]-1[12]⟨14⟩[45][14]⟨16⟩+211/21[12]⟨13⟩[45][13]⟨16⟩}{⟨12⟩[23][34]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/12⟨36⟩[12]⟨23⟩(s_{25}+s_{26}+s_{45}+s_{46})⟨46⟩}{⟨24⟩⟨56⟩⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{4⟨26⟩^2⟨14⟩⟨34⟩^2[34]^2}{⟨12⟩^2⟨56⟩⟨3|5+6|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{36/7⟨26⟩^2[13]⟨1|2+4|3]⟨3|1+4|2]}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-4⟨26⟩^2⟨34⟩^2[23][34]}{⟨12⟩⟨56⟩⟨3|5+6|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{4⟨13⟩⟨26⟩⟨14⟩[13]^2⟨16⟩}{⟨12⟩^2[23]⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{4[35]^2⟨24⟩⟨1|3+4|1]⟨13⟩}{⟨12⟩^2[23][56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{36/7[35]^2⟨24⟩⟨3|1+4|2]}{⟨12⟩[23][56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-4[35][15]⟨13⟩⟨14⟩[13]}{⟨12⟩[23][56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨6|1+4|3]⟨26⟩(4[13]⟨13⟩-4⟨34⟩[34])}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{3⟨36⟩^2[13]⟨34⟩⟨4|1+2|3]}{⟨24⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨36⟩(32/7[13]^3⟨16⟩⟨13⟩-60/7⟨12⟩[13]^2⟨46⟩[24]+60/7[12]⟨12⟩[34][13]⟨46⟩-40/7⟨26⟩[23]⟨24⟩[24][13]+52/7[12]⟨26⟩[23]⟨24⟩[34]-3/7⟨12⟩[13]^2[23]⟨36⟩+3/7[13]^2[34]⟨46⟩⟨13⟩+24/7⟨14⟩[34][14][13]⟨46⟩+24/7⟨26⟩⟨14⟩[13]^2[24])}{⟨12⟩[13][34]⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{4⟨13⟩⟨26⟩⟨34⟩[13]⟨46⟩}{⟨12⟩⟨24⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨13⟩[13]⟨26⟩(36/7[12]⟨16⟩-36/7⟨46⟩[24])}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1[35]⟨34⟩^2[45]}{⟨12⟩[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(-11/7⟨34⟩[23]⟨24⟩[24]^2[13]⟨46⟩-11/7⟨36⟩⟨34⟩[23]^2⟨24⟩[24][13]+4⟨36⟩[12][23]^2⟨24⟩^2[24]+4[12][23]⟨24⟩^2[24]^2⟨46⟩-176/21⟨36⟩[12]⟨34⟩[23]^2⟨24⟩[34]-65/7[12]⟨34⟩[23]⟨24⟩[34][24]⟨46⟩+4[12]^2[23]⟨12⟩⟨24⟩[24]⟨46⟩+66/7[12]^2⟨13⟩[23]⟨12⟩[13]⟨46⟩-4/3[12]⟨13⟩[23]⟨24⟩[24][13]⟨46⟩+127/21[12]^2⟨13⟩⟨26⟩[23]^2⟨24⟩+22/21[12]^3⟨14⟩⟨12⟩[13]⟨16⟩-40/7[12]^2⟨14⟩⟨12⟩[24][13]⟨46⟩+172/21⟨36⟩[12]^2⟨14⟩[23]⟨24⟩[34]-25/21⟨36⟩[12]⟨13⟩[23]^2⟨24⟩[13]-4/7[12]^2⟨13⟩⟨26⟩⟨14⟩[23][13])}{⟨12⟩[13][23]⟨24⟩[24]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(-4[13]⟨14⟩⟨46⟩[24]^2-4⟨36⟩⟨14⟩[23][24][13]-13/3⟨36⟩[13][23]^2⟨13⟩-13/3⟨13⟩[23][24][13]⟨46⟩-1/3⟨26⟩[23]^2[12]⟨13⟩+1/3[12]⟨14⟩[24][13]⟨16⟩)}{⟨12⟩[23][34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩[23][45]⟨24⟩(206/21⟨24⟩[24]-206/21[23]⟨23⟩)}{⟨12⟩^2[13][34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩[13](9/7[35]⟨14⟩[14]⟨16⟩-9/7[13]⟨14⟩[45]⟨16⟩-4[35]⟨14⟩[34]⟨36⟩+4[35][34]⟨46⟩⟨13⟩)}{⟨12⟩^2[23][34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-4/3⟨14⟩[14]^2[13][25]⟨16⟩-142/21[12]⟨12⟩[14][13][25]⟨16⟩+181/21⟨13⟩[14][13]^2[25]⟨16⟩-323/21[35][12]⟨14⟩[14]^2⟨16⟩-73/21[35][12]^2⟨12⟩[14]⟨16⟩+146/7[35][12]⟨13⟩[14][13]⟨16⟩-61/7[12]⟨14⟩[45][14][13]⟨16⟩-190/21[12]^2[45]⟨12⟩[13]⟨16⟩-25/7[12]⟨13⟩[45][13]^2⟨16⟩-275/21[35][12]⟨13⟩[34][14]⟨46⟩+25/21⟨36⟩[35][12]⟨13⟩[34][13]-64/7[35]⟨36⟩[12]^2⟨12⟩[34]-4⟨36⟩[35][12]⟨14⟩[34][14]-89/21⟨36⟩[12]⟨14⟩[45][34][13]+51/7⟨36⟩[12][23][45]⟨12⟩[13]-127/21[35][12]^2⟨13⟩⟨26⟩[34]-110/7[12]^2⟨26⟩⟨14⟩[45][34]-17/21[12]⟨13⟩[45][34][13]⟨46⟩-316/21[12]⟨14⟩[45][34][14]⟨46⟩+265/21⟨36⟩[35][12]⟨34⟩[34]^2+89/21[12]⟨34⟩[45][34]^2⟨46⟩+89/21⟨36⟩[35][12][23][34]⟨23⟩+121/7⟨36⟩[35][12]⟨12⟩[24][13]+370/21⟨36⟩[35]⟨13⟩[24][13]^2-3⟨36⟩⟨14⟩[45][24][13]^2-122/21⟨36⟩[35]⟨14⟩[14][24][13]-103/21[35][12]^2⟨26⟩⟨12⟩[24]+1/21⟨36⟩⟨12⟩[24][13]^2[25]-24/7⟨12⟩[14][24][13][25]⟨46⟩-395/21⟨14⟩[45][14][24][13]⟨46⟩-9[45]⟨24⟩[24]^2[13]⟨46⟩+103/21[35][12]⟨26⟩⟨24⟩[24]^2-5/21⟨13⟩[45][24][13]^2⟨46⟩-89/21⟨36⟩⟨13⟩[23][45][13]^2-64/21⟨36⟩[23]^2[45]⟨23⟩[13]+103/21[12]⟨26⟩[23]^2[45]⟨23⟩+89/21[23][45]⟨23⟩[24][13]⟨46⟩}{⟨12⟩[13][24][34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12](-29/21⟨12⟩^2[25][12]⟨46⟩-92/7⟨14⟩⟨12⟩[14][25]⟨46⟩+247/21[12]⟨14⟩[45]⟨12⟩⟨46⟩-4[35]⟨13⟩⟨14⟩[14]⟨46⟩-65/7⟨36⟩[35]⟨13⟩⟨14⟩[13]-37/7⟨13⟩⟨14⟩[45][13]⟨46⟩)}{⟨12⟩[23]⟨24⟩[24]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-67/21⟨36⟩[35]⟨14⟩[24][13]+247/21⟨14⟩[45][24][13]⟨46⟩+12/7⟨26⟩⟨14⟩[24][13][25]+596/21[35]⟨13⟩[24][13]⟨46⟩-29/21[35][12]⟨12⟩[24]⟨46⟩+1[35]⟨14⟩[14][24]⟨46⟩-8/21[35][12]⟨14⟩[14]⟨16⟩-48/7[13]^2⟨13⟩[25]⟨16⟩+128/7[35]⟨34⟩[34][24]⟨46⟩}{⟨12⟩[23][34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-89/21[13][25]⟨23⟩⟨13⟩+89/21[23][25]⟨23⟩^2-4⟨14⟩[15][14]⟨13⟩)}{⟨12⟩⟨24⟩[24]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩⟨26⟩(-4⟨34⟩[34]-4[23]⟨23⟩)}{⟨12⟩^2[13]⟨24⟩⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(-2⟨34⟩[34]^2⟨46⟩-2⟨36⟩⟨24⟩[23][34]-2⟨36⟩⟨14⟩[34][13]+2[13]^2⟨16⟩⟨13⟩-2⟨26⟩[23]^2⟨23⟩)}{⟨12⟩^2[13][34]⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1[35]⟨34⟩^2[15]}{⟨12⟩[13]⟨24⟩[56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(-57/7[13]⟨46⟩[24]+22/7⟨36⟩[13][23]+9/7[34][12]⟨46⟩+36/7⟨26⟩[23][12])}{⟨12⟩[13][34]⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1[35]⟨34⟩[25][14]}{⟨12⟩[13][34][56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1⟨36⟩⟨34⟩⟨46⟩}{⟨12⟩⟨24⟩⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-24/7⟨34⟩[25]^2[12]}{[23][56]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{[12]^2⟨46⟩(-5/7⟨26⟩[23]⟨13⟩-1/3⟨12⟩⟨46⟩[24])}{⟨12⟩[13][23]⟨56⟩⟨2|1+3|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{41/21⟨6|1+3|4][12]^2⟨46⟩⟨13⟩}{⟨12⟩[13][24]⟨56⟩⟨2|1+3|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{18/7⟨36⟩[12]^2⟨13⟩⟨26⟩[23]}{⟨12⟩[13][24]⟨56⟩⟨2|1+3|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-18/7⟨26⟩⟨16⟩[12]^3⟨13⟩}{⟨12⟩[13][24]⟨56⟩⟨2|1+3|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{41/21⟨4|1+3|5][45][12]^2⟨13⟩}{⟨12⟩[13][24][56]⟨2|1+3|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[12]^2⟨26⟩(1/3⟨14⟩[14]^2⟨16⟩+1/3⟨12⟩[12][14]⟨16⟩+4⟨26⟩[34][12]⟨13⟩)}{⟨12⟩[13][24][34]⟨56⟩⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[12][15](1/3[35][12]⟨12⟩⟨23⟩[24]-1/3[12][23][45]⟨12⟩⟨23⟩+4⟨34⟩[45]⟨12⟩[24][13]+13/3⟨34⟩[23][45][34]⟨23⟩+13/3⟨34⟩[45]⟨24⟩[34][24]+1/3[12]⟨13⟩[45]⟨24⟩[34]+1/3[35][12]⟨13⟩[34]⟨23⟩-4⟨12⟩⟨14⟩[25][14]^2-13/3⟨13⟩⟨12⟩[14][13][25]-4[35]⟨34⟩⟨12⟩[14][24])}{⟨12⟩[13][24][34][56]⟨2|3+4|1]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(-20/21⟨14⟩[12]^2⟨16⟩+52/7⟨14⟩[12]⟨46⟩[24]-76/7⟨34⟩[23]⟨46⟩[24]+41/7[23][12]⟨46⟩⟨13⟩+185/21⟨36⟩⟨14⟩[23][12]-163/21⟨36⟩⟨34⟩[23]^2)}{⟨12⟩[13][23]⟨24⟩[24]⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(4⟨46⟩[24]+4⟨36⟩[23]-13/3[12]⟨16⟩)}{⟨12⟩[13][34]⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[12]^2⟨46⟩(1/3⟨36⟩[23]+1/3⟨46⟩[24])}{[13][23]⟨24⟩[24]⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{589/42[35]⟨34⟩⟨46⟩⟨23⟩}{⟨12⟩^2[13]⟨24⟩⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-206/21⟨14⟩[15][14]⟨16⟩-143/6⟨14⟩[14]⟨46⟩[45]-202/9[13]⟨13⟩⟨46⟩[45]+1570/63⟨36⟩⟨14⟩[13][45]-412/21⟨36⟩⟨14⟩[35][14]-206/21⟨36⟩⟨34⟩[34][35]-376/9[35]⟨23⟩⟨46⟩[24]+106/9⟨26⟩[23][25]⟨23⟩}{⟨12⟩^2[13][34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{⟨14⟩(-4⟨36⟩⟨14⟩[15]-4[35]⟨34⟩⟨36⟩-4⟨34⟩⟨46⟩[45])}{⟨12⟩^2[23]⟨24⟩⟨56⟩[56]}+\\
\scriptscriptstyle\frac{10/3[13]⟨13⟩[25]⟨16⟩+14/3[35][24]⟨46⟩⟨13⟩-4[35]⟨14⟩⟨36⟩[24]}{⟨12⟩^2[23][34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-12/7⟨36⟩⟨46⟩[24]}{⟨12⟩[34]⟨56⟩⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[25][12](4/3⟨36⟩[23]-1/3[12]⟨16⟩)}{⟨12⟩[13][23][24]⟨2|1+3|2]}+\\
\scriptscriptstyle\frac{[12][25][45](1/3⟨14⟩[12]-4/3⟨34⟩[23])}{⟨12⟩[13][23][24][56]⟨2|1+3|2]}+\\
\scriptscriptstyle\frac{⟨26⟩[12](4⟨36⟩[13][24]+4[14]⟨46⟩[24]-4⟨36⟩[34][12])}{⟨12⟩[13][24][34]⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[12][15](4[35]⟨23⟩[24]-4[23]⟨23⟩[45]+13/3⟨14⟩[14][45]-13/3⟨34⟩[34][45]+4[13][45]⟨13⟩+1/3[35][14]⟨13⟩+1/3⟨12⟩[25][14])}{⟨12⟩[13][24][34][56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-1/3⟨16⟩^2[12]^3⟨13⟩}{⟨12⟩[23][24]⟨56⟩(⟨3|2|5+6|1|3]-⟨2|4|5+6|1|2])}+\\
\scriptscriptstyle\frac{-1570/63⟨34⟩[25][14]⟨46⟩+13/21⟨36⟩⟨34⟩[12][35]+160/9⟨34⟩[12]⟨46⟩[45]-44/3⟨36⟩⟨24⟩[25][12]+341/21⟨23⟩[25][12]⟨46⟩+29/7[15][12]⟨46⟩⟨13⟩}{⟨12⟩[13]⟨24⟩[24]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-556/9[25][14]⟨46⟩[24]-139/14⟨36⟩[13][25][24]+782/63⟨36⟩[35][12][24]+1031/21[24][12]⟨46⟩[45]+95/63⟨26⟩[25][12][24]-89/21[25][12][14]⟨16⟩}{⟨12⟩[13][24][34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{[25](64/7⟨34⟩⟨46⟩[24]+13/21⟨36⟩⟨14⟩[12]+29/21[12]⟨46⟩⟨13⟩)}{⟨12⟩[23]⟨24⟩[24]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{[25](1/3⟨46⟩[24]-173/21[12]⟨16⟩)}{⟨12⟩[23][34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-1/3[15][12]^2⟨13⟩⟨1|3+4|2][25]}{[23][24][56]⟨2|1+3|2](⟨3|2|5+6|1|3]-⟨2|4|5+6|1|2])}+\\
\scriptscriptstyle\frac{-1/3⟨16⟩[25][12]^3⟨13⟩}{[23][24]⟨2|1+3|2](⟨3|2|5+6|1|3]-⟨2|4|5+6|1|2])}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_129.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{5/9⟨1|3+4|2]⟨6|1+3|5](s_{23}-s_{14})(s_{124}-s_{234})}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/3[14]⟨24⟩[25]⟨13⟩[12][35](s_{24}-s_{56})}{[13][56]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{1/9[34]⟨24⟩⟨6|1+3|5]⟨13⟩[12]^2}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{10/9[14]⟨14⟩⟨6|1+3|5][12](s_{24}-s_{56})}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{1⟨12⟩[12]^2⟨6|1+3|5](s_{24}-s_{56})}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-4/3[14]⟨13⟩[12]⟨46⟩[35](s_{24}-s_{56})}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-1/3⟨34⟩⟨14⟩[24]^2⟨36⟩⟨26⟩[13]}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{-4/3⟨16⟩[15][12]^3}{[13][14][23]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{4/3[15]⟨13⟩^2[12]⟨46⟩}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{4/3[15]⟨13⟩[45][12]^2}{⟨12⟩[14]^2[23][56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{8/3[15]^2⟨13⟩[12]}{⟨12⟩[13][14][56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{20/3[15]⟨13⟩⟨3|1+2|5][12]}{⟨12⟩[14]⟨23⟩[23][56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{4/3⟨34⟩[24]^2⟨46⟩^2}{⟨14⟩^2[14][34]⟨56⟩⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-8/3⟨34⟩^3⟨46⟩[45]}{⟨14⟩^2[14]⟨23⟩⟨24⟩⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩^2⟨46⟩(8[34][45][12]-8[24][14][35])}{⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(16/3⟨34⟩[45][14]-20/3⟨23⟩[45][12]+20/3[25]⟨23⟩[14]-20/3[15]⟨13⟩[14])}{⟨14⟩[14]⟨23⟩⟨24⟩[34]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(-20/3⟨36⟩⟨12⟩[12][14]+8/3⟨14⟩⟨36⟩[14]^2-20/3⟨13⟩⟨36⟩[14][13]-28/3⟨13⟩[14]^2⟨46⟩+20/3⟨23⟩[12][24]⟨26⟩)}{⟨14⟩[14]⟨23⟩⟨24⟩[34]⟨56⟩⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-20/3⟨34⟩[24][25]⟨46⟩[13]}{⟨14⟩[14][23]⟨24⟩[34]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{20/3⟨34⟩[12]^2⟨16⟩⟨46⟩}{⟨14⟩[14][23]⟨24⟩⟨56⟩⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-4/3⟨34⟩^2⟨46⟩^2⟨3|1+2|4]}{⟨14⟩^2[14]⟨23⟩⟨24⟩⟨56⟩⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨24⟩[35]^2(-85415/768⟨14⟩[24]⟨24⟩[14]-85415/768⟨13⟩[24]⟨24⟩[13]-85415/768⟨13⟩⟨12⟩[12][13]-85415/768[23]⟨13⟩⟨23⟩[13]+85415/768[23]⟨24⟩⟨23⟩[24])}{[56]⟨1|2+4|3]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-8⟨26⟩⟨4|2+3|1][35](s_{13}-s_{24})(s_{124}-s_{134})}{Δ_{14|23|56}⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨24⟩[35]^2(-92761/768[13]⟨13⟩⟨23⟩[34]+277073/3456[14][34]⟨13⟩⟨24⟩-92761/768⟨12⟩⟨24⟩[14][24]-18573/256[24][34]⟨24⟩⟨23⟩-580/3⟨12⟩[13][24]⟨23⟩+155065/1728⟨12⟩[13]⟨13⟩[14])}{⟨12⟩[34][56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨16⟩[35](39079/768[34]⟨14⟩⟨24⟩[12]+130159/6912[13][34]⟨14⟩⟨34⟩-364349/3456[24][13]⟨14⟩⟨24⟩-7027/256⟨12⟩[13][23]⟨34⟩+100/3[23]^2⟨24⟩⟨23⟩-31833/512[23]⟨24⟩^2[24]-137105/13824[23][13]⟨13⟩⟨24⟩-180881/6912⟨12⟩[23]⟨24⟩[12])}{⟨1|2+4|3]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1068013/3456[13]⟨13⟩^3⟨24⟩^3[14]^2[34]^2[35]⟨26⟩-16/3[13]^2⟨13⟩^3⟨24⟩^3[14][45][34]^2⟨26⟩-1204391/2304⟨13⟩^2⟨24⟩^4⟨36⟩[14]^2[34]^3[35]-16/3[13]⟨13⟩^2⟨24⟩^4⟨36⟩[14][45][34]^3+360593/2304⟨13⟩^2⟨24⟩^4[14][12][45][34]^3⟨26⟩+2503865/6912⟨13⟩^2⟨24⟩^4[14]^2⟨46⟩[45][34]^3-2367005/4608⟨13⟩⟨24⟩^4⟨36⟩[14][12]⟨12⟩[34]^3[45]+18[15][13]^2⟨36⟩[14][12]^2⟨12⟩^6-10146185/13824[15][13][14]^2⟨46⟩[12]^2⟨12⟩^6+3235685/4608[15][13]^2⟨13⟩[14]^2⟨46⟩[12]⟨12⟩^5+376885/13824[15][13]⟨14⟩[14]^3⟨46⟩[12]⟨12⟩^5-1544999/6912[13]⟨14⟩⟨13⟩⟨24⟩^2⟨36⟩[14]^3⟨12⟩^2[34][35]+2325707/13824[15][13]^2⟨14⟩^2⟨36⟩[14]^3⟨12⟩^4-5660413/6912[15][13]^2⟨14⟩⟨36⟩[14]^2[12]⟨12⟩^5+799955/3456[15][13]⟨14⟩^2[14]^4⟨46⟩⟨12⟩^4+1879597/6912[15][13]^2⟨14⟩⟨13⟩[14]^3⟨46⟩⟨12⟩^4+1504447/4608[15][13]^3⟨13⟩^2[14]^2⟨46⟩⟨12⟩^4+693805/2304[15][13]^3⟨14⟩⟨13⟩⟨36⟩[14]^2⟨12⟩^4+1921069/6912[13]^2[14]^3⟨46⟩⟨12⟩^5[25]⟨34⟩-1053653/1152[15][13]^3⟨13⟩⟨36⟩[14][12]⟨12⟩^5+1697717/13824[15][13]⟨14⟩^2[14]^3[12]⟨12⟩^4⟨26⟩+9475421/13824[15][13]⟨14⟩[14]^2[12]^2⟨12⟩^5⟨26⟩-1531259/4608[15][13]^2⟨13⟩[14][12]^2⟨12⟩^5⟨26⟩+7762807/13824[15][13]^3⟨13⟩^2[14][12]⟨12⟩^4⟨26⟩-1121731/6912⟨14⟩⟨13⟩^2⟨24⟩^3[14]^3[34]^2[35]⟨26⟩-143093/1536[13]⟨13⟩⟨24⟩[14]^2[12]^2⟨12⟩^4[35]⟨26⟩+79033/432[13][14]^3⟨46⟩[12]⟨12⟩^5[35]⟨34⟩+583747/864[13]^2⟨13⟩[14]^3⟨46⟩⟨12⟩^4[35]⟨34⟩+204301/256[13]⟨24⟩⟨36⟩[14]^2[12]^2⟨12⟩^5[35]+310171/6912⟨24⟩^5[14][24]^3⟨12⟩[34][45]⟨26⟩-1792045/6912[13]⟨24⟩^4[24]^3⟨23⟩⟨12⟩[34][45]⟨26⟩+432751/4608[13]^3⟨13⟩^2⟨24⟩^2[14][24]⟨12⟩^2[45]⟨26⟩+2700755/13824[13]^2⟨13⟩⟨24⟩^2[14][24][12]⟨12⟩^3[45]⟨26⟩+227227/6912[13]⟨24⟩^2[14][24][12]^2⟨12⟩^4[45]⟨26⟩-406973/1536[13]^3⟨13⟩⟨24⟩^2⟨36⟩[14][24]⟨12⟩^3[45]+10146185/13824[13]⟨24⟩[14]^2⟨46⟩[12]^2⟨12⟩^5[45]-3235685/4608[13]^2[14]^2⟨46⟩[12]⟨12⟩^5[45]⟨34⟩-3699293/13824[13]^3⟨13⟩[14]^2⟨46⟩⟨12⟩^4[45]⟨34⟩-607537/3456[13]^3⟨36⟩[14][12]⟨12⟩^5[45]⟨34⟩-1569457/4608[13]^4⟨13⟩⟨36⟩[14]⟨12⟩^4[45]⟨34⟩-361175/512[13]^2⟨36⟩[14]^2[12]⟨12⟩^5[35]⟨34⟩+253771/13824[13]^3⟨36⟩[14]^2⟨12⟩^5[25]⟨34⟩-79639/2304[13]^3⟨13⟩⟨36⟩[14]^2⟨12⟩^4[35]⟨34⟩-209675/1536[13]^3⟨13⟩^2⟨24⟩[14]^2⟨12⟩^3⟨26⟩[25]+4011199/6912[13]^3⟨13⟩⟨24⟩⟨36⟩[14]^2⟨12⟩^4[25]+768067/6912[13]^2⟨13⟩⟨24⟩[14]^2[12]⟨12⟩^4⟨26⟩[25]-1281995/13824[13]^2⟨24⟩⟨36⟩[14]^2[12]⟨12⟩^5[25]+376885/13824[13]⟨24⟩[14]^3⟨46⟩[12]⟨12⟩^5[25]-8370899/13824[13]⟨14⟩⟨24⟩[14]^3[12]⟨12⟩^4⟨26⟩[25]+227227/6912[13]⟨14⟩^2⟨24⟩[14]^4⟨12⟩^3⟨26⟩[25]+776915/3456[13]⟨14⟩⟨24⟩[14]^4⟨46⟩⟨12⟩^4[25]+6241573/13824[13]^2⟨14⟩⟨24⟩⟨36⟩[14]^3⟨12⟩^4[25]+1047649/13824[13]⟨14⟩⟨24⟩[14]^2[12]^2⟨12⟩^4[45]⟨26⟩+314575/6912[13]⟨14⟩⟨24⟩⟨36⟩[14]^3[12]⟨12⟩^4[35]-227227/6912⟨14⟩^2⟨24⟩[14]^4[12]⟨12⟩^3[35]⟨26⟩+140135/576⟨13⟩^2⟨24⟩^3[14]⟨23⟩[12][34]^3[35]⟨26⟩-128089/768[13]⟨13⟩^2⟨24⟩^3⟨36⟩[14]⟨23⟩[34]^3[35]-64/3[13][14]⟨23⟩[12]^3⟨12⟩^5[35]⟨26⟩+230431/6912[13]^2⟨36⟩[14]⟨23⟩[12]^2⟨12⟩^5[35]+1605421/3456[13]^2⟨13⟩[14]⟨23⟩[12]^2⟨12⟩^4[35]⟨26⟩+859241/1152[13]^3⟨13⟩⟨36⟩[14]⟨23⟩[12]⟨12⟩^4[35]-73127/2304[13]^4⟨13⟩^3[14]⟨23⟩⟨12⟩^2[35]⟨26⟩-1500539/4608[13]^2[14]⟨23⟩[12]^2⟨12⟩^5⟨26⟩[25]+267019/768[13]^3⟨13⟩[14]⟨23⟩[12]⟨12⟩^4⟨26⟩[25]-16/3[13]^4⟨13⟩^2[14]⟨23⟩⟨12⟩^3⟨26⟩[25]-451907/768[13]^3⟨13⟩^2[14]^2⟨46⟩⟨23⟩⟨12⟩^3[35]+93145/432[13]⟨14⟩[14]^4⟨46⟩⟨12⟩^4[35]⟨34⟩+85415/576[15][13]^2⟨14⟩^2⟨13⟩[14]^3⟨12⟩^3⟨26⟩+872515/2304[13]^2⟨14⟩⟨13⟩⟨24⟩[14]^3⟨12⟩^3⟨26⟩[25]-511321/2304[13]⟨14⟩⟨13⟩⟨24⟩[14]^3[12]⟨12⟩^3[35]⟨26⟩-148/3⟨24⟩^2⟨36⟩⟨23⟩^3[12]⟨12⟩[34]^3[35][23]+165155/13824[13]^2⟨36⟩⟨23⟩^2[12]^2⟨12⟩^4[34][35]+211501/13824[13]^4⟨13⟩^2⟨36⟩⟨23⟩^2⟨12⟩^2[34][35]-498131/13824[13]^5⟨13⟩^2⟨36⟩⟨23⟩⟨12⟩^3[45]+193301/6912⟨13⟩⟨24⟩^3⟨36⟩⟨23⟩^2[12][34]^4[35]+32⟨24⟩^3⟨36⟩⟨23⟩^3[45][34]^3[23]^2+723991/13824[13]⟨13⟩^2⟨24⟩^2[14]⟨46⟩⟨23⟩^2[34]^3[35]+211501/13824[13]^2⟨13⟩^2⟨24⟩^2⟨46⟩⟨23⟩^2[45][34]^3+7079/1152⟨24⟩⟨46⟩⟨23⟩^3[12]^2⟨12⟩^2[34]^3[35]+133439/512[13]^3⟨36⟩⟨23⟩[12]^2⟨12⟩^5[45]-426073/3456[13]^2⟨23⟩[12]^3⟨12⟩^5[45]⟨26⟩+1071995/4608[13]^4⟨13⟩⟨36⟩⟨23⟩[12]⟨12⟩^4[45]-641681/3456[13]^3⟨13⟩⟨23⟩[12]^2⟨12⟩^4[45]⟨26⟩-1001339/4608[13]^4⟨13⟩^2⟨23⟩[12]⟨12⟩^3[45]⟨26⟩-211501/13824[13]^5⟨13⟩^3⟨23⟩⟨12⟩^2[45]⟨26⟩-137773/13824[13]^4⟨13⟩^2⟨23⟩^2⟨12⟩^2[45][23]⟨26⟩+16/3[13]^3⟨13⟩⟨23⟩^3⟨12⟩^2[45][23]^2⟨26⟩-115801/1152[13]^2⟨23⟩^2[12]^2⟨12⟩^4[45][23]⟨26⟩+22[13]^3⟨36⟩⟨23⟩^2[12]⟨12⟩^4[45][23]-1041275/4608[13]^3⟨13⟩⟨23⟩^2[12]⟨12⟩^3[45][23]⟨26⟩-16/3[13]^2⟨23⟩^3[12]⟨12⟩^3[45][23]^2⟨26⟩-266/3[13]^4⟨13⟩⟨36⟩⟨23⟩^2⟨12⟩^3[45][23]-2744381/3456[13]⟨24⟩^2[14]^2[24][12]⟨12⟩^4⟨26⟩[25]+227227/6912[13]⟨14⟩⟨24⟩^2[14]^2[24][12]⟨12⟩^3[45]⟨26⟩-426407/1536[13]^2⟨24⟩[24]⟨23⟩[12]^2⟨12⟩^4[45]⟨26⟩+864535/6912[13]^3[24]⟨23⟩^2[12]⟨12⟩^4⟨26⟩[25]-38[13]^3⟨46⟩[24]⟨23⟩^2[12]⟨12⟩^4[45]+160063/512[13]^2⟨46⟩⟨23⟩^2[12]^2⟨12⟩^4[34][45]+137105/1536[13]^2[14]⟨46⟩⟨23⟩[12]⟨12⟩^4[34][45]⟨34⟩+4[13]^2⟨46⟩⟨23⟩^3[12]⟨12⟩^3[34][45][23]+164/3[13][14]⟨46⟩⟨23⟩^2[12]^2⟨12⟩^4[34][35]+128/3[13]⟨23⟩^2[12]^3⟨12⟩^4[34][35]⟨26⟩-2202695/13824[13]^2⟨36⟩[14]^2⟨12⟩^4[34][35]⟨34⟩^2-1139/128⟨24⟩^2⟨36⟩[14]⟨23⟩⟨12⟩[34]^4[35]⟨34⟩^2-10/3[13]^2⟨36⟩⟨23⟩^2[12]⟨12⟩^3[34]^2[35]⟨34⟩-130/3[13]⟨24⟩^2⟨36⟩⟨23⟩⟨12⟩[34]^4[45]⟨34⟩^2-211501/13824[13]^2⟨13⟩^2⟨24⟩⟨23⟩^2[12]⟨12⟩[34]^2[35]⟨26⟩-538243/3456[13]⟨13⟩⟨24⟩⟨23⟩^2[12]^2⟨12⟩^2[34]^2[35]⟨26⟩+70295/864[13]⟨13⟩⟨24⟩[14]⟨46⟩⟨23⟩^2[12]⟨12⟩^2[34]^2[35]-1035131/4608[13]^2⟨13⟩⟨24⟩⟨46⟩⟨23⟩^2[12]⟨12⟩^2[34]^2[45]-91559/1152[13]⟨13⟩⟨24⟩⟨46⟩⟨23⟩^3[12]⟨12⟩[34]^3[35]-397379/1536[13]^3⟨13⟩^2⟨24⟩[14][24]⟨23⟩⟨12⟩^2[35]⟨26⟩+284/3[13]^3⟨13⟩⟨24⟩⟨36⟩⟨23⟩⟨12⟩^2[34]^2[45]⟨34⟩-2949505/6912[13]^2⟨13⟩⟨24⟩⟨36⟩[14]⟨23⟩⟨12⟩^2[34]^2[35]⟨34⟩+18265/1152⟨24⟩[14]^2⟨46⟩⟨23⟩⟨12⟩^2[34]^3[35]⟨34⟩^2+12[13]^2⟨13⟩⟨24⟩[14]⟨46⟩⟨23⟩⟨12⟩^2[34]^2[45]⟨34⟩-5433565/13824[13]^3[14]⟨46⟩[24]⟨23⟩⟨12⟩^4[45]⟨34⟩-1590961/4608[13]^4⟨36⟩[24]⟨23⟩⟨12⟩^4[45]⟨34⟩-1569457/4608[13]^3⟨36⟩[14]⟨12⟩^4[34][45]⟨34⟩^2-738883/2304[13]^2[14]^2⟨46⟩⟨12⟩^4[34][45]⟨34⟩^2-1664689/4608⟨24⟩^3⟨36⟩⟨23⟩[12]⟨12⟩[34]^4[45]⟨34⟩+242/3⟨24⟩^3⟨36⟩⟨23⟩^2[45][34]^4[23]⟨34⟩+1146721/13824⟨24⟩^5⟨36⟩[24]^2⟨23⟩[45][34]^3+1733777/3456⟨13⟩⟨24⟩^5[14][24]^2[45][34]^2⟨26⟩+86899/512⟨24⟩^4⟨36⟩[24]^2⟨23⟩^2[34]^3[35]-2471/1152⟨24⟩^3⟨46⟩[24]^2⟨23⟩^3[34]^3[35]-1589089/13824⟨24⟩^4⟨46⟩[24]^2⟨23⟩^2[45][34]^3+310171/6912⟨24⟩^4[14]^2[24]^3⟨12⟩^2[35]⟨26⟩-227227/6912⟨24⟩^3[14]^2[24]^2[12]⟨12⟩^3[35]⟨26⟩+28205/1536[13]⟨24⟩^3⟨36⟩[14]^2[24]^2⟨12⟩^3[35]-227227/6912⟨24⟩^3[14]^3⟨46⟩[24]^2⟨12⟩^3[35]-7643407/13824[13]⟨13⟩⟨24⟩^3[14]^2[24]^2⟨12⟩^2[35]⟨26⟩+2806037/13824[13]^2⟨13⟩⟨24⟩^2[14][24]^2⟨23⟩⟨12⟩^2[35]⟨26⟩-768101/13824[13]^3⟨13⟩⟨24⟩[24]^2⟨23⟩^2⟨12⟩^2[35]⟨26⟩+58[13]^2⟨24⟩^2[24]^3⟨23⟩^2⟨12⟩^2[35]⟨26⟩-1411451/4608[13]⟨24⟩^3[14][24]^3⟨23⟩⟨12⟩^2[35]⟨26⟩+179623/1536[13]^2⟨24⟩^2[24]^2⟨23⟩[12]⟨12⟩^3[45]⟨26⟩-1292609/6912[13]^2⟨24⟩[14]⟨46⟩[24]^2⟨23⟩^2⟨12⟩^3[35]-5977/1152[13]^2⟨24⟩[24]^2⟨23⟩^2[12]⟨12⟩^3[35]⟨26⟩+98137/2304[13]^3⟨24⟩[24]^2⟨23⟩^2⟨12⟩^3⟨26⟩[25]+227227/6912[13]⟨14⟩⟨13⟩⟨24⟩^2[14]^3[24]⟨12⟩^2[35]⟨26⟩+227227/6912⟨14⟩⟨24⟩^2[14]^4⟨46⟩[24]⟨12⟩^3[35]+64/3[13]⟨23⟩^3[12]^2⟨12⟩^3[34][35][23]⟨26⟩-3409051/13824[13]^3⟨13⟩⟨24⟩⟨36⟩[24]⟨23⟩^2⟨12⟩^2[34][35]-91559/1152[13]^3⟨13⟩⟨46⟩[24]⟨23⟩^3⟨12⟩^2[34][35]+212/3[13]^3⟨36⟩[24]⟨23⟩^3⟨12⟩^3[35][23]-16/3[13]^2⟨13⟩^2⟨24⟩⟨23⟩^3[34]^2[35][23]⟨26⟩-16/3[13]⟨13⟩⟨24⟩⟨46⟩⟨23⟩^4[34]^3[35][23]}{⟨12⟩[14]⟨23⟩⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-18⟨13⟩⟨24⟩^2⟨46⟩[12]^3⟨12⟩^3[34]^2[35]-4[13]^3⟨14⟩^2⟨13⟩^2[14][12]⟨12⟩^2[35]⟨26⟩+16/3⟨13⟩⟨24⟩^3⟨46⟩⟨23⟩^2[45][34]^2[23]^3+26/3⟨13⟩^2⟨24⟩^4⟨46⟩[12][45][34]^3[23]-8/3⟨14⟩^2⟨13⟩⟨24⟩^3[12]^2[45][34]^3⟨26⟩+32/3[13]⟨14⟩^2⟨13⟩⟨24⟩^3⟨36⟩[12][45][34]^3+4[13]^2⟨14⟩^2⟨13⟩^2⟨24⟩^2[12][45][34]^2⟨26⟩+16/3[13]^2⟨13⟩^3⟨24⟩^2⟨23⟩[34][35][23]^2⟨26⟩-22/3⟨13⟩^2⟨24⟩^4[12][45][34]^2[23]^2⟨26⟩+10[13]⟨13⟩^2⟨24⟩^4⟨36⟩[45][34]^2[23]^2+26/3[13]^4⟨13⟩^2⟨46⟩[12]⟨12⟩^4[25]-8/3⟨13⟩^2⟨24⟩^4⟨36⟩[12][34]^3[35][23]-32/3[13]⟨14⟩⟨13⟩^2⟨24⟩^3⟨46⟩[12][45][34]^3+16/3⟨14⟩^2⟨24⟩^4⟨36⟩[24][12][45][34]^3-16/3⟨14⟩⟨13⟩⟨24⟩^4⟨46⟩[24][12][45][34]^3-12[13]^2⟨24⟩⟨36⟩[12]^2⟨12⟩^5[23][25]+8/3[13]^3⟨13⟩⟨24⟩⟨36⟩[12]⟨12⟩^4[23][25]-10[13]^4⟨13⟩^2⟨24⟩⟨36⟩⟨12⟩^3[23][25]-22/3[13]⟨13⟩⟨24⟩^3⟨36⟩[12]⟨12⟩^2[34][45][23]^2+20/3⟨24⟩^2⟨46⟩[12]^3⟨12⟩^4[34][45][23]+20/3[13]⟨24⟩⟨46⟩[24][12]^3⟨12⟩^5[35]-16/3[13]^3⟨14⟩⟨46⟩[24][12]⟨12⟩^4[45]⟨34⟩+16/3⟨13⟩⟨24⟩^2⟨46⟩⟨23⟩^2[34]^3[35][23]^2⟨34⟩+20/3⟨14⟩⟨24⟩^2⟨46⟩[12]⟨12⟩[34]^4[45]⟨34⟩^2+12[13]^3⟨13⟩⟨46⟩[12]^2⟨12⟩^5[25]-26/3[13]^3⟨13⟩^2⟨46⟩[12]^2⟨12⟩^4[35]-18[13]^2⟨46⟩[12]^2⟨12⟩^5[45][23]⟨34⟩-44/3[13]^3⟨14⟩^2⟨36⟩[12]⟨12⟩^3[34][45]⟨34⟩-34/3[13]⟨46⟩[12]^3⟨12⟩^5[34][35]⟨34⟩+2/3[13]⟨46⟩[12]^2⟨12⟩^4[34]^2[35]⟨34⟩^2-12[13]^2⟨13⟩⟨24⟩⟨36⟩[12]^2⟨12⟩^4[35][23]-12[13]^3⟨13⟩⟨24⟩⟨46⟩[24][12]⟨12⟩^4[25]-20[13]^2⟨24⟩⟨46⟩[24][12]^2⟨12⟩^5[25]-2/3[13]^3⟨46⟩[24]^2⟨12⟩^4[35]⟨34⟩^2+52/3[13]^4⟨14⟩⟨13⟩⟨46⟩[24]⟨12⟩^3[45]⟨34⟩+12[13]⟨24⟩^4⟨36⟩[24]^2⟨12⟩^2[45][23]^2+12[13]⟨24⟩^4⟨46⟩[24]^4⟨12⟩^2[35]-20[13]^2⟨24⟩^2⟨46⟩[24]^2[12]⟨12⟩^4[25]-20/3[13]^2⟨24⟩^3⟨46⟩[24]^3⟨12⟩^3[25]+12[13]⟨24⟩^4[24]^3⟨12⟩^2[23]⟨26⟩[25]-6[13]^3⟨13⟩⟨24⟩^2⟨46⟩[24]^2⟨12⟩^3[25]+12[13]⟨24⟩^3⟨46⟩[24]^3[12]⟨12⟩^3[35]+16/3[13]⟨13⟩^2⟨24⟩^2⟨23⟩[12]⟨12⟩[34][35][23]^2⟨26⟩-16[13]^2⟨24⟩⟨46⟩[24]^2[12]⟨12⟩^4[35]⟨34⟩-14/3[13]^2⟨24⟩^2⟨46⟩[24]^3⟨12⟩^3[35]⟨34⟩-16/3[13]^3⟨36⟩⟨23⟩⟨12⟩^4[23]^2[25]⟨34⟩+16/3[13]^2⟨46⟩⟨23⟩^2[12]⟨12⟩^4[23]^2[25]-16/3[13]^2⟨24⟩⟨36⟩⟨23⟩[12]⟨12⟩^4[23]^2[25]+12⟨13⟩⟨24⟩^5⟨36⟩[24]^2[34]^2[35][23]+22/3[13]^2⟨24⟩⟨46⟩[24]^2⟨23⟩⟨12⟩^3[35][23]⟨34⟩+10[13]^3⟨24⟩⟨36⟩[24]⟨12⟩^4[23][25]⟨34⟩}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{10/3⟨6|1+4|5]⟨4|2+3|1](s_{13}-s_{24})(s_{124}-s_{134})(s_{25}+s_{26}+s_{35}+s_{36})}{Δ_{14|23|56}^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-16/3⟨34⟩⟨3|1+4|3]⟨13⟩⟨46⟩[13][35]}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩⟨46⟩(s_{23}-s_{56})(-2⟨24⟩⟨13⟩[25][14]-1/6[15]⟨13⟩^2[13]+7/6⟨34⟩⟨13⟩[14][35]+4/3[12]⟨13⟩⟨23⟩[35]+1/2⟨24⟩⟨13⟩[45][12]+1/6⟨34⟩⟨13⟩[45][13]+4/3⟨34⟩[24]⟨23⟩[35]+1/2⟨34⟩[24][45]⟨24⟩)}{⟨14⟩⟨23⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-5/3⟨2|1+4|2]^3⟨46⟩^2(s_{23}-s_{56})}{⟨14⟩⟨23⟩[23]⟨56⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨24⟩⟨36⟩⟨46⟩(s_{23}-s_{56})(-3[24]^2⟨24⟩^2-14/3⟨34⟩[34]⟨24⟩[24]-26/3⟨34⟩[24][13]⟨12⟩+4⟨34⟩[34][12]⟨12⟩+3⟨12⟩^2[12]^2)}{⟨14⟩⟨23⟩⟨56⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{16/3⟨2|1+4|5]⟨12⟩[12]^3⟨26⟩}{[14]Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[45][13](s_{23}-s_{56})(-5/3⟨34⟩^2[24]⟨24⟩[45][13]+1/3⟨34⟩^2⟨12⟩[45][12][13]-2⟨34⟩[25]⟨12⟩[12]⟨23⟩[13]+28/3⟨34⟩[25][23]⟨23⟩^2[13]+11/3[12]^2⟨13⟩[45]⟨24⟩^2-5/3⟨34⟩⟨24⟩⟨13⟩[45][12][13]-65/6⟨34⟩^2[23][45]⟨23⟩[13]+71/3⟨34⟩[25]⟨13⟩⟨23⟩[13]^2+2[25]⟨24⟩⟨13⟩[12]⟨23⟩[13]-1/3⟨34⟩[15]⟨13⟩⟨12⟩[12][13]-16/3[15]⟨24⟩⟨13⟩⟨12⟩[12]^2)}{[14]⟨23⟩[23][56]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{5/3[15]^2⟨13⟩⟨12⟩^2[12]^2[13](s_{23}-s_{56})}{[14]⟨23⟩[23][56]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[13][35](s_{23}-s_{56})(-5/3⟨34⟩^2[24][45][13]+4/3⟨34⟩⟨12⟩[45][12]^2+4⟨13⟩⟨23⟩[12]^2[35]+16/3[25]⟨13⟩[12]⟨23⟩[13]-79/3⟨34⟩⟨13⟩[45][12][13]-4/3[12]^2⟨13⟩[45]⟨24⟩+4⟨34⟩[23][45][12]⟨23⟩+83/6[15]⟨13⟩^2[12][13])}{[14][23][56]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨13⟩[13]^3[25](s_{23}-s_{56})(-77/6[15]⟨13⟩-28/3⟨23⟩[25])}{[14][23][56]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{18798401/55296⟨24⟩^4[24]^3[12]⟨26⟩[25]-1108961/1728[13]⟨24⟩^4⟨36⟩[24]^3[25]+5⟨24⟩^4[14]⟨46⟩[24]^3[25]+20112307/43008⟨24⟩^4⟨36⟩[24]^3[12][35]+8183171/55296⟨24⟩^4⟨46⟩[24]^3[12][45]-92281759/387072⟨24⟩^4⟨36⟩[24]^2[12][45][23]-1623953/18432[13]⟨24⟩^3⟨36⟩[24]^3[35]⟨34⟩+115392595/18432[15]⟨12⟩^4⟨46⟩[12]^4+1205945059/129024[15][13]⟨13⟩⟨46⟩[12]^3⟨12⟩^3-9027779/258048[15]⟨14⟩[14]⟨46⟩[12]^3⟨12⟩^3-8989997/36864[15]⟨14⟩^2[14]^2⟨46⟩[12]^2⟨12⟩^2+746641/1024[15][13]⟨14⟩^2⟨13⟩[14]^2⟨46⟩[12]⟨12⟩+3[15][13]^2⟨14⟩^2⟨13⟩^2[14]^2⟨46⟩-16968179/86016[15][13]⟨14⟩⟨36⟩[12]^3⟨12⟩^3-799955/6912[15][13]⟨14⟩^2⟨36⟩[14][12]^2⟨12⟩^2-1431603263/193536[15][13]⟨14⟩⟨13⟩[14]⟨46⟩[12]^2⟨12⟩^2-4472124733/387072[15][13]^2⟨13⟩^2⟨46⟩[12]^2⟨12⟩^2-2678671655/387072[15][13]^2⟨14⟩⟨13⟩^2[14]⟨46⟩[12]⟨12⟩+28771681/86016[15][13]^3⟨13⟩^3⟨46⟩[12]⟨12⟩-1742209/27648[15]⟨46⟩⟨13⟩^4[13]^4-11761/1024[15][13]^3⟨14⟩⟨13⟩^3[14]⟨46⟩+1742209/27648[15][13]^4⟨14⟩⟨13⟩^3⟨36⟩-16193789/86016[15][13]^3⟨14⟩⟨13⟩^3[12]⟨26⟩+11761/1024[15][13]^3⟨14⟩^2⟨13⟩^2⟨36⟩[14]-867319757/774144[15][13]^3⟨14⟩⟨13⟩^2⟨36⟩[12]⟨12⟩-9088301/36864⟨14⟩⟨24⟩^2⟨36⟩[12]^3⟨12⟩[34][45]-26153177/55296⟨14⟩⟨24⟩^3⟨36⟩[24][12]^2[45][34]-36270233/129024⟨13⟩⟨24⟩^3⟨36⟩[12]^2[45][34][23]-50288579/193536⟨24⟩^2⟨36⟩[12]^3⟨12⟩^2[45][23]+21534029/96768⟨24⟩^3⟨36⟩[24][12]^2⟨12⟩[45][23]+152310857/110592[13]⟨14⟩⟨24⟩⟨36⟩[12]^3⟨12⟩^2[45]-65480393/774144[13]^3⟨13⟩^3⟨24⟩⟨36⟩[12][35]-551299/4608[13]^2⟨13⟩^3⟨24⟩[12]^2[35]⟨26⟩-119/3[13]^4⟨13⟩^3⟨24⟩⟨36⟩[25]-17450575/258048[13]^3⟨13⟩^3⟨24⟩[12]⟨26⟩[25]-377269705/55296⟨24⟩⟨46⟩[12]^4[45]⟨12⟩^3-300904117/32256[13]⟨13⟩⟨24⟩⟨46⟩[12]^3⟨12⟩^2[45]+61276349/43008[13]^2⟨13⟩^2⟨24⟩⟨46⟩[12]^2⟨12⟩[45]-159663395/387072⟨13⟩⟨24⟩[14]⟨46⟩[12]^3⟨12⟩^2[35]-369706235/387072[13]⟨13⟩^2⟨24⟩[14]⟨46⟩[12]^2⟨12⟩[35]-72676295/774144[13]^2⟨13⟩^3⟨24⟩[14]⟨46⟩[12][35]+82407271/774144⟨14⟩⟨24⟩[14]⟨46⟩[12]^3⟨12⟩^2[45]+5068439/12288⟨14⟩^2⟨24⟩[14]^2⟨46⟩[12]^2⟨12⟩[45]-776915/4608⟨14⟩^2⟨24⟩[14]^3⟨46⟩[12]⟨12⟩[25]+23040151/55296[13]⟨14⟩^2⟨13⟩⟨24⟩[14]^3⟨46⟩[25]-20996215/3456⟨24⟩[12]^4⟨12⟩^3⟨26⟩[25]-414391585/774144⟨14⟩⟨24⟩[14][12]^3⟨12⟩^2⟨26⟩[25]+157099391/774144⟨14⟩^2⟨24⟩[14]^2[12]^2⟨12⟩⟨26⟩[25]+776915/4608⟨14⟩^3⟨24⟩[14]^3[12]⟨26⟩[25]+10330505/18432⟨24⟩[14]⟨46⟩[12]^3⟨12⟩^3[25]-49415587/387072⟨14⟩⟨24⟩[14]^2⟨46⟩[12]^2⟨12⟩^2[25]-32787145/129024[13]⟨13⟩⟨24⟩[14]⟨46⟩[12]^2⟨12⟩^2[25]-767795737/129024[13]^2⟨13⟩^2⟨24⟩[14]⟨46⟩[12]⟨12⟩[25]-12793143/2048[15]⟨14⟩[12]^4⟨12⟩^3⟨26⟩-330862751/96768[13]⟨13⟩⟨24⟩[12]^3⟨12⟩^2⟨26⟩[25]+2791814345/387072[13]^2⟨13⟩^2⟨24⟩[12]^2⟨12⟩⟨26⟩[25]+693221371/96768[13]⟨14⟩⟨13⟩⟨24⟩[14][12]^2⟨12⟩⟨26⟩[25]-12549601/13824[13]⟨14⟩^2⟨13⟩⟨24⟩[14]^2[12]⟨26⟩[25]-203634439/387072[13]^2⟨14⟩⟨13⟩^2⟨24⟩[14][12]⟨26⟩[25]-762949739/129024[13]⟨24⟩⟨36⟩[12]^3⟨12⟩^3[25]-587129623/387072[13]⟨14⟩⟨24⟩⟨36⟩[14][12]^2⟨12⟩^2[25]-194292947/258048[13]⟨14⟩^2⟨24⟩⟨36⟩[14]^2[12]⟨12⟩[25]-23040151/55296[13]⟨14⟩^3⟨24⟩⟨36⟩[14]^3[25]-3[15][13]^2⟨14⟩^3⟨13⟩⟨36⟩[14]^2+2340972737/387072[15][13]^2⟨14⟩^2⟨13⟩⟨36⟩[14][12]⟨12⟩+3496517473/387072[15][13]^2⟨14⟩⟨13⟩⟨36⟩[12]^2⟨12⟩^2+8989997/36864[15]⟨14⟩^3[14]^2[12]^2⟨12⟩⟨26⟩-16423903/774144[15]⟨14⟩^2[14][12]^3⟨12⟩^2⟨26⟩-746641/1024[15][13]⟨14⟩^3⟨13⟩[14]^2[12]⟨26⟩+157650089/193536[15][13]^2⟨14⟩^2⟨13⟩^2[14][12]⟨26⟩+1431925823/193536[15][13]⟨14⟩^2⟨13⟩[14][12]^2⟨12⟩⟨26⟩+227474119/387072[15][13]^2⟨14⟩⟨13⟩^2[12]^2⟨12⟩⟨26⟩-122100365/12096[15][13]⟨14⟩⟨13⟩[12]^3⟨12⟩^2⟨26⟩-776915/4608⟨14⟩^3⟨24⟩[14]^2[12]^2[45]⟨26⟩+15845273/387072⟨14⟩^2⟨24⟩[14][12]^3⟨12⟩[45]⟨26⟩+9475421/18432⟨14⟩⟨24⟩[12]^4⟨12⟩^2[45]⟨26⟩-943583/3072[13]⟨14⟩^2⟨13⟩⟨24⟩[14][12]^2[45]⟨26⟩-289298917/387072[13]^2⟨14⟩⟨13⟩^2⟨24⟩[12]^2[45]⟨26⟩+9355613/13824[13]⟨14⟩⟨13⟩⟨24⟩[12]^3⟨12⟩[45]⟨26⟩+6665383/13824⟨14⟩^2⟨13⟩⟨24⟩[14]^2[12]^2[35]⟨26⟩+44808679/21504[13]⟨14⟩⟨13⟩^2⟨24⟩[14][12]^2[35]⟨26⟩-12388747/27648⟨14⟩⟨13⟩⟨24⟩[14][12]^3⟨12⟩[35]⟨26⟩-53745299/55296[13]^2⟨14⟩^3⟨36⟩[14]^2[45]⟨34⟩+11761/1024[13]^3⟨14⟩^2⟨13⟩⟨36⟩[14][45]⟨34⟩-843707/6912[13]^4⟨14⟩⟨13⟩^2⟨36⟩[45]⟨34⟩+2111599/18432[13]^3⟨13⟩^2⟨24⟩⟨36⟩[45][23]⟨34⟩+184670009/48384[13]^2⟨13⟩⟨24⟩⟨36⟩[12]⟨12⟩[45][23]⟨34⟩-660363211/387072[13]⟨24⟩⟨36⟩[12]^2⟨12⟩^2[45][23]⟨34⟩+145131235/55296[13]⟨13⟩⟨24⟩^2⟨36⟩[12]^2⟨12⟩[45][23]-21135973/193536[13]^2⟨36⟩[12]⟨12⟩^2[45][23]⟨34⟩^2-83545/512[13]^3⟨13⟩⟨36⟩⟨12⟩[45][23]⟨34⟩^2+377747549/258048[13]^2⟨13⟩^2⟨24⟩^2⟨36⟩[12][45][23]-175143425/27648⟨13⟩⟨24⟩[12]^4⟨12⟩^2[35]⟨26⟩-17317211/36864⟨14⟩⟨13⟩⟨24⟩[14]^2⟨46⟩[12]^2⟨12⟩[35]+721195901/774144[13]⟨14⟩⟨13⟩⟨24⟩[14]^2⟨46⟩[12]⟨12⟩[25]+894813097/129024[13]⟨14⟩⟨13⟩⟨24⟩[14]⟨46⟩[12]^2⟨12⟩[45]-63358765/55296[13]⟨14⟩^2⟨13⟩⟨24⟩[14]^2⟨46⟩[12][45]-797651/13824[13]^2⟨14⟩⟨13⟩^2⟨24⟩[14]^2⟨46⟩[25]-6038543/55296[13]^3⟨13⟩^3⟨24⟩[14]⟨46⟩[25]+179527/112[13]^2⟨14⟩⟨13⟩^2⟨24⟩[14]⟨46⟩[12][45]-2240435/3072[13]⟨14⟩⟨13⟩^2⟨24⟩[14]^2⟨46⟩[12][35]+799955/6912⟨14⟩[14]^2⟨46⟩[12]^2⟨12⟩^2[35]⟨34⟩-78169/4608[14]⟨46⟩[12]^3⟨12⟩^3[35]⟨34⟩+200484985/387072[13]⟨46⟩[12]^3⟨12⟩^3[45]⟨34⟩-13991/4608⟨46⟩⟨23⟩[12]^4⟨12⟩^3[35]-2563098421/774144[13]⟨36⟩[12]^3⟨12⟩^3[35]⟨34⟩+39214283/14336[13]⟨14⟩⟨36⟩[14][12]^2⟨12⟩^2[35]⟨34⟩-772815845/193536[13]⟨14⟩^2⟨36⟩[14]^2[12]⟨12⟩[35]⟨34⟩+53745299/55296[13]⟨14⟩^3⟨36⟩[14]^3[35]⟨34⟩-23687569/55296[13]^2⟨14⟩^2⟨36⟩[14]^2⟨12⟩[25]⟨34⟩-799955/3456[13]⟨14⟩[14]^2⟨46⟩[12]⟨12⟩^2[25]⟨34⟩+4364347/36864[13][14]⟨46⟩[12]^2⟨12⟩^3[25]⟨34⟩+1460583839/387072[13]^2⟨36⟩[12]^2⟨12⟩^3[25]⟨34⟩-1316670473/387072[13]^2⟨14⟩⟨36⟩[14][12]⟨12⟩^2[25]⟨34⟩+26490767/48384[13]^2⟨14⟩⟨36⟩[12]^2⟨12⟩^2[45]⟨34⟩+1711315649/387072[13]^2⟨14⟩^2⟨36⟩[14][12]⟨12⟩[45]⟨34⟩-1973908793/387072[13]^2⟨13⟩⟨46⟩⟨23⟩[12]^2⟨12⟩^2[25]-51247493/193536[13]⟨13⟩[14]⟨46⟩[12]^2⟨12⟩^2[35]⟨34⟩+22089815/5376[13]^2⟨13⟩^2[14]⟨46⟩[12]⟨12⟩[35]⟨34⟩+2073573865/387072[13]^2⟨13⟩[14]⟨46⟩[12]⟨12⟩^2[25]⟨34⟩-7688875/12288[13]^3⟨13⟩^2[14]⟨46⟩⟨12⟩[25]⟨34⟩-843707/6912[13]^3⟨13⟩^3[14]⟨46⟩[35]⟨34⟩+410377/9216[13]^3⟨14⟩⟨13⟩^2⟨24⟩⟨36⟩[14][25]+1742209/27648[13]^4⟨13⟩^3⟨36⟩[35]⟨34⟩-421374221/774144[13]^3⟨13⟩^2⟨36⟩[12]⟨12⟩[35]⟨34⟩+609958559/55296[13]^2⟨13⟩⟨36⟩[12]^2⟨12⟩^2[35]⟨34⟩+11761/1024[13]^2⟨14⟩⟨13⟩^2[14]^2⟨46⟩[35]⟨34⟩-53745299/55296[13]⟨14⟩^2⟨13⟩[14]^3⟨46⟩[35]⟨34⟩+250139035/64512[13]⟨14⟩⟨13⟩[14]^2⟨46⟩[12]⟨12⟩[35]⟨34⟩-14833/1024[13]^2⟨14⟩^2⟨13⟩⟨36⟩[14]^2[35]⟨34⟩+3692375/27648[13]^3⟨14⟩⟨13⟩^2⟨36⟩[14][35]⟨34⟩+53579411/55296[13]^2⟨14⟩^2⟨13⟩[14]^2⟨46⟩[45]⟨34⟩+1705679/9216[13]^4⟨13⟩^3⟨46⟩[45]⟨34⟩-88023473/24192[13]^3⟨13⟩^2⟨46⟩[12]⟨12⟩[45]⟨34⟩+4602816535/387072[13]^2⟨13⟩⟨46⟩[12]^2⟨12⟩^2[45]⟨34⟩+253195/3072[13]^4⟨13⟩^2⟨36⟩⟨12⟩[25]⟨34⟩+1183789/13824[13]^2⟨13⟩^2⟨24⟩^2[14]⟨46⟩[24][25]-66183001/96768[13]^3⟨13⟩⟨36⟩[12]⟨12⟩^2[25]⟨34⟩+23521681/55296[13]^2⟨14⟩⟨13⟩[14]^2⟨46⟩⟨12⟩[25]⟨34⟩+84290693/48384[13]^2⟨14⟩⟨13⟩[14]⟨46⟩[12]⟨12⟩[45]⟨34⟩+5771363/6912[13]^3⟨14⟩⟨13⟩⟨36⟩[14]⟨12⟩[25]⟨34⟩+2016486169/387072[13]^3⟨14⟩⟨13⟩⟨36⟩[12]⟨12⟩[45]⟨34⟩-716971/512[13]^2⟨14⟩[14]⟨46⟩[24]⟨12⟩[45]⟨34⟩^2+291461801/387072[13]^3⟨13⟩^2⟨46⟩⟨23⟩[12]⟨12⟩[25]+152093657/193536[13]^3⟨14⟩⟨13⟩^2⟨24⟩⟨36⟩[12][45]+128611463/129024[13]⟨14⟩^2⟨24⟩⟨36⟩[14][12]^2⟨12⟩[45]+23040151/55296[13]⟨14⟩^3⟨24⟩⟨36⟩[14]^2[12][45]+729069919/193536[13]^2⟨14⟩⟨13⟩⟨24⟩⟨36⟩[12]^2⟨12⟩[45]-2244019/3072[13]^2⟨14⟩^2⟨13⟩⟨24⟩⟨36⟩[14][12][45]+3746426497/387072[13]^2⟨14⟩⟨13⟩⟨24⟩⟨36⟩[14][12]⟨12⟩[25]+343779649/55296⟨24⟩⟨46⟩⟨23⟩[12]^3⟨12⟩^2[45][23]+42923897/6912⟨24⟩⟨23⟩[12]^3⟨12⟩^2[23]⟨26⟩[25]+186757751/64512[13]⟨24⟩⟨36⟩⟨23⟩[12]^2⟨12⟩^2[23][25]-187268503/129024[13]⟨24⟩⟨36⟩⟨23⟩[12]⟨12⟩[45][23]^2⟨34⟩+292031449/387072[13]^2⟨36⟩⟨23⟩[12]⟨12⟩^2[23][25]⟨34⟩-1684331543/387072[13]⟨13⟩⟨46⟩⟨23⟩[12]^3⟨12⟩^2[35]+250897/1728[13]^2⟨13⟩^2⟨46⟩⟨23⟩[12]^2⟨12⟩[35]-1742209/27648[13]^3⟨13⟩^3⟨46⟩⟨23⟩[12][35]-357116945/55296[13]⟨13⟩^2⟨24⟩[12]^3⟨12⟩[35]⟨26⟩-120871/512⟨13⟩⟨24⟩^2[12]^3⟨12⟩[45][23]⟨26⟩+343852913/55296⟨13⟩⟨24⟩⟨23⟩[12]^3⟨12⟩[35][23]⟨26⟩-173206099/193536⟨24⟩^2⟨36⟩⟨23⟩[12]^2⟨12⟩[45][23]^2+48865529/64512⟨24⟩⟨46⟩[12]^3⟨12⟩^2[34][45]⟨34⟩+864224843/774144⟨24⟩⟨36⟩[12]^3⟨12⟩^2[34][35]⟨34⟩+6644647/13824⟨14⟩⟨13⟩⟨24⟩^2[14]⟨46⟩[12]^2[45][34]+6702247/13824⟨14⟩⟨13⟩⟨24⟩^2[12]^3[45][34]⟨26⟩-21692507/18432⟨14⟩⟨13⟩⟨24⟩^2⟨36⟩[14][12]^2[34][35]+131762755/55296[13]⟨14⟩⟨13⟩⟨24⟩^2⟨36⟩[12]^2[45][34]-9208831/8064[13]⟨13⟩^2⟨24⟩^2[12]^2[45][23]⟨26⟩+654537455/387072[13]⟨13⟩⟨24⟩^2⟨36⟩⟨23⟩[12][45][23]^2-990643/6144[13]^2⟨13⟩^2⟨46⟩⟨23⟩^2[12][35][23]+7382591/55296[13]^3⟨13⟩^2⟨46⟩⟨23⟩^2[23][25]+2924989/13824[13]^2⟨13⟩^2⟨24⟩⟨36⟩⟨23⟩[12][35][23]-240337423/110592[13]^2⟨13⟩^2⟨24⟩⟨46⟩⟨23⟩[12][45][23]+55079/2304[13]⟨13⟩^2⟨24⟩⟨23⟩[12]^2[35][23]⟨26⟩-10976831/55296[13]^3⟨13⟩^2⟨24⟩⟨36⟩⟨23⟩[23][25]+332645/27648[13]^3⟨13⟩^2⟨36⟩⟨23⟩[35][23]⟨34⟩+375953/2048[13]⟨13⟩⟨46⟩⟨23⟩^3[12][35][23]^2-28[13]^2⟨13⟩⟨46⟩⟨23⟩^3[23]^2[25]-236689/2048[13]^2⟨13⟩⟨36⟩⟨23⟩^2[35][23]^2⟨34⟩-27314071/55296[13]^2⟨13⟩⟨46⟩⟨23⟩^2[45][23]^2⟨34⟩-359569/2048[13]⟨46⟩⟨23⟩^4[23]^3[25]+359569/2048[13]⟨36⟩⟨23⟩^3[35][23]^3⟨34⟩-1216145/6144[13]⟨46⟩⟨23⟩^3[45][23]^3⟨34⟩-32/3⟨46⟩⟨23⟩^3[12]^2⟨12⟩[35][23]^2+569617/1536[13]⟨46⟩[24]⟨23⟩^3[35][23]^2⟨34⟩+2312207/6912[13]^2⟨13⟩⟨46⟩[24]⟨23⟩^2[35][23]⟨34⟩+16/3⟨46⟩⟨23⟩^3[12][34][35][23]^2⟨34⟩-462691/1152[13]⟨13⟩⟨46⟩⟨23⟩^2[12][34][35][23]⟨34⟩-843707/6912[13]^2⟨13⟩^2⟨46⟩⟨23⟩[12][34][35]⟨34⟩-17497/4608⟨46⟩⟨23⟩^2[12][34]^2[35][23]⟨34⟩^2+9170407/27648[13]⟨46⟩⟨23⟩^3[12]⟨12⟩[23]^2[25]-40/3⟨24⟩⟨36⟩⟨23⟩^3[12][35][23]^3-9820801/14336⟨24⟩⟨46⟩⟨23⟩^3[12][45][23]^3+359569/2048[13]⟨24⟩⟨36⟩⟨23⟩^3[23]^3[25]-40/3⟨24⟩⟨23⟩^3[12][23]^3⟨26⟩[25]+22557127/43008⟨24⟩^2⟨36⟩⟨23⟩^2[12][45][23]^3-344403869/55296⟨24⟩⟨36⟩⟨23⟩^2[12]^2⟨12⟩[35][23]^2-703134059/129024⟨24⟩⟨46⟩⟨23⟩^2[12]^2⟨12⟩[45][23]^2-4473253/27648[13]⟨24⟩⟨36⟩⟨23⟩^2[12]⟨12⟩[23]^2[25]-343887773/55296⟨24⟩⟨23⟩^2[12]^2⟨12⟩[23]^2⟨26⟩[25]-91225/4608⟨46⟩⟨23⟩^2[12]^3⟨12⟩^2[35][23]+1335461405/387072[13]⟨46⟩⟨23⟩^2[12]^2⟨12⟩^2[23][25]-51767909/387072⟨24⟩^2⟨36⟩[24][12]^3⟨12⟩^2[35]-751745579/193536[13]⟨36⟩⟨23⟩[12]^2⟨12⟩^2[35][23]⟨34⟩-3470839/6144[13]^2⟨36⟩⟨23⟩⟨12⟩[45][23]^2⟨34⟩^2-823392905/193536[13]^2⟨13⟩⟨46⟩⟨23⟩[12]⟨12⟩[45][23]⟨34⟩+2653155977/387072[13]⟨13⟩⟨24⟩⟨36⟩⟨23⟩[12]^2⟨12⟩[35][23]+114037895/193536[13]^2⟨13⟩⟨24⟩⟨36⟩⟨23⟩[12]⟨12⟩[23][25]-1196879/4096⟨13⟩⟨24⟩^2⟨46⟩[12]^3⟨12⟩[34][45]-975323585/387072⟨13⟩^2⟨24⟩^2[14]⟨46⟩[12]^2[34][35]-8989997/36864⟨14⟩⟨24⟩[14]⟨46⟩[12]^2⟨12⟩[34][45]⟨34⟩+35543447/43008⟨13⟩⟨24⟩^2⟨46⟩[12]^2[45][34]^2⟨34⟩-13352957/55296⟨14⟩⟨13⟩⟨24⟩[14]^2⟨46⟩[12][34][35]⟨34⟩+1514257277/387072[13]⟨13⟩^2⟨24⟩^2⟨46⟩[12]^2[45][34]+2449919/2688⟨13⟩^2⟨24⟩^2[12]^3[34][35]⟨26⟩+634261753/193536[13]⟨13⟩^2⟨24⟩^2⟨36⟩[12]^2[34][35]-42630163/21504⟨13⟩⟨24⟩^2⟨36⟩[12]^3⟨12⟩[34][35]+51188905/64512⟨13⟩⟨24⟩^2⟨36⟩[12]^2[34]^2[35]⟨34⟩+53745299/55296[13]⟨14⟩^2[14]^2⟨46⟩[45][34]⟨34⟩^2+5086433/4608[13]⟨14⟩^2⟨36⟩[14]^2[34][35]⟨34⟩^2+212569/6144[13]⟨46⟩[45][34]^3⟨34⟩^4+268846525/774144⟨24⟩⟨46⟩[12][45][34]^3⟨34⟩^3+7291897/55296[13]⟨14⟩[14]⟨46⟩[45][34]^2⟨34⟩^3+13417469/55296⟨14⟩⟨24⟩[14]⟨46⟩[12][45][34]^2⟨34⟩^2+212569/6144[13]⟨36⟩[34]^3[35]⟨34⟩^4+4602509/27648[13]⟨14⟩⟨36⟩[14][34]^2[35]⟨34⟩^3-212569/6144[13]^2⟨14⟩⟨36⟩[45][34]^2⟨34⟩^3-7291897/55296[13]^2⟨14⟩^2⟨36⟩[14][45][34]⟨34⟩^2+12774697/258048⟨24⟩⟨36⟩[12][34]^3[35]⟨34⟩^3-39219065/110592⟨14⟩⟨24⟩⟨36⟩[14][12][34]^2[35]⟨34⟩^2+18265/4608[14]⟨46⟩[12]⟨12⟩[34]^2[35]⟨34⟩^3-22027979/258048[13]⟨46⟩[12]⟨12⟩[34]^2[45]⟨34⟩^3+19367/4608[14]⟨46⟩[12]^2⟨12⟩^2[34][35]⟨34⟩^2-388034821/193536[13]⟨46⟩[12]^2⟨12⟩^2[34][45]⟨34⟩^2+7196573/14336⟨24⟩⟨46⟩[12]^2⟨12⟩[34]^2[45]⟨34⟩^2-20945837/193536⟨24⟩⟨36⟩[12]^2⟨12⟩[34]^2[35]⟨34⟩^2+704355131/774144⟨14⟩⟨24⟩⟨36⟩[14][12]^2⟨12⟩[34][35]⟨34⟩-31140287/6048[13]⟨14⟩⟨24⟩⟨36⟩[12]^2⟨12⟩[34][45]⟨34⟩+80637797/110592[13]⟨14⟩⟨24⟩⟨36⟩[12][45][34]^2⟨34⟩^2+18265/4608⟨46⟩⟨23⟩[12][34]^3[35]⟨34⟩^3-212569/6144[13]⟨13⟩[14]⟨46⟩[34]^2[35]⟨34⟩^3-12584873/27648[13]^2⟨13⟩^2[14]⟨46⟩[34][35]⟨34⟩^2-737216527/774144[13]⟨36⟩[12]⟨12⟩[34]^2[35]⟨34⟩^3+87038845/43008[13]⟨36⟩[12]^2⟨12⟩^2[34][35]⟨34⟩^2-799955/13824⟨14⟩[14]^2⟨46⟩[12]⟨12⟩[34][35]⟨34⟩^2-25945/4608⟨46⟩⟨23⟩[12]^3⟨12⟩^2[34][35]⟨34⟩-18265/4608⟨46⟩⟨23⟩[12]^2⟨12⟩[34]^2[35]⟨34⟩^2-3978420839/774144[13]⟨14⟩⟨36⟩[14][12]⟨12⟩[34][35]⟨34⟩^2-382338619/129024[13]⟨14⟩[14]⟨46⟩[12]⟨12⟩[34][45]⟨34⟩^2+99447547/86016[13]^2⟨14⟩⟨36⟩[12]⟨12⟩[34][45]⟨34⟩^2-1833291/2048[13]^2⟨14⟩⟨36⟩[14][24]⟨12⟩[35]⟨34⟩^2+26521415/27648[13]^3⟨13⟩⟨36⟩[24]⟨12⟩[35]⟨34⟩^2+46801111/55296[13]^2⟨13⟩[14]⟨46⟩[24]⟨12⟩[35]⟨34⟩^2+103/6[13]^3⟨14⟩⟨13⟩⟨24⟩⟨36⟩[24][45]⟨34⟩+1035187/3072[13]^3⟨13⟩⟨36⟩⟨23⟩⟨12⟩[23][25]⟨34⟩+210655841/193536[13]^2⟨13⟩⟨36⟩⟨23⟩[12]⟨12⟩[35][23]⟨34⟩-229076971/193536[13]⟨13⟩⟨46⟩⟨23⟩^2[12]^2⟨12⟩[35][23]+115509985/193536[13]⟨46⟩⟨23⟩^2[12]⟨12⟩[45][23]^2⟨34⟩-25081/18432[13]^3⟨13⟩⟨46⟩[24]⟨12⟩[45]⟨34⟩^2+15959701/27648[13]^3⟨13⟩^2⟨46⟩[45][34]⟨34⟩^2+6656803/55296[13]^2⟨14⟩⟨13⟩[14]⟨46⟩[45][34]⟨34⟩^2-12584873/27648[13]^3⟨14⟩⟨13⟩⟨36⟩[45][34]⟨34⟩^2+27082867/55296[13]^2⟨13⟩⟨46⟩[45][34]^2⟨34⟩^3-3744845/13824[13]^3⟨13⟩^2⟨24⟩⟨46⟩[24]⟨23⟩[25]-403123493/129024[13]^2⟨13⟩^2⟨24⟩^2⟨46⟩[24][12][45]+30251659/12288[13]^2⟨13⟩^2⟨24⟩⟨46⟩[24]⟨23⟩[12][35]-62944615/129024[13]⟨13⟩⟨24⟩^3⟨46⟩[24]^2[12][45]-2921945/55296[13]⟨13⟩⟨24⟩^3[14]⟨46⟩[24]^2[25]+261206291/193536[13]⟨13⟩⟨24⟩^3⟨36⟩[24][12][45][23]+3802445/13824[13]^3⟨13⟩^2⟨24⟩^2⟨36⟩[24][25]-2120309/36864[13]^3⟨13⟩^2⟨24⟩⟨46⟩[24][45]⟨34⟩-2365324823/774144[13]^2⟨13⟩^2⟨24⟩^2⟨36⟩[24][12][35]+635219435/387072[13]⟨13⟩^2⟨24⟩^2[14]⟨46⟩[24][12][35]+217189877/96768[13]^2⟨13⟩^2⟨24⟩⟨46⟩[12][45][34]⟨34⟩-83141353/96768[13]⟨13⟩⟨24⟩^2⟨36⟩[12][45][34][23]⟨34⟩+1045615/9216[13]^2⟨13⟩⟨24⟩⟨36⟩[45][34][23]⟨34⟩^2-26372113/48384⟨24⟩^2⟨36⟩[12]^2⟨12⟩[34][45][23]⟨34⟩+843707/6912[13]^3⟨13⟩^2⟨36⟩[34][35]⟨34⟩^2+13417469/55296⟨14⟩^2⟨24⟩⟨36⟩[14]^2[12][34][35]⟨34⟩+776915/4608⟨14⟩^2⟨24⟩^2[14]^2⟨46⟩[24][12][45]+776915/4608⟨14⟩^2⟨24⟩^2[14][24][12]^2[45]⟨26⟩-776915/6912⟨14⟩⟨24⟩^3[14]⟨46⟩[24]^2[12][45]-776915/13824⟨14⟩⟨24⟩^3[14]^2⟨46⟩[24]^2[25]-776915/4608⟨14⟩⟨24⟩^3[24]^2[12]^2[45]⟨26⟩+1309658603/774144[13]⟨14⟩⟨24⟩^3⟨36⟩[24]^2[12][45]+678979/18432⟨24⟩^3⟨46⟩[24]^3⟨23⟩[12][35]+1102913/1728[13]⟨24⟩^3⟨46⟩[24]^3⟨23⟩[25]-12500837/110592[13]⟨24⟩^2⟨46⟩[24]^2⟨23⟩[12]⟨12⟩[25]+55859303/129024[13]⟨24⟩⟨46⟩[24]⟨23⟩[12]^2⟨12⟩^2[25]-275302163/193536[13]^2⟨13⟩⟨24⟩⟨46⟩[24]⟨23⟩[12]⟨12⟩[25]-1635505/9216[13]^3⟨13⟩⟨46⟩[24]⟨23⟩⟨12⟩[25]⟨34⟩+163518271/55296[13]^2⟨46⟩[24]⟨23⟩[12]⟨12⟩^2[25]⟨34⟩+3886531/6912[13]^2⟨24⟩⟨46⟩[24]^2⟨23⟩⟨12⟩[25]⟨34⟩+324049/1536[13]^2⟨13⟩⟨24⟩^2⟨46⟩[24]^2⟨23⟩[25]+44298007/48384[13]⟨13⟩⟨24⟩^2⟨46⟩[24]^2⟨23⟩[12][35]+13436039/3072[13]⟨13⟩⟨24⟩⟨46⟩[24]⟨23⟩[12]^2⟨12⟩[35]+237088753/43008[13]^2⟨13⟩⟨46⟩[24]⟨23⟩[12]⟨12⟩[35]⟨34⟩+269249/2048[13]^2⟨13⟩⟨24⟩⟨46⟩[24]^2⟨23⟩[35]⟨34⟩-2543275/6912[13]⟨24⟩^2⟨46⟩[24]^3⟨23⟩[35]⟨34⟩+37279969/18432[13]⟨24⟩⟨46⟩[24]^2⟨23⟩[12]⟨12⟩[35]⟨34⟩+2212421/3456[13]^2⟨46⟩[24]^2⟨23⟩⟨12⟩[35]⟨34⟩^2-91031189/32256[13]⟨46⟩[24]⟨23⟩[12]^2⟨12⟩^2[35]⟨34⟩+73607209/96768⟨24⟩^2⟨46⟩[24]^2⟨23⟩[12]^2⟨12⟩[35]-223465643/193536⟨24⟩⟨46⟩[24]⟨23⟩[12]^2⟨12⟩[34][35]⟨34⟩+1355453/1792[13]⟨46⟩[24]⟨23⟩[12]⟨12⟩[34][35]⟨34⟩^2-218938385/387072[13]⟨13⟩⟨46⟩⟨23⟩[12]^2⟨12⟩[34][35]⟨34⟩-69762113/193536⟨13⟩⟨24⟩⟨46⟩⟨23⟩[12]^3⟨12⟩[34][35]+491646235/387072⟨13⟩⟨24⟩[14]⟨46⟩[12]^2⟨12⟩[34][35]⟨34⟩+4089671/6912[13]⟨13⟩⟨24⟩⟨46⟩[12]^2⟨12⟩[34][45]⟨34⟩-42597677/8064[13]⟨13⟩⟨24⟩⟨36⟩[12]^2⟨12⟩[34][35]⟨34⟩-48301591/96768[13]^2⟨14⟩⟨13⟩⟨24⟩^2⟨36⟩[24][12][45]-791987/6144[13]⟨13⟩⟨24⟩⟨36⟩⟨23⟩^2[12][35][23]^2-291086335/129024[13]⟨13⟩⟨24⟩⟨46⟩⟨23⟩^2[12][45][23]^2+3140011/6912[13]^3⟨14⟩⟨36⟩[24]⟨12⟩[45]⟨34⟩^2+53745299/55296[13]⟨14⟩[14]^2⟨46⟩[24]⟨12⟩[35]⟨34⟩^2+1388177/6144[13]⟨24⟩⟨36⟩⟨23⟩^2[45][23]^3⟨34⟩+15684865/55296[13]^2⟨13⟩⟨24⟩⟨36⟩⟨23⟩[45][23]^2⟨34⟩-99012611/193536⟨24⟩⟨36⟩⟨23⟩^2[12][34][35][23]^2⟨34⟩-1518637/21504⟨24⟩⟨46⟩⟨23⟩^2[12][45][34][23]^2⟨34⟩+14227537/55296[13]⟨24⟩⟨36⟩⟨23⟩[45][34][23]^2⟨34⟩^2+31579253/96768⟨24⟩⟨46⟩⟨23⟩[12][45][34]^2[23]⟨34⟩^2-19991387/55296[13]⟨46⟩⟨23⟩[45][34]^2[23]⟨34⟩^3-11097839/27648[13]⟨36⟩⟨23⟩[34]^2[35][23]⟨34⟩^3-82139/108[13]⟨46⟩⟨23⟩^2[45][34][23]^2⟨34⟩^2-557329/1536[13]⟨36⟩⟨23⟩^2[34][35][23]^2⟨34⟩^2+12584873/27648[13]^2⟨13⟩⟨36⟩[34]^2[35]⟨34⟩^3+6133663/13824[13]^2⟨14⟩⟨13⟩⟨36⟩[14][34][35]⟨34⟩^2-710767/18432[13]⟨46⟩[24]⟨23⟩[34]^2[35]⟨34⟩^3+29233027/43008⟨24⟩⟨46⟩[24]⟨23⟩^3[12][35][23]^2+9071785/55296[13]⟨24⟩⟨46⟩[24]⟨23⟩^3[23]^2[25]-13720093/18432[13]⟨14⟩⟨24⟩⟨36⟩[14][24][34][35]⟨34⟩^2+2519417/6912[13]⟨46⟩[24]⟨23⟩^2[34][35][23]⟨34⟩^2+29785/2304⟨46⟩⟨23⟩^2[12]^2⟨12⟩[34][35][23]⟨34⟩-23368649/27648[13]^2⟨46⟩[24]⟨23⟩⟨12⟩[45][23]⟨34⟩^2+12217391/55296[13]^2⟨36⟩[24]⟨23⟩⟨12⟩[35][23]⟨34⟩^2+1142605/3456[13]^2⟨46⟩[24]⟨23⟩^2⟨12⟩[23][25]⟨34⟩+23751809/110592⟨24⟩^3[14]⟨46⟩[24]^3[35]⟨34⟩-26552339/36864[13]⟨24⟩^3⟨46⟩[24]^3[45]⟨34⟩-322109/2304⟨24⟩^3[14]⟨46⟩[24]^2[12]⟨12⟩[25]+12957419/96768⟨24⟩^3⟨46⟩[24]^2[12]^2⟨12⟩[45]+5982211/387072⟨24⟩^2[14]⟨46⟩[24][12]^2⟨12⟩^2[25]-223095961/387072⟨24⟩^2⟨46⟩[24][12]^3⟨12⟩^2[45]+1216145/6144[13]^2[14]⟨46⟩[24]⟨12⟩^2[25]⟨34⟩^2-541297195/129024[13][14]⟨46⟩[24][12]⟨12⟩^2[35]⟨34⟩^2+378078521/129024[13]^2⟨46⟩[24][12]⟨12⟩^2[45]⟨34⟩^2-267137891/774144[13]⟨24⟩[14]⟨46⟩[24][12]⟨12⟩^2[25]⟨34⟩-145751/55296⟨24⟩[14]⟨46⟩[24][12]^2⟨12⟩^2[35]⟨34⟩+813779/6912[13]⟨14⟩^2⟨24⟩^2⟨36⟩[14]^2[24][25]-16830197/55296⟨14⟩^2⟨24⟩^2⟨36⟩[14]^2[24][12][35]-29504303/55296[13]⟨14⟩^2⟨24⟩⟨36⟩[14]^2[24][35]⟨34⟩-566201/9216[13]⟨14⟩^2⟨24⟩^2⟨36⟩[14][24][12][45]+819539/6912[13]^2⟨14⟩^2⟨24⟩⟨36⟩[14][24][45]⟨34⟩-23040151/55296[13]⟨14⟩^2⟨24⟩[14]^2⟨46⟩[24][45]⟨34⟩-1026474961/774144⟨14⟩⟨24⟩^3⟨36⟩[14][24]^2[12][35]+8169089/18432[13]^2⟨14⟩⟨24⟩^2⟨36⟩[24]^2[45]⟨34⟩+3153703/36864[13]^2⟨13⟩^2⟨24⟩[14]⟨46⟩[24][35]⟨34⟩+93034307/64512⟨13⟩⟨24⟩^2⟨23⟩[12]^2[45][23]^2⟨26⟩+69619001/387072[13]⟨24⟩^2⟨36⟩[24][12]^2⟨12⟩^2[25]+241293457/110592[13]⟨14⟩⟨24⟩^2⟨36⟩[24][12]^2⟨12⟩[45]-15845273/387072⟨14⟩⟨24⟩^2[14]⟨46⟩[24][12]^2⟨12⟩[45]-1304241713/774144⟨14⟩⟨24⟩^2⟨36⟩[14][24][12]^2⟨12⟩[35]-47589613/36864[13]⟨14⟩⟨24⟩^2⟨36⟩[14][24][12]⟨12⟩[25]-15845273/387072⟨14⟩⟨24⟩^2[24][12]^3⟨12⟩[45]⟨26⟩-108470743/193536⟨24⟩^2⟨36⟩[24]⟨23⟩[12]^2⟨12⟩[35][23]+66858847/387072[13]⟨24⟩^2⟨36⟩[24]⟨23⟩[12]⟨12⟩[23][25]-145312721/193536⟨24⟩^2⟨46⟩[24]⟨23⟩[12]^2⟨12⟩[45][23]+8367061/55296⟨24⟩^2⟨46⟩[24]^2⟨23⟩^2[12][35][23]-19336717/55296[13]⟨46⟩[24]⟨23⟩^2[12]⟨12⟩[35][23]⟨34⟩-6400729441/774144[13]⟨14⟩⟨24⟩⟨36⟩[14][24][12]⟨12⟩[35]⟨34⟩+23014529/110592⟨24⟩[14]⟨46⟩[24][34]^2[35]⟨34⟩^3+7213657/27648[13]⟨24⟩⟨36⟩[24][34]^2[35]⟨34⟩^3+53093393/258048⟨24⟩^3⟨46⟩[24]^2[12][45][34]⟨34⟩+9436595/110592⟨24⟩^3⟨36⟩[24]^2[12][34][35]⟨34⟩+193894795/387072⟨24⟩^2⟨46⟩[24][12][45][34]^2⟨34⟩^2+230681/32256⟨24⟩^2⟨36⟩[24][12][34]^2[35]⟨34⟩^2+88632631/193536⟨24⟩^2⟨46⟩[24]^2⟨23⟩[12][34][35]⟨34⟩+15772621/55296[13]⟨24⟩^2⟨46⟩[24]^2[45][34]⟨34⟩^2+23106689/55296⟨24⟩^2[14]⟨46⟩[24]^2[34][35]⟨34⟩^2+7188181/9216[13]⟨24⟩^2⟨36⟩[24]^2[34][35]⟨34⟩^2+1313843/110592[13]⟨24⟩⟨46⟩[24][45][34]^2⟨34⟩^3+7958135/48384⟨24⟩⟨46⟩[24]⟨23⟩[12][34]^2[35]⟨34⟩^2+13417469/55296⟨14⟩⟨24⟩^2⟨36⟩[12]^2[45][34]^2⟨34⟩-16873265/55296⟨13⟩⟨24⟩[14]⟨46⟩[12][34]^2[35]⟨34⟩^2-799955/6912⟨14⟩⟨24⟩^2[14]^2⟨46⟩[24]^2[35]⟨34⟩+1306859/13824[13]⟨14⟩⟨24⟩^2⟨36⟩[14][24]^2[35]⟨34⟩+2240435/3072[13]⟨14⟩^2⟨24⟩⟨36⟩[14][12][45][34]⟨34⟩-403688921/774144[13]⟨14⟩⟨24⟩[14]⟨46⟩[24][12]⟨12⟩[45]⟨34⟩-46859755/10752[13]^2⟨13⟩⟨46⟩[12]⟨12⟩[34][45]⟨34⟩^2+76246649/387072[13]⟨13⟩[14]⟨46⟩[12]⟨12⟩[34][35]⟨34⟩^2-1878164327/387072[13]^2⟨13⟩⟨36⟩[12]⟨12⟩[34][35]⟨34⟩^2-7291897/55296[13]⟨14⟩⟨13⟩[14]^2⟨46⟩[34][35]⟨34⟩^2-2714513/9216[13]^2⟨14⟩⟨13⟩⟨24⟩⟨36⟩[12][45][34]⟨34⟩-106855325/64512[13]^2⟨36⟩[24][12]⟨12⟩^2[35]⟨34⟩^2+22247987/55296[13]^3⟨36⟩[24]⟨12⟩^2[25]⟨34⟩^2+37159963/110592[13][14]⟨46⟩[24]⟨12⟩[34][35]⟨34⟩^3-86474531/110592[13]^2⟨46⟩[24]⟨12⟩[34][45]⟨34⟩^3-3982159/6144[13]⟨14⟩⟨24⟩[14]^2⟨46⟩[24]⟨12⟩[25]⟨34⟩+26104765/36864[13]⟨24⟩^2[14]⟨46⟩[24]^2⟨12⟩[25]⟨34⟩+3991375/6144[13]⟨14⟩⟨24⟩^2[14]⟨46⟩[24]^2[45]⟨34⟩-21057233/55296[13]⟨24⟩^3⟨36⟩[24]^2[45][23]⟨34⟩-27862837/55296[13]^2⟨14⟩⟨24⟩⟨36⟩[14][24]⟨12⟩[25]⟨34⟩+183658703/24192[13]^2⟨14⟩⟨24⟩⟨36⟩[24][12]⟨12⟩[45]⟨34⟩+107414557/193536⟨24⟩^3[24]^2[12]^2⟨12⟩⟨26⟩[25]+300712705/774144[13]⟨24⟩^3⟨36⟩[24]^2[12]⟨12⟩[25]+49447541/86016⟨13⟩⟨24⟩^2[14]⟨46⟩[24][12]^2⟨12⟩[35]-12584873/27648[13]⟨13⟩⟨46⟩⟨23⟩[12][34]^2[35]⟨34⟩^2+318446197/96768[13]⟨13⟩⟨24⟩[14]⟨46⟩[24][12]⟨12⟩[35]⟨34⟩-21321037/43008⟨13⟩⟨24⟩^2⟨36⟩⟨23⟩[12]^2[34][35][23]-822406969/387072⟨13⟩⟨24⟩^2⟨46⟩⟨23⟩[12]^2[45][34][23]+4414435/18432⟨14⟩⟨13⟩⟨24⟩^2[14]^2⟨46⟩[24][12][35]+541351/1792[13]⟨14⟩⟨13⟩⟨24⟩^2⟨36⟩[14][24][12][35]-116025913/55296[13]⟨13⟩^2⟨24⟩[14]⟨46⟩[12][34][35]⟨34⟩+9259313/9216[13]⟨14⟩⟨13⟩⟨24⟩⟨36⟩[14][12][34][35]⟨34⟩-5015443/3072[13]⟨13⟩^2⟨24⟩⟨46⟩⟨23⟩[12]^2[34][35]+545158403/387072[13]⟨24⟩⟨46⟩[24]⟨23⟩^2[12]⟨12⟩[23][25]+48624691/258048[13]⟨24⟩^2⟨46⟩[24]^2[12]⟨12⟩[45]⟨34⟩-13294519/27648[13]^2⟨36⟩⟨12⟩[34][45][23]⟨34⟩^3-1337189/1728[13]^2⟨24⟩⟨36⟩[24]^2⟨12⟩[35]⟨34⟩^2-443887/4608[13]^2⟨24⟩^2⟨36⟩[24]^2⟨12⟩[25]⟨34⟩+456322963/193536[13]⟨13⟩⟨24⟩⟨46⟩[12][45][34]^2⟨34⟩^2+13567721/55296[13]⟨24⟩⟨46⟩[24]⟨23⟩[45][34][23]⟨34⟩^2-12411985/55296[13]⟨24⟩⟨46⟩[24]^2⟨23⟩^2[35][23]⟨34⟩-57009631/55296[13]⟨14⟩⟨24⟩[14]⟨46⟩[24][45][34]⟨34⟩^2-26125529/55296⟨14⟩⟨24⟩^2[14]⟨46⟩[24][12][45][34]⟨34⟩-150369049/55296[13]⟨24⟩⟨46⟩[24]⟨23⟩[12]⟨12⟩[45][23]⟨34⟩-6156307/7168⟨13⟩⟨24⟩⟨46⟩⟨23⟩[12]^2[34]^2[35]⟨34⟩-21590657/13824⟨14⟩⟨24⟩^2⟨36⟩[14][24][12][34][35]⟨34⟩-15806473/55296⟨13⟩⟨24⟩^3⟨46⟩[24][12]^2[45][34]-5142647/27648⟨14⟩⟨13⟩⟨24⟩^2[14][24][12]^2[35]⟨26⟩+852817/55296⟨24⟩^3⟨36⟩[24]⟨23⟩[12][45][23]^2-1368059/9216⟨13⟩⟨24⟩^3[24]^2[12]^2[35]⟨26⟩-24347705/32256[13]⟨13⟩⟨24⟩^3⟨36⟩[24]^2[12][35]-116724131/387072[13]⟨13⟩⟨24⟩⟨36⟩⟨23⟩[12][34][35][23]⟨34⟩+148325/13824[13]^2⟨13⟩⟨36⟩⟨23⟩[34][35][23]⟨34⟩^2-199913405/129024⟨13⟩⟨24⟩⟨46⟩⟨23⟩^2[12]^2[34][35][23]+199261351/96768[13]⟨13⟩⟨24⟩⟨36⟩[12][34]^2[35]⟨34⟩^2+227797/9216[13]^2⟨14⟩⟨13⟩⟨24⟩^2⟨36⟩[14][24][25]+33493697/129024⟨13⟩⟨24⟩^3[14]⟨46⟩[24]^2[12][35]+85415/2304⟨24⟩^3[24]^2⟨23⟩[12][23]⟨26⟩[25]-92042785/64512⟨24⟩^2[24]⟨23⟩^2[12][23]^2⟨26⟩[25]+105790175/43008⟨24⟩⟨46⟩⟨23⟩[12]^2⟨12⟩[34][45][23]⟨34⟩-1572071/4608[13]^2⟨14⟩⟨24⟩⟨36⟩[24][45][34]⟨34⟩^2-156027679/193536⟨24⟩⟨46⟩[24]⟨23⟩^2[12]^2⟨12⟩[35][23]-11298785/27648[13]⟨24⟩⟨36⟩[24]⟨23⟩^2[35][23]^2⟨34⟩-257089943/129024⟨24⟩^2⟨36⟩[24]⟨23⟩^2[12][35][23]^2-1246285/3456[13]⟨24⟩^2⟨36⟩[24]⟨23⟩[45][23]^2⟨34⟩-10072859/27648[13]⟨24⟩^3⟨36⟩[24]^2⟨23⟩[23][25]-329681/1536[13]^2⟨13⟩⟨24⟩^3⟨36⟩[24]^2[25]+9658139/27648[13]⟨24⟩^2⟨46⟩[24]^2⟨23⟩^2[23][25]-8555689/55296[13]⟨24⟩^2⟨36⟩[24]⟨23⟩^2[23]^2[25]-623599513/387072⟨24⟩^2⟨46⟩[24]⟨23⟩^2[12][45][23]^2+395352907/193536[13]⟨13⟩⟨24⟩⟨46⟩[24]⟨23⟩^2[12][35][23]+74/3[13]^2⟨13⟩⟨24⟩^2⟨36⟩[24]⟨23⟩[23][25]+23773751/27648[13]^2⟨24⟩⟨36⟩[24]⟨12⟩[45][23]⟨34⟩^2-799955/13824⟨14⟩⟨24⟩[14]^2⟨46⟩[24][34][35]⟨34⟩^2-96901/9216[13]^2⟨13⟩⟨24⟩^2⟨36⟩[24]^2[35]⟨34⟩}{⟨23⟩[23]⟨56⟩[56]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨16⟩[23](-13533557/41472[25]⟨24⟩+408643/13824[35]⟨34⟩-15583517/41472[15]⟨14⟩)}{⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-348043393/82944[13]^2⟨24⟩⟨46⟩[24]^2⟨23⟩^2⟨12⟩^2[45]-2306735/2592[13]^2⟨24⟩[24]^2⟨23⟩^2⟨12⟩^2⟨26⟩[25]+391679/4608[13]^2⟨24⟩⟨36⟩[24]^2⟨23⟩^2⟨12⟩^2[35]+26671753/9216[13]^2⟨36⟩⟨23⟩^3⟨12⟩^2[45][23]^2+27898571/13824[13]⟨23⟩^3[12]⟨12⟩^2[45][23]^2⟨26⟩+9458285/13824[13]⟨23⟩[12]^3⟨12⟩^4[45]⟨26⟩+4530119/1536[13]^2⟨36⟩⟨23⟩[12]^2⟨12⟩^4[45]+54137965/9216[13][14]⟨46⟩⟨23⟩[12]^2⟨12⟩^4[45]+7554853/13824[13][14]⟨23⟩[12]^2⟨12⟩^4⟨26⟩[25]-8603813/13824[13]^2⟨36⟩[14]⟨23⟩[12]⟨12⟩^4[25]-1883765/3456[13][14]^2⟨46⟩⟨23⟩[12]⟨12⟩^4[25]-13589465/41472[14]⟨23⟩[12]^3⟨12⟩^4[35]⟨26⟩-58099619/41472[13]^2⟨13⟩⟨23⟩[12]^2⟨12⟩^3[45]⟨26⟩+152457491/41472[13]^3⟨13⟩⟨36⟩⟨23⟩[12]⟨12⟩^3[45]+5808539/82944[13]^4⟨13⟩^3⟨23⟩⟨12⟩[45]⟨26⟩-162972301/82944[13]^4⟨13⟩^2⟨36⟩⟨23⟩⟨12⟩^2[45]-348754129/82944[13]^3⟨13⟩^2[14]⟨46⟩⟨23⟩⟨12⟩^2[45]-96706193/41472[13]^3⟨13⟩^2⟨23⟩[12]⟨12⟩^2[45]⟨26⟩+52599563/41472[13]^2⟨13⟩[14]⟨46⟩⟨23⟩[12]⟨12⟩^3[45]-2521915/13824[13]^2[14]⟨46⟩[24]⟨23⟩⟨12⟩^3[45]⟨34⟩-75609823/41472[13]^2⟨13⟩[14]^2⟨46⟩⟨12⟩^3[45]⟨34⟩+57992915/27648[13]⟨14⟩[14]^3⟨46⟩⟨12⟩^3[45]⟨34⟩+18265/1152[15]⟨14⟩^2[14]^4⟨46⟩⟨12⟩^3-227227/6912[15]⟨14⟩[14]^3⟨46⟩[12]⟨12⟩^4+190529/4608[15][13]⟨14⟩⟨13⟩[14]^3⟨46⟩⟨12⟩^3-919267/1728[15][13]^2⟨13⟩^2[14]^2⟨46⟩⟨12⟩^3+7079/1152[15][14]^2⟨46⟩[12]^2⟨12⟩^5+875483/4608[15][13]⟨13⟩[14]^2⟨46⟩[12]⟨12⟩^4+5497177/13824[15][13]⟨14⟩^2⟨36⟩[14]^3⟨12⟩^3+44357441/27648[13]^2⟨14⟩⟨36⟩[14]^2⟨12⟩^3[45]⟨34⟩+5251153/13824[13]⟨14⟩⟨36⟩[14]^3⟨12⟩^3[35]⟨34⟩-46132313/20736[13]^3⟨13⟩⟨36⟩[14]⟨12⟩^3[45]⟨34⟩-4923215/6912[13]^2⟨13⟩⟨36⟩[14]^2⟨12⟩^3[35]⟨34⟩+190375/768[13]^2⟨36⟩[14]^2⟨12⟩^4[25]⟨34⟩+1244225/13824[13]⟨13⟩⟨24⟩^3⟨36⟩[14][24]⟨12⟩[34][45]+40754015/41472⟨24⟩^4⟨36⟩[24]^2⟨23⟩[45][34]^2-192865/13824⟨24⟩⟨36⟩[14]^2[12]^2⟨12⟩^4[35]-84073169/13824⟨24⟩^2[14]^2⟨46⟩[24][12]⟨12⟩^3[45]-4978133/3456[13]^2⟨36⟩[14][12]⟨12⟩^4[45]⟨34⟩+1977475/13824[13]⟨36⟩[14]^2[12]⟨12⟩^4[35]⟨34⟩+632567/13824⟨14⟩⟨24⟩[14]^4⟨46⟩⟨12⟩^3[25]-24643/9216[13]⟨13⟩⟨24⟩⟨23⟩^3[45][34][23]^2⟨26⟩-13589465/41472[23]^3⟨23⟩^5[34][35]⟨26⟩}{⟨12⟩[14]⟨23⟩⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[34]⟨24⟩^2[12](-16/3[34][14]⟨13⟩⟨36⟩[35]-4/3[34]⟨13⟩[45][12]⟨26⟩-4/3[14][24]⟨13⟩⟨26⟩[35]-16/3[34][14]⟨13⟩[45]⟨46⟩+4[34][23][45]⟨36⟩⟨23⟩-4[34][24]⟨23⟩⟨36⟩[35])}{⟨12⟩[13][14]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{8/3⟨13⟩^2⟨24⟩^2⟨46⟩[12][34]^3[35]⟨34⟩-6⟨14⟩⟨13⟩⟨24⟩^2⟨36⟩[12][34]^3[35]⟨34⟩-20/3⟨12⟩^5⟨46⟩[35][12]^4+4/3[13]⟨46⟩[12]^3⟨12⟩^5[25]-98/3[13]^2⟨46⟩[24]^2⟨12⟩^3[35]⟨34⟩^2+73/3⟨46⟩[12]^2⟨12⟩^3[34]^2[35]⟨34⟩^2-181/3[13]^2⟨13⟩^2⟨46⟩[12]^2⟨12⟩^3[35]+206/3[13]^3⟨13⟩^2⟨46⟩[12]⟨12⟩^3[25]+88/3⟨46⟩[12]^3⟨12⟩^4[34][35]⟨34⟩+70[13]⟨13⟩⟨46⟩[12]^3⟨12⟩^4[35]+2[13]^2⟨13⟩⟨46⟩[12]^2⟨12⟩^4[25]-8/3[13]^3⟨13⟩^2⟨46⟩[24]⟨12⟩^2[35]⟨34⟩-4[13]^2⟨14⟩⟨13⟩[14]⟨46⟩[12]⟨12⟩^3[25]-128/3⟨14⟩[14]⟨46⟩[12]^3⟨12⟩^4[35]}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-310171/6912[24]^3⟨26⟩⟨24⟩^4[45]-20089261/13824⟨24⟩^4⟨36⟩[24]^2[45][34]+20161849/20736[13][14]^2⟨46⟩⟨12⟩^3[25]⟨34⟩+82864105/82944[13]^2⟨36⟩[14]⟨12⟩^3[25]⟨34⟩+13589465/41472[35][23]^3⟨26⟩⟨23⟩^4-13589465/41472⟨24⟩⟨23⟩^3[45][23]^3⟨26⟩-18899/13824[13]^2⟨13⟩^2⟨23⟩[12]⟨12⟩[35]⟨26⟩-9544391/20736[13]⟨13⟩⟨23⟩[12]^2⟨12⟩^2[35]⟨26⟩-13283143/20736[13]^3⟨13⟩^2⟨23⟩⟨12⟩⟨26⟩[25]+51731447/13824[13]^2⟨13⟩⟨23⟩[12]⟨12⟩^2⟨26⟩[25]-283432355/82944[13]⟨23⟩[12]^2⟨12⟩^3⟨26⟩[25]-12732377/41472⟨23⟩[12]^3⟨12⟩^3[35]⟨26⟩-198715/324[13]^3⟨13⟩^2⟨36⟩⟨23⟩⟨12⟩[35]+130978739/41472[13]^2⟨13⟩⟨36⟩⟨23⟩[12]⟨12⟩^2[35]-13518151/20736[13]^3⟨13⟩^2⟨46⟩⟨23⟩⟨12⟩[45]-795047/13824[13]^2⟨13⟩^2[14]⟨46⟩⟨23⟩⟨12⟩[35]+2183879/648[13]^2⟨13⟩⟨46⟩⟨23⟩[12]⟨12⟩^2[45]+13810955/20736[13]^2⟨13⟩[14]⟨46⟩⟨23⟩⟨12⟩^2[25]-28832021/41472[15][13]^3⟨13⟩^3⟨12⟩⟨26⟩+33302591/41472[15][13]^2⟨14⟩⟨13⟩^2[14]⟨12⟩⟨26⟩+6125521/10368[15][13]⟨14⟩^2⟨13⟩[14]^2⟨12⟩⟨26⟩-93145/432[15]⟨14⟩^3[14]^3⟨12⟩⟨26⟩+6259493/41472[13]^2⟨46⟩[24]⟨23⟩^2⟨12⟩^2[25]-944507/13824[13]⟨46⟩[24]⟨23⟩^2[12]⟨12⟩^2[35]+2449667/13824[13]^2⟨46⟩[24]⟨23⟩⟨12⟩^2[45]⟨34⟩+17779/256[13][14]⟨46⟩[24]⟨23⟩⟨12⟩^2[35]⟨34⟩+2375939/13824[13]^2⟨36⟩[24]⟨23⟩⟨12⟩^2[35]⟨34⟩-8/3[13]⟨46⟩[24]⟨23⟩^2⟨12⟩[34][35]⟨34⟩-555997/4608⟨24⟩[14]⟨46⟩[12]^2⟨12⟩^3[45]+568219/6912⟨24⟩[14]^2⟨46⟩[12]⟨12⟩^3[25]+373841047/82944[13]⟨24⟩⟨36⟩[12]^2⟨12⟩^3[45]-2050401251/580608⟨24⟩⟨36⟩[14][12]^2⟨12⟩^3[35]-320801581/290304[13]⟨24⟩⟨36⟩[14][12]⟨12⟩^3[25]-71534191/41472[13]⟨13⟩⟨24⟩[14]⟨46⟩[12]⟨12⟩^2[45]-1047649/13824⟨14⟩⟨24⟩[14]^2⟨46⟩[12]⟨12⟩^2[45]+209260943/82944[13]⟨13⟩^2⟨24⟩^2[14]⟨46⟩[45][34]+58858463/41472⟨14⟩⟨13⟩⟨24⟩^2[14]^2⟨46⟩[45][34]-93145/432⟨14⟩^2⟨24⟩[14]^3⟨46⟩⟨12⟩[45]+398883/512[13]⟨14⟩^2⟨24⟩⟨36⟩[14]^2⟨12⟩[45]-1524469/768[13]^2⟨14⟩⟨13⟩⟨24⟩⟨36⟩[14]⟨12⟩[45]-34159919/27648[13]^3⟨13⟩^2⟨24⟩⟨36⟩⟨12⟩[45]+12567259/6912⟨14⟩⟨13⟩⟨24⟩[14]^3⟨46⟩⟨12⟩[35]+7934941/20736[13]⟨13⟩^2⟨24⟩[14]^2⟨46⟩⟨12⟩[35]-26638051/10368⟨14⟩⟨13⟩⟨24⟩^2⟨36⟩[14]^2[34][35]+6863551/20736[13]⟨14⟩^2⟨13⟩⟨24⟩[14]^2[45]⟨26⟩-5267111/20736[13]^2⟨14⟩⟨13⟩^2⟨24⟩[14][45]⟨26⟩+11495621/82944[13]^3⟨13⟩^3⟨24⟩[45]⟨26⟩+310171/6912⟨14⟩⟨24⟩[14][12]^2⟨12⟩^2[45]⟨26⟩-2430227/3456[13]⟨14⟩⟨13⟩⟨24⟩[14][12]⟨12⟩[45]⟨26⟩+6348017/4608[13]^2⟨13⟩^2⟨24⟩[12]⟨12⟩[45]⟨26⟩-313313425/82944[13]⟨13⟩⟨24⟩[12]^2⟨12⟩^2[45]⟨26⟩-39947885/13824[13]⟨13⟩^2⟨24⟩[14][12]⟨12⟩[35]⟨26⟩+1096319/576⟨14⟩⟨13⟩⟨24⟩[14]^2[12]⟨12⟩[35]⟨26⟩+280299521/82944⟨13⟩⟨24⟩[14][12]^2⟨12⟩^2[35]⟨26⟩-93145/432⟨14⟩^2⟨24⟩[14]^3⟨12⟩⟨26⟩[25]+8400625/13824⟨14⟩⟨24⟩[14]^2[12]⟨12⟩^2⟨26⟩[25]+9475421/13824⟨24⟩[14][12]^2⟨12⟩^3⟨26⟩[25]-8271197/3456[13]⟨13⟩⟨24⟩[14][12]⟨12⟩^2⟨26⟩[25]-120755623/290304[13]⟨14⟩⟨24⟩⟨36⟩[14][12]⟨12⟩^2[45]-3505/24[14]^2⟨46⟩[12]⟨12⟩^3[35]⟨34⟩-102396683/82944[13]⟨36⟩[14][12]⟨12⟩^3[35]⟨34⟩-1003/8⟨14⟩[14]^3⟨46⟩⟨12⟩^2[35]⟨34⟩-47775539/82944[13]⟨14⟩⟨36⟩[14]^2⟨12⟩^2[35]⟨34⟩-184337/2304[13]⟨13⟩[14]^2⟨46⟩⟨12⟩^2[35]⟨34⟩-74813/64[13]^2⟨13⟩⟨36⟩[14]⟨12⟩^2[35]⟨34⟩+15157933/10368[13][14]⟨46⟩[12]⟨12⟩^3[45]⟨34⟩-6132635/6912[13]^2⟨36⟩[12]⟨12⟩^3[45]⟨34⟩+302247985/82944[13]⟨14⟩[14]^2⟨46⟩⟨12⟩^2[45]⟨34⟩+180917203/41472[13]^2⟨14⟩⟨36⟩[14]⟨12⟩^2[45]⟨34⟩-3911381/3072[13]^2⟨13⟩[14]⟨46⟩⟨12⟩^2[45]⟨34⟩-92/3[13]^3⟨13⟩⟨36⟩⟨12⟩^2[45]⟨34⟩+56/3[15][14]⟨46⟩[12]^2⟨12⟩^4-12043469/5184⟨13⟩⟨24⟩[14]^2⟨46⟩[12]⟨12⟩^2[35]-1037381/2592[13]⟨13⟩⟨24⟩[14]^2⟨46⟩⟨12⟩^2[25]+90091/4608⟨14⟩⟨24⟩[14]^3⟨46⟩⟨12⟩^2[25]+191777875/290304⟨14⟩⟨24⟩⟨36⟩[14]^2[12]⟨12⟩^2[35]-9670025/10368⟨14⟩^2⟨24⟩⟨36⟩[14]^3⟨12⟩[35]-79033/432[15]⟨14⟩[14]^2⟨46⟩[12]⟨12⟩^3+427075/13824[13]⟨13⟩⟨46⟩⟨23⟩^2[12]⟨12⟩[34][35]+322/3[13]^3⟨13⟩⟨36⟩⟨23⟩⟨12⟩^2[25]-5509309/41472[13]^2⟨36⟩⟨23⟩[12]⟨12⟩^3[25]-105493819/27648[13]⟨36⟩⟨23⟩[12]^2⟨12⟩^3[35]+34[14]⟨46⟩⟨23⟩[12]^2⟨12⟩^3[35]+24554699/41472[13]⟨13⟩[14]⟨46⟩⟨23⟩[12]⟨12⟩^2[35]+1/3⟨46⟩⟨23⟩^2[12]^2⟨12⟩^2[34][35]-1359895/13824[13]^2⟨13⟩⟨46⟩[24]⟨23⟩^2⟨12⟩[35]+14570969/20736[13]⟨36⟩⟨23⟩^2[12]⟨12⟩^2[35][23]-10382297/41472[13]^2⟨36⟩⟨23⟩^2⟨12⟩^2[23][25]+26617351/41472[13]⟨46⟩⟨23⟩^2[12]⟨12⟩^2[45][23]+14805977/41472⟨23⟩^2[12]^2⟨12⟩^2[35][23]⟨26⟩+116/3[13]⟨46⟩⟨23⟩^3⟨12⟩[45][23]^2+3925951/20736⟨24⟩⟨23⟩[12]^2⟨12⟩^2[45][23]⟨26⟩-15982117/41472[13]⟨24⟩⟨36⟩⟨23⟩[12]⟨12⟩^2[45][23]-13589465/41472⟨23⟩^3[12]⟨12⟩[35][23]^2⟨26⟩+13858253/5184⟨24⟩⟨23⟩^2[12]⟨12⟩[45][23]^2⟨26⟩+252350083/82944[13]⟨24⟩⟨36⟩⟨23⟩^2⟨12⟩[45][23]^2+104/3[13]⟨36⟩⟨23⟩^3⟨12⟩[35][23]^2+15303641/41472[13]⟨23⟩^3⟨12⟩[23]^2⟨26⟩[25]-5183935/13824[13]⟨24⟩^2⟨46⟩[24]^2⟨23⟩⟨12⟩[45]+6885029/41472⟨24⟩^2[14]⟨46⟩[24]^2⟨23⟩⟨12⟩[35]+10676405/41472[13]⟨24⟩⟨46⟩[24]^2⟨23⟩^2⟨12⟩[35]+238123805/41472[13]⟨24⟩⟨46⟩[24]⟨23⟩[12]⟨12⟩^2[45]-15418025/20736⟨24⟩^3⟨36⟩[24]^2⟨23⟩[34][35]-15254227/41472⟨24⟩^3[24]^3⟨23⟩[35]⟨26⟩+310171/6912⟨14⟩⟨24⟩^2[14]^2[24]⟨12⟩⟨26⟩[25]-5598703/6912⟨14⟩⟨24⟩^3⟨36⟩[14][24][45][34]+4141/6912[13]^2⟨13⟩^2⟨24⟩⟨23⟩[45][23]⟨26⟩+282691/9216[13]⟨13⟩⟨24⟩⟨23⟩^2[45][23]^2⟨26⟩+6804247/20736⟨24⟩^2[24]⟨23⟩^2[45][23]^2⟨26⟩+4/3[13]⟨13⟩⟨24⟩⟨36⟩⟨23⟩^2[34][35][23]+545/2[13]^2⟨13⟩^2⟨24⟩^2[24][45]⟨26⟩-29471/432[13]⟨13⟩⟨24⟩^2[24]^2⟨23⟩[35]⟨26⟩+867497/13824⟨24⟩[14]^2⟨46⟩[24]⟨12⟩^2[35]⟨34⟩+369407/20736[13]⟨13⟩⟨24⟩⟨23⟩[12]⟨12⟩[45][23]⟨26⟩+26[13]^2⟨36⟩⟨12⟩^2[34][45]⟨34⟩^2-84693511/13824⟨24⟩^2[14]⟨46⟩[24][12]⟨12⟩^2[45]-56/3⟨24⟩^2[14]^2⟨46⟩[24]⟨12⟩^2[25]-310171/6912⟨14⟩⟨24⟩^2[14][24][12]⟨12⟩[45]⟨26⟩-310171/6912⟨24⟩^2[24][12]^2⟨12⟩^2[45]⟨26⟩+227227/6912⟨24⟩^3[14]⟨46⟩[24]^2⟨12⟩[45]+227227/6912⟨24⟩^3[24]^2[12]⟨12⟩[45]⟨26⟩+146[13]^2⟨36⟩⟨23⟩⟨12⟩^2[45][23]⟨34⟩-8[13]⟨13⟩⟨23⟩^2[12]⟨12⟩[35][23]⟨26⟩-16/3[13]⟨13⟩⟨46⟩⟨23⟩^2[34]^2[35]⟨34⟩-16/3[13]⟨13⟩⟨46⟩⟨23⟩^3[34][35][23]+8/3⟨24⟩⟨46⟩[24]⟨23⟩^3[34][35][23]-16/3[13]⟨36⟩⟨23⟩^2⟨12⟩[34][35][23]⟨34⟩-32[14]⟨46⟩⟨23⟩[12]⟨12⟩^2[34][35]⟨34⟩-8/3⟨24⟩⟨36⟩⟨23⟩[34]^3[35]⟨34⟩^2+16/3⟨46⟩⟨23⟩^2[34]^3[35]⟨34⟩^2+16/3⟨46⟩⟨23⟩^3[34]^2[35][23]⟨34⟩-8/3⟨24⟩⟨46⟩⟨23⟩[45][34]^3⟨34⟩^2+8/3[13]^2⟨13⟩⟨46⟩⟨23⟩⟨12⟩[34][45]⟨34⟩}{⟨12⟩[14]⟨23⟩⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{4/3[24][23]⟨3|1+4|3]⟨12⟩⟨46⟩^2}{⟨14⟩^2[14][34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-8/3⟨34⟩[23]⟨3|1+4|3]⟨12⟩⟨36⟩⟨46⟩}{⟨14⟩^2[14]⟨23⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-8/3⟨34⟩[23]⟨13⟩⟨12⟩⟨46⟩^2}{⟨14⟩^2⟨23⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45](223173455/82944⟨12⟩[13]^2[25]⟨23⟩^3-127135211/41472[13]⟨23⟩^3[12]⟨12⟩[35]+51557/2592[13]⟨24⟩⟨23⟩^3[45][23]-6863551/20736[14]^2⟨13⟩⟨24⟩^3[45]-69125671/27648[13]⟨13⟩⟨24⟩^2[14]⟨23⟩[45]+18127913/9216⟨13⟩⟨24⟩^2[14]^2⟨23⟩[35]-182738831/82944[13]^2⟨13⟩⟨24⟩⟨23⟩^2[45]+26961491/13824[13]⟨13⟩⟨24⟩[14]⟨23⟩^2[35]-203621/27648[35][13]^2⟨13⟩⟨23⟩^3+3615695/5184⟨24⟩^3[14][24]⟨23⟩[45]-5357/576[15]⟨13⟩⟨24⟩^2[14]^2⟨12⟩-3069007/41472⟨24⟩^2[14]^2⟨12⟩[45]⟨34⟩-78651953/27648⟨24⟩[14]^2⟨23⟩⟨12⟩[35]⟨34⟩-7920215/13824⟨24⟩^2[14]⟨23⟩[12]⟨12⟩[45]-6343/13824[23][13][35]⟨23⟩^4-1677/128[13]⟨23⟩^3[34][35]⟨34⟩+20995031/9216⟨24⟩[14]⟨23⟩^2[34][35]⟨34⟩-179785745/82944[13]⟨24⟩⟨23⟩^2[45][34]⟨34⟩-243533489/82944⟨24⟩^2[14][24]⟨23⟩^2[35]+306659921/82944[13]⟨24⟩^2[24]⟨23⟩^2[45]-5656858883/165888⟨24⟩^2[14]⟨23⟩[45][34]⟨34⟩-140232469/82944⟨24⟩^2⟨23⟩^2[12][45][34]-5213635733/165888[13]⟨24⟩[14]⟨23⟩⟨12⟩[45]⟨34⟩+4339247/13824⟨24⟩^2[14]^2⟨23⟩⟨12⟩[25]-96588661/41472⟨24⟩[14]⟨23⟩^2[12]⟨12⟩[35]+3826157/6912[15]⟨24⟩[14]^2⟨12⟩^2⟨34⟩-30527521/41472[15]⟨24⟩[14]⟨23⟩[12]⟨12⟩^2)}{⟨12⟩⟨23⟩[34][56]⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩[45][13][15](-85415/4608[23]⟨12⟩⟨23⟩-85415/4608⟨12⟩^2[12]-85415/1728⟨13⟩[34]⟨24⟩)}{⟨12⟩[34][56]⟨2|3+4|1]⟨2|1+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2513/24⟨34⟩[14]^2⟨26⟩⟨46⟩}{⟨23⟩[34]⟨56⟩⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[15](2/3⟨23⟩^2[12][35]+62/3⟨34⟩⟨23⟩[14][35]-62/3⟨34⟩[15]⟨12⟩[14]-2/3[15]⟨12⟩⟨23⟩[12])}{⟨23⟩[34][56]⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{35/24⟨3|1+4|2]⟨4|2+3|1](s_{124}-s_{134})(s_{25}+s_{26}+s_{35}+s_{36})⟨6|1+4|5](s_{123}-s_{234})}{Δ_{14|23|56}^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{269457/8192[13]⟨36⟩[24][34][35]⟨34⟩^3+806567/18432[14]⟨46⟩[24][34][35]⟨34⟩^3-328921/9216[13]⟨46⟩[24][45][34]⟨34⟩^3-914867/24576[13]⟨36⟩[45][34][23]⟨34⟩^3+1⟨36⟩⟨23⟩[12]^2⟨12⟩[35][23]⟨34⟩-1⟨24⟩⟨36⟩⟨23⟩[12][45][23]^2⟨34⟩+3⟨13⟩⟨24⟩^2⟨36⟩[12]^2[45][23]-3099913/110592[13]⟨13⟩^2⟨24⟩⟨46⟩[12]^2[45]+61116235/774144⟨24⟩^3⟨36⟩[24]^2[12][25]-39977341/774144⟨24⟩^2⟨46⟩[24]^2⟨23⟩[12][25]-2⟨46⟩⟨23⟩^3[12][23]^2[25]+669107/24576[13]⟨24⟩^2⟨36⟩[24]^2[25]⟨34⟩-1⟨24⟩^2⟨36⟩[24]⟨23⟩[12][23][25]+1⟨24⟩⟨36⟩⟨23⟩[12]^2⟨12⟩[23][25]+65139/1024⟨24⟩^2⟨36⟩[24][12]^2⟨12⟩[25]-55923/1024[13]⟨13⟩⟨24⟩^2⟨36⟩[24][12][25]+12540035/221184[13]^2⟨13⟩^2⟨46⟩⟨23⟩[12][25]+9296003/110592[13]⟨13⟩⟨46⟩⟨23⟩[12]^2⟨12⟩[25]+8558723/221184⟨46⟩⟨23⟩[12]^3⟨12⟩^2[25]-25/3[13]⟨13⟩^2⟨46⟩⟨23⟩[12]^2[35]-25/3⟨13⟩⟨46⟩⟨23⟩[12]^3⟨12⟩[35]+183641/1536⟨13⟩⟨24⟩⟨46⟩[24]⟨23⟩[12]^2[35]-215897/1536⟨13⟩⟨24⟩⟨46⟩⟨23⟩[12]^2[45][23]-2⟨13⟩⟨46⟩⟨23⟩^2[12]^2[35][23]+9001091/110592⟨24⟩⟨36⟩[12]^2⟨12⟩[45][23]⟨34⟩+21550283/193536⟨14⟩⟨24⟩⟨36⟩[12]^3⟨12⟩[45]-2984119/7168⟨13⟩⟨24⟩⟨46⟩[12]^3⟨12⟩[45]-88487/6144⟨13⟩⟨24⟩⟨36⟩[12]^3⟨12⟩[35]-65959/6144⟨14⟩⟨13⟩⟨24⟩[12]^3[45]⟨26⟩+13/3⟨14⟩⟨13⟩⟨24⟩[14]⟨46⟩[12]^2[45]+13/3⟨14⟩^2⟨24⟩⟨36⟩[14]^2[12][25]-13/3⟨14⟩⟨13⟩⟨24⟩[14]^2⟨46⟩[12][25]-705544993/774144[13]⟨14⟩⟨13⟩⟨24⟩⟨36⟩[14][12][25]+39335/6144⟨14⟩⟨13⟩⟨24⟩[14][12]^2⟨26⟩[25]+169184741/258048[13]⟨13⟩^2⟨24⟩[14]⟨46⟩[12][25]-6500351/221184[13]^2⟨13⟩^2⟨24⟩⟨36⟩[12][25]+372132041/774144[13]⟨13⟩^2⟨24⟩[12]^2⟨26⟩[25]-21550283/193536⟨14⟩⟨24⟩⟨36⟩[14][12]^2⟨12⟩[25]-528383/221184⟨24⟩⟨36⟩[12]^3⟨12⟩^2[25]+2101157/5376⟨13⟩⟨24⟩[14]⟨46⟩[12]^2⟨12⟩[25]-602111/110592[13]⟨13⟩⟨24⟩⟨36⟩[12]^2⟨12⟩[25]-82343/6144⟨13⟩⟨24⟩[12]^3⟨12⟩⟨26⟩[25]-13/3⟨14⟩^2⟨24⟩⟨36⟩[14][12]^2[45]+47334041/193536[13]⟨14⟩⟨13⟩⟨24⟩⟨36⟩[12]^2[45]-166674245/387072⟨14⟩⟨13⟩⟨24⟩⟨36⟩[14][12]^2[35]+14365441/14336⟨13⟩^2⟨24⟩[14]⟨46⟩[12]^2[35]+392001737/774144[13]⟨13⟩^2⟨24⟩⟨36⟩[12]^2[35]+35/3⟨13⟩^2⟨24⟩[12]^3[35]⟨26⟩-281465453/258048[15][13]⟨14⟩^2⟨13⟩⟨36⟩[14][12]+281465453/258048[15][13]⟨14⟩⟨13⟩^2[14]⟨46⟩[12]-192720727/1548288[15][13]^2⟨14⟩⟨13⟩^2⟨36⟩[12]+390711497/1548288[15][13]^2⟨13⟩^3⟨46⟩[12]+387926267/774144[15][13]⟨14⟩⟨13⟩^2[12]^2⟨26⟩+397527341/1548288[15]⟨13⟩⟨46⟩[12]^3⟨12⟩^2-156487411/1548288[15]⟨14⟩⟨36⟩[12]^3⟨12⟩^2-168410917/774144[15][13]⟨14⟩⟨13⟩⟨36⟩[12]^2⟨12⟩+890291/24576[13]⟨36⟩[12]^2⟨12⟩^2[25]⟨34⟩+806567/18432[14]⟨46⟩[12]^2⟨12⟩^2[25]⟨34⟩+20968079/193536⟨46⟩[12]^3⟨12⟩^2[45]⟨34⟩-157569917/387072[13]⟨13⟩⟨46⟩[12]^2⟨12⟩[45]⟨34⟩-331337119/774144⟨13⟩[14]⟨46⟩[12]^2⟨12⟩[35]⟨34⟩-333160679/774144[13]^2⟨13⟩^2⟨46⟩[12][45]⟨34⟩+440363911/774144[13]⟨13⟩^2[14]⟨46⟩[12][35]⟨34⟩+669107/24576[13]^3⟨13⟩^2⟨36⟩[25]⟨34⟩+8171993/28672[13]^2⟨14⟩⟨13⟩⟨36⟩[12][45]⟨34⟩-44245429/32256[13]⟨14⟩⟨13⟩⟨36⟩[14][12][35]⟨34⟩-765011071/774144[13]⟨14⟩⟨13⟩[14]⟨46⟩[12][45]⟨34⟩-52158895/387072⟨14⟩⟨13⟩[14]^2⟨46⟩[12][35]⟨34⟩-9923161/96768[13]⟨14⟩^2⟨36⟩[14][12][45]⟨34⟩+52158895/387072⟨14⟩^2⟨36⟩[14]^2[12][35]⟨34⟩+134291687/387072[13]⟨14⟩⟨36⟩[12]^2⟨12⟩[45]⟨34⟩+10233725/86016⟨14⟩⟨36⟩[14][12]^2⟨12⟩[35]⟨34⟩-359138611/774144[13]⟨14⟩⟨36⟩[14][12]⟨12⟩[25]⟨34⟩-65959/2048[13]⟨14⟩^2⟨36⟩[14]^2[25]⟨34⟩+306321/4096[13]^2⟨13⟩⟨36⟩[12]⟨12⟩[25]⟨34⟩+187609/9216[13]^2⟨13⟩^2[14]⟨46⟩[25]⟨34⟩-27047/6144[13]^2⟨14⟩⟨13⟩⟨36⟩[14][25]⟨34⟩+65959/2048[13]⟨14⟩⟨13⟩[14]^2⟨46⟩[25]⟨34⟩+1099775/55296⟨13⟩⟨24⟩⟨36⟩[12]^2[34][35]⟨34⟩-196441/6144⟨24⟩⟨36⟩[12][45][34][23]⟨34⟩^2+183525749/387072⟨13⟩⟨24⟩⟨46⟩[12]^2[45][34]⟨34⟩-1725317/27648[13]⟨13⟩⟨36⟩[12][34][35]⟨34⟩^2+4717787/21504⟨13⟩[14]⟨46⟩[12][34][35]⟨34⟩^2+11151631/387072[13]⟨13⟩⟨46⟩[12][45][34]⟨34⟩^2+8263811/221184⟨36⟩[12][34]^2[35]⟨34⟩^3+96232691/516096⟨46⟩[12][45][34]^2⟨34⟩^3-4488257/55296⟨36⟩[12]^2⟨12⟩[34][35]⟨34⟩^2-16490399/64512⟨46⟩[12]^2⟨12⟩[34][45]⟨34⟩^2-7/3⟨13⟩⟨46⟩⟨23⟩[12]^2[34][35]⟨34⟩+54997423/774144⟨14⟩⟨36⟩[14][12][34][35]⟨34⟩^2+52158895/387072⟨14⟩[14]⟨46⟩[12][45][34]⟨34⟩^2+50868655/774144[13]⟨14⟩⟨36⟩[12][45][34]⟨34⟩^2+52158895/387072⟨14⟩⟨24⟩⟨36⟩[12]^2[45][34]⟨34⟩-16270999/110592[13]⟨13⟩⟨46⟩⟨23⟩[12][45][23]⟨34⟩-791987/12288[13]^2⟨13⟩⟨36⟩[45][23]⟨34⟩^2+1⟨36⟩⟨23⟩[12][34][35][23]⟨34⟩^2+1013171/12288[13]^2⟨13⟩⟨36⟩[24][35]⟨34⟩^2-258265/4608[13]^2⟨13⟩⟨46⟩[24][45]⟨34⟩^2+1544281/18432[13]⟨13⟩[14]⟨46⟩[24][35]⟨34⟩^2+106919/6144[13]^2⟨14⟩⟨36⟩[24][45]⟨34⟩^2-79783/1536[13]⟨14⟩⟨36⟩[14][24][35]⟨34⟩^2-65959/2048[13]⟨14⟩[14]⟨46⟩[24][45]⟨34⟩^2+14169751/110592[13]⟨13⟩⟨46⟩[24]⟨23⟩[12][35]⟨34⟩+951731/12288[13]⟨36⟩[12]⟨12⟩[45][23]⟨34⟩^2-1682131/13824[13]⟨36⟩[24][12]⟨12⟩[35]⟨34⟩^2+19186249/387072[14]⟨46⟩[24][12]⟨12⟩[35]⟨34⟩^2+855475/6144[13]^2⟨36⟩[24]⟨12⟩[25]⟨34⟩^2+1607657/18432[13][14]⟨46⟩[24]⟨12⟩[25]⟨34⟩^2+269897077/774144[13]⟨46⟩[24][12]⟨12⟩[45]⟨34⟩^2-1[13]⟨13⟩⟨46⟩⟨23⟩^2[12][23][25]-1081343/110592⟨46⟩⟨23⟩[12]^2⟨12⟩[45][23]⟨34⟩-16/3⟨46⟩⟨23⟩[12][45][34][23]⟨34⟩^2-6678659/110592[13]⟨13⟩⟨24⟩⟨36⟩[12][45][23]⟨34⟩+49151/110592⟨46⟩[24]⟨23⟩[12]^2⟨12⟩[35]⟨34⟩+2502779/12288[13]⟨46⟩[24]⟨23⟩[12]⟨12⟩[25]⟨34⟩+26075143/86016⟨24⟩⟨46⟩[24][12]^2⟨12⟩[45]⟨34⟩+305881/4608⟨24⟩[14]⟨46⟩[24][12]⟨12⟩[25]⟨34⟩-277649/4096[13]⟨24⟩⟨36⟩[24][45][23]⟨34⟩^2+92516237/258048⟨24⟩⟨46⟩[24][12][45][34]⟨34⟩^2+11910341/110592⟨24⟩⟨36⟩[24][12][34][35]⟨34⟩^2-540399283/774144[13]⟨13⟩⟨24⟩⟨46⟩[24][12][45]⟨34⟩+85967311/193536⟨13⟩⟨24⟩[14]⟨46⟩[24][12][35]⟨34⟩-669107/12288[13]^2⟨13⟩⟨24⟩⟨36⟩[24][25]⟨34⟩-294077/9216[13]⟨13⟩⟨24⟩[14]⟨46⟩[24][25]⟨34⟩-1001071/18432[13]⟨24⟩⟨46⟩[24]^2[45]⟨34⟩^2+738739/12288[13]⟨24⟩⟨36⟩[24]^2[35]⟨34⟩^2+275161/4608⟨24⟩[14]⟨46⟩[24]^2[35]⟨34⟩^2+294077/18432⟨24⟩^2[14]⟨46⟩[24]^2[25]⟨34⟩+317522795/1548288⟨24⟩^2⟨46⟩[24]^2[12][45]⟨34⟩+231130567/1548288⟨24⟩^2⟨36⟩[24]^2[12][35]⟨34⟩-64115/1024⟨24⟩^2⟨36⟩[24][12][45][23]⟨34⟩-115563755/774144⟨13⟩⟨24⟩^2⟨46⟩[24][12]^2[45]+98995385/774144⟨13⟩⟨24⟩^2[14]⟨46⟩[24][12][25]+13/3⟨14⟩⟨24⟩[14]⟨46⟩[24][12][45]⟨34⟩-199925/6144⟨14⟩⟨24⟩⟨36⟩[14][24][12][35]⟨34⟩-29/3[13]⟨46⟩[24]⟨23⟩[45][23]⟨34⟩^2-31/3⟨24⟩⟨46⟩[24]⟨23⟩[12][45][23]⟨34⟩}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-16/3[23]⟨3|1+4|2]⟨3|1+4|5]⟨12⟩⟨46⟩⟨4|2+3|1]}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2]⟨4|2+3|1]⟨46⟩(s_{23}-s_{56})(13/3⟨13⟩[35]+7/3⟨12⟩[25])}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2]⟨34⟩⟨46⟩(s_{23}-s_{56})(1⟨24⟩[45][23]+7/3⟨12⟩[12][35]-7/3⟨12⟩[25][13])}{⟨14⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-16/3⟨6|1+4|2]⟨3|1+4|2][45]⟨23⟩⟨4|2+3|1][13]}{[14]Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{23}-s_{56})(-7/3⟨34⟩[45]⟨36⟩[13]^2-1⟨36⟩⟨23⟩[12][13][35]-20/3⟨24⟩[45]⟨36⟩[12][13]-13/3⟨24⟩[45][12]^2⟨26⟩-1[25]⟨23⟩[12]⟨26⟩[13]+17/3[45]⟨23⟩[12]⟨46⟩[13])}{[14]Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1⟨34⟩^2⟨12⟩[45]⟨36⟩[12][13](s_{25}+s_{26}+s_{35}+s_{36})}{⟨23⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1⟨34⟩^2⟨6|1+3|4]⟨13⟩[12]⟨26⟩[13](s_{25}+s_{26}+s_{35}+s_{36})}{⟨23⟩⟨56⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩⟨34⟩^2⟨26⟩(s_{25}+s_{26}+s_{35}+s_{36})(1⟨36⟩[34][12][13]-1[24]⟨36⟩[13]^2+1[34][12]^2⟨26⟩)}{⟨23⟩⟨56⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35][12]^2(s_{25}+s_{26}+s_{35}+s_{36})(-1⟨13⟩[24]⟨24⟩^2[25]+1⟨34⟩^2⟨13⟩[34][35]-1⟨34⟩⟨12⟩^2[12][25]+1⟨34⟩[35]⟨13⟩^2[13])}{[23][56]Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{25}+s_{26}+s_{35}+s_{36})(-1⟨34⟩[24]^2⟨23⟩⟨46⟩[13]+1⟨34⟩[24]^2⟨24⟩⟨36⟩[13]+1[23]⟨13⟩⟨23⟩[12]^2⟨26⟩-1[34]⟨13⟩⟨23⟩[12]^2⟨46⟩-1⟨36⟩[23]^2⟨23⟩^2[12]-1[24][23]⟨23⟩^2[12]⟨46⟩-1⟨34⟩[34][24]⟨24⟩[12]⟨36⟩+1⟨34⟩[34][23]⟨23⟩[12]⟨36⟩+2⟨34⟩[34]⟨12⟩⟨36⟩[12]^2-2⟨34⟩[24]⟨12⟩[12]⟨36⟩[13])}{⟨56⟩Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35](s_{25}+s_{26}+s_{35}+s_{36})(1⟨34⟩^3[24][45][13]-1⟨34⟩^3[34][45][12]-3⟨34⟩^2⟨12⟩[45][12]^2+3⟨34⟩[15]⟨13⟩⟨12⟩[12]^2-3⟨34⟩^2[14]⟨14⟩[45][12]-1⟨34⟩⟨13⟩⟨23⟩[12]^2[35]-1⟨24⟩[25]⟨13⟩⟨23⟩[12]^2)}{[56]Δ_{14|23|56}^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2/3⟨24⟩⟨3|1+4|2]⟨13⟩⟨46⟩^2(s_{23}-s_{56})}{⟨14⟩^2⟨23⟩⟨56⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{4/3⟨34⟩[23]⟨3|1+4|3]⟨13⟩⟨46⟩^2}{⟨14⟩^2⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(28/3⟨12⟩[12][25]+4/3⟨13⟩[25][13]+4⟨13⟩[12][35]+4/3⟨34⟩[45][23]+4/3⟨34⟩[24][35])}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(2/3⟨34⟩^2[34][45]+4/3⟨34⟩⟨13⟩[45][13]+10/3⟨34⟩⟨12⟩[25][14]+4/3⟨34⟩⟨13⟩[14][35]-2/3[15]⟨13⟩^2[13])}{⟨14⟩⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{8/3⟨34⟩[14]⟨24⟩[23]⟨13⟩⟨36⟩⟨46⟩}{⟨14⟩⟨23⟩⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2/3⟨2|1+4|5][45][12]^3(s_{23}-s_{56})}{[14]^2[23][56]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-4/3⟨2|1+4|5]⟨23⟩[45][12]^3}{[14]^2[56]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12](-28/3⟨23⟩[12][25]⟨26⟩-28/3⟨36⟩⟨23⟩[12][35]-28/3[15]⟨13⟩⟨36⟩[13]-2/3⟨36⟩[15]⟨12⟩[12]-4/3[15]⟨13⟩[12]⟨26⟩-2⟨24⟩⟨36⟩[45][12])}{[14]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12](2⟨14⟩[45]⟨36⟩[12][13]+10/3⟨14⟩[45][12]^2⟨26⟩+2[24]⟨24⟩[25]⟨36⟩[13]+2/3[25]⟨12⟩⟨36⟩[12][13]+2/3⟨12⟩[12]^2[25]⟨26⟩+2[24]⟨24⟩[25][12]⟨26⟩)}{[14][23]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-8/3⟨14⟩[45]⟨23⟩[12]^3[35]}{[14][23][56]Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{16/3[13]^2⟨13⟩⟨24⟩⟨46⟩[24]⟨23⟩⟨12⟩[25]+26/3[13]^3⟨13⟩^2⟨46⟩⟨23⟩⟨12⟩[25]-26/3[13]^2⟨13⟩^2⟨46⟩⟨23⟩[12]⟨12⟩[35]+21[13]⟨13⟩⟨46⟩⟨23⟩[12]^2⟨12⟩^2[35]-24[13]^2⟨13⟩⟨46⟩⟨23⟩[12]⟨12⟩^2[25]-24[13]⟨46⟩⟨23⟩[12]^2⟨12⟩^3[25]+25/3⟨46⟩⟨23⟩[12]^2⟨12⟩^2[34][35]⟨34⟩+10[13]⟨46⟩[12]^2⟨12⟩^3[45]⟨34⟩+12[13]^2⟨36⟩[12]⟨12⟩^3[25]⟨34⟩-74/3[13][14]⟨46⟩[12]⟨12⟩^3[25]⟨34⟩+2/3[14]⟨46⟩[12]^2⟨12⟩^3[35]⟨34⟩+64/3[13]^2⟨14⟩⟨36⟩[12]⟨12⟩^2[45]⟨34⟩-201267529/96768[13]⟨14⟩[14]⟨46⟩[12]⟨12⟩^2[45]⟨34⟩-9475421/13824[13]⟨14⟩^2[14]^2⟨46⟩⟨12⟩[45]⟨34⟩-40/3[13]^2⟨14⟩⟨13⟩[14]⟨46⟩⟨12⟩[45]⟨34⟩-9475421/13824[13]⟨14⟩^2⟨36⟩[14]^2⟨12⟩[35]⟨34⟩-40/3[13]^2⟨14⟩⟨13⟩⟨36⟩[14]⟨12⟩[35]⟨34⟩-1554273/1024[13]⟨14⟩[14]^2⟨46⟩⟨12⟩^2[25]⟨34⟩-16095925/9216[13]^2⟨14⟩⟨36⟩[14]⟨12⟩^2[25]⟨34⟩-58/3[13]^2⟨13⟩[14]⟨46⟩⟨12⟩^2[25]⟨34⟩-24[13]^2⟨13⟩⟨46⟩[12]⟨12⟩^2[45]⟨34⟩-10[13]^3⟨13⟩⟨36⟩⟨12⟩^2[25]⟨34⟩+6[13]⟨13⟩[14]⟨46⟩[12]⟨12⟩^2[35]⟨34⟩+4[13]^2⟨13⟩⟨36⟩[12]⟨12⟩^2[35]⟨34⟩-46/3[13]⟨46⟩[12]⟨12⟩^2[34][45]⟨34⟩^2-20[13]^2⟨36⟩⟨12⟩^2[45][23]⟨34⟩^2-12[15]⟨14⟩^3[14]^3⟨46⟩⟨12⟩-9475421/13824[15][13]⟨14⟩^3⟨36⟩[14]^2⟨12⟩+9475421/13824[15][13]⟨14⟩^2⟨13⟩[14]^2⟨46⟩⟨12⟩+16/3[15][13]^2⟨14⟩⟨13⟩^2[14]⟨46⟩⟨12⟩-40/3[15][13]^2⟨14⟩^2⟨13⟩⟨36⟩[14]⟨12⟩-8[15][13]^3⟨14⟩⟨13⟩^2⟨36⟩⟨12⟩-4[15][13]^2⟨14⟩⟨13⟩^2[12]⟨12⟩⟨26⟩+8[13]^3⟨14⟩⟨13⟩^2⟨24⟩⟨36⟩[45]+8[15][13]^2⟨14⟩^2⟨13⟩^2[14]⟨26⟩+12[15][14]^3⟨26⟩⟨14⟩^4-32/3[15][13]^2⟨13⟩^2⟨46⟩[12]⟨12⟩^2+6[15][13]⟨13⟩⟨46⟩[12]^2⟨12⟩^3-20/3[15]⟨12⟩^4⟨46⟩[12]^3-9309533/13824[15]⟨14⟩^2[14]^2⟨46⟩[12]⟨12⟩^2+9309533/13824[15]⟨14⟩^3[14]^2[12]⟨12⟩⟨26⟩+4/3[15][13]⟨14⟩⟨13⟩[12]^2⟨12⟩^2⟨26⟩+55957775/24192[15][13]⟨14⟩⟨13⟩[14]⟨46⟩[12]⟨12⟩^2+8/3[15][13]⟨14⟩^2⟨13⟩[14][12]⟨12⟩⟨26⟩+44/3[15][13]^2⟨14⟩⟨13⟩⟨36⟩[12]⟨12⟩^2+54183223/96768[15][13]⟨14⟩⟨36⟩[12]^2⟨12⟩^3+57761513/64512[15][13]⟨14⟩^2⟨36⟩[14][12]⟨12⟩^2-8/3⟨13⟩^2⟨24⟩^2[14]⟨46⟩[12][34][35]-40/3[13]^2⟨13⟩^2⟨24⟩⟨36⟩⟨23⟩[35][23]-14[13]^2⟨13⟩^2⟨24⟩⟨46⟩⟨23⟩[45][23]-54505783/96768[13]⟨14⟩⟨24⟩⟨36⟩[12]^2⟨12⟩^2[45]-4/3⟨24⟩[14]⟨46⟩[12]^2⟨12⟩^3[25]+20/3⟨24⟩⟨46⟩[12]^3[45]⟨12⟩^3-9512285/13824⟨14⟩⟨13⟩⟨24⟩^2[14]⟨46⟩[12][45][34]+12⟨14⟩^3⟨24⟩[14]^3⟨46⟩[45]+12⟨14⟩^3⟨24⟩⟨36⟩[14]^3[35]+12⟨14⟩^3⟨24⟩[14]^2[12][45]⟨26⟩+8[13]^2⟨14⟩⟨13⟩^2⟨24⟩[14]⟨46⟩[45]+12343465/13824⟨14⟩^2⟨24⟩[14]^2⟨46⟩[12]⟨12⟩[45]-758483/3456⟨14⟩^2⟨24⟩[14]^3⟨46⟩⟨12⟩[25]+9309533/13824⟨14⟩^2⟨24⟩[14][12]^2⟨12⟩[45]⟨26⟩-9980297/13824⟨14⟩⟨24⟩[14]⟨46⟩[12]^2⟨12⟩^2[45]+9980297/13824⟨14⟩⟨24⟩[14]^2⟨46⟩[12]⟨12⟩^2[25]-8⟨24⟩⟨23⟩^2[12]⟨12⟩[23]^2⟨26⟩[25]-20/3⟨24⟩⟨46⟩⟨23⟩^3[45][23]^3-2⟨24⟩⟨46⟩⟨23⟩^2[12]⟨12⟩[45][23]^2-8⟨24⟩⟨36⟩⟨23⟩^2[12]⟨12⟩[35][23]^2+2/3[13]⟨24⟩⟨36⟩⟨23⟩^2⟨12⟩[23]^2[25]+2[13]⟨24⟩⟨36⟩⟨23⟩[12]⟨12⟩^2[23][25]+6⟨24⟩^2⟨36⟩⟨23⟩^2[45][23]^3+6⟨24⟩^2⟨46⟩[24]⟨23⟩^2[45][23]^2-22/3⟨24⟩^3⟨36⟩[24]⟨23⟩[45][23]^2+6⟨24⟩^2[24]⟨23⟩^2[23]^2⟨26⟩[25]+20/3⟨24⟩⟨46⟩[24]⟨23⟩^3[35][23]^2-8⟨46⟩⟨23⟩^2[12]^2⟨12⟩^2[35][23]+12[13]⟨13⟩⟨46⟩⟨23⟩^2[12]⟨12⟩[35][23]+20/3[13]⟨13⟩⟨24⟩⟨36⟩⟨23⟩^2[35][23]^2+22/3[13]⟨36⟩⟨23⟩[12]⟨12⟩^2[35][23]⟨34⟩-22/3[13]⟨24⟩⟨36⟩⟨23⟩⟨12⟩[45][23]^2⟨34⟩+22/3[13]⟨24⟩⟨36⟩[12]⟨12⟩^2[45][23]⟨34⟩+12[13]⟨24⟩⟨46⟩[24]⟨23⟩[12]⟨12⟩^2[25]-566183/768⟨14⟩⟨24⟩^2[14]⟨46⟩[24][12]⟨12⟩[45]+12⟨14⟩⟨24⟩^2[24][12]^2⟨12⟩[45]⟨26⟩-34/3[13]^2⟨13⟩⟨24⟩⟨36⟩⟨23⟩⟨12⟩[23][25]+22[13]^2⟨46⟩[24]⟨12⟩^2[45]⟨34⟩^2-22/3[13]⟨24⟩^2⟨36⟩[24]^2⟨12⟩[35]⟨34⟩-32/3[13]⟨24⟩[14]⟨46⟩[24]⟨12⟩^2[25]⟨34⟩-28⟨24⟩[14]⟨46⟩[24][12]⟨12⟩^2[35]⟨34⟩+14/3[13]⟨24⟩^3⟨36⟩[24]^2⟨12⟩[25]+16/3⟨24⟩^3[14]⟨46⟩[24]^2⟨12⟩[25]-32⟨24⟩^2[14]⟨46⟩[24][12]⟨12⟩^2[25]-12⟨14⟩^2⟨24⟩^2[14]^2⟨46⟩[24][45]-12⟨14⟩^2⟨24⟩^2[14][24][12][45]⟨26⟩-16/3⟨14⟩⟨24⟩^2[14]^2⟨46⟩[24]⟨12⟩[25]+12⟨14⟩⟨24⟩^3[14]⟨46⟩[24]^2[45]+14/3⟨24⟩^3⟨46⟩[24]^3⟨23⟩[35]-14/3⟨24⟩^3⟨46⟩[24]^2⟨23⟩[45][23]+22/3⟨24⟩^3⟨36⟩[24]^2⟨23⟩[35][23]+12⟨14⟩⟨24⟩^3[24]^2[12][45]⟨26⟩+16/3⟨46⟩⟨23⟩^2[34]^2[35][23]⟨34⟩^2-16/3[13]⟨13⟩⟨46⟩⟨23⟩^2[34][35][23]⟨34⟩}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{324217355/82944[13]⟨13⟩⟨46⟩[24]⟨23⟩^3[34][35]+28832021/41472[15][13]^2⟨13⟩^3[14]⟨12⟩⟨26⟩-60525071/82944[13]⟨13⟩^3⟨24⟩[14]^2[35]⟨26⟩-82753661/165888[14]^2⟨46⟩⟨12⟩^2[34][45]⟨34⟩^2+56361565/4608[13]⟨36⟩[14]⟨12⟩^2[34][45]⟨34⟩^2+1614203/4608[15]⟨36⟩[14][12]^2⟨12⟩^4+9918713/13824⟨24⟩⟨46⟩[24]^2⟨23⟩^3[34][35]+726421/2304⟨24⟩^2⟨46⟩[24]^2⟨23⟩^2[45][34]-558252241/165888⟨46⟩[24]⟨23⟩^4[34][35][23]+192537127/41472⟨24⟩⟨36⟩[24]⟨23⟩^3[34][35][23]-310171/6912⟨24⟩^3[24]^3⟨23⟩[45]⟨26⟩-2039033/5184⟨24⟩^2[24]^3⟨23⟩^2[35]⟨26⟩+42751129/6912⟨24⟩⟨46⟩[24]⟨23⟩^3[45][34][23]-6027043/6912⟨24⟩^2⟨36⟩[24]^2⟨23⟩^2[34][35]+28[23]^2[24]⟨23⟩^4[35]⟨26⟩+15003187/41472⟨24⟩[24]⟨23⟩^3[45][23]^2⟨26⟩-16/3[13]⟨13⟩⟨23⟩^3[45][23]^2⟨26⟩-14750681/41472[23]^3⟨26⟩⟨23⟩^4[45]+2030059/10368⟨13⟩⟨24⟩^3[14][24]^2[45]⟨26⟩+337200961/41472[13]^2⟨36⟩[24]⟨23⟩⟨12⟩^2[45]⟨34⟩-228024179/27648[13][14]⟨46⟩[24]⟨23⟩⟨12⟩^2[45]⟨34⟩+44710661/165888[13]⟨36⟩[14][24]⟨23⟩⟨12⟩^2[35]⟨34⟩+910505/13824[14]^2⟨46⟩[24]⟨23⟩⟨12⟩^2[35]⟨34⟩-2623352197/165888[13]⟨36⟩[24]⟨23⟩^2[12]⟨12⟩^2[35]+32[13]⟨36⟩⟨23⟩⟨12⟩[34]^2[45]⟨34⟩^2+104/9[14]⟨46⟩⟨23⟩⟨12⟩[34]^2[45]⟨34⟩^2+1672811/10368⟨36⟩⟨23⟩^2[34]^3[35]⟨34⟩^2+1686635/10368⟨46⟩⟨23⟩^2[45][34]^3⟨34⟩^2-32⟨36⟩⟨23⟩^3[34]^2[35][23]⟨34⟩-1755755/10368[13]⟨13⟩⟨36⟩⟨23⟩^2[34]^2[35]⟨34⟩-6822071/41472⟨13⟩[14]⟨46⟩⟨23⟩^2[34]^2[35]⟨34⟩+59437/6912[13]^2⟨13⟩^2⟨36⟩⟨23⟩^2[34][35]+1285739/10368[13]⟨13⟩^2[14]⟨46⟩⟨23⟩^2[34][35]-7079717/41472[13]^2⟨13⟩^2⟨46⟩⟨23⟩^2[45][34]+12455/1152[13]⟨13⟩^2⟨23⟩^2[12][34][35]⟨26⟩-770515961/165888[13]⟨13⟩⟨24⟩⟨36⟩[24]⟨23⟩^2[34][35]+11888297/82944[13]^3⟨13⟩^3⟨23⟩[45]⟨26⟩-60505/2304[13]^2⟨13⟩^3[14]⟨23⟩[35]⟨26⟩+196828483/82944⟨13⟩⟨24⟩⟨36⟩⟨23⟩^2[12][34]^2[35]+46156381/9216⟨13⟩⟨24⟩⟨46⟩⟨23⟩^2[12][45][34]^2-129625/4608⟨13⟩⟨46⟩⟨23⟩^3[12][34]^2[35]+69383387/13824⟨13⟩⟨24⟩^2⟨36⟩⟨23⟩[12][45][34]^2+763825961/165888[13]⟨46⟩[24]^2⟨23⟩^3⟨12⟩[35]-1560696143/165888[13]⟨46⟩[24]⟨23⟩^3⟨12⟩[45][23]-35103253/4608[13]⟨24⟩⟨46⟩[24]^2⟨23⟩^2⟨12⟩[45]-10144181/2592[13]⟨24⟩⟨36⟩[24]^2⟨23⟩^2⟨12⟩[35]+702784639/82944[13]^2⟨13⟩⟨24⟩⟨36⟩[24]⟨23⟩⟨12⟩[45]-22953931/41472⟨24⟩^3⟨36⟩[24]^2⟨23⟩[45][34]+137773/13824[13]^2⟨13⟩^2[24]⟨23⟩^2[35]⟨26⟩+488681/864[13]^2⟨13⟩^3⟨24⟩[14][45]⟨26⟩+7848911/27648[13]⟨14⟩⟨13⟩^2⟨24⟩[14]^2[45]⟨26⟩-6863551/20736⟨14⟩^2⟨13⟩⟨24⟩[14]^3[45]⟨26⟩-2571343/41472⟨14⟩^2⟨24⟩⟨36⟩[14]^3⟨12⟩[45]+6227525/6144[15]⟨14⟩^2⟨13⟩[14]^3⟨12⟩⟨26⟩-290944675/165888[15]⟨14⟩^2⟨36⟩[14]^3⟨12⟩^2-6440905/82944⟨14⟩⟨36⟩[14]^3⟨12⟩^2[35]⟨34⟩-152843363/41472⟨14⟩⟨13⟩⟨24⟩[14]^3⟨46⟩⟨12⟩[45]-11687/9216⟨13⟩⟨23⟩^3[12][34][35][23]⟨26⟩-1963115/10368[13]⟨13⟩⟨46⟩⟨23⟩^3[45][34][23]+3720859/4608⟨23⟩[12]^3⟨12⟩^3[45]⟨26⟩+21871775/55296[14]⟨46⟩⟨23⟩[12]^2⟨12⟩^3[45]-47672779/41472[14]⟨23⟩[12]^2⟨12⟩^3⟨26⟩[25]-422753425/165888[14]^2⟨46⟩⟨23⟩[12]⟨12⟩^3[25]+308668027/165888⟨36⟩[14]⟨23⟩[12]^2⟨12⟩^3[35]+13227339/1024[13]⟨36⟩[14]⟨23⟩[12]⟨12⟩^3[25]+62598199/41472[13]⟨36⟩⟨23⟩[12]^2⟨12⟩^3[45]+68201197/41472[14]^2⟨46⟩[12]⟨12⟩^3[45]⟨34⟩-932009/13824[14]^3⟨46⟩⟨12⟩^3[25]⟨34⟩+118921159/165888⟨36⟩[14]^2[12]⟨12⟩^3[35]⟨34⟩-215363201/165888⟨13⟩^2⟨24⟩^2[14][12][45][34]⟨26⟩+380936609/41472⟨13⟩^2⟨24⟩^2[14]^2⟨46⟩[45][34]+481880965/82944⟨13⟩^2⟨24⟩^2⟨36⟩[14]^2[34][35]-834925067/165888⟨36⟩[14]^2⟨12⟩^2[34][35]⟨34⟩^2-213681977/9216[13]⟨36⟩⟨23⟩[12]⟨12⟩^2[34][45]⟨34⟩-13291811/13824[13]⟨36⟩[14][12]⟨12⟩^3[45]⟨34⟩-1071476749/165888[13]⟨36⟩[14]^2⟨12⟩^3[25]⟨34⟩-11174917/6144[13]⟨13⟩[14]^2⟨46⟩⟨12⟩^2[45]⟨34⟩-56284765/4608[13]⟨13⟩^2⟨24⟩^2⟨36⟩[14][45][34]+85013431/41472⟨13⟩⟨24⟩^2⟨36⟩[14][12]⟨12⟩[34][45]+3025633/20736⟨14⟩⟨13⟩⟨24⟩^2⟨36⟩[14]^2[45][34]+4/3⟨13⟩⟨24⟩^3⟨36⟩[14][24][45][34]+582599917/82944[13]⟨13⟩^2⟨24⟩[14]^2⟨12⟩⟨26⟩[25]-60863929/6912⟨13⟩⟨24⟩[14]^2⟨46⟩⟨12⟩[34][45]⟨34⟩+249901/13824⟨13⟩^2⟨24⟩[14]^2⟨46⟩⟨23⟩[34][35]+390645583/82944[13]⟨13⟩^2⟨24⟩[14]⟨46⟩⟨23⟩[45][34]+55/3[13]^2⟨13⟩^2⟨24⟩⟨36⟩⟨23⟩[45][34]+48610631/20736[13]⟨13⟩^2⟨24⟩⟨36⟩[14]⟨23⟩[34][35]+11826377/82944[13]⟨13⟩^2⟨24⟩⟨23⟩[12][45][34]⟨26⟩+171233227/82944⟨13⟩^2⟨24⟩[14]⟨23⟩[12][34][35]⟨26⟩+487232083/82944[13]^2⟨13⟩^2⟨24⟩[24]⟨23⟩[45]⟨26⟩-849641/13824[13]⟨13⟩⟨24⟩[24]^2⟨23⟩^2[35]⟨26⟩-473017985/82944[13]⟨13⟩^2⟨24⟩[14][24]⟨23⟩[35]⟨26⟩+4/3⟨24⟩⟨36⟩⟨23⟩[45][34]^3⟨34⟩^2+8203/1152⟨36⟩[14]⟨23⟩⟨12⟩[34]^2[35]⟨34⟩^2+157459879/55296⟨13⟩[14]^3⟨46⟩⟨12⟩^2[35]⟨34⟩+30977945/9216⟨36⟩[14]⟨23⟩[12]⟨12⟩^2[34][35]⟨34⟩-14970317/6912[13]⟨13⟩⟨36⟩[14]^2⟨12⟩^2[35]⟨34⟩-584009/864[13]^2⟨13⟩⟨36⟩[14]⟨12⟩^2[45]⟨34⟩+16201/96[15][13]⟨13⟩⟨36⟩[14][12]⟨12⟩^3+1073879/3456[15]⟨13⟩[14]^2⟨46⟩[12]⟨12⟩^3+4225423/18432⟨13⟩^2⟨24⟩^2[14]^2[24][35]⟨26⟩-51284483/165888[13]⟨13⟩^2⟨24⟩^2[14][24][45]⟨26⟩+12809975/20736⟨13⟩⟨24⟩^2[24]⟨23⟩[12][45][34]⟨26⟩-2055337/13824⟨24⟩^2[14][24]^2⟨23⟩⟨12⟩⟨26⟩[25]-4/3⟨24⟩⟨36⟩[14]⟨12⟩[34]^2[45]⟨34⟩^2-8040601/1728⟨24⟩⟨36⟩⟨23⟩[12]⟨12⟩[34]^2[45]⟨34⟩+87717493/41472⟨24⟩⟨36⟩[14]^2[12]⟨12⟩^3[25]+442225709/165888⟨24⟩⟨36⟩[14][12]^2⟨12⟩^3[45]-2620429/1536⟨14⟩⟨24⟩⟨36⟩[14]^3⟨12⟩^2[25]-1729169/3456⟨14⟩⟨24⟩⟨36⟩[14]^2[12]⟨12⟩^2[45]+556298261/165888⟨23⟩^2[12]^2⟨12⟩^2[45][23]⟨26⟩+28⟨36⟩⟨23⟩^4[34][35][23]^2-28/3⟨46⟩⟨23⟩^4[45][34][23]^2+1175681/6912⟨36⟩⟨23⟩^2[12]⟨12⟩[34]^2[35]⟨34⟩-97424015/41472⟨46⟩⟨23⟩^2[12]⟨12⟩[34]^2[45]⟨34⟩-29226001/41472⟨24⟩⟨36⟩⟨23⟩[12]^2⟨12⟩^2[34][45]-453030305/165888⟨13⟩⟨24⟩[14][12]^2⟨12⟩^2[45]⟨26⟩-43275925/13824⟨13⟩^2⟨24⟩[14]^3⟨46⟩⟨12⟩[35]+156110299/82944[13]⟨13⟩^2⟨24⟩⟨36⟩[14]^2⟨12⟩[35]-10153453/5184[15][13]⟨14⟩⟨13⟩⟨36⟩[14]^2⟨12⟩^2+102725951/27648[13]^2⟨13⟩^2[14]⟨23⟩⟨12⟩⟨26⟩[25]-6641225/1024[13]⟨13⟩^2[14]⟨23⟩[12]⟨12⟩[35]⟨26⟩-81073787/27648[13]⟨13⟩^2[14]^2⟨46⟩⟨23⟩⟨12⟩[35]-110125/4608[13]^2⟨13⟩^2⟨36⟩[14]⟨23⟩⟨12⟩[35]-35710075/27648[13]^3⟨13⟩^2⟨36⟩⟨23⟩⟨12⟩[45]+8828779/6912[13]^2⟨13⟩^2⟨23⟩[12]⟨12⟩[45]⟨26⟩+3682457/13824[13]⟨13⟩⟨23⟩^2[12]⟨12⟩[45][23]⟨26⟩+1907819/10368[13]^2⟨13⟩⟨36⟩⟨23⟩^2⟨12⟩[45][23]+275962331/82944[13]⟨36⟩⟨23⟩^3⟨12⟩[45][23]^2+1313387/10368⟨46⟩⟨23⟩^3[45][34]^2[23]⟨34⟩+440/3[13]⟨36⟩⟨23⟩^2⟨12⟩[34][45][23]⟨34⟩-2536811/10368⟨24⟩⟨36⟩⟨23⟩^2[45][34]^2[23]⟨34⟩-1963115/10368⟨24⟩⟨46⟩[24]⟨23⟩^2[45][34]^2⟨34⟩-4/3⟨24⟩^2⟨36⟩[24]⟨23⟩[45][34]^2⟨34⟩-195960385/41472[13]⟨13⟩[24]⟨23⟩^2[12]⟨12⟩[35]⟨26⟩-4514603/6912⟨24⟩[24]⟨23⟩[12]^2⟨12⟩^2[45]⟨26⟩-664381/1536⟨24⟩^2⟨36⟩[14][24][12]⟨12⟩^2[45]+144283/6912⟨24⟩^2⟨36⟩[14]^2[24]⟨12⟩^2[25]+1833845/13824[15][13]⟨13⟩^2[14][12]⟨12⟩^2⟨26⟩+268043/768⟨24⟩^2[24]^2⟨23⟩[12]⟨12⟩[45]⟨26⟩+353491/41472⟨14⟩⟨24⟩^2⟨36⟩[14]^2[24]⟨12⟩[45]+31342223/41472⟨24⟩^3⟨36⟩[14][24]^2⟨12⟩[45]+7972477/20736⟨14⟩⟨13⟩⟨24⟩^2[14]^2[24][45]⟨26⟩}{⟨12⟩[14]⟨23⟩⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(s_{13}-s_{24})(2/3⟨46⟩[24]^2⟨24⟩-1/3⟨36⟩⟨24⟩[24][23]+1[23]⟨46⟩[24]⟨23⟩+1/3⟨34⟩⟨46⟩[24][34]-1/3⟨13⟩[34][12]⟨46⟩)}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25](s_{13}-s_{24})(1/3⟨34⟩^2[34][45]+1/3⟨34⟩[24][45]⟨24⟩+1/3⟨34⟩[24]⟨23⟩[35]-2/3⟨34⟩[23][45]⟨23⟩+1/3⟨34⟩⟨14⟩[45][14]+1[23][25]⟨23⟩^2+1⟨24⟩[24]⟨23⟩[25]+1/3⟨12⟩⟨23⟩[12][25])}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/6⟨14⟩^2⟨36⟩[25][14]^2+17/9[14]⟨14⟩^2[45]⟨36⟩[12]-1[14]⟨14⟩[25]⟨13⟩⟨36⟩[13]-5/6⟨36⟩[23]^2[25]⟨23⟩^2+7/9⟨34⟩[23]^2[45]⟨36⟩⟨23⟩-19/9⟨14⟩⟨13⟩[45][12]^2⟨26⟩-16/9[14]⟨14⟩⟨13⟩[45][12]⟨46⟩+19/9⟨34⟩[34]⟨14⟩[45][12]⟨36⟩-1/18⟨34⟩^2[34][23][45]⟨36⟩+35/9⟨14⟩⟨13⟩[45]⟨36⟩[12][13]+13/9⟨14⟩⟨12⟩[45]⟨36⟩[12]^2-11/18⟨36⟩⟨12⟩^2[12]^2[25]-2/3⟨34⟩[23]⟨12⟩[45][12]⟨36⟩-13/9[23][25]⟨12⟩⟨23⟩[12]⟨36⟩-28/9[24]⟨24⟩[25]⟨12⟩[12]⟨36⟩-29/9⟨14⟩[24]⟨24⟩[45]⟨36⟩[12]-1/9[14]⟨14⟩[24][25]⟨24⟩⟨36⟩+14/9⟨36⟩[24]^2⟨24⟩^2[25]+20/9[24][23][25]⟨24⟩⟨23⟩⟨36⟩-11/9[24][23][25]⟨23⟩^2⟨46⟩+1/9[24]^2⟨24⟩[25]⟨23⟩⟨46⟩+25/9[24][25]⟨12⟩⟨23⟩[12]⟨46⟩+4/9⟨34⟩⟨14⟩[24][45]⟨36⟩[13]-5/9⟨34⟩[34]⟨13⟩[45][12]⟨46⟩-26/9⟨34⟩[34]⟨13⟩[12]⟨36⟩[35]-7/3⟨34⟩[14]⟨14⟩[24][45]⟨46⟩-10/3⟨34⟩[14]⟨14⟩[24]⟨36⟩[35]-49/9[14]⟨14⟩⟨13⟩[12]⟨36⟩[35]-23/9[15][14]⟨14⟩⟨13⟩[12]⟨16⟩+2/3[23]⟨13⟩[45]⟨23⟩[12]⟨46⟩-5/3⟨13⟩⟨12⟩[45][12]^2⟨46⟩-4/3[25]⟨13⟩⟨12⟩[12]^2⟨26⟩+1[14][25]⟨13⟩^2⟨46⟩[13]+11/9⟨34⟩[24]^2⟨24⟩[45]⟨46⟩+32/9[24]⟨24⟩⟨13⟩[45][12]⟨46⟩-8/9[14][24][25]⟨24⟩⟨13⟩⟨46⟩+2/3[14][25]⟨13⟩⟨12⟩[12]⟨46⟩-38/9⟨13⟩^2[45][12]⟨46⟩[13]-34/9⟨34⟩[24]⟨13⟩[45]⟨46⟩[13]-1[24][25]⟨13⟩⟨23⟩⟨46⟩[13]+19/9[24]⟨13⟩⟨23⟩[12]⟨46⟩[35]+5/9⟨34⟩[24]^2⟨23⟩⟨46⟩[35]+35/9⟨34⟩[14][24]⟨13⟩⟨46⟩[35]-11/9⟨34⟩^2[34][24][45]⟨46⟩-7/2⟨34⟩^2[34][24]⟨36⟩[35]-46/9⟨34⟩[24]⟨12⟩[45][12]⟨46⟩-8/9⟨34⟩[24][25]⟨12⟩⟨36⟩[13]-1⟨34⟩[24]⟨13⟩⟨36⟩[13][35]+20/9⟨34⟩[24]⟨24⟩[23][45]⟨36⟩+41/9[14]⟨13⟩^2[12]⟨46⟩[35]+11/9[23][25]⟨13⟩⟨23⟩[12]⟨26⟩}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{50/3⟨14⟩⟨13⟩⟨4|1+2|4][35]^2}{⟨12⟩^2[34][56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-4/3⟨14⟩⟨13⟩[34]⟨46⟩^2}{⟨12⟩^2⟨56⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{4/3⟨34⟩⟨14⟩⟨13⟩[35]^2}{⟨12⟩^2[56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1003/8[15]⟨14⟩^3[14][35]}{⟨12⟩⟨24⟩[34][56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨14⟩[35](931/4⟨14⟩[25][14]-859/8⟨14⟩[45][12]+4/3⟨34⟩[45][23]+859/8[24]⟨24⟩[25])}{⟨12⟩[34][56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨14⟩⟨34⟩[35](20[15]⟨14⟩-2/3⟨34⟩[35]+20[25]⟨24⟩)}{⟨12⟩⟨24⟩[56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨14⟩⟨46⟩(4/3⟨36⟩[23]-4/3⟨46⟩[24])}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{60⟨14⟩⟨13⟩^2⟨24⟩[12]^2[34][35]⟨26⟩-4/3⟨14⟩⟨36⟩[34]^3[35]⟨34⟩^3+4/3⟨14⟩⟨46⟩[45][34]^3⟨34⟩^3-8/3[13]⟨14⟩⟨13⟩^2[14]⟨46⟩[34][35]⟨34⟩+8/3[13]⟨14⟩⟨13⟩⟨36⟩[34]^2[35]⟨34⟩^2-38/3[13]⟨13⟩^2⟨24⟩^2⟨46⟩[24][45][23]+4[13]^2⟨14⟩^2⟨13⟩^2[14]⟨26⟩[25]+185/3[13]^2⟨13⟩^2⟨24⟩⟨36⟩⟨12⟩[23][25]+128/3[13]⟨13⟩⟨46⟩[12]⟨12⟩^2[45][23]⟨34⟩-35[13]⟨36⟩[12]⟨12⟩^3[23][25]⟨34⟩-4/3⟨46⟩[12]^2⟨12⟩^3[45][23]⟨34⟩+8/3[13]^2⟨13⟩^2⟨46⟩⟨12⟩[45][23]⟨34⟩+2/3[13]⟨36⟩[24]⟨12⟩^2[35][23]⟨34⟩^2-24⟨24⟩⟨36⟩[12]^2⟨12⟩^3[23][25]-20/3⟨14⟩⟨46⟩[12]^3⟨12⟩^3[45]-36⟨14⟩[14]⟨46⟩[12]^2⟨12⟩^3[25]-16/3⟨12⟩^4⟨46⟩[25][12]^3-4/3⟨14⟩⟨13⟩[14]⟨46⟩[34]^2[35]⟨34⟩^2+4[13]⟨14⟩⟨13⟩⟨46⟩[45][34]^2⟨34⟩^2+22[13]⟨13⟩⟨46⟩[12]^2⟨12⟩^3[25]+38⟨13⟩⟨46⟩[12]^3⟨12⟩^3[35]-4[13]⟨14⟩⟨13⟩⟨46⟩[12]^2⟨12⟩^2[45]+25/3[13]^2⟨13⟩^2⟨46⟩[12]⟨12⟩^2[25]-14/3⟨46⟩[24][12]^2⟨12⟩^3[35]⟨34⟩+28/3[13]⟨46⟩[24][12]⟨12⟩^3[25]⟨34⟩+56/3⟨24⟩⟨46⟩[24][12]^2⟨12⟩^3[25]+158/3[13]⟨13⟩⟨46⟩[24][12]⟨12⟩^2[35]⟨34⟩-61[13]^2⟨13⟩⟨46⟩[24]⟨12⟩^2[25]⟨34⟩-8/3[13]^2⟨13⟩^2⟨46⟩[24]⟨12⟩[35]⟨34⟩+4/3[13]⟨46⟩[24]^2⟨12⟩^2[35]⟨34⟩^2+8/3[13]⟨13⟩⟨46⟩[24]⟨12⟩[34][35]⟨34⟩^2-4/3⟨46⟩[24][12]⟨12⟩^2[34][35]⟨34⟩^2+16/3⟨14⟩⟨13⟩⟨24⟩^2⟨46⟩[24][12][45][34]+76/3⟨14⟩⟨13⟩⟨24⟩^2⟨36⟩[24][12][34][35]+4/3⟨14⟩⟨24⟩⟨46⟩[24][45][34]^2⟨34⟩^2-12⟨14⟩⟨24⟩^3⟨46⟩[24]^3[45]-12⟨14⟩⟨24⟩^3⟨36⟩[24]^3[35]-32/3⟨14⟩⟨24⟩^2⟨36⟩[24]^2[34][35]⟨34⟩-12⟨14⟩⟨24⟩^3[24]^3⟨26⟩[25]+112/3⟨14⟩⟨24⟩[14]⟨46⟩[24][12]⟨12⟩^2[25]-12⟨24⟩^2⟨46⟩[24]^2[12]⟨12⟩^2[25]+12⟨14⟩⟨24⟩^2⟨36⟩[24]^2[12]⟨12⟩[35]-12⟨14⟩⟨24⟩^2⟨46⟩[24]^2[12]⟨12⟩[45]}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[24](-307948657/82944[13]⟨13⟩⟨46⟩⟨23⟩[34][35]-352679/13824[35][13]^2⟨26⟩⟨13⟩^2-48346729/20736⟨13⟩⟨24⟩[12][34][35]⟨26⟩-262723/6912⟨13⟩⟨24⟩[14]⟨46⟩[34][35]-280526143/82944[13]⟨13⟩[14]⟨46⟩⟨12⟩[35]+483334909/82944⟨14⟩[14]^2⟨46⟩⟨12⟩[35]+819941/4608[15][13]^2⟨13⟩⟨16⟩⟨12⟩+647200309/165888[15][13]⟨14⟩⟨16⟩[14]⟨12⟩-1837457/324[13]⟨14⟩[14]⟨46⟩⟨12⟩[45]-24639223/9216[13]⟨14⟩^2[14][45]⟨26⟩+1471651145/165888[13]^2⟨14⟩⟨13⟩[45]⟨26⟩-622254347/82944⟨24⟩^2[24][45][23]⟨26⟩-216208309/27648[13]⟨14⟩⟨24⟩[24][45]⟨26⟩+2077999889/165888[13]⟨13⟩⟨24⟩[45][23]⟨26⟩-602651/128⟨24⟩⟨23⟩[45][23]^2⟨26⟩+624370421/82944[35][24]^2⟨26⟩⟨24⟩^2+216627155/27648⟨14⟩⟨24⟩[14][24][35]⟨26⟩-2077778705/165888[13]⟨13⟩⟨24⟩[24][35]⟨26⟩+24639223/9216[35][14]^2⟨26⟩⟨14⟩^2-54424421/6144[13]⟨14⟩⟨13⟩[14][35]⟨26⟩+193864231/41472⟨24⟩[24]⟨23⟩[35][23]⟨26⟩-117259861/9216[13]⟨13⟩⟨24⟩⟨36⟩[34][35]+1969479565/165888⟨14⟩⟨24⟩⟨36⟩[14][34][35]+602128877/82944⟨24⟩^2⟨36⟩[24][34][35]-21814723/41472⟨24⟩⟨46⟩[24]⟨23⟩[34][35]+564003025/165888⟨46⟩⟨23⟩^2[34][35][23]-70495003/41472⟨24⟩⟨46⟩⟨23⟩[45][34][23]-240026849/27648[13]⟨13⟩⟨24⟩⟨46⟩[45][34]+251093/768⟨14⟩⟨24⟩[14]⟨46⟩[45][34]-636485663/55296[13]⟨14⟩⟨24⟩⟨36⟩[45][34]+605637725/82944⟨24⟩^2⟨46⟩[24][45][34]+1963115/10368⟨24⟩^2⟨36⟩[45][34][23]+2255813533/165888⟨24⟩⟨36⟩[12]⟨12⟩[34][35]+101491495/55296[13]⟨14⟩[12]⟨12⟩[45]⟨26⟩+60839/9216[13]⟨13⟩⟨23⟩[35][23]⟨26⟩+196290277/41472[13]⟨13⟩[12]⟨12⟩[35]⟨26⟩-139389793/27648[35]⟨12⟩^2⟨26⟩[12]^2+2708975/41472⟨24⟩[24][12]⟨12⟩[35]⟨26⟩-232/9⟨24⟩[14]⟨46⟩[24]⟨12⟩[35]+636541/20736[13]⟨24⟩⟨36⟩[24]⟨12⟩[35]-1630177/20736[13]⟨24⟩[24]⟨12⟩⟨26⟩[25]-81974245/165888[14]⟨46⟩[12]⟨12⟩^2[35]+1786698239/165888[13]⟨36⟩[12]⟨12⟩^2[35]+3927991283/165888[13]⟨14⟩⟨36⟩[14]⟨12⟩[35]-1305556313/55296[13]^2⟨14⟩⟨36⟩⟨12⟩[45]-38460089/20736[13]⟨46⟩[12][45]⟨12⟩^2-1359997/20736⟨36⟩⟨12⟩^2[13]^2[25]+1359997/20736[15][13]⟨16⟩[12]⟨12⟩^2+92356579/55296⟨14⟩[14][12]⟨12⟩[35]⟨26⟩-1558481915/165888[13]⟨46⟩[24]⟨23⟩⟨12⟩[35]+1558924283/165888[13]⟨46⟩⟨23⟩⟨12⟩[45][23]-658153655/165888⟨46⟩⟨23⟩[12]⟨12⟩[34][35]+1458514021/165888[13]⟨36⟩⟨12⟩[34][35]⟨34⟩-1700459/10368⟨46⟩⟨23⟩[34]^2[35]⟨34⟩-76/3⟨24⟩⟨36⟩[34]^2[35]⟨34⟩+1223790095/82944⟨24⟩⟨46⟩[12]⟨12⟩[34][45])}{⟨12⟩[14]⟨24⟩[34]^2⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[12](-4/3[14]⟨14⟩^2[12]⟨26⟩[35]-4/3⟨14⟩^2⟨46⟩[14]^2[35]-8/3[14]⟨14⟩[24]⟨24⟩⟨46⟩[35]+4[34]⟨14⟩⟨24⟩⟨36⟩[12][35]+4/3⟨14⟩[24]⟨24⟩[12]⟨26⟩[35]+4[23]^2⟨36⟩[45]⟨24⟩^2-4[24][23]⟨24⟩^2⟨36⟩[35]-4/3[34]⟨24⟩⟨13⟩[12]⟨46⟩[35]+4/3⟨24⟩[23]⟨13⟩[12]⟨26⟩[35])}{⟨12⟩[13][14][23]⟨24⟩⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{2130353/41472⟨13⟩[13][14]⟨23⟩⟨26⟩[45]}{⟨12⟩[34]⟨2|3+4|1]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-228815/5184[13]⟨23⟩^2[24]⟨26⟩[45]}{⟨12⟩[34]⟨2|3+4|1]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{597905/13824[13]⟨23⟩^2[35][45]⟨3|1+2|4]}{⟨12⟩[34][56]⟨2|3+4|1]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩^2[45](-3463543/10368⟨36⟩[13]-14110417/41472[14]⟨46⟩+3056449/41472⟨26⟩[12])}{⟨12⟩⟨2|3+4|1]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{85415/4608⟨24⟩[45]^2⟨23⟩⟨3|2+4|1]}{⟨12⟩[56]⟨2|3+4|1]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-85415/4608⟨36⟩[45]⟨23⟩}{⟨12⟩⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{18⟨1|3+4|1][24][14]⟨26⟩^2}{⟨12⟩[34]^2⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(2545/24⟨36⟩[24]⟨23⟩[13]+2081/24⟨13⟩⟨36⟩[14][13]+2545/24⟨46⟩[24]⟨23⟩[14]-2545/24⟨34⟩[34]⟨36⟩[14]+2081/24⟨13⟩[14]^2⟨46⟩)}{⟨12⟩[34]⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45]⟨23⟩(5332038101/165888[45][13]⟨34⟩+170616661/82944[14][35]⟨34⟩-1537739/20736[35]⟨23⟩[12]+14893217/20736[15]⟨12⟩[12]-41338756619/1161216[15][13]⟨13⟩-6177333265/165888[14][25]⟨24⟩+26146751/20736[45]⟨24⟩[12]-5674668251/165888[13][25]⟨23⟩+4692749/6912[15][14]⟨14⟩)}{⟨12⟩[34][56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[14][15](-4/3[35]⟨13⟩⟨23⟩-14019412381/387072⟨13⟩⟨24⟩[45]-4/3⟨12⟩[25]⟨23⟩-4/3[15]⟨12⟩⟨13⟩)}{⟨12⟩[34][56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-322/3[13][24]⟨23⟩^3⟨26⟩[25]-1095505403/82944[24]⟨23⟩^3[12][35]⟨26⟩+143390903/9216⟨23⟩^3[12][45][23]⟨26⟩+1370452549/82944[13]⟨13⟩⟨23⟩^2[12][45]⟨26⟩-118071599/387072[15]⟨13⟩^2⟨24⟩[14]^2⟨26⟩-265330337/82944[15][13]⟨13⟩^2[14]⟨23⟩⟨26⟩-167062849/13824⟨13⟩[14]⟨23⟩^2[12][35]⟨26⟩+5488601/41472[13]⟨13⟩[14]⟨23⟩^2⟨26⟩[25]-597519721/165888⟨23⟩^2[12]^2⟨12⟩[45]⟨26⟩+601688813/27648[13]⟨13⟩[14]⟨46⟩⟨23⟩^2[45]+22847375/41472⟨13⟩⟨24⟩^2⟨36⟩[14]^2[45]-2191211/10368[13]^2⟨13⟩⟨36⟩⟨23⟩^2[45]-1058248769/41472⟨13⟩[14]^2⟨46⟩⟨23⟩^2[35]+5100857287/165888[13]⟨46⟩[24]⟨23⟩^3[45]-925691995/41472[14]⟨46⟩[24]⟨23⟩^3[35]-296/3[13]⟨36⟩[24]⟨23⟩^3[35]-1914731/10368[13]⟨36⟩⟨23⟩^3[45][23]-6150525419/165888⟨46⟩⟨23⟩^3[12][45][34]+381922387/165888⟨36⟩⟨23⟩^3[12][34][35]+1741931/10368[13]⟨36⟩⟨23⟩^2[45][34]⟨34⟩+915724259/41472[14]⟨46⟩⟨23⟩^2[45][34]⟨34⟩+609705275/27648⟨36⟩[14]⟨23⟩^2[34][35]⟨34⟩+1056741763/165888[14]^2⟨46⟩⟨23⟩^2⟨12⟩[25]-1285856891/82944⟨36⟩[14]^2⟨23⟩⟨12⟩[35]⟨34⟩-158371669/20736[14]^2⟨46⟩⟨23⟩⟨12⟩[45]⟨34⟩+1306639669/165888[15]⟨13⟩[14]^2⟨46⟩⟨23⟩⟨12⟩}{⟨12⟩[14]⟨23⟩⟨24⟩[34]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1015254121/82944[13]⟨36⟩[14]⟨12⟩[25]+360775157/165888[14][12]⟨12⟩⟨26⟩[25]+1081266539/27648[13]⟨36⟩[12]⟨12⟩[45]+7609583/20736⟨12⟩⟨26⟩[45][12]^2+398470549/165888[14]⟨46⟩[12][45]⟨12⟩+628108901/82944⟨12⟩⟨46⟩[25][14]^2+5654124757/165888[13]⟨24⟩⟨36⟩[24][45]+1090627/9216⟨24⟩⟨36⟩[14][24][35]+627826075/18432[13]⟨36⟩[24]⟨23⟩[35]+202209211/55296⟨36⟩[45][13]^2⟨13⟩+5626942225/165888[13]⟨14⟩⟨36⟩[14][45]+1044175873/1161216[13]⟨13⟩[12][45]⟨26⟩+708716653/27648[13]⟨13⟩⟨36⟩[14][35]+1090627/9216⟨36⟩[14]^2[35]⟨14⟩+360332789/165888⟨13⟩[14][12][35]⟨26⟩+627555941/82944[14]^2⟨46⟩[35]⟨13⟩-1653847537/1161216[13]⟨13⟩[14]⟨26⟩[25]+1090627/9216⟨24⟩⟨36⟩[12][45][34]+5639267843/165888[13]⟨36⟩[45][34]⟨34⟩+1090627/9216[14]⟨46⟩[45][34]⟨34⟩+3191609/10368⟨23⟩[12][45][23]⟨26⟩+1090627/9216⟨36⟩[14][34][35]⟨34⟩-20/3[14]⟨46⟩[24]⟨23⟩[35]-4/3[24]⟨23⟩[12][35]⟨26⟩}{⟨12⟩[13][34]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1021841/27648[13]⟨13⟩⟨46⟩⟨23⟩[34][35]+352679/13824[35][13]^2⟨26⟩⟨13⟩^2-8/3⟨13⟩⟨24⟩[12][34][35]⟨26⟩-1139779/27648⟨13⟩⟨24⟩[14]⟨46⟩[34][35]+280526143/82944[13]⟨13⟩[14]⟨46⟩⟨12⟩[35]-279034993/41472⟨14⟩[14]^2⟨46⟩⟨12⟩[35]-819941/4608[15][13]^2⟨13⟩⟨16⟩⟨12⟩-635877965/165888[15][13]⟨14⟩⟨16⟩[14]⟨12⟩+550785241/82944[13]⟨14⟩[14]⟨46⟩⟨12⟩[45]+244/9[13]^2⟨14⟩⟨13⟩[45]⟨26⟩-138307/27648[13]⟨13⟩⟨24⟩[45][23]⟨26⟩-3344593/82944[13]⟨13⟩⟨24⟩[24][35]⟨26⟩-3344593/82944[13]⟨14⟩⟨13⟩[14][35]⟨26⟩-3565777/82944[13]⟨13⟩⟨24⟩⟨36⟩[34][35]-1066051/27648⟨24⟩⟨46⟩[24]⟨23⟩[34][35]+1066051/27648⟨24⟩⟨46⟩⟨23⟩[45][34][23]-285110939/82944[13]⟨14⟩[12]⟨12⟩[45]⟨26⟩-60839/9216[13]⟨13⟩⟨23⟩[35][23]⟨26⟩-196290277/41472[13]⟨13⟩[12]⟨12⟩[35]⟨26⟩+423609367/82944[35]⟨12⟩^2⟨26⟩[12]^2+400534933/165888[14]⟨46⟩[12]⟨12⟩^2[35]-1764938287/165888[13]⟨36⟩[12]⟨12⟩^2[35]+1084483/6912[14]⟨46⟩⟨12⟩[34][35]⟨34⟩-1066051/27648⟨46⟩⟨23⟩[34]^2[35]⟨34⟩}{⟨12⟩^2[13]⟨24⟩[34]^2⟨56⟩[56]}+\\
\scriptscriptstyle\frac{12⟨46⟩⟨23⟩[12]^2⟨12⟩^2[25]+83/3[13]⟨36⟩[12]⟨12⟩^2[25]⟨34⟩-34[14]⟨46⟩[12]⟨12⟩^2[25]⟨34⟩-56634679/96768⟨36⟩[12]^2⟨12⟩^2[35]⟨34⟩-53280055/96768⟨46⟩[12]^2⟨12⟩^2[45]⟨34⟩+45[13]⟨13⟩⟨36⟩[12]⟨12⟩[35]⟨34⟩+41/3⟨13⟩⟨46⟩⟨23⟩[12]^2⟨12⟩[35]+10/3[13]⟨13⟩^2⟨46⟩⟨23⟩[12][35]-143/3⟨13⟩^2⟨24⟩[14]⟨46⟩[12][35]-52/3[13]⟨13⟩^2⟨24⟩⟨46⟩[12][45]+20/3[13]⟨14⟩⟨13⟩⟨24⟩⟨36⟩[12][45]-26/3⟨14⟩⟨13⟩⟨24⟩[12]^2[45]⟨26⟩-5325395/12096⟨14⟩⟨13⟩⟨24⟩[14]⟨46⟩[12][45]+24⟨14⟩^2⟨24⟩⟨36⟩[14]^2[25]+112228255/193536[13]⟨14⟩⟨13⟩⟨24⟩⟨36⟩[14][25]-23346305/27648⟨14⟩⟨13⟩⟨24⟩[14]^2⟨46⟩[25]+24309139/13824⟨14⟩⟨13⟩⟨24⟩[14][12]⟨26⟩[25]-185/3[13]^2⟨13⟩^2⟨24⟩⟨36⟩[25]+173/3[13]⟨13⟩^2⟨24⟩[12]⟨26⟩[25]+103/3[13]⟨13⟩^2⟨24⟩[14]⟨46⟩[25]-54312247/96768⟨13⟩⟨24⟩[12]^2⟨12⟩⟨26⟩[25]-10/3[13]^2⟨13⟩^2⟨46⟩⟨23⟩[25]-12⟨14⟩^2⟨24⟩⟨36⟩[14][12][45]-4[13]⟨14⟩⟨13⟩⟨36⟩[14][35]⟨34⟩+4[13]^2⟨14⟩⟨13⟩⟨36⟩[45]⟨34⟩+4/3[13]⟨13⟩^2[14]⟨46⟩[35]⟨34⟩-4[13]^2⟨13⟩^2⟨46⟩[45]⟨34⟩-8[15][13]^2⟨14⟩⟨13⟩^2⟨36⟩+88780405/27648[15]⟨14⟩^2⟨13⟩[14][12]⟨26⟩+14[13]⟨46⟩[24]⟨12⟩[45]⟨34⟩^2-16/3[14]⟨46⟩[24]⟨12⟩[35]⟨34⟩^2-2[13]⟨36⟩[24]⟨12⟩[35]⟨34⟩^2+55279927/96768[15]⟨13⟩⟨46⟩[12]^2⟨12⟩^2-12[13]⟨46⟩[24]⟨23⟩⟨12⟩[25]⟨34⟩-14/3[13]⟨13⟩⟨46⟩[24]⟨23⟩[35]⟨34⟩+8⟨36⟩[12]⟨12⟩[34][35]⟨34⟩^2+2⟨46⟩[12]⟨12⟩[34][45]⟨34⟩^2-4/3⟨36⟩[35][34]^2⟨34⟩^3+4/3[13]⟨14⟩⟨24⟩⟨36⟩[24][45]⟨34⟩-26/3[13]⟨36⟩⟨12⟩[45][23]⟨34⟩^2+4/3[45]⟨46⟩[34]^2⟨34⟩^3+12⟨14⟩⟨24⟩[14]⟨46⟩[24][45]⟨34⟩+32/3⟨14⟩⟨24⟩⟨36⟩[14][24][35]⟨34⟩+2⟨24⟩⟨36⟩[12]⟨12⟩[45][23]⟨34⟩-4/3[13]⟨13⟩⟨36⟩[34][35]⟨34⟩^2-4/3⟨13⟩[14]⟨46⟩[34][35]⟨34⟩^2+6⟨13⟩⟨46⟩⟨23⟩[12][34][35]⟨34⟩+52/3⟨24⟩⟨36⟩[24][12]⟨12⟩[35]⟨34⟩+12⟨24⟩^2⟨36⟩[24][12]⟨12⟩[25]-14/3⟨24⟩⟨46⟩[24][12]⟨12⟩[45]⟨34⟩+6[13]⟨36⟩⟨23⟩⟨12⟩[23][25]⟨34⟩-6⟨46⟩⟨23⟩^2[12]⟨12⟩[23][25]+16/3⟨14⟩⟨24⟩^2⟨36⟩[24][12][45]+14/3⟨24⟩^2⟨46⟩[24]^2⟨23⟩[25]+22/3⟨24⟩^2⟨36⟩[24]⟨23⟩[23][25]-34/3⟨24⟩⟨36⟩⟨23⟩^2[23]^2[25]+12[23]^2⟨46⟩[25]⟨23⟩^3-32/3⟨46⟩⟨23⟩^2[45][23]^2⟨34⟩-16/3⟨36⟩⟨23⟩^2[35][23]^2⟨34⟩-4/3⟨24⟩⟨46⟩[24]⟨23⟩[45][23]⟨34⟩+4/3⟨24⟩⟨46⟩[24]^2⟨23⟩[35]⟨34⟩-12⟨24⟩^2⟨36⟩[24]^2[35]⟨34⟩+4/3⟨46⟩⟨23⟩[45][34][23]⟨34⟩^2+4/3⟨24⟩⟨36⟩[45][34][23]⟨34⟩^2-4/3⟨24⟩⟨36⟩[24][34][35]⟨34⟩^2-4/3[13]⟨13⟩⟨36⟩⟨23⟩[35][23]⟨34⟩}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-4/3[45]^2[12]^2}{⟨12⟩[14]^2[23][34][56]}+\\
\scriptscriptstyle\frac{[12](241673293/55296[13]⟨46⟩[24]⟨23⟩[35]-240198733/55296[13]⟨24⟩⟨36⟩[24][35]-671179507/387072[13]⟨14⟩⟨36⟩[14][35]+241599565/55296⟨36⟩[45][13]^2⟨14⟩+23198849/27648[14]^2⟨46⟩[35]⟨14⟩+574271309/193536[13]⟨14⟩[14]⟨46⟩[45]+360332789/165888⟨14⟩[14][12][35]⟨26⟩+26/3[13]⟨14⟩[12][45]⟨26⟩-119802395/165888[13]⟨14⟩[14]⟨26⟩[25]-244862029/55296[45]⟨46⟩⟨13⟩[13]^2+242410573/55296[13]⟨13⟩[14]⟨46⟩[35]+7651939/2304[25][13]^2⟨26⟩⟨13⟩-7788643/2304[13]⟨13⟩[12][35]⟨26⟩+1127086631/82944[15][13]⟨16⟩[12]⟨12⟩-197/3[15]⟨16⟩[13]^2⟨13⟩+1126644263/82944[13]⟨46⟩[12][45]⟨12⟩-54634807/96768[13][14]⟨46⟩⟨12⟩[25]+2643953587/290304[13][12]⟨12⟩⟨26⟩[25]+139371361/27648[35]⟨12⟩⟨26⟩[12]^2+1126284839/82944⟨36⟩⟨12⟩[13]^2[25]-241636429/55296[13]⟨36⟩[34][35]⟨34⟩+8/3[14]⟨46⟩[34][35]⟨34⟩-241894477/55296[13]⟨46⟩[45][34]⟨34⟩-32/3[13]⟨24⟩⟨46⟩[24][45]-20/3⟨24⟩[14]⟨46⟩[24][35]-191844337/82944[13]⟨24⟩⟨36⟩[45][23]+3177785/10368⟨24⟩[12][45][23]⟨26⟩-2566629449/165888[13]⟨36⟩⟨23⟩[35][23])}{⟨12⟩[13][14][23]⟨24⟩[34]⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_13.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-2[13]⟨46⟩^2⟨4|1+3|2]^2}{⟨56⟩⟨4|1+2|3]^3s_{123}}+\\
\scriptscriptstyle\frac{1[12]⟨46⟩^2⟨4|1+3|2]}{⟨56⟩⟨4|1+2|3]^2s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_130.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/4[12]⟨13⟩^2⟨23⟩[23]⟨24⟩[45]⟨46⟩}{⟨12⟩^2⟨2|1+3|2]^2⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{3/4[12]⟨13⟩⟨23⟩[25]⟨46⟩}{⟨12⟩⟨2|1+3|2]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-893/54[12]^2⟨13⟩[25]⟨2|1+3|5]}{[23][56]⟨2|1+3|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨13⟩[13](231/8⟨24⟩^2[35]⟨46⟩[24]^3+2809/72[24]^2⟨24⟩^2[35]⟨36⟩[23]+397/18[24]^2⟨46⟩⟨24⟩^2[45][23]+15/2[24]⟨24⟩^2[45]⟨36⟩[23]^2-484/9⟨26⟩[12]^2[34]⟨14⟩^2[45]-518/9[12][34][45]⟨14⟩^2[13]⟨36⟩-85/4[12]^2⟨12⟩[34]⟨14⟩[35]⟨36⟩+1921/72⟨26⟩[12]^2⟨13⟩[34]⟨14⟩[35]-139/4[12]⟨13⟩[34]⟨14⟩[35][13]⟨36⟩+10027/72[24][12]⟨24⟩[34]⟨14⟩[35]⟨36⟩-54[14][12]⟨46⟩[34]⟨14⟩^2[45]+2753/72[14]⟨26⟩[24][12]⟨14⟩^2[35]-1187/72[24]⟨26⟩[12]⟨13⟩⟨14⟩[35][13]-1309/18[24]⟨26⟩[12]^2⟨12⟩⟨14⟩[35]-1919/36[24][14]⟨14⟩^2[35][13]⟨36⟩+409/9[24]⟨13⟩⟨14⟩[35][13]^2⟨36⟩-3337/72[24]⟨26⟩[12][45]⟨14⟩^2[13]+1919/36[24][45]⟨14⟩^2[13]^2⟨36⟩-1399/18[14][24][12]⟨12⟩⟨46⟩⟨14⟩[35]+3149/72[14][24]⟨46⟩⟨13⟩⟨14⟩[35][13]+829/72[24][12]^2⟨12⟩^2⟨46⟩[35]-44/9[24]⟨46⟩⟨13⟩^2[35][13]^2-353/36[24][12]⟨12⟩⟨46⟩⟨13⟩[35][13]-689/72[24][14]⟨46⟩[45]⟨14⟩^2[13]-51/4[24]⟨46⟩⟨13⟩[45]⟨14⟩[13]^2-3053/24[24][12]⟨12⟩⟨46⟩[45]⟨14⟩[13]-41/3[24]⟨26⟩[14][25]⟨14⟩^2[13]-33/2[24]⟨26⟩⟨13⟩[25]⟨14⟩[13]^2+2021/36[24]⟨12⟩[25]⟨14⟩[13]^2⟨36⟩+295/72[14][24]⟨12⟩⟨46⟩[25]⟨14⟩[13]-1445/12[24][12]⟨12⟩^2⟨46⟩[25][13]+11/12[24]⟨12⟩⟨46⟩⟨13⟩[25][13]^2-473/36[24]⟨46⟩⟨23⟩⟨13⟩[35][13][23]+1376/9⟨26⟩[12]⟨13⟩^2[35][13][23]+527/4⟨26⟩[12]⟨13⟩[45]⟨14⟩[13][23]-385/36⟨13⟩[45]⟨14⟩[13]^2⟨36⟩[23]-2015/36⟨26⟩[12]⟨13⟩⟨24⟩[45][23]^2-8357/72⟨13⟩⟨24⟩[45][13]⟨36⟩[23]^2-275/9[12]⟨12⟩⟨24⟩[45]⟨36⟩[23]^2+1099/24⟨23⟩⟨24⟩[45]⟨36⟩[23]^3+8735/72[12]⟨46⟩⟨13⟩⟨24⟩[34][45][23]+1657/12[12]⟨13⟩⟨24⟩[34][35]⟨36⟩[23]+5717/72[12]⟨24⟩[34]⟨14⟩[45]⟨36⟩[23]+331/36⟨24⟩⟨34⟩[34][45]⟨36⟩[23]^2+7337/72[45]⟨46⟩⟨23⟩^2[23]^3+7517/72[35]⟨36⟩⟨23⟩^2[23]^3+7463/72[25]⟨26⟩⟨23⟩^2[23]^3+46/3[12]^2⟨12⟩^2⟨46⟩[45][23]-1081/9[12]^2⟨12⟩^2[35]⟨36⟩[23]+1339/24[12]⟨12⟩^2[25][13]⟨36⟩[23]-121/36⟨26⟩[12]^2⟨12⟩^2[25][23]+1705/36⟨26⟩[12]^2⟨12⟩⟨14⟩[45][23]+2063/18[12]^2⟨12⟩⟨46⟩[34]⟨14⟩[45]-437/3⟨12⟩⟨23⟩[25][13]⟨36⟩[23]^2-265/4⟨26⟩[12]⟨12⟩⟨23⟩[25][23]^2-1001/8⟨46⟩⟨23⟩⟨13⟩[45][13][23]^2-5903/36⟨23⟩⟨13⟩[35][13]⟨36⟩[23]^2-2495/72[24]⟨12⟩⟨46⟩⟨23⟩[25][13][23]-6007/72[24][12]⟨12⟩⟨46⟩⟨23⟩[35][23]+2197/24[24]⟨12⟩⟨34⟩[35][13]⟨36⟩[23]+385/36⟨46⟩⟨13⟩^2[45][13]^2[23]-1759/12⟨26⟩⟨13⟩^2[25][13]^2[23]+1759/12⟨12⟩⟨13⟩[25][13]^2⟨36⟩[23]+8101/72⟨26⟩[12]⟨12⟩⟨13⟩[25][13][23]+713/72⟨26⟩[12]^2⟨12⟩⟨13⟩[35][23]+791/9[24]^2⟨26⟩⟨24⟩^2[25][23]+4043/36⟨12⟩⟨34⟩[45][13]⟨36⟩[23]^2+7211/36[24]⟨12⟩⟨46⟩⟨34⟩[45][13][23]+365/9[14]⟨13⟩[25]⟨14⟩⟨16⟩[13]^2-689/72[14]^2[25]⟨14⟩^2⟨16⟩[13]+739/72[24]⟨46⟩⟨34⟩[34][45]⟨14⟩[13]+1669/36[24]⟨24⟩[45]⟨14⟩[13]⟨36⟩[23]-139/4[14][12]⟨13⟩⟨14⟩[35]⟨16⟩[13]-907/72[24]^2⟨46⟩⟨24⟩[45]⟨14⟩[13]+1169/12[24]^2⟨26⟩⟨24⟩[25]⟨14⟩[13]-2881/36[24]^2⟨12⟩⟨46⟩⟨24⟩[25][13]+85/4[24]^2[14]⟨46⟩⟨24⟩⟨14⟩[35]-4987/72[24]^2⟨26⟩[12]⟨24⟩⟨14⟩[35]-2231/72[14][12]⟨46⟩⟨13⟩[34]⟨14⟩[35]+44/9[12]⟨46⟩⟨13⟩^2[34][35][13]-473/36[24]^2⟨46⟩⟨13⟩⟨24⟩[35][13]-51/4[24]⟨34⟩[34]⟨14⟩[35][13]⟨36⟩-433/72[12]⟨46⟩⟨34⟩[34]^2⟨14⟩[45]-11459/72⟨26⟩[12]⟨23⟩⟨13⟩[35][23]^2-7543/36[24]⟨46⟩⟨13⟩⟨24⟩[45][13][23]-6811/72[24]⟨13⟩⟨24⟩[35][13]⟨36⟩[23]-167/24[24]^2⟨46⟩⟨23⟩⟨24⟩[35][23]-51/4[24][12]⟨12⟩⟨46⟩⟨34⟩[34][35]-9473/72[12]⟨12⟩⟨46⟩⟨34⟩[34][45][23]-17[24]^2⟨46⟩⟨24⟩⟨34⟩[34][35]+473/36[12]⟨46⟩⟨23⟩⟨13⟩[34][35][23]-113/6[24]⟨46⟩⟨23⟩^2[35][23]^2-643/24[24]⟨46⟩⟨23⟩⟨24⟩[45][23]^2-501/8[24]⟨23⟩⟨24⟩[35]⟨36⟩[23]^2+385/36⟨46⟩⟨13⟩⟨34⟩[34][45][13][23]-17⟨46⟩⟨34⟩^2[34]^2[45][23]+17⟨34⟩[34][45]⟨14⟩[13]⟨36⟩[23]-113/9[24]⟨46⟩⟨24⟩⟨34⟩[34][45][23]+5/2⟨46⟩⟨23⟩⟨34⟩[34][45][23]^2)}{⟨12⟩[23][34]⟨56⟩[56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩[12](-3487/72[24]⟨46⟩⟨23⟩⟨13⟩[34][35][13]-15181/72[24]⟨26⟩⟨12⟩⟨13⟩[25][13]^2+1439/6[24]⟨26⟩[12]⟨12⟩⟨13⟩[35][13]-83/36[24]⟨26⟩⟨13⟩^2[35][13]^2+1283/72⟨26⟩⟨13⟩^2[45][13]^2[23]+2395/36[24]⟨26⟩⟨13⟩⟨24⟩[45][13][23]+2965/72[24]⟨26⟩⟨13⟩[45]⟨14⟩[13]^2+1181/72[24]⟨26⟩[14][45]⟨14⟩^2[13]-53/2[14]^2⟨26⟩[24]⟨14⟩^2[35]+167/72[24]^2⟨26⟩⟨24⟩[45]⟨14⟩[13]-1237/24[24]^2⟨26⟩[14]⟨24⟩⟨14⟩[35]+215/24⟨24⟩^2⟨26⟩[35][24]^3-775/8[14]⟨26⟩[24]⟨13⟩⟨14⟩[35][13]-9733/72[24]^2⟨26⟩⟨13⟩⟨24⟩[35][13]+2627/36[14]⟨26⟩[24]⟨12⟩[25]⟨14⟩[13]-4789/324[24]⟨26⟩[12]⟨12⟩[45]⟨14⟩[13]-63871/648[14]⟨26⟩[24][12]⟨12⟩⟨14⟩[35]+419/3[24]⟨26⟩[12]^2⟨12⟩^2[35]-3887/72[24]⟨26⟩[12]⟨12⟩^2[25][13]+4963/72[24][14]⟨12⟩^2⟨46⟩[25][13]+1183/18[24][12]⟨12⟩^2⟨46⟩[45][13]+1021/18[14][24]⟨12⟩⟨46⟩[45]⟨14⟩[13]+22535/324[14][24][12]⟨12⟩^2⟨46⟩[35]+89/4[14]^2[24]⟨12⟩⟨46⟩⟨14⟩[35]-2600/9[24]⟨12⟩⟨46⟩⟨13⟩[45][13]^2+10171/36[14][24]⟨12⟩⟨46⟩⟨13⟩[35][13]+1043/24[24]⟨12⟩^2[25][13]^2⟨36⟩+37/4[24][12]⟨12⟩^2[35][13]⟨36⟩+1979/36[24]⟨12⟩[45]⟨14⟩[13]^2⟨36⟩-17119/72[14][24]⟨12⟩⟨14⟩[35][13]⟨36⟩-4765/36[24]⟨26⟩⟨12⟩⟨23⟩[25][13][23]+47039/648[24]⟨26⟩[12]⟨12⟩⟨23⟩[35][23]-17821/324[24]⟨12⟩⟨46⟩⟨23⟩[45][13][23]+50911/648[24]⟨26⟩[12]⟨12⟩⟨24⟩[45][23]+107575/648⟨26⟩[12]^2⟨12⟩^2[45][23]+4811/648[12]⟨12⟩^2[45][13]⟨36⟩[23]-367/36[24]^2⟨26⟩⟨24⟩^2[45][23]+10765/72[24]⟨12⟩⟨24⟩[45][13]⟨36⟩[23]+30601/324⟨26⟩[12]⟨12⟩⟨13⟩[45][13][23]-1283/72⟨12⟩⟨13⟩[45][13]^2⟨36⟩[23]+10475/324[24]^2⟨26⟩⟨23⟩⟨24⟩[35][23]-114779/648[12]⟨12⟩⟨24⟩[34][45]⟨36⟩[23]-6047/36[24]⟨12⟩⟨13⟩[35][13]^2⟨36⟩+151/24[24][14]⟨46⟩⟨24⟩[34]⟨14⟩[45]+11647/72[24]⟨26⟩⟨23⟩⟨13⟩[35][13][23]-18157/72[24]⟨12⟩⟨46⟩⟨34⟩[34][45][13]+229/8[24][14]⟨12⟩⟨46⟩⟨34⟩[34][35]-7565/36[24]⟨12⟩⟨34⟩[34][35][13]⟨36⟩+4189/72[24]⟨24⟩⟨34⟩[34]^2[35]⟨36⟩+2423/36⟨34⟩^2[35]⟨36⟩[34]^3+2423/36⟨34⟩^2[34]^3⟨46⟩[45]-1817/72[12]⟨13⟩⟨24⟩[34]^2[35]⟨36⟩-4553/18[12]⟨46⟩⟨13⟩⟨24⟩[34]^2[45]-2423/36[14]⟨46⟩⟨13⟩⟨34⟩[34]^2[35]+217/6[14]⟨13⟩[34]⟨14⟩[35][13]⟨36⟩+263/8[14]^2[34]⟨14⟩^2[35]⟨36⟩-263/8[14][34][45]⟨14⟩^2[13]⟨36⟩-701/36[14][12]⟨12⟩[34]⟨14⟩[35]⟨36⟩+6823/24[12]⟨12⟩[34][45]⟨14⟩[13]⟨36⟩+47989/324⟨26⟩[12]^2⟨12⟩[34]⟨14⟩[45]+12053/72[14][12]⟨12⟩⟨46⟩[34]⟨14⟩[45]+62633/648[12]^2⟨12⟩^2[34][35]⟨36⟩-6259/72[12]^2⟨12⟩^2⟨46⟩[34][45]-569/18[14]⟨26⟩[12]⟨13⟩[34]⟨14⟩[35]+158/3⟨26⟩[12]⟨13⟩[34][45]⟨14⟩[13]-263/8[14]^2⟨46⟩⟨13⟩[34]⟨14⟩[35]+263/8[14]⟨46⟩⟨13⟩[34][45]⟨14⟩[13]-217/6⟨13⟩[34][45]⟨14⟩[13]^2⟨36⟩-4⟨26⟩[12]⟨13⟩^2[34][35][13]-217/6[14]⟨46⟩⟨13⟩^2[34][35][13]+217/6⟨46⟩⟨13⟩^2[34][45][13]^2-109/8[12]⟨46⟩⟨23⟩⟨13⟩[34]^2[35]+3725/36⟨46⟩⟨13⟩⟨34⟩[34]^2[45][13]+217/6⟨13⟩⟨34⟩[34]^2[35][13]⟨36⟩+7213/72[14]⟨34⟩[34]^2⟨14⟩[35]⟨36⟩-2423/36[24]⟨46⟩⟨23⟩⟨34⟩[34]^2[35]-77/4[24][14]⟨46⟩⟨13⟩⟨24⟩[34][35]+9977/36⟨13⟩⟨24⟩[34][45][13]⟨36⟩[23]+1577/6⟨26⟩[12]⟨13⟩⟨24⟩[34][45][23]-2423/36⟨24⟩⟨34⟩[34]^2[45]⟨36⟩[23]-11279/36⟨12⟩⟨34⟩[34][45][13]⟨36⟩[23]-8/9⟨26⟩[12]^2⟨12⟩⟨13⟩[34][35]+1490/9⟨23⟩⟨13⟩[34][35][13]⟨36⟩[23]+1490/9[12]⟨12⟩⟨13⟩[34][35][13]⟨36⟩+263/8[12]⟨24⟩[34]^2⟨14⟩[45]⟨36⟩-4595/72[12]⟨12⟩⟨46⟩⟨13⟩[34][45][13]+190/9[24]⟨24⟩[34][45]⟨14⟩[13]⟨36⟩-49255/648[24][12]⟨12⟩⟨24⟩[34][35]⟨36⟩+62633/648[14][12]^2⟨12⟩^2[35]⟨16⟩-379/18[14]^2[12]⟨12⟩⟨14⟩[35]⟨16⟩+671/18[14][12]⟨12⟩⟨46⟩⟨13⟩[34][35]-2423/36⟨34⟩[34]^2[45]⟨14⟩[13]⟨36⟩+401/72⟨26⟩[12]⟨23⟩⟨13⟩[34][35][23]+14983/648[24]⟨26⟩⟨23⟩^2[35][23]^2+263/8[14]⟨46⟩⟨34⟩[34]^2⟨14⟩[45]+1571/72[12]⟨12⟩⟨13⟩[45]⟨16⟩[13]^2+11663/72[12]⟨12⟩⟨46⟩⟨34⟩[34]^2[45]-181/24[12]⟨12⟩⟨34⟩[34]^2[35]⟨36⟩+63259/648⟨12⟩⟨23⟩[45][13]⟨36⟩[23]^2+9305/36⟨26⟩[12]⟨12⟩⟨23⟩[45][23]^2+163/72[45]⟨26⟩⟨23⟩^2[23]^3-73/8⟨23⟩⟨34⟩[34]^2[35]⟨36⟩[23]-73/4[24]⟨46⟩⟨24⟩⟨34⟩[34]^2[45]+267/4[24]^2⟨12⟩⟨46⟩⟨24⟩[45][13]+235/12[24]^2[14]⟨12⟩⟨46⟩⟨24⟩[35]+733/72[24]^2⟨46⟩⟨24⟩^2[34][45])}{⟨12⟩[23][34]⟨56⟩[56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45]⟨13⟩⟨46⟩[12](1/2⟨12⟩⟨34⟩+3/4⟨13⟩⟨24⟩)}{⟨12⟩^2⟨2|1+3|2]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{3/2[24]^3⟨12⟩^2⟨46⟩⟨23⟩^2⟨24⟩[25][13]^2-63/8[14]^4⟨12⟩^2⟨46⟩⟨13⟩[25]⟨14⟩^2[13]+35/12[14]^4⟨26⟩⟨13⟩[45]⟨14⟩^4[13]+83/24[14]^5⟨26⟩⟨13⟩⟨14⟩^4[35]-35/12[14]^3⟨26⟩⟨13⟩^2[45]⟨14⟩^3[13]^2-3/2[14]^2⟨26⟩⟨13⟩^3[45]⟨14⟩^2[13]^3+17/4[14]^4⟨26⟩⟨13⟩^2⟨14⟩^3[35][13]+3/2[14]^3⟨26⟩⟨13⟩^3⟨14⟩^2[35][13]^2-155/12[14]^4⟨12⟩⟨46⟩⟨13⟩[45]⟨14⟩^3[13]-29/8[14]^3⟨12⟩⟨13⟩[45]⟨14⟩^3[13]^2⟨36⟩+179/12[14]⟨12⟩⟨46⟩⟨13⟩^4[45][13]^4+53/6[14]^2⟨12⟩⟨46⟩⟨13⟩^3[45]⟨14⟩[13]^3+1/3[14]⟨12⟩⟨13⟩^3[45]⟨14⟩[13]^4⟨36⟩+7/8[14]^3⟨12⟩⟨46⟩⟨13⟩^2[45]⟨14⟩^2[13]^2-7[14]^2⟨12⟩⟨13⟩^2[45]⟨14⟩^2[13]^3⟨36⟩+121/24[14]^5⟨12⟩⟨46⟩⟨13⟩⟨14⟩^3[35]-17/4[14]^4⟨12⟩⟨13⟩⟨14⟩^3[35][13]⟨36⟩+61/4[14][24]⟨12⟩^2⟨13⟩^2⟨34⟩[35][13]^3⟨36⟩-179/12[14]^2⟨12⟩⟨46⟩⟨13⟩^4[35][13]^3+61/2[14]^2⟨12⟩⟨13⟩^3⟨14⟩[35][13]^3⟨36⟩+27/4[14]^3⟨12⟩⟨46⟩⟨13⟩^3⟨14⟩[35][13]^2-29/8[14]^4⟨12⟩⟨46⟩⟨13⟩^2⟨14⟩^2[35][13]+61/4[14]^2⟨12⟩[15]⟨13⟩^3⟨14⟩⟨16⟩[13]^3-63/8[14]^3⟨26⟩[12]⟨12⟩⟨13⟩[45]⟨14⟩^3[13]-25/4[14]^4⟨46⟩⟨13⟩^2⟨24⟩[34]⟨14⟩^2[35]-17[14]^3⟨46⟩⟨13⟩^3⟨24⟩[34]⟨14⟩[35][13]-17/2[14]^4⟨46⟩⟨13⟩⟨24⟩[34]⟨14⟩^3[45]-53/8[14]^3⟨46⟩⟨13⟩^2⟨24⟩[34][45]⟨14⟩^2[13]-5[14]^2⟨46⟩⟨13⟩^3⟨24⟩[34][45]⟨14⟩[13]^2+67/4[14]⟨46⟩⟨13⟩^4⟨24⟩[34][45][13]^3+55/24[14]^3⟨13⟩⟨24⟩[34][45]⟨14⟩^3[13]⟨36⟩-87/8[14]^2⟨13⟩^2⟨24⟩[34][45]⟨14⟩^2[13]^2⟨36⟩-67/4[14]⟨13⟩^3⟨24⟩[34][45]⟨14⟩[13]^3⟨36⟩-67/4[14]^2⟨46⟩⟨13⟩^4⟨24⟩[34][35][13]^2+17[14]^3⟨13⟩^2⟨24⟩[34]⟨14⟩^2[35][13]⟨36⟩+3[14]^2⟨13⟩^3⟨24⟩[34]⟨14⟩[35][13]^2⟨36⟩+83/18[14]^4⟨13⟩⟨24⟩[34]⟨14⟩^3[35]⟨36⟩-119/8[14]^3[12]⟨12⟩⟨46⟩⟨13⟩⟨24⟩[34]⟨14⟩^2[45]-10/3[14]^2[12]^2⟨12⟩^2⟨46⟩⟨13⟩⟨24⟩[34]⟨14⟩[45]+3/2[12]^2⟨46⟩⟨23⟩⟨13⟩^2⟨24⟩^2[34]^3[45]+3/2[12]^2⟨46⟩⟨23⟩^2⟨13⟩^2⟨24⟩[34]^3[35]+1/3[14]^2⟨12⟩^2⟨46⟩⟨13⟩^3[25][13]^3-61/4[14]⟨26⟩[12]⟨13⟩^3⟨24⟩[34][45]⟨14⟩[13]^2-51/8[14]^3⟨26⟩[12]⟨13⟩⟨24⟩[34]⟨14⟩^3[45]-175/6[14]^2[12]⟨12⟩⟨46⟩⟨13⟩^3⟨24⟩[34][35][13]-11/6[14]^2[12]^2⟨12⟩^2⟨46⟩⟨13⟩^2⟨24⟩[34][35]+1/2[14][12]^4⟨12⟩^5⟨46⟩[45]+67/6[14][12]^3⟨12⟩^4⟨46⟩⟨13⟩[45][13]+5[14][12]^2⟨12⟩^3⟨46⟩⟨13⟩^2[45][13]^2-11/4[14][12]⟨12⟩^2⟨46⟩⟨13⟩^3[45][13]^3+7[14]^2[12]^3⟨12⟩^4⟨46⟩⟨13⟩[35]-68/3[14]^2[12]^2⟨12⟩^3⟨46⟩⟨13⟩^2[35][13]+29/12[14]^2[12]⟨12⟩^2⟨46⟩⟨13⟩^3[35][13]^2-59/4[14][12]^3⟨12⟩^4[45]⟨14⟩[13]⟨36⟩-20[14]^2[12]^2⟨12⟩^3[45]⟨14⟩^2[13]⟨36⟩-187/12[14]^2[12]⟨12⟩^2⟨13⟩^2⟨14⟩[35][13]^2⟨36⟩-17/4[14]^3[12]⟨12⟩^2[45]⟨14⟩^3[13]⟨36⟩-35/12[14][12]^2⟨12⟩^3⟨13⟩[45]⟨14⟩[13]^2⟨36⟩+37/2[14]^2[12]⟨12⟩^2⟨13⟩[45]⟨14⟩^2[13]^2⟨36⟩+11/4[14][12]⟨12⟩^2⟨13⟩^2[45]⟨14⟩[13]^3⟨36⟩-61/4[14]^2[12]⟨12⟩^2[15]⟨13⟩^2⟨14⟩⟨16⟩[13]^2-1/2[14]^2[12]^3⟨12⟩^4⟨46⟩⟨14⟩[45]-4/3[14]^2[12]^2⟨12⟩^3⟨46⟩⟨13⟩[45]⟨14⟩[13]-31[14]^2[12]⟨12⟩^2⟨46⟩⟨13⟩^2[45]⟨14⟩[13]^2+61/4[14]^2⟨12⟩^2⟨13⟩^2[25]⟨14⟩[13]^3⟨36⟩-1/2[14]^2[12]^3⟨12⟩^5⟨46⟩[25]-35/6[14]^2[12]^2⟨12⟩^4⟨46⟩⟨13⟩[25][13]-11/3[14]^2[12]⟨12⟩^3⟨46⟩⟨13⟩^2[25][13]^2+17/2[14]^3[12]⟨12⟩^3⟨46⟩⟨13⟩[25]⟨14⟩[13]-7[14]^3⟨12⟩^2⟨46⟩⟨13⟩^2[25]⟨14⟩[13]^2+10/3[14]^3[12]^2⟨12⟩^3⟨46⟩⟨13⟩⟨14⟩[35]+119/8[14]^4[12]⟨12⟩^2⟨46⟩⟨13⟩⟨14⟩^2[35]+104/3[14]^3[12]⟨12⟩^2⟨46⟩⟨13⟩^2⟨14⟩[35][13]-15/2[14][12]^3⟨12⟩^3⟨46⟩⟨23⟩⟨13⟩[34][35]-85/4[14]^3[12]⟨12⟩⟨46⟩⟨13⟩^2⟨24⟩[34]⟨14⟩[35]+1/2[12]^4⟨12⟩^4⟨24⟩[34][45]⟨36⟩+131/12[12]^3⟨12⟩^3⟨13⟩⟨24⟩[34][45][13]⟨36⟩+265/12[12]^2⟨12⟩^2⟨13⟩^2⟨24⟩[34][45][13]^2⟨36⟩+61/4[12]⟨12⟩⟨13⟩^3⟨24⟩[34][45][13]^3⟨36⟩-119/8[14]^2[12]⟨12⟩⟨13⟩⟨24⟩[34][45]⟨14⟩^2[13]⟨36⟩-2/3[14][12]⟨12⟩⟨13⟩^2⟨24⟩[34][45]⟨14⟩[13]^2⟨36⟩-193/12[14][12]^2⟨12⟩^2⟨13⟩⟨24⟩[34][45]⟨14⟩[13]⟨36⟩+1/3[14]^2⟨26⟩[12]⟨12⟩⟨13⟩^3⟨14⟩[35][13]^2+179/12[14]^2⟨26⟩[12]^2⟨12⟩^2⟨13⟩^2⟨14⟩[35][13]-3⟨26⟩[12]^2⟨13⟩^3⟨24⟩^2[34]^2[45][13]+3/2⟨26⟩[12]^2⟨12⟩⟨13⟩^3⟨24⟩[34][45][13]^2+65/6⟨26⟩[12]^3⟨12⟩^2⟨13⟩^2⟨24⟩[34][45][13]-15/2⟨26⟩[12]^4⟨12⟩^3⟨13⟩⟨24⟩[34][45]-179/12[14]⟨26⟩[12]^2⟨12⟩⟨13⟩^3⟨24⟩[34][35][13]-3/2⟨26⟩[12]^3⟨12⟩⟨13⟩^2⟨24⟩^2[34]^2[45]-10/3[14]⟨26⟩[12]^3⟨12⟩^2⟨13⟩⟨24⟩[34]⟨14⟩[45]-133/6[14]⟨26⟩[12]^2⟨12⟩⟨13⟩^2⟨24⟩[34][45]⟨14⟩[13]-119/8[14]^2⟨26⟩[12]^2⟨12⟩⟨13⟩⟨24⟩[34]⟨14⟩^2[45]+51/8[14]⟨26⟩[12]^2⟨13⟩^2⟨24⟩^2[34]^2⟨14⟩[45]-113/6[12]^3⟨12⟩^4⟨34⟩[34][45][13]⟨36⟩-119/12[14][12]^3⟨12⟩^3⟨46⟩⟨13⟩⟨24⟩[34][45]+529/12[14][12]^2⟨12⟩^2⟨46⟩⟨13⟩^2⟨24⟩[34][45][13]+1[14][12]⟨12⟩⟨46⟩⟨13⟩^3⟨24⟩[34][45][13]^2+179/12[14][12]^2⟨12⟩^2⟨13⟩^2⟨24⟩[34][35][13]⟨36⟩+1/3[14][12]⟨12⟩⟨13⟩^3⟨24⟩[34][35][13]^2⟨36⟩+41/12[14][12]^3⟨12⟩^4⟨46⟩⟨34⟩[34][45]+17/4[24]^2⟨12⟩^3⟨34⟩^2[45][13]^3⟨36⟩+61/4[24][12]^2⟨12⟩^4⟨34⟩[45][13]^2⟨36⟩+11/4[14][24][12]^2⟨12⟩^4⟨46⟩⟨34⟩[45][13]+3/2[14]^2[24][12]⟨12⟩^4⟨46⟩⟨34⟩[25][13]-1/3[14][12]⟨12⟩^2⟨13⟩^2⟨34⟩[34][35][13]^2⟨36⟩+61/4[14]⟨12⟩⟨13⟩^3⟨34⟩[34][35][13]^3⟨36⟩-8/3[14]^2[12]^2⟨12⟩^3⟨46⟩⟨13⟩⟨34⟩[34][35]+113/3[14]^2[12]⟨12⟩^2⟨46⟩⟨13⟩^2⟨34⟩[34][35][13]+61/4[14]^2⟨12⟩⟨46⟩⟨13⟩^3⟨34⟩[34][35][13]^2-85/8[14]^2[12]⟨12⟩^2⟨46⟩⟨13⟩⟨34⟩^2[34]^2[35]+67/4[14]^2⟨12⟩⟨46⟩⟨13⟩^2⟨34⟩^2[34]^2[35][13]+25/12[12]^2⟨12⟩^3⟨13⟩⟨34⟩[34][45][13]^2⟨36⟩+61/4⟨12⟩⟨13⟩^3⟨34⟩[34][45][13]^4⟨36⟩+3/2[14]⟨13⟩^3⟨24⟩⟨34⟩[34]^2[35][13]^2⟨36⟩-17[14]^3⟨12⟩⟨13⟩⟨34⟩[34]⟨14⟩^2[35][13]⟨36⟩+17/2[14]^4⟨12⟩⟨46⟩⟨13⟩⟨34⟩[34]⟨14⟩^2[35]+67/4[14]^3⟨12⟩⟨46⟩⟨13⟩^2⟨34⟩[34]⟨14⟩[35][13]+17/2[14]^3[12]⟨12⟩^2⟨46⟩⟨13⟩⟨34⟩[34]⟨14⟩[35]-11/3[14]^2[12]⟨12⟩⟨46⟩⟨13⟩^2⟨24⟩[34][45]⟨14⟩[13]+17/8[14]^2⟨12⟩⟨13⟩⟨34⟩[34][45]⟨14⟩^2[13]^2⟨36⟩-17/8[14]^2[12]⟨12⟩^2⟨34⟩[34][45]⟨14⟩^2[13]⟨36⟩-30[14][12]^2⟨12⟩^3⟨34⟩[34][45]⟨14⟩[13]⟨36⟩+55/6[24]^2⟨12⟩⟨46⟩⟨23⟩^4[35][13][23]^2-15/2⟨12⟩⟨23⟩^4[45][13]⟨36⟩[23]^4-35/4[12]⟨12⟩^2⟨23⟩^3[45][13]⟨36⟩[23]^3+5[12]^2⟨12⟩^3⟨23⟩^2[45][13]⟨36⟩[23]^2+25/4[12]^3⟨12⟩^4⟨23⟩[45][13]⟨36⟩[23]+15/2⟨26⟩[12]⟨12⟩⟨23⟩^3⟨13⟩[45][13][23]^3+5/4⟨26⟩[12]^2⟨12⟩^2⟨23⟩^2⟨13⟩[45][13][23]^2-25/4⟨26⟩[12]^3⟨12⟩^3⟨23⟩⟨13⟩[45][13][23]+1/2[24]⟨26⟩[12]^4⟨12⟩^4⟨24⟩[45]-67/12[24]^3[14]⟨46⟩⟨13⟩⟨24⟩^4[34][45]-17[14]^2[24]^2⟨46⟩⟨13⟩⟨24⟩^3[34]⟨14⟩[45]-119/8[14]^3[24]⟨46⟩⟨13⟩⟨24⟩^2[34]⟨14⟩^2[45]-319/72[24]^3[14]⟨13⟩⟨24⟩^4[34][35]⟨36⟩-13/3[24]^3⟨13⟩⟨24⟩^4[34][45][13]⟨36⟩-191/24[14]^2[24]^2⟨13⟩⟨24⟩^3[34]⟨14⟩[35]⟨36⟩+1/8[24]^2[14]^2⟨46⟩⟨13⟩^2⟨24⟩^3[34][35]-67/12[24]^4⟨26⟩[14]⟨13⟩⟨24⟩^4[35]-19/24[24]^4⟨26⟩⟨13⟩⟨24⟩^4[45][13]-17[14]^2⟨26⟩[24]^3⟨13⟩⟨24⟩^3⟨14⟩[35]+17/4[14]⟨26⟩[24]^3⟨13⟩⟨24⟩^3[45]⟨14⟩[13]-119/8[14]^3⟨26⟩[24]^2⟨13⟩⟨24⟩^2⟨14⟩^2[35]-3/2[24]⟨26⟩⟨23⟩⟨13⟩^3⟨24⟩[45][13]^3[23]+17/8[14]^2⟨26⟩[24]^2⟨13⟩⟨24⟩^2[45]⟨14⟩^2[13]-3/2[14]⟨26⟩[24]^2⟨13⟩^3⟨24⟩^2[35][13]^2+3/2[24]^2⟨26⟩⟨13⟩^3⟨24⟩^2[45][13]^3-17/4[24]^4⟨26⟩⟨23⟩⟨13⟩⟨24⟩^3[35][13]+51/8[14]^2[12]⟨46⟩⟨13⟩^3⟨24⟩^2[34]^2[35]-155/8[14][12]⟨46⟩⟨13⟩^3⟨24⟩^2[34]^2[45][13]+3/2[14]⟨46⟩⟨13⟩^3⟨24⟩⟨34⟩[34]^2[45][13]^2-25/2[14]^2⟨46⟩⟨13⟩^3⟨24⟩⟨34⟩[34]^2[35][13]-17/8[12]^2⟨13⟩^2⟨24⟩^3[34]^3[45]⟨36⟩-17/4[12]⟨13⟩^2⟨24⟩^2⟨34⟩[34]^3[45][13]⟨36⟩+17/4[14][12]⟨46⟩⟨13⟩^2⟨24⟩^2⟨34⟩[34]^3[45]+63/8⟨13⟩⟨24⟩⟨34⟩^3[34]^4[45][13]⟨36⟩+83/72[14]⟨13⟩⟨24⟩⟨34⟩^3[34]^4[35]⟨36⟩-43/6⟨13⟩^2⟨24⟩⟨34⟩^2[34]^3[45][13]^2⟨36⟩+4/3[14]⟨46⟩⟨13⟩^2⟨24⟩⟨34⟩^2[34]^3[45][13]+17[14]⟨13⟩^2⟨24⟩⟨34⟩^2[34]^3[35][13]⟨36⟩-137/24[14]^2⟨46⟩⟨13⟩^2⟨24⟩⟨34⟩^2[34]^3[35]-35/12[24]^3⟨26⟩⟨13⟩^2⟨24⟩^3[45][13]^2+61/12⟨46⟩⟨23⟩^5[34][45][23]^4+56/3⟨46⟩⟨23⟩^4⟨13⟩[34][45][13][23]^3+3/2⟨46⟩⟨23⟩^3⟨13⟩^2[34][45][13]^2[23]^2-55/12[24]⟨46⟩⟨23⟩^5[34][35][23]^3-121/6[24]⟨26⟩⟨23⟩^2⟨13⟩^2⟨24⟩[45][13]^2[23]^2+47/6⟨26⟩[12]⟨23⟩^2⟨13⟩^2⟨24⟩[34][45][13][23]^2-3/2⟨23⟩^2⟨13⟩^2⟨24⟩[34][45][13]^2⟨36⟩[23]^2-23/4[24]⟨23⟩^2⟨13⟩⟨24⟩^2[34][45][13]⟨36⟩[23]^2-29/4[24]⟨26⟩[12]⟨23⟩^2⟨13⟩⟨24⟩^2[34][45][23]^2+17/8[24]^2⟨23⟩^2⟨24⟩^3[34][45]⟨36⟩[23]^2+17/2[12]⟨23⟩^2⟨13⟩⟨24⟩^2[34]^2[45]⟨36⟩[23]^2+31/4[12]⟨46⟩⟨23⟩^3⟨13⟩⟨24⟩[34]^2[45][23]^2+28/3[12]⟨46⟩⟨23⟩^4⟨13⟩[34]^2[35][23]^2-56/3⟨23⟩^3⟨13⟩⟨24⟩[34][45][13]⟨36⟩[23]^3-17/4⟨26⟩[12]⟨23⟩^3⟨13⟩⟨24⟩[34][45][23]^3-1/2[24]⟨26⟩⟨23⟩^4⟨24⟩[45][23]^4-115/6[24]⟨26⟩⟨23⟩^3⟨13⟩⟨24⟩[45][13][23]^3-61/4⟨12⟩⟨23⟩⟨13⟩^2⟨34⟩[34][45][13]^3⟨36⟩[23]-17/4[12]⟨12⟩^2⟨23⟩⟨13⟩⟨34⟩[34][45][13]^2⟨36⟩[23]+85/12[12]⟨12⟩⟨46⟩⟨23⟩^2⟨13⟩^2[34][45][13]^2[23]+1[12]^3⟨12⟩^3⟨46⟩⟨23⟩^2[34][45][23]-1/2[24][12]^3⟨12⟩^4⟨46⟩⟨23⟩[45][13]-3[24]^3[12]⟨12⟩^2⟨46⟩⟨23⟩^2⟨24⟩[35][13]-61/12[14][24][12]⟨12⟩^3⟨46⟩⟨23⟩⟨13⟩[25][13]^2-55/12[14][24]⟨12⟩^2⟨46⟩⟨23⟩⟨13⟩^2[25][13]^3-19/4[12]^3⟨12⟩^2⟨46⟩⟨23⟩^2⟨13⟩[34]^2[35]-3/2[12]^2⟨12⟩⟨46⟩⟨23⟩^2⟨13⟩^2[34]^2[35][13]-3[14][12]^2⟨12⟩⟨46⟩⟨23⟩⟨13⟩^2⟨24⟩[34]^2[35]-63/8[14][12]^2⟨12⟩⟨46⟩⟨13⟩^2⟨24⟩^2[34]^2[45]+6[12]^3⟨12⟩^2⟨13⟩⟨24⟩^2[34]^2[45]⟨36⟩+51/8[14][12]^2⟨12⟩⟨13⟩⟨24⟩^2[34]^2⟨14⟩[45]⟨36⟩+7/4[14][12]^2⟨12⟩^2⟨46⟩⟨23⟩⟨13⟩⟨34⟩[34]^2[35]+51/4[14]^2[12]⟨46⟩⟨13⟩^2⟨24⟩^2[34]^2⟨14⟩[45]+121/8[14][12]⟨13⟩^2⟨24⟩^2[34]^2[45]⟨14⟩[13]⟨36⟩-51/8[14]^2[12]⟨13⟩⟨24⟩^2[34]^2⟨14⟩^2[45]⟨36⟩+17/4[12]⟨13⟩⟨24⟩^2⟨34⟩^2[34]^4[45]⟨36⟩+25/2[24][12]^2⟨12⟩^3⟨46⟩⟨23⟩⟨34⟩[34][45][13]+10[14][24][12]⟨12⟩^3⟨34⟩[45]⟨14⟩[13]^2⟨36⟩+17/4[14]^2[24]⟨12⟩^2⟨34⟩[45]⟨14⟩^2[13]^2⟨36⟩-3/2[24][12]⟨12⟩^2⟨46⟩⟨23⟩⟨34⟩^2[34]^2[45][13]-8[12]^3⟨12⟩^3⟨46⟩⟨23⟩⟨34⟩[34]^2[45]-23/4[12]^2⟨12⟩^3⟨34⟩^2[34]^2[45][13]⟨36⟩+17/2[12]^2⟨12⟩⟨13⟩⟨24⟩^2⟨34⟩[34]^3[45]⟨36⟩-17/4[14][12]⟨13⟩⟨34⟩⟨24⟩^2[34]^3⟨14⟩[45]⟨36⟩+15/2[12]^2⟨12⟩^2⟨13⟩⟨24⟩⟨34⟩[34]^2[45][13]⟨36⟩+17/4[14][12]⟨12⟩^2⟨34⟩^2[34]^2[45]⟨14⟩[13]⟨36⟩-4/3[24]^3⟨26⟩[12]⟨13⟩⟨24⟩^4[34][45]+35/6[24]⟨13⟩⟨24⟩^2⟨34⟩^2[34]^3[45][13]⟨36⟩+51/2[14]^2⟨13⟩^2⟨34⟩⟨24⟩[34]^2⟨14⟩[35][13]⟨36⟩-17/4[14]⟨13⟩^2⟨34⟩⟨24⟩[34]^2[45]⟨14⟩[13]^2⟨36⟩-61/12⟨23⟩^4⟨24⟩[34][45]⟨36⟩[23]^4+17/4⟨46⟩⟨23⟩^4⟨34⟩[34]^2[45][23]^3-10⟨23⟩^3⟨24⟩⟨34⟩[34]^2[45]⟨36⟩[23]^3+17/8⟨46⟩⟨23⟩^3⟨34⟩^2[34]^3[45][23]^2-17/8⟨46⟩⟨23⟩^2⟨34⟩^3[34]^4[45][23]+17/8[24]⟨46⟩⟨23⟩^3⟨34⟩^2[34]^3[35][23]-17/4[24]⟨46⟩⟨23⟩^4⟨34⟩[34]^2[35][23]^2+17/4⟨23⟩⟨13⟩⟨34⟩^3[34]^4[35][13]⟨36⟩+17/8[12]⟨46⟩⟨23⟩^2⟨13⟩⟨34⟩^2[34]^4[35]+3/2[12]⟨23⟩⟨13⟩^2⟨24⟩^2[34]^2[45][13]⟨36⟩[23]-85/8[14]⟨46⟩⟨23⟩⟨13⟩^2⟨34⟩^2[34]^3[35][13]+121/24⟨46⟩⟨23⟩⟨13⟩^2⟨34⟩^2[34]^3[45][13]^2-43/2[14][12]⟨12⟩⟨46⟩⟨23⟩⟨13⟩^2⟨34⟩[34]^2[35][13]+211/8[14][12]⟨12⟩^2⟨46⟩⟨13⟩⟨34⟩^2[34]^2[45][13]-51/2[14]^2⟨12⟩⟨13⟩⟨34⟩^2[34]^2⟨14⟩[35][13]⟨36⟩-17/4[14]⟨12⟩⟨13⟩⟨34⟩^2[34]^2[45]⟨14⟩[13]^2⟨36⟩+13/6[12]^2⟨12⟩^2⟨46⟩⟨23⟩⟨13⟩⟨34⟩[34]^2[45][13]+99/8[14][12]^2⟨12⟩^2⟨46⟩⟨13⟩⟨24⟩⟨34⟩[34]^2[45]+51/8[12]⟨12⟩⟨13⟩⟨24⟩⟨34⟩^2[34]^3[45][13]⟨36⟩-17/8[12]^2⟨12⟩^2⟨24⟩⟨34⟩^2[34]^3[45]⟨36⟩-17/4[12]⟨12⟩⟨23⟩⟨24⟩⟨34⟩^2[34]^3[45]⟨36⟩[23]-23/4[12]^2⟨12⟩^2⟨23⟩⟨24⟩⟨34⟩[34]^2[45]⟨36⟩[23]-23/2[12]⟨12⟩⟨23⟩^2⟨24⟩⟨34⟩[34]^2[45]⟨36⟩[23]^2+1/2[12]^2⟨12⟩^2⟨23⟩^2⟨24⟩[34][45]⟨36⟩[23]^2+1/2[24]⟨26⟩[12]⟨12⟩⟨23⟩^3⟨24⟩[45][23]^3-31/3[24]⟨46⟩⟨23⟩^4⟨24⟩[34][45][23]^3+23/4[24]^2⟨26⟩⟨23⟩^3⟨24⟩^2[45][23]^3-32/3[24]^2[12]^2⟨12⟩^3⟨46⟩⟨23⟩^2[35][13]-17/4[14]^2[24]⟨12⟩^3⟨46⟩⟨13⟩⟨34⟩[25][13]^2+17/4⟨26⟩[12]^2⟨12⟩⟨23⟩^2⟨13⟩⟨24⟩[34][45][23]^2-17/8[12]⟨12⟩^2⟨34⟩^3[34]^3[45][13]⟨36⟩-51/8⟨12⟩⟨23⟩⟨34⟩^3[34]^3[45][13]⟨36⟩[23]-17[14]⟨12⟩⟨13⟩⟨34⟩^3[34]^3[35][13]⟨36⟩+23/4[24]^2⟨26⟩⟨23⟩^2⟨13⟩⟨24⟩^2[45][13][23]^2}{⟨12⟩^2[13]⟨23⟩[23][34]⟨56⟩[56]⟨2|1+3|2]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-223/72[14]^5⟨12⟩^2⟨46⟩⟨14⟩^3[35]-373/36[14]^4⟨12⟩^2⟨46⟩⟨13⟩⟨14⟩^2[35][13]-75/2[14]^4[12]⟨12⟩^3⟨46⟩⟨14⟩^2[35]+151/12[14]^2[12]^3⟨12⟩^5⟨46⟩[35]+49/12[14][12]^3⟨12⟩^5[35][13]⟨36⟩+29/8[12]^3⟨12⟩^5[45][13]^2⟨36⟩-139/12⟨26⟩[12]^4⟨12⟩^5[45][13]-313/9[14][12]^2⟨12⟩^4[45]⟨14⟩[13]^2⟨36⟩+133/12[14]⟨26⟩[12]^4⟨12⟩^5[35]+2167/72[14]^4⟨12⟩^2⟨14⟩^3[35][13]⟨36⟩+29[14]^4⟨26⟩[12]⟨12⟩^2⟨14⟩^3[35]-23/8[14]⟨26⟩[12]^3⟨12⟩^4⟨13⟩[35][13]-5[14][12]^2⟨12⟩^5[25][13]^2⟨36⟩-379/18[14]⟨26⟩⟨12⟩⟨13⟩^4[35][13]^4+61/4⟨26⟩⟨12⟩⟨13⟩^4[45][13]^5+223/72[14]^5⟨26⟩⟨12⟩⟨14⟩^4[35]-223/72[14]^4⟨26⟩⟨12⟩[45]⟨14⟩^4[13]+65/72[14]^4⟨26⟩⟨12⟩⟨13⟩⟨14⟩^3[35][13]+233/24[14]⟨26⟩[12]^3⟨12⟩^5[25][13]+197/36[14]^3⟨26⟩⟨12⟩⟨13⟩[45]⟨14⟩^3[13]^2-553/72[14]^2⟨26⟩⟨12⟩⟨13⟩^2[45]⟨14⟩^2[13]^3-2005/72[14]^3⟨26⟩[12]⟨12⟩^2[45]⟨14⟩^3[13]-329/24[14]^3⟨26⟩[12]⟨12⟩⟨24⟩[34]⟨14⟩^3[45]+41/9[14]⟨12⟩^2[15]⟨13⟩^3⟨16⟩[13]^4-49/24[14]⟨26⟩⟨12⟩^2⟨13⟩^3[25][13]^4+17/24⟨12⟩^2⟨34⟩^3[34]^3[45][13]^2⟨36⟩-94/9[14]⟨12⟩^2⟨34⟩^3[34]^3[35][13]⟨36⟩-1447/72[14]⟨12⟩^2⟨46⟩⟨34⟩^3[34]^3[45][13]-51/8[12]⟨12⟩^3⟨34⟩^2[34]^2[45][13]^2⟨36⟩+37/4[12]^2⟨12⟩^4⟨34⟩[34][45][13]^2⟨36⟩-479/24[14][12]^2⟨12⟩^4⟨34⟩[34][35][13]⟨36⟩-119/8[14][12]⟨12⟩^3⟨34⟩^2[34]^2[35][13]⟨36⟩+4247/72[14][24][12]⟨12⟩^4⟨34⟩[35][13]^2⟨36⟩+41/9[14][24]⟨12⟩^4⟨34⟩[25][13]^3⟨36⟩-17/8[14]^2[12]^2⟨12⟩^5⟨46⟩[25][13]+169/3[14][24][12]⟨12⟩^4⟨46⟩⟨34⟩[45][13]^2+529/36[14]^2[24]⟨12⟩^4⟨46⟩⟨34⟩[25][13]^2+271/18[14]^2[24][12]⟨12⟩^4⟨46⟩⟨34⟩[35][13]+3/4[24]⟨12⟩^3⟨23⟩^2[25][13]^3⟨36⟩[23]+17/2[24]^2⟨12⟩^3⟨23⟩⟨34⟩[35][13]^3⟨36⟩-319/12[14][24][12]⟨12⟩^4⟨46⟩⟨23⟩[25][13]^2-164/9[14]^2[24][12]⟨12⟩^4⟨46⟩⟨24⟩[25][13]-449/72[14][24][12]^2⟨12⟩^4⟨46⟩⟨24⟩[45][13]-3/4[14]^2[24][12]^2⟨12⟩^4⟨46⟩⟨24⟩[35]+791/72[14]^4⟨12⟩^2⟨46⟩[45]⟨14⟩^3[13]+1195/36[14]^4⟨12⟩^2[15]⟨14⟩^3⟨16⟩[13]+1097/72[14]^4⟨12⟩^3⟨46⟩[25]⟨14⟩^2[13]+75/2[14]^3[12]⟨12⟩^3⟨46⟩[45]⟨14⟩^2[13]-127/36[14]^3[12]⟨12⟩^4⟨46⟩[25]⟨14⟩[13]+47/72[14]^2[12]^2⟨12⟩^4⟨46⟩[45]⟨14⟩[13]-223/12[14]^3[12]^2⟨12⟩^4⟨46⟩⟨14⟩[35]-17/2[14]^3[12]⟨12⟩^3[15]⟨14⟩^2⟨16⟩[13]+377/24[14]^2[12]^2⟨12⟩^4[15]⟨14⟩⟨16⟩[13]+215/24[14]⟨26⟩[12]^3⟨12⟩^4[45]⟨14⟩[13]-107/6[14]^2⟨26⟩[12]^2⟨12⟩^3[45]⟨14⟩^2[13]-8/3[14]^3⟨26⟩[12]⟨12⟩^3[25]⟨14⟩^2[13]-151/12[14]^2⟨26⟩[12]^3⟨12⟩^4⟨14⟩[35]+223/12[14]^3⟨26⟩[12]^2⟨12⟩^3⟨14⟩^2[35]+889/36[14]^2[12]⟨12⟩^4[25]⟨14⟩[13]^2⟨36⟩-577/9[14]^2[12]⟨12⟩^3[45]⟨14⟩^2[13]^2⟨36⟩+4463/72[14]^3⟨12⟩^3[25]⟨14⟩^2[13]^2⟨36⟩-35/24[14]⟨46⟩⟨13⟩^3⟨24⟩^2[34]^2[45][13]^2+1999/72⟨26⟩[12]⟨13⟩^3⟨24⟩^2[34]^2[45][13]^2-953/72[14]^2⟨46⟩⟨13⟩^3⟨24⟩^2[34]^2[35][13]-17⟨13⟩^3⟨24⟩^2[34]^2[45][13]^3⟨36⟩+61/4⟨26⟩⟨13⟩^4⟨24⟩[34][45][13]^4-61/4[14]⟨26⟩⟨13⟩^4⟨24⟩[34][35][13]^3-3065/72[14]⟨26⟩⟨13⟩^3⟨24⟩[34][45]⟨14⟩[13]^3-155/18[14]⟨26⟩⟨12⟩⟨13⟩^3[45]⟨14⟩[13]^4+3283/72[14]^2⟨26⟩[12]⟨12⟩^2⟨13⟩[45]⟨14⟩^2[13]^2-435/8[14]^3⟨26⟩⟨12⟩^2⟨13⟩[25]⟨14⟩^2[13]^2-3145/72[14]^2⟨26⟩⟨12⟩^2⟨13⟩^2[25]⟨14⟩[13]^3-82/9⟨26⟩[12]^3⟨12⟩^4⟨13⟩[45][13]^2+1309/72[14]^2⟨26⟩⟨12⟩⟨13⟩^3⟨14⟩[35][13]^3+649/72[14]^3⟨26⟩⟨12⟩⟨13⟩^2⟨14⟩^2[35][13]^2+17/2⟨23⟩⟨24⟩⟨34⟩^3[34]^5[35]⟨36⟩-47/18[14]^2⟨46⟩⟨13⟩^2⟨24⟩^2⟨34⟩[34]^3[35]+179/72[14]⟨46⟩⟨13⟩^2⟨24⟩^2⟨34⟩[34]^3[45][13]+51/8[14]^3⟨12⟩^2[15]⟨13⟩⟨14⟩^2⟨16⟩[13]^2-373/36[14]^2⟨12⟩^2⟨46⟩⟨13⟩^3[35][13]^3+301/36[14]^3⟨12⟩^2⟨46⟩⟨13⟩^2⟨14⟩[35][13]^2+17/2[14]^3⟨12⟩^3⟨46⟩⟨13⟩[25]⟨14⟩[13]^2-1727/72[14]^2⟨12⟩^2[15]⟨13⟩^2⟨14⟩⟨16⟩[13]^3-165/8[14]^3⟨12⟩^2⟨13⟩⟨14⟩^2[35][13]^2⟨36⟩+1867/72[14]^2⟨12⟩^2⟨13⟩[45]⟨14⟩^2[13]^3⟨36⟩-133/12⟨26⟩[12]^4⟨12⟩^4⟨23⟩[34][35]-133/12[24]⟨26⟩[12]^3⟨12⟩^3⟨23⟩⟨24⟩[34][35]-23/4[24]⟨26⟩[12]^3⟨12⟩^4⟨24⟩[45][13]-503/72[14]⟨26⟩[24][12]^2⟨12⟩^4⟨24⟩[25][13]+17/4[24]^4⟨26⟩[14]⟨12⟩⟨24⟩^4[35]+82/9[14][24]^2[12]⟨12⟩^3⟨46⟩⟨24⟩^2[45][13]+82/9[14]^2[24]^2⟨12⟩^3⟨46⟩⟨24⟩^2[25][13]+17/4[24]^3⟨26⟩[12]⟨12⟩⟨24⟩^4[34][45]+17/4[24]^3[14]⟨12⟩⟨46⟩⟨24⟩^4[34][45]-23/4[24]⟨26⟩[12]^3⟨12⟩^3⟨24⟩^2[34][45]-139/12⟨26⟩[12]^4⟨12⟩^4⟨24⟩[34][45]-17/4[24]^4⟨26⟩⟨12⟩⟨24⟩^4[45][13]-175/36[14]⟨26⟩[24]^3⟨12⟩^2⟨24⟩^3[25][13]+82/9[14]⟨26⟩[24]^2[12]⟨12⟩^3⟨24⟩^2[25][13]-175/36[14][24]^3⟨12⟩^2⟨46⟩⟨24⟩^3[45][13]-137/12[14]⟨26⟩[24]^3⟨12⟩⟨24⟩^3[45]⟨14⟩[13]+535/36[14]^3⟨26⟩[24]⟨12⟩⟨24⟩[45]⟨14⟩^3[13]-35/12[14]^3⟨26⟩[24]⟨12⟩^2⟨24⟩[25]⟨14⟩^2[13]-1403/72[14]^3[24]⟨12⟩^2⟨46⟩⟨24⟩[45]⟨14⟩^2[13]-887/72[14]^3[24]⟨12⟩^3⟨46⟩⟨24⟩[25]⟨14⟩[13]+117/8[14]^2⟨26⟩[24]^2⟨12⟩^2⟨24⟩^2[25]⟨14⟩[13]+1709/72[14]^2[24]^2⟨12⟩^2⟨46⟩⟨24⟩^2[45]⟨14⟩[13]+137/12[14]^2⟨26⟩[24]^3⟨12⟩⟨24⟩^3⟨14⟩[35]-535/36[14]^4⟨26⟩[24]⟨12⟩⟨24⟩⟨14⟩^3[35]-17/4[14]^3[24]⟨12⟩⟨46⟩⟨24⟩^2[34]⟨14⟩^2[45]+3/2[14]^2⟨26⟩[24][12]^2⟨12⟩^3⟨24⟩⟨14⟩[35]+155/8[14]^2⟨26⟩[24][12]⟨12⟩^3⟨24⟩[25]⟨14⟩[13]+83/72[14]^2[24][12]⟨12⟩^3⟨46⟩⟨24⟩[45]⟨14⟩[13]-3/2[14]⟨26⟩[24][12]^2⟨12⟩^3⟨24⟩[45]⟨14⟩[13]+3/4[14]^2⟨26⟩[24][12]⟨12⟩^2⟨24⟩[45]⟨14⟩^2[13]-533/24[14]^4⟨12⟩⟨46⟩⟨24⟩[34]⟨14⟩^3[45]-17/4[24]^2[14]⟨46⟩⟨13⟩⟨24⟩^4[34]^2[45]-17/2[14]^2[24]⟨46⟩⟨13⟩⟨24⟩^3[34]^2⟨14⟩[45]+137/12[14]^2[24]^2⟨12⟩⟨46⟩⟨24⟩^3[34]⟨14⟩[45]-3/4[14]^3⟨26⟩[24][12]⟨12⟩^2⟨24⟩⟨14⟩^2[35]+137/12[14]⟨26⟩[24]^2[12]⟨12⟩⟨24⟩^3[34]⟨14⟩[45]+82/9[24]^3⟨26⟩⟨13⟩⟨24⟩^4[34][45][13]-67/12[14]^2[24]^2⟨12⟩⟨46⟩⟨13⟩⟨24⟩^3[34][35]+94/9[14][24]^2⟨12⟩⟨46⟩⟨13⟩⟨24⟩^3[34][45][13]+739/72[14]⟨26⟩[24]^2⟨13⟩^2⟨24⟩^3[34][35][13]-41/9[14]⟨26⟩[24]⟨13⟩^3⟨24⟩^2[34][35][13]^2+191/24[14]^2⟨26⟩[24]⟨12⟩⟨13⟩^2⟨24⟩⟨14⟩[35][13]^2-421/24[14]^3⟨26⟩[24]⟨12⟩⟨13⟩⟨24⟩⟨14⟩^2[35][13]+887/72[14]^2⟨26⟩[24]^2⟨12⟩⟨13⟩⟨24⟩^2⟨14⟩[35][13]+3065/72[14]^2⟨26⟩⟨13⟩^3⟨24⟩[34]⟨14⟩[35][13]^2-2321/72[14]^3⟨26⟩⟨13⟩^2⟨24⟩[34]⟨14⟩^2[35][13]+2417/72[14]^2⟨26⟩⟨13⟩^2⟨24⟩[34][45]⟨14⟩^2[13]^2-251/36[14]^4⟨26⟩⟨13⟩⟨24⟩[34]⟨14⟩^3[35]+961/72[14]^3⟨26⟩⟨13⟩⟨24⟩[34][45]⟨14⟩^3[13]-83/36[14]^3⟨26⟩[24]⟨13⟩⟨24⟩^2[34]⟨14⟩^2[35]+83/72[24]^2[14]⟨13⟩⟨24⟩^4[34]^2[35]⟨36⟩+1561/72[14]^2⟨12⟩⟨24⟩⟨34⟩[34]^2[45]⟨14⟩^2[13]⟨36⟩+949/72[14]^2⟨12⟩^2⟨34⟩[34][45]⟨14⟩^2[13]^2⟨36⟩+221/24⟨12⟩⟨24⟩⟨34⟩^3[34]^4[45][13]⟨36⟩-94/9[14]⟨12⟩⟨24⟩⟨34⟩^3[34]^4[35]⟨36⟩+17/2[14]^3⟨12⟩^2⟨34⟩[34]⟨14⟩^2[35][13]⟨36⟩+75/2[14]^3[12]⟨12⟩^2⟨24⟩[34]⟨14⟩^2[35]⟨36⟩-577/9[14]^2[12]⟨12⟩^2⟨24⟩[34][45]⟨14⟩^2[13]⟨36⟩-17/2[14][12]^3⟨12⟩^4⟨24⟩[34][35]⟨36⟩-3/4[12]^3⟨12⟩^3⟨24⟩^2[34]^2[45]⟨36⟩-3/4[12]^2⟨12⟩^2⟨24⟩^2⟨34⟩[34]^3[45]⟨36⟩-17/4[14][12]^2⟨12⟩^3⟨24⟩⟨34⟩[34]^2[35]⟨36⟩-47/9[12]⟨12⟩^2⟨24⟩⟨34⟩^2[34]^3[45][13]⟨36⟩-85/8[14][12]⟨12⟩^2⟨24⟩⟨34⟩^2[34]^3[35]⟨36⟩+83/72[12]⟨12⟩⟨24⟩^2⟨34⟩^2[34]^4[45]⟨36⟩+17/4[14][12]⟨12⟩^3⟨34⟩[34][45]⟨14⟩[13]^2⟨36⟩-17/4[14]^2[12]⟨12⟩^3⟨34⟩[34]⟨14⟩[35][13]⟨36⟩+1543/72[14]⟨12⟩^2⟨34⟩^2[34]^2[45]⟨14⟩[13]^2⟨36⟩+223/12[14]^2[12]^2⟨12⟩^3⟨24⟩[34]⟨14⟩[35]⟨36⟩-3/4[14]^3[12]⟨12⟩^2⟨46⟩⟨24⟩[34]⟨14⟩^2[45]+17/2[14]^3[24]⟨12⟩^3⟨46⟩⟨34⟩⟨14⟩[35][13]+17/2[24]^2⟨12⟩^3⟨46⟩⟨23⟩⟨34⟩[45][13]^3+85/4[14][24]^2⟨12⟩^3⟨46⟩⟨23⟩⟨34⟩[35][13]^2+17/2[24]^2⟨12⟩^2⟨46⟩⟨23⟩^2⟨34⟩[34][35][13]^2-3/4⟨26⟩[12]^2⟨13⟩^2⟨24⟩^3[34]^3[45]+41/9[24][14]^2⟨46⟩⟨13⟩^2⟨24⟩^3[34]^2[35]-59/36[14]^3⟨46⟩⟨13⟩^2⟨24⟩^2[34]^2⟨14⟩[35]-2339/72[14]^2⟨46⟩⟨13⟩^2⟨24⟩^2[34]^2[45]⟨14⟩[13]+83/72[14]^2[24]⟨13⟩⟨24⟩^3[34]^2⟨14⟩[35]⟨36⟩-1255/72[14]^2⟨13⟩⟨24⟩^2[34]^2[45]⟨14⟩^2[13]⟨36⟩+85/8[14]^3⟨13⟩⟨24⟩^2[34]^2⟨14⟩^2[35]⟨36⟩+51/8[14]^3⟨46⟩⟨13⟩⟨24⟩^2[34]^2⟨14⟩^2[45]-85/4[14]⟨13⟩^2⟨24⟩^2[34]^2[45]⟨14⟩[13]^2⟨36⟩-69/4[14]^2⟨13⟩^2⟨24⟩^2[34]^2⟨14⟩[35][13]⟨36⟩+271/72[14]⟨13⟩^3⟨24⟩^2[34]^2[35][13]^2⟨36⟩+385/36⟨23⟩⟨13⟩^3⟨24⟩[34]^2[35][13]^3⟨36⟩+17/2⟨46⟩⟨23⟩⟨24⟩⟨34⟩^3[34]^5[45]-4/3⟨13⟩⟨24⟩^2⟨34⟩^2[34]^4[45][13]⟨36⟩+931/72[14]⟨12⟩⟨24⟩⟨34⟩^2[34]^3[45]⟨14⟩[13]⟨36⟩+83/72[14]^2⟨12⟩^2⟨34⟩^2[34]^2⟨14⟩[35][13]⟨36⟩+83/72[14]^2⟨12⟩⟨24⟩⟨34⟩^2[34]^3⟨14⟩[35]⟨36⟩+389/72⟨12⟩⟨46⟩⟨23⟩^2⟨34⟩^2[34]^3[45][13][23]-835/72[14]⟨12⟩⟨46⟩⟨24⟩⟨34⟩^3[34]^4[45]+17/4[14]^2⟨12⟩⟨46⟩⟨24⟩⟨34⟩^2[34]^3⟨14⟩[45]+51/4[14]^2⟨12⟩^2⟨46⟩⟨34⟩^2[34]^2[45]⟨14⟩[13]-179/72[14]^4⟨12⟩⟨46⟩⟨13⟩⟨24⟩[34]⟨14⟩^2[35]+1307/36[14]⟨12⟩⟨13⟩^2⟨24⟩[34][45]⟨14⟩[13]^3⟨36⟩+1421/36[14]^3⟨12⟩⟨46⟩⟨13⟩^2⟨24⟩[34]⟨14⟩[35][13]-82/9[14]^3[24]⟨12⟩⟨46⟩⟨13⟩⟨24⟩^2[34]⟨14⟩[35]-55/4⟨26⟩[12]^2⟨23⟩⟨13⟩^2⟨24⟩^2[34]^3[35]-5/8[12]^2⟨12⟩⟨13⟩⟨24⟩^3[34]^3[45]⟨36⟩-85/4[14]^2⟨26⟩[12]⟨13⟩^2⟨24⟩^2[34]^2⟨14⟩[35]+83/72⟨46⟩⟨23⟩^2⟨24⟩⟨34⟩^2[34]^4[45][23]+3/4[24]⟨23⟩^3⟨24⟩^2[34]^2[35]⟨36⟩[23]^2-53/9[14]^2⟨12⟩^2⟨46⟩⟨13⟩^2⟨34⟩[34][35][13]^2-17/2⟨46⟩⟨23⟩^3⟨34⟩^2[34]^4[35][23]+17/2⟨12⟩⟨46⟩⟨23⟩⟨13⟩⟨34⟩^2[34]^3[45][13]^2+17/2[14]⟨12⟩⟨46⟩⟨23⟩⟨13⟩⟨34⟩^2[34]^3[35][13]+17⟨12⟩⟨23⟩⟨13⟩⟨34⟩^2[34]^3[35][13]^2⟨36⟩-17[14]⟨12⟩⟨46⟩⟨23⟩⟨13⟩^2⟨34⟩[34]^2[35][13]^2+59/6⟨12⟩^2⟨13⟩⟨34⟩^2[34]^2[45][13]^3⟨36⟩-17/2[14]⟨13⟩⟨34⟩⟨24⟩^2[34]^3[45]⟨14⟩[13]⟨36⟩-17/2[14]^3⟨12⟩^2⟨46⟩⟨13⟩⟨34⟩[34]⟨14⟩[35][13]+17/2[14]^2⟨12⟩^2⟨46⟩⟨13⟩⟨34⟩^2[34]^2[35][13]+17/4[24]⟨46⟩⟨23⟩⟨24⟩^2⟨34⟩^2[34]^4[45]+17/8[24]⟨23⟩^2⟨24⟩^3[34]^2[45]⟨36⟩[23]^2}{⟨12⟩^2[13]⟨23⟩[23][34]⟨56⟩[56]⟨2|1+3|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{241/72[24]^2⟨12⟩⟨24⟩⟨34⟩[35][13]⟨36⟩+94/9[24]⟨12⟩^2⟨34⟩[25][13]^2⟨36⟩+5/72[14][24]⟨12⟩^2⟨46⟩⟨34⟩[25][13]+22/3[24][12]⟨12⟩^2⟨46⟩⟨23⟩[25][13]+61/3[12]^2⟨12⟩^3[25][13]⟨36⟩+47/8[25]⟨26⟩[12]^3⟨12⟩^3-173/24[35][12]^3⟨36⟩⟨12⟩^3-4099/72[14][12]⟨12⟩^2[25]⟨14⟩[13]⟨36⟩-949/36[14]^2[12]⟨12⟩^2⟨46⟩[25]⟨14⟩+911/36[14]^3⟨14⟩^3⟨46⟩[45]+319/36[14]^2⟨46⟩⟨13⟩[45]⟨14⟩^2[13]-431/24[14]^2[45]⟨14⟩^3[13]⟨36⟩+35/12[14]^2⟨26⟩[12]⟨14⟩^3[45]+2549/72[14]^2[12]⟨12⟩⟨46⟩⟨14⟩^2[45]-565/72[14][12]^2⟨12⟩^2⟨46⟩⟨14⟩[45]-653/36[14]⟨26⟩[12]^2⟨12⟩⟨14⟩^2[45]+75/8⟨26⟩[12]^3⟨12⟩^2⟨14⟩[45]-853/36[14][12]⟨12⟩[45]⟨14⟩^2[13]⟨36⟩-547/36[12]^2⟨12⟩^2[45]⟨14⟩[13]⟨36⟩+497/72[14][12]⟨24⟩[34]⟨14⟩^2[45]⟨36⟩+4735/72[14]^2⟨26⟩[12]⟨12⟩[25]⟨14⟩^2+431/24[14]^3⟨14⟩^3[25]⟨26⟩-1235/72[14]⟨26⟩[12]^2⟨12⟩^2[25]⟨14⟩+379/18[14]^3⟨14⟩^3⟨36⟩[35]-397/72[14]^2⟨12⟩[25]⟨14⟩^2[13]⟨36⟩+2479/36[14]^2[12]⟨12⟩⟨14⟩^2[35]⟨36⟩+187/36[14][12]^2⟨12⟩^2⟨14⟩[35]⟨36⟩+1273/72[14]^2⟨26⟩[12]⟨13⟩⟨14⟩^2[35]+581/72[14]^2⟨13⟩⟨14⟩^2[35][13]⟨36⟩+17/4[12]⟨12⟩^2⟨34⟩[45][13]⟨36⟩[23]+313/36[12]^2⟨12⟩^2⟨34⟩[34][35]⟨36⟩+71/9[12]^2⟨12⟩^2⟨46⟩⟨34⟩[34][45]+67/12[12]⟨12⟩⟨34⟩^2[34]^2[35]⟨36⟩-137/4[12]⟨12⟩⟨34⟩[34][45]⟨14⟩[13]⟨36⟩-149/72[14]^2⟨46⟩⟨13⟩^2⟨14⟩[35][13]+163/72[14]⟨46⟩⟨13⟩^3[35][13]^2+17/2⟨34⟩^3[34]^3⟨46⟩[45]+17/2⟨34⟩^3[35]⟨36⟩[34]^3-221/24⟨34⟩^2[34]^2[45]⟨14⟩[13]⟨36⟩-83/72[14]⟨34⟩^2[34]^2⟨14⟩[35]⟨36⟩-5/8[14]⟨34⟩[34][45]⟨14⟩^2[13]⟨36⟩-223/36[14]^2⟨34⟩[34]⟨14⟩^2[35]⟨36⟩+113/6[14][12]⟨12⟩⟨34⟩[34]⟨14⟩[35]⟨36⟩-529/72[14]^2⟨46⟩⟨34⟩[34]⟨14⟩^2[45]+127/36[14][12]⟨12⟩⟨46⟩⟨34⟩[34]⟨14⟩[45]-85/18[12]^2⟨12⟩⟨24⟩[34]⟨14⟩[45]⟨36⟩-29/8[12]⟨24⟩⟨34⟩[34]^2⟨14⟩[45]⟨36⟩-223/36[12]⟨12⟩⟨46⟩⟨34⟩^2[34]^2[45]-119/8[14]⟨13⟩[45]⟨14⟩^2[13]^2⟨36⟩-10/9[14]⟨26⟩[12]⟨13⟩[45]⟨14⟩^2[13]-499/72⟨13⟩^3[13]^3[15]⟨16⟩-1061/72⟨13⟩^2[45]⟨14⟩[13]^3⟨36⟩-1859/72[14]⟨13⟩^2⟨14⟩[35][13]^2⟨36⟩-1189/36[14]⟨46⟩⟨13⟩^2[45]⟨14⟩[13]^2+1369/72⟨13⟩^3[35]⟨36⟩[13]^3+109/18⟨13⟩^3[13]^3⟨46⟩[45]+1457/72⟨26⟩[12]⟨13⟩^2[45]⟨14⟩[13]^2-1315/24[14]⟨26⟩[12]⟨13⟩^2⟨14⟩[35][13]+599/72⟨26⟩[12]⟨13⟩^3[35][13]^2+575/18[14]⟨26⟩⟨13⟩^2[25]⟨14⟩[13]^2-163/72⟨13⟩^2⟨34⟩[34][35][13]^2⟨36⟩+37/9⟨46⟩⟨13⟩^2⟨34⟩[34][45][13]^2-19/24[14]⟨46⟩⟨13⟩^2⟨34⟩[34][35][13]+137/12⟨46⟩⟨13⟩⟨34⟩^2[34]^2[45][13]+43/6⟨13⟩⟨34⟩^2[34]^2[35][13]⟨36⟩-17/4⟨13⟩⟨34⟩[34][45]⟨14⟩[13]^2⟨36⟩-85/8[14]⟨13⟩⟨34⟩[34]⟨14⟩[35][13]⟨36⟩+223/72[14]^2⟨46⟩⟨13⟩⟨34⟩[34]⟨14⟩[35]-293/36[14]⟨46⟩⟨13⟩⟨34⟩[34][45]⟨14⟩[13]+1345/36[14][12]⟨12⟩⟨46⟩⟨13⟩^2[35][13]-77/4[14]⟨12⟩⟨46⟩⟨13⟩^2[25][13]^2-10/9[14][12]⟨12⟩⟨46⟩⟨13⟩[45]⟨14⟩[13]-871/72[14]^2⟨12⟩⟨46⟩⟨13⟩[25]⟨14⟩[13]-31/3[14]^2[12]⟨12⟩⟨46⟩⟨13⟩⟨14⟩[35]-703/36[12]⟨12⟩⟨13⟩[45]⟨14⟩[13]^2⟨36⟩+163/72[12]⟨46⟩⟨23⟩⟨13⟩^2[34][35][13]+79/8[14][12]⟨12⟩⟨13⟩⟨14⟩[35][13]⟨36⟩-137/12[24]^2[14]⟨12⟩⟨46⟩⟨24⟩^2[25]+85/8[14][24][12]⟨12⟩^2⟨46⟩⟨24⟩[25]-109/72[24][12]^2⟨12⟩^2⟨46⟩⟨24⟩[45]+311/36[24][12]⟨12⟩^2⟨24⟩[25][13]⟨36⟩-31/72[14][24][12]⟨12⟩⟨46⟩⟨13⟩⟨24⟩[35]-67/6[14][24]⟨12⟩⟨46⟩⟨13⟩⟨24⟩[25][13]+77/4[24]⟨13⟩^2⟨24⟩[35][13]^2⟨36⟩+175/72[14][24]⟨46⟩⟨13⟩^2⟨24⟩[35][13]+905/72[24]⟨46⟩⟨13⟩^2⟨24⟩[45][13]^2-85/18[24]⟨26⟩[12]⟨13⟩^2⟨24⟩[35][13]-203/24[24]^2⟨26⟩⟨13⟩⟨24⟩^2[25][13]-347/72[24]^2⟨13⟩⟨24⟩^2[35][13]⟨36⟩-403/36[24]^2⟨46⟩⟨13⟩⟨24⟩^2[45][13]+175/36[24]^2⟨12⟩⟨24⟩^2[25][13]⟨36⟩-109/72[24]^2[12]⟨12⟩⟨24⟩^2[35]⟨36⟩-293/72[24]^2[12]⟨12⟩⟨46⟩⟨24⟩^2[45]+119/8[24]^2⟨26⟩[12]⟨13⟩⟨24⟩^2[35]+43/6⟨24⟩^3⟨26⟩[25][24]^3-241/72[24]^2⟨12⟩⟨46⟩⟨23⟩⟨24⟩[25][13]-35/12[24]⟨13⟩⟨24⟩[45]⟨14⟩[13]^2⟨36⟩-323/36[14][24]⟨13⟩⟨24⟩⟨14⟩[35][13]⟨36⟩-799/72[14][24]⟨46⟩⟨13⟩⟨24⟩[45]⟨14⟩[13]+223/36[14]^2[24]⟨46⟩⟨13⟩⟨24⟩⟨14⟩[35]+19/24[24]^2⟨24⟩^2[45]⟨14⟩[13]⟨36⟩-809/72[24]^2⟨24⟩^3[45]⟨36⟩[23]+43/6⟨24⟩^3⟨46⟩[24]^3[45]+43/6⟨24⟩^3[35]⟨36⟩[24]^3-43/6[24]^2[14]⟨24⟩^2⟨14⟩[35]⟨36⟩+17/8[24]^2⟨46⟩⟨23⟩⟨13⟩⟨24⟩[35][13]-137/12[24]^2[14]⟨46⟩⟨24⟩^2⟨14⟩[45]+17/4[24][14]^2⟨46⟩⟨24⟩⟨14⟩^2[45]-599/72[14][24]⟨24⟩[45]⟨14⟩^2[13]⟨36⟩+17/4[24][14]^2⟨24⟩⟨14⟩^2[35]⟨36⟩+337/24[14][24][12]⟨12⟩⟨24⟩⟨14⟩[35]⟨36⟩+121/24[24]⟨12⟩⟨34⟩^2[34][35][13]⟨36⟩+19/24[24]⟨12⟩⟨46⟩⟨34⟩^2[34][45][13]-223/72[24][14]⟨12⟩⟨46⟩⟨34⟩^2[34][35]+241/72[24]^2⟨12⟩⟨46⟩⟨24⟩⟨34⟩[45][13]+137/4[24]⟨12⟩⟨34⟩[45]⟨14⟩[13]^2⟨36⟩-857/36[14][24]⟨12⟩⟨34⟩⟨14⟩[35][13]⟨36⟩-1007/72[12]⟨13⟩^2⟨24⟩[34][35][13]⟨36⟩-59/36[14][12]⟨46⟩⟨13⟩^2⟨24⟩[34][35]+175/36[24][12]⟨13⟩⟨24⟩^2[34][35]⟨36⟩+1115/72[24][12]⟨46⟩⟨13⟩⟨24⟩^2[34][45]-121/24[24]⟨13⟩⟨24⟩^2[45][13]⟨36⟩[23]-325/24[12]⟨46⟩⟨23⟩⟨13⟩⟨34⟩[34]^2[35]+47/3[12]⟨13⟩⟨24⟩⟨34⟩[34]^2[35]⟨36⟩+19/18⟨24⟩⟨34⟩^2[34]^2[45]⟨36⟩[23]-101/6[12]⟨12⟩⟨13⟩⟨34⟩[34][35][13]⟨36⟩+109/72[24]⟨26⟩[12]^2⟨12⟩⟨24⟩⟨14⟩[45]+293/72[24]^2⟨26⟩[12]⟨24⟩^2⟨14⟩[45]+51/8[14]⟨26⟩[24][12]⟨24⟩⟨14⟩^2[45]+17/4[24]⟨46⟩⟨24⟩⟨34⟩^2[34]^2[45]+17/12[24][12]⟨24⟩^2[34]⟨14⟩[45]⟨36⟩+17/12[24]⟨24⟩⟨34⟩[34][45]⟨14⟩[13]⟨36⟩+83/72[14][24]⟨24⟩⟨34⟩[34]⟨14⟩[35]⟨36⟩+17/4[14][24]^2⟨12⟩⟨46⟩⟨24⟩⟨34⟩[35]-53/24[24]⟨24⟩^2⟨34⟩[34][45]⟨36⟩[23]}{⟨12⟩^2[13]⟨23⟩[23][34]⟨56⟩[56]⟨2|1+3|2]}+\\
\scriptscriptstyle\frac{-3/2[12]⟨24⟩[25]^2⟨2|1+4|2]}{[23][56]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/2[12]⟨13⟩[13]⟨23⟩[25]^2}{[23][56]⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{2⟨26⟩⟨23⟩⟨13⟩^2[45][13]^3[23]^2-7/4[24]⟨26⟩⟨13⟩^3[35][13]^4+7/4⟨26⟩[12]⟨13⟩^3[34][35][13]^3+5903/72[14]^2⟨26⟩[24]⟨13⟩⟨14⟩^2[35][13]^2+1705/36[14]⟨26⟩[24]⟨13⟩^2⟨14⟩[35][13]^3-5813/72[14]⟨26⟩[24]⟨13⟩[45]⟨14⟩^2[13]^3-1723/36[24]⟨26⟩⟨13⟩^2[45]⟨14⟩[13]^4-11/4[14][24][12]^2⟨12⟩^3⟨46⟩[35][13]-3[24]⟨26⟩[12]^2⟨12⟩^2⟨13⟩[35][13]^2+7/4[14]⟨26⟩[24][12]⟨12⟩⟨13⟩⟨14⟩[35][13]^2+9/4[24][12]^2⟨12⟩^3⟨46⟩[45][13]^2+5/4[14][24][12]⟨12⟩^3⟨46⟩[25][13]^2-3/2[24]⟨26⟩[12]^2⟨12⟩^3[25][13]^2-15/4[24]⟨26⟩[12]^2⟨12⟩^2[45]⟨14⟩[13]^2+1/2[14]⟨26⟩[24][12]⟨12⟩[45]⟨14⟩^2[13]^2+1[14]⟨26⟩[24][12]⟨12⟩^2[25]⟨14⟩[13]^2+1/2[14]^2⟨26⟩[24]⟨12⟩[25]⟨14⟩^2[13]^2+1/2[14][24][12]⟨12⟩^2⟨46⟩[45]⟨14⟩[13]^2-1/2[14]^2[24]⟨12⟩^2⟨46⟩[25]⟨14⟩[13]^2-3/2[24][12]⟨12⟩^3[25][13]^3⟨36⟩+9/2[24][12]^2⟨12⟩^2⟨46⟩⟨24⟩[34][45][13]-3/4[24]⟨26⟩[12]^2⟨12⟩^2⟨24⟩[45][13][23]-1/2[24]^2⟨26⟩[12]⟨12⟩⟨24⟩^2[45][13][23]+1/2[24]^3⟨26⟩⟨24⟩^3[45][13][23]-7/4[24]^3⟨46⟩⟨24⟩^3[34][45][13]-3/2[24]^3⟨24⟩^3[34][35][13]⟨36⟩-1/4[24]^4⟨26⟩⟨24⟩^3[35][13]-5/4[24]^2⟨24⟩^3[34][45][13]⟨36⟩[23]+227/36⟨13⟩^3[13]^5[45]⟨16⟩-109/9[14]⟨13⟩^3[35]⟨16⟩[13]^4+79/18⟨46⟩⟨13⟩^3[34][45][13]^4-44/9[14]⟨46⟩⟨13⟩^3[34][35][13]^3+139/4[14]⟨13⟩^2[45]⟨14⟩⟨16⟩[13]^4-17⟨13⟩^3[34][35][13]^4⟨36⟩-535/72[14]^2⟨13⟩[45]⟨14⟩^2⟨16⟩[13]^3-2231/72[14]^2⟨13⟩^2⟨14⟩[35]⟨16⟩[13]^3+17[14]^3⟨13⟩⟨14⟩^2[35]⟨16⟩[13]^2-2069/72[14]⟨46⟩⟨13⟩^2[34][45]⟨14⟩[13]^3+71[14]^2⟨46⟩⟨13⟩[34][45]⟨14⟩^2[13]^2+3455/72[14]^2⟨46⟩⟨13⟩^2[34]⟨14⟩[35][13]^2+5885/72[14]⟨26⟩[12]⟨13⟩[34][45]⟨14⟩^2[13]^2+1723/36⟨26⟩[12]⟨13⟩^2[34][45]⟨14⟩[13]^3-1/4[14]⟨26⟩[12]⟨13⟩^2[34]⟨14⟩[35][13]^2+671/9[14]⟨13⟩[34][45]⟨14⟩^2[13]^3⟨36⟩+227/36⟨13⟩^2[34][45]⟨14⟩[13]^4⟨36⟩-17/4[14][12]⟨12⟩⟨46⟩⟨13⟩^2[34][35][13]^2-1[14][24][12]^2⟨12⟩^2⟨46⟩⟨24⟩[34][35]+5/4⟨26⟩[12]^2⟨12⟩^2⟨13⟩[45][13]^2[23]-17/4[14]^2[12]⟨12⟩⟨46⟩⟨13⟩[34]⟨14⟩[35][13]+1[14][24]^2⟨46⟩⟨24⟩^2[34][45]⟨14⟩[13]-1[24]^3⟨12⟩⟨46⟩⟨24⟩^2[45][13]^2+3/2[14][24]^3⟨12⟩⟨46⟩⟨24⟩^2[35][13]+3/2[14][24]^2⟨12⟩⟨46⟩⟨24⟩[45]⟨14⟩[13]^2+5/4[24]^3⟨26⟩⟨23⟩⟨24⟩^2[35][13][23]-7/4[14]⟨26⟩[24]^3⟨24⟩^2⟨14⟩[35][13]-2[24]^2⟨26⟩⟨13⟩⟨24⟩^2[45][13]^2[23]+1[14]^2⟨26⟩[24]^2⟨24⟩⟨14⟩^2[35][13]+9/4[24]^3⟨26⟩⟨13⟩⟨24⟩^2[35][13]^2-1/2[24]^2⟨12⟩⟨24⟩^2[45][13]^2⟨36⟩[23]+2[24][12]⟨12⟩^2⟨24⟩[45][13]^2⟨36⟩[23]+1/2[24]^2⟨12⟩^2⟨24⟩[25][13]^3⟨36⟩+11/4[14][24]^2⟨12⟩^2⟨46⟩⟨24⟩[25][13]^2+11/4[24][12]^2⟨12⟩^2⟨46⟩⟨23⟩[34][35][13]-13/4[24]^2[12]⟨12⟩^2⟨46⟩⟨23⟩[35][13]^2+9/4[24]^2⟨12⟩^2⟨46⟩⟨23⟩[25][13]^3-1[14]^2[24]^2⟨12⟩⟨46⟩⟨24⟩⟨14⟩[35][13]-1/2[14][24]^2⟨12⟩⟨24⟩⟨14⟩[35][13]^2⟨36⟩-4[14]⟨26⟩[24]^2[12]⟨12⟩⟨24⟩⟨14⟩[35][13]-5/2[24]⟨26⟩[12]^2⟨12⟩⟨24⟩[34][45]⟨14⟩[13]+3/2[24][12]^2⟨12⟩⟨46⟩⟨24⟩^2[34]^2[45]+1/2[14][24]^2[12]⟨12⟩⟨46⟩⟨24⟩^2[34][35]+1[24][12]^2⟨12⟩⟨46⟩⟨23⟩⟨24⟩[34]^2[35]-17/4[14][12]⟨12⟩⟨46⟩⟨13⟩⟨34⟩[34]^2[35][13]+17⟨13⟩⟨34⟩^2[34]^3[35][13]^2⟨36⟩+385/36⟨46⟩⟨13⟩^2⟨34⟩[34]^2[45][13]^3-17[14]⟨46⟩⟨13⟩^2⟨34⟩[34]^2[35][13]^2-791/72[14]⟨46⟩⟨13⟩⟨34⟩[34]^2[45]⟨14⟩[13]^2}{⟨12⟩[13][23][34]⟨56⟩[56]⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45](-4193/72[24][14]⟨23⟩⟨13⟩⟨24⟩[35]+119/36[24]⟨23⟩^2⟨13⟩[35][13]+953/72[14]⟨23⟩⟨13⟩^2[35][13]+467/3⟨13⟩^2⟨24⟩[35][14]^2-467/3[14]^2⟨12⟩[15]⟨13⟩⟨14⟩-48301/648[14]⟨12⟩⟨23⟩⟨13⟩[25][13]-4211/324[14]^2⟨12⟩⟨13⟩⟨24⟩[25]+1⟨34⟩[25]⟨12⟩^2[14]^2-3/4[14][12]⟨12⟩^2⟨23⟩[25]+1795/8[14][12]⟨12⟩^2[15]⟨13⟩-1919/18[14]^2⟨12⟩⟨13⟩⟨34⟩[35]-953/72[14]⟨12⟩[15]⟨13⟩^2[13]-1795/8[14][12]⟨12⟩⟨23⟩⟨13⟩[35]-467/3[14]⟨13⟩^2⟨24⟩[45][13]-953/72⟨13⟩^2[13]^2⟨23⟩[45]-883/18[12]⟨23⟩⟨13⟩⟨24⟩[34][45]+281/36⟨23⟩⟨13⟩⟨34⟩[34][45][13]-883/18[14]⟨23⟩⟨13⟩⟨34⟩[34][35]-1[14][12]⟨12⟩^2⟨34⟩[45]-1/4[45][12]^2⟨12⟩^2⟨23⟩-9/4[12]⟨12⟩⟨23⟩^2[45][23]-5/4[45]⟨23⟩^3[23]^2+5323/36[14]⟨12⟩⟨13⟩⟨34⟩[45][13]-1[24][14]⟨12⟩⟨23⟩⟨34⟩[35]+3/4[24][12]⟨12⟩⟨23⟩^2[35]-1/4[24]⟨12⟩⟨23⟩^2[25][13]+4259/18[12]⟨12⟩⟨23⟩⟨13⟩[45][13]+1501/24[24]⟨23⟩⟨13⟩⟨24⟩[45][13]-1/4⟨24⟩[35][24]^2⟨23⟩^2)}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨3|1+2|4](47/4⟨34⟩^2⟨36⟩[34][45]-47/12[12]⟨12⟩⟨34⟩[45]⟨36⟩+47/4[14]⟨34⟩⟨14⟩[45]⟨36⟩+47/12[24][25]⟨46⟩⟨23⟩^2-47/12[24]⟨23⟩⟨24⟩[25]⟨36⟩+47/6[14]⟨46⟩⟨23⟩⟨13⟩[25]-47/6[14]⟨13⟩⟨24⟩[25]⟨36⟩+47/4[24]⟨24⟩⟨34⟩[45]⟨36⟩-47/12[14][15]⟨13⟩⟨14⟩⟨36⟩+47/12[12]⟨13⟩⟨24⟩[45]⟨36⟩+47/12⟨13⟩^2⟨46⟩[15][14]-47/12[12]⟨46⟩⟨23⟩⟨13⟩[45]+47/12[14]⟨12⟩⟨34⟩[25]⟨36⟩-47/12[14]⟨13⟩⟨34⟩[35]⟨36⟩-47/12[24]⟨23⟩⟨34⟩[35]⟨36⟩)}{⟨23⟩⟨1|2+3|4]⟨2|1+3|4]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-1/2[24]^3⟨46⟩^2s_{123}}{[23][34]⟨56⟩⟨1|2+3|4]⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{[45](-4321/54[24][14]⟨23⟩⟨13⟩⟨24⟩[35]-20077/648⟨13⟩^2⟨24⟩[35][14]^2-8/3[14]^2⟨12⟩[15]⟨13⟩⟨14⟩-49/6[14]^2⟨12⟩⟨13⟩⟨24⟩[25]-1/2⟨34⟩[25]⟨12⟩^2[14]^2+25/4[14][12]⟨12⟩^2⟨23⟩[25]+42331/648[14]^2⟨12⟩⟨13⟩⟨34⟩[35]-23081/162[14]⟨13⟩^2⟨24⟩[45][13]-1015/36[14]⟨13⟩⟨24⟩⟨34⟩[34][45]-601/36[14]⟨12⟩⟨34⟩^2[34][45]+49/6[12]⟨23⟩⟨13⟩⟨24⟩[34][45]-32411/324⟨23⟩⟨13⟩⟨34⟩[34][45][13]-44059/648[14]⟨23⟩⟨13⟩⟨34⟩[34][35]+11321/324⟨23⟩^2⟨34⟩[34][45][23]+8239/162[12]⟨12⟩⟨23⟩⟨34⟩[34][45]-185/12[14][12]⟨12⟩^2⟨34⟩[45]-1/4[14]^2⟨12⟩⟨34⟩⟨14⟩[45]-5/4[12]⟨12⟩⟨23⟩^2[45][23]-15/2[45]⟨23⟩^3[23]^2+35197/324[14]⟨12⟩⟨13⟩⟨34⟩[45][13]+89/18[24]⟨23⟩⟨24⟩⟨34⟩[34][45]-65585/648[24]⟨23⟩^2⟨34⟩[34][35]+65909/648[24][14]⟨12⟩⟨23⟩⟨34⟩[35]+5/4[24][12]⟨12⟩⟨23⟩^2[35]-3187/108[24]⟨12⟩⟨23⟩⟨34⟩[45][13]-15/2[24]⟨12⟩⟨23⟩^2[25][13]-11986/81[24]⟨23⟩⟨13⟩⟨24⟩[45][13]-350/9[24][14]⟨13⟩⟨24⟩^2[45]-601/18[14]^2⟨13⟩⟨24⟩⟨14⟩[45]+148/9⟨34⟩^2[34]^2⟨23⟩[45]-11/2⟨24⟩^2[24]^2⟨23⟩[45]-35339/648⟨24⟩[35][24]^2⟨23⟩^2+15/2[24][35]⟨23⟩^3[23])}{⟨12⟩[34][56]⟨2|1+3|4]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-45/4[24]^3⟨46⟩⟨23⟩⟨13⟩⟨24⟩[35]-45/4[24]^3⟨46⟩⟨13⟩⟨24⟩^2[45]+3/2[24]⟨46⟩⟨13⟩^3[45][13]^2-52/3[14][24]⟨46⟩⟨13⟩^2[45]⟨14⟩[13]+51/4[24][14]^2⟨46⟩⟨13⟩⟨14⟩^2[45]+85/8[14]^2[24]⟨14⟩^3[45]⟨36⟩+20[14][24][12]⟨12⟩⟨14⟩^2[45]⟨36⟩+45/8[14][24]⟨13⟩[45]⟨14⟩^2[13]⟨36⟩+23/3[24]⟨13⟩^2[45]⟨14⟩[13]^2⟨36⟩-53/6[14][12]⟨13⟩^2[45]⟨14⟩⟨16⟩[13]-3/2[24]⟨46⟩⟨23⟩^2⟨13⟩[45][23]^2+179/12[14]^2[12]⟨13⟩^2⟨14⟩[35]⟨16⟩+109/6[24][12]^2⟨12⟩^2⟨13⟩[35]⟨36⟩+109/6[24]⟨26⟩[12]^2⟨12⟩^2⟨13⟩[25]+17/12[14][12]⟨46⟩⟨13⟩^3[34][35]-17/12[12]⟨46⟩⟨13⟩^3[34][45][13]-109/6[12]^2⟨12⟩⟨46⟩⟨13⟩^2[34][45]+95/6[12]⟨13⟩^2[34][45]⟨14⟩[13]⟨36⟩+11⟨26⟩[12]^2⟨13⟩^2[34]⟨14⟩[45]-569/24[14][12]⟨13⟩[34]⟨14⟩^2[45]⟨36⟩+11/4[14]^2[24]⟨12⟩[25]⟨14⟩^2⟨36⟩-11/4[12]⟨13⟩^2⟨24⟩[34][45]⟨36⟩[23]+35/6[14][12]^2⟨12⟩⟨13⟩⟨14⟩⟨16⟩[45]-109/6[12]^3⟨12⟩^2⟨13⟩⟨16⟩[45]-49/3[14]^2[12]⟨13⟩⟨14⟩^2⟨16⟩[45]+61/4[14]^2⟨13⟩^2[25]⟨14⟩⟨16⟩[13]+109/6[14][12]^2⟨12⟩^2⟨13⟩[25]⟨16⟩+503/12[14][12]⟨46⟩⟨13⟩^2[34]⟨14⟩[45]+191/12[12]^2⟨12⟩⟨13⟩[34]⟨14⟩[45]⟨36⟩-101/12[12]⟨46⟩⟨13⟩^2⟨34⟩[34]^2[45]+45/4[12]⟨13⟩⟨34⟩[34]^2⟨14⟩[45]⟨36⟩+1/12[12]⟨46⟩⟨23⟩⟨13⟩^2[34][45][23]-3/2[24][14]⟨46⟩⟨13⟩^3[35][13]-7/2[24]⟨26⟩[12]⟨13⟩^2[45]⟨14⟩[13]-47/6[14]⟨26⟩[24][12]⟨13⟩⟨14⟩^2[45]+51/4[24][14]^2⟨46⟩⟨13⟩^2⟨14⟩[35]+57/4[24][12]^2⟨12⟩^2⟨14⟩[45]⟨36⟩+173/12[24][12]⟨12⟩⟨13⟩[45]⟨14⟩[13]⟨36⟩-11/4[24]^2[12]⟨12⟩^2⟨46⟩⟨34⟩[45]-3/2[24][12]⟨12⟩^2⟨34⟩[45]⟨36⟩[23]+38/3[24]⟨12⟩⟨13⟩⟨34⟩[45][13]⟨36⟩[23]-29/4[24]^2⟨12⟩⟨24⟩⟨34⟩[45]⟨36⟩[23]-8/3[24][12]⟨12⟩⟨13⟩⟨24⟩[45]⟨36⟩[23]-85/6[24]⟨13⟩^2⟨24⟩[45][13]⟨36⟩[23]+11/4[14][24]^2⟨12⟩⟨24⟩[25]⟨14⟩⟨36⟩+13/8[24]^2⟨13⟩⟨24⟩^2[45]⟨36⟩[23]-45/8⟨13⟩⟨34⟩^2[34]^2[45]⟨36⟩[23]+51/4[24][14]⟨46⟩⟨13⟩^2⟨34⟩[34][35]-3/2[24]^2[14]⟨12⟩^2⟨46⟩⟨34⟩[25]-3/2[24]^2⟨46⟩⟨23⟩⟨13⟩^2[35][13]-17/12[24]^2[12]⟨12⟩⟨46⟩⟨23⟩⟨13⟩[35]+51/8[24]^2[14]⟨24⟩⟨14⟩^2[45]⟨36⟩+11/4[14][24]^2⟨12⟩⟨34⟩⟨14⟩[35]⟨36⟩}{⟨12⟩⟨23⟩[23][34]⟨56⟩[56]⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-7/6[12]⟨23⟩⟨46⟩^2⟨4|2+3|4]}{⟨12⟩^2[13]⟨56⟩⟨4|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-29/12[12]^2⟨46⟩^2⟨4|2+3|4]}{⟨12⟩[13][23]⟨56⟩⟨4|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{[12]^2⟨46⟩^2(1[14]⟨34⟩+1/2[12]⟨23⟩)}{[13]⟨23⟩[23]⟨56⟩⟨4|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1/2[12]^2⟨13⟩⟨16⟩⟨23⟩⟨1|2+3|5]}{⟨12⟩⟨56⟩[56]⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/2[12]⟨13⟩^2⟨14⟩[45]⟨6|2+3|1]}{⟨12⟩⟨56⟩[56]⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨13⟩(3[12]⟨13⟩^2[13]⟨24⟩[45]⟨46⟩-1/2⟨12⟩^2[12]^2⟨24⟩[25]⟨36⟩+5/2⟨13⟩^2[13]^2⟨34⟩[45]⟨46⟩+1/2⟨13⟩^3[13]^2[15]⟨46⟩+1⟨13⟩^2[13]^2⟨34⟩[35]⟨36⟩+3/2⟨12⟩⟨13⟩[13]^2[25]⟨34⟩⟨36⟩-1⟨12⟩^2[12]^2⟨23⟩[25]⟨46⟩-3/2⟨12⟩[12]^2⟨13⟩⟨23⟩[35]⟨46⟩-1/2⟨12⟩[12]^2⟨13⟩⟨14⟩[15]⟨26⟩-3/2⟨12⟩[12]^2⟨13⟩⟨24⟩[25]⟨26⟩-3/2[12]^2⟨13⟩^2⟨24⟩⟨26⟩[35])}{⟨12⟩^2⟨23⟩[23]⟨56⟩[56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{1/2[12]⟨13⟩[15]⟨34⟩⟨46⟩}{⟨12⟩⟨56⟩[56]⟨1|2+3|1]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{1⟨12⟩^2[12]^2⟨23⟩[25]⟨46⟩-2⟨12⟩^2[12]^2⟨34⟩[35]⟨36⟩-2⟨12⟩^2[12]^2⟨34⟩[45]⟨46⟩+3/2⟨12⟩[12]^2⟨13⟩⟨23⟩[35]⟨46⟩-2⟨13⟩^2[13]^2⟨24⟩[25]⟨36⟩-2⟨13⟩^2[13]^2⟨14⟩[15]⟨36⟩}{⟨12⟩^2[13]⟨23⟩[23]⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{1/2[13]⟨14⟩^2[24]^2⟨36⟩[45]-3⟨13⟩[13]⟨14⟩[24]^2[45]⟨46⟩-1/2[12]⟨14⟩^2[24][34]⟨36⟩[45]-1⟨13⟩^2[13][23]^2⟨36⟩[45]+2[12]⟨13⟩^2[23]^2⟨26⟩[45]-1/2⟨13⟩[13]⟨14⟩[24]^2[35]⟨36⟩-1/2⟨12⟩[13]⟨14⟩[24]^2[25]⟨36⟩+2[12]⟨13⟩⟨14⟩[23][24]⟨26⟩[45]-3⟨13⟩^2[13][23][24][45]⟨46⟩}{⟨12⟩[23][34]⟨56⟩[56]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1/2⟨12⟩^2[13]^2[24][25]⟨34⟩⟨36⟩-3⟨12⟩^3[12]^2[14][25]⟨46⟩-3⟨12⟩^2[12][13]⟨14⟩[14][25]⟨36⟩-6⟨12⟩^2[12]⟨14⟩[14]^2[25]⟨46⟩-15/2⟨14⟩^3[14]^3[45]⟨46⟩-19/2⟨13⟩[13]⟨14⟩^2[14]^2[45]⟨46⟩+3/2[13]⟨14⟩^3[14]^2⟨36⟩[45]+13⟨12⟩^2[12]^2⟨14⟩[14][45]⟨46⟩+11/2⟨12⟩^3[12]^3[45]⟨46⟩-1/2⟨12⟩[12]^2⟨14⟩^2[14]⟨26⟩[45]-1/2⟨12⟩^2[12]^3⟨14⟩⟨26⟩[45]+6⟨12⟩[12][13]⟨14⟩^2[14]⟨36⟩[45]+4⟨12⟩^2[12]^2[13]⟨14⟩⟨36⟩[45]-3/2[12]⟨14⟩^2[14]⟨24⟩[34]⟨36⟩[45]-3⟨12⟩⟨14⟩^2[14]^3[25]⟨46⟩-3/2⟨14⟩^3[14]^3[35]⟨36⟩-3⟨12⟩[13]⟨14⟩^2[14]^2[25]⟨36⟩-3⟨12⟩[12]⟨14⟩^2[14]^2[35]⟨36⟩-1⟨12⟩^2[12]^2⟨14⟩[14][35]⟨36⟩+1/2[12]⟨13⟩⟨14⟩^2[14]^2⟨26⟩[35]-5/2⟨13⟩⟨14⟩^2[14]^3[35]⟨46⟩+1⟨12⟩^2[12]^2⟨23⟩[23][35]⟨36⟩+3/2⟨12⟩^2[12][13][23]⟨34⟩⟨36⟩[45]+2⟨12⟩^2[12]^2⟨34⟩[34][35]⟨36⟩+1/2⟨12⟩^2[12]^2⟨34⟩[34][45]⟨46⟩-3/2⟨12⟩[12][13]⟨14⟩⟨34⟩[34]⟨36⟩[45]+5/2⟨12⟩^2[12]^2⟨13⟩[14][35]⟨46⟩-9/2⟨13⟩^2[13]⟨14⟩[14]^2[35]⟨46⟩-1/2⟨14⟩^2[14]^2⟨34⟩[34][35]⟨36⟩+1⟨14⟩^2[14]^2⟨34⟩[34][45]⟨46⟩+3/2⟨12⟩[12]⟨14⟩[14]⟨34⟩[34][45]⟨46⟩-3/2⟨12⟩[12]^2⟨14⟩⟨24⟩[34]⟨36⟩[45]+1/2[12]⟨13⟩^2[13]⟨14⟩[14]⟨26⟩[35]-1/2⟨13⟩^2[13][14]⟨34⟩[34][35]⟨46⟩+3/2⟨13⟩^2[13]^2⟨23⟩[23][45]⟨46⟩-1/2⟨13⟩⟨14⟩[14]^2⟨34⟩[34][35]⟨46⟩-1/2[12]⟨13⟩^2[13]⟨23⟩[34][35]⟨46⟩+3/2⟨13⟩^2[13]^2⟨23⟩[24][35]⟨46⟩-2⟨12⟩[12]⟨13⟩[13]⟨23⟩[24][35]⟨46⟩-3⟨12⟩⟨13⟩[13]^2⟨23⟩[24][25]⟨46⟩-3/2⟨13⟩^2[13]^2⟨24⟩[24][35]⟨36⟩+3⟨13⟩^2[13]^2⟨24⟩[24][45]⟨46⟩-2[12]⟨13⟩^2[13]⟨24⟩[24]⟨26⟩[35]+7/2⟨12⟩⟨13⟩[13]^2⟨24⟩[24][25]⟨36⟩+2⟨12⟩[12]⟨13⟩[13]⟨24⟩[24][35]⟨36⟩-2[12]⟨13⟩^2[13]⟨23⟩[23]⟨26⟩[35]-3/2⟨13⟩[13]^2⟨14⟩⟨24⟩[24]⟨36⟩[45]-6⟨12⟩^2[12][13][24]⟨34⟩[35]⟨36⟩+3/2⟨12⟩[13]^2⟨14⟩[24]⟨34⟩⟨36⟩[45]-9/2⟨12⟩[13]⟨14⟩[14][24]⟨34⟩[35]⟨36⟩-2⟨12⟩[12]^2⟨13⟩⟨24⟩[34][35]⟨36⟩-1/2[12]⟨13⟩^2[14]⟨24⟩[34][35]⟨46⟩+1/2[12]^2⟨13⟩^2⟨24⟩⟨26⟩[34][35]}{⟨12⟩^2[13]⟨23⟩[23][34]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-5/24⟨16⟩[24]⟨26⟩s_{123}(s_{124}-s_{234})(s_{14}-s_{23})^2}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{5/24⟨16⟩[24]⟨46⟩s_{123}(s_{14}-s_{23})(s_{124}-s_{234})}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-7/24[14]s_{123}⟨6|1+3|5](s_{123}-s_{134})(s_{14}-s_{23})}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45](-2213/18[24][12]⟨12⟩⟨23⟩[35]+1093/9[24]⟨12⟩⟨23⟩[25][13]+2213/18[12]⟨12⟩⟨23⟩[45][23]+1[14][12]⟨12⟩^2[25]-15761/324[24]⟨12⟩⟨34⟩[45][13]+109/72[24][14]⟨12⟩⟨24⟩[25]-4729/72[24][35]⟨23⟩^2[23]+505/72[24]⟨23⟩⟨24⟩[45][23]+39355/324[45]⟨23⟩^2[23]^2+3595/72⟨23⟩⟨34⟩[34][45][23]-179/72[24]⟨23⟩⟨34⟩[34][35]+38147/324[12]⟨13⟩⟨24⟩[34][45]+123809/648[13]⟨23⟩⟨13⟩[45][23]+10439/324[12]⟨23⟩⟨13⟩[34][35]-33361/648[14]⟨13⟩[45]⟨14⟩[13]-3829/36⟨13⟩⟨14⟩[35][14]^2-601/18[14]^2⟨14⟩^2[45]-94217/648[14][12]⟨12⟩⟨14⟩[45]-149/24[14]^2⟨14⟩[25]⟨12⟩-11225/81[14][12]⟨12⟩⟨13⟩[35]+11306/81[14]⟨12⟩⟨13⟩[25][13]-256/9[14]⟨34⟩[34]⟨14⟩[45]+1261/24[24][14]⟨12⟩⟨34⟩[35]-109/72⟨24⟩[35][24]^2⟨23⟩-901/18[24][14]⟨13⟩⟨24⟩[35]+17599/648[24]⟨13⟩⟨24⟩[45][13]-62371/648[12]⟨12⟩⟨34⟩[34][45]-11/2[24][14]⟨24⟩⟨14⟩[45]-10925/324[24]⟨23⟩⟨13⟩[35][13])}{[34][56]⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{11/12[24]⟨26⟩⟨36⟩s_{123}(s_{123}-s_{134})(s_{14}-s_{23})}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{7/12[45]s_{123}⟨3|1+6|5](s_{123}-s_{134})(s_{14}-s_{23})}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-1/24⟨23⟩[24]s_{123}⟨6|1+3|5](s_{14}-s_{23})}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{1/8⟨23⟩[24]s_{123}⟨6|1+3|5](s_{123}-s_{134})}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{s_{123}(-2[24]⟨26⟩⟨23⟩[35][23]+505/72[24]⟨26⟩⟨24⟩[45][23]+40865/648[34][45]⟨14⟩[13]⟨36⟩-9587/648⟨13⟩[34][35][13]⟨36⟩+1925/36⟨26⟩[12][34]⟨14⟩[45]-10883/648⟨26⟩[12]⟨13⟩[34][35]+191/12[14][34]⟨14⟩[35]⟨36⟩+2[12]⟨12⟩[34][35]⟨36⟩-997/81⟨46⟩⟨13⟩[34][45][13]+2975/162⟨26⟩⟨13⟩[45][13][23]+1/4⟨26⟩[12]⟨12⟩[45][23]+1093/9⟨12⟩[45][13]⟨36⟩[23]+817/12⟨46⟩⟨23⟩[34][45][23]-536/9[14]⟨46⟩[34]⟨14⟩[45]-179/72[14]⟨46⟩⟨13⟩[34][35]-215/36⟨23⟩[34][35]⟨36⟩[23]+427/9⟨24⟩[34][45]⟨36⟩[23]+9587/648⟨13⟩[13]^2[45]⟨16⟩-9587/648[14]⟨13⟩[35]⟨16⟩[13]-3/2[14][24]⟨12⟩⟨46⟩[35]+60053/648[24]⟨26⟩[45]⟨14⟩[13]+42451/324[14][45]⟨14⟩⟨16⟩[13]+167/24[14]^2⟨14⟩[35]⟨16⟩+179/72⟨34⟩[35]⟨36⟩[34]^2+179/72⟨34⟩[34]^2⟨46⟩[45]-109/72⟨24⟩⟨26⟩[35][24]^2)}{⟨12⟩[13][34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/8[15][24]⟨34⟩[35]s_{123}(s_{24}-s_{56})}{[13][56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{7/12[12]s_{123}⟨6|1+3|5](s_{14}-s_{23})}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/24[12]s_{123}⟨3|2+4|3]⟨6|1+3|5]}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/4[12]s_{123}⟨6|1+3|5](s_{24}-s_{56})}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/8[12][35]⟨36⟩s_{123}(s_{24}-s_{56})}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/2[24]⟨36⟩⟨46⟩s_{123}(s_{14}-s_{23})}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/3[24]⟨36⟩⟨46⟩s_{123}s_{134}}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{13/12[24]⟨36⟩⟨46⟩s_{123}(s_{13}-s_{24})}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/8[23]⟨36⟩^2s_{123}(s_{13}-s_{24})}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/12[23]⟨34⟩[45]s_{123}⟨3|1+6|5]}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-17/24[24]⟨34⟩[35]s_{123}⟨3|1+6|5]}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{s_{123}[45](13/12⟨24⟩[24][25]⟨34⟩-7/6[12]⟨13⟩⟨14⟩[15])}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-13/12[12]⟨13⟩⟨23⟩[25][35]s_{123}}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25]s_{123}(s_{13}-s_{24})(-11/24⟨23⟩[25]-5/8⟨34⟩[45])}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{s_{123}(-11/6⟨14⟩[14][25]⟨36⟩+5/12[12]⟨14⟩⟨36⟩[45]+11/24⟨23⟩[23][25]⟨36⟩+5/8[23]⟨34⟩⟨36⟩[45]-3/8⟨13⟩[13][25]⟨36⟩-1/8[12]⟨13⟩[35]⟨36⟩+19/24⟨13⟩[14][25]⟨46⟩-1/4⟨12⟩[12][25]⟨36⟩-19/24[12]⟨13⟩[45]⟨46⟩-7/8[12]⟨13⟩[15]⟨16⟩+5/8⟨23⟩[24][25]⟨46⟩-5/8[24]⟨34⟩[45]⟨46⟩-53/24[24]⟨34⟩[35]⟨36⟩)}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨14⟩[35](7/4[13]^2⟨14⟩[24]⟨36⟩+7/4[12][13]⟨14⟩[24]⟨26⟩-7/4[12]⟨14⟩[14][34]⟨46⟩-7/4⟨12⟩[12]^2[34]⟨46⟩-7/4⟨13⟩[13]^2[24]⟨46⟩)}{⟨12⟩[13][34]⟨56⟩[56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-1/2⟨14⟩[24][35]⟨46⟩s_{123}}{⟨12⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{s_{123}(-53/6[35]⟨14⟩⟨36⟩[34]-229/12⟨13⟩[35][34]⟨46⟩-5/6[45]⟨14⟩[34]⟨46⟩-113/6[24]⟨14⟩[35]⟨26⟩+1195/72[24][35]⟨12⟩⟨46⟩+25/4[14]⟨14⟩[35]⟨16⟩-5767/72[35][12]⟨12⟩⟨16⟩+1045/72[13]⟨14⟩[45]⟨16⟩+5839/72[13][25]⟨12⟩⟨16⟩+4741/72[25]⟨26⟩⟨12⟩[23]+2743/72[35]⟨36⟩⟨12⟩[23])}{⟨12⟩^2[13][34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1/4[24]⟨12⟩⟨14⟩[35][13]⟨36⟩-314/9[14]⟨26⟩[24]⟨14⟩^2[35]+7283/72[14][45]⟨14⟩^2⟨16⟩[13]-4879/72[14]^2⟨14⟩^2[35]⟨16⟩+4751/36⟨12⟩[45]⟨14⟩[13]⟨36⟩[23]-763/36[12]⟨12⟩[34]⟨14⟩[35]⟨36⟩-43697/648⟨12⟩⟨13⟩[35][13]⟨36⟩[23]+2747/54⟨26⟩⟨12⟩⟨13⟩[25][13][23]-26327/648⟨26⟩[12]⟨12⟩⟨13⟩[35][23]+1297/27⟨26⟩⟨13⟩[45]⟨14⟩[13][23]-125/6[24]⟨26⟩⟨13⟩⟨24⟩[35][23]-253/24[24]⟨26⟩⟨24⟩⟨14⟩[45][23]+664/9[24]⟨26⟩[45]⟨14⟩^2[13]-19435/648[24]⟨26⟩⟨13⟩⟨14⟩[35][13]+385/24[24]^2⟨26⟩⟨24⟩⟨14⟩[35]+109/72[14][24]⟨12⟩⟨46⟩⟨14⟩[35]+163/9[24][12]⟨12⟩^2⟨46⟩[35]+26327/648[14]⟨13⟩⟨14⟩[35]⟨16⟩[13]-3671/72[14][34]⟨14⟩^2[35]⟨36⟩-385/36[34][45]⟨14⟩^2[13]⟨36⟩-3355/72[14]⟨46⟩[34]⟨14⟩^2[45]+9/2⟨34⟩[34]^2⟨14⟩[35]⟨36⟩-7/4⟨46⟩⟨34⟩[34]^2⟨14⟩[45]+17957/648⟨13⟩[34]⟨14⟩[35][13]⟨36⟩+125/6[14]⟨46⟩⟨13⟩[34]⟨14⟩[35]-229/12⟨46⟩⟨13⟩^2[34][35][13]-229/12⟨46⟩⟨23⟩⟨13⟩[34][35][23]+1195/72[24]⟨24⟩[34]⟨14⟩[35]⟨36⟩+3721/72⟨24⟩[34]⟨14⟩[45]⟨36⟩[23]-25/4⟨13⟩⟨24⟩[34][35]⟨36⟩[23]+619/18[14]⟨12⟩[25]⟨14⟩⟨16⟩[13]-1205/36⟨12⟩⟨23⟩[35]⟨36⟩[23]^2+17/6⟨26⟩⟨12⟩⟨23⟩[25][23]^2-158/9[24]⟨26⟩⟨12⟩⟨24⟩[25][23]}{⟨12⟩^2[13][34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-9/4⟨23⟩⟨24⟩[24][35]^2s_{123}}{⟨12⟩[23][56]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{9/4⟨24⟩[24]⟨26⟩^2s_{123}}{⟨12⟩⟨56⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/2⟨12⟩[13]^2⟨23⟩^2⟨24⟩^2[24]^3⟨26⟩[35]+1/2⟨12⟩[13]^2⟨23⟩^2⟨24⟩^2[24]^2[34][35]⟨36⟩-1/2⟨12⟩[13][14]⟨24⟩^4[24]^3⟨26⟩[45]-1/2⟨12⟩^2[13][14]^2⟨24⟩^3[24]^2[35]⟨36⟩-3/4⟨12⟩^2[14]^3⟨24⟩^3[24]^2[35]⟨46⟩-3/4⟨12⟩^2[12][14]^2⟨24⟩^3[24]^2⟨26⟩[35]+1/2⟨12⟩^2[13][14]^2⟨24⟩^3[24]^2[45]⟨46⟩-1/4⟨12⟩^2[12][13][14]⟨24⟩^3[24]^2⟨26⟩[45]+1/4⟨12⟩^2[13]^2[14]⟨24⟩^3[24]^2⟨36⟩[45]-3/4⟨12⟩[13]⟨14⟩^3[14]^4⟨24⟩⟨26⟩[45]-7/4⟨12⟩^2[12][13]⟨14⟩^2[14]^3⟨24⟩⟨26⟩[45]+3/4⟨12⟩^2[13]⟨14⟩^2[14]^4⟨24⟩[45]⟨46⟩+1/4⟨12⟩^2[13]⟨14⟩^2[14]^4⟨24⟩[25]⟨26⟩+3/4⟨12⟩^2[13]^2⟨14⟩^2[14]^3⟨24⟩⟨36⟩[45]+17/4⟨12⟩^3[12][13]⟨14⟩[14]^3⟨24⟩[45]⟨46⟩+1/2⟨12⟩[14]^2⟨24⟩^4[24]^2[34][45]⟨46⟩+1/2⟨12⟩[12][14]⟨24⟩^4[24]^2⟨26⟩[34][45]-3/4⟨12⟩⟨13⟩[13]⟨14⟩^2[14]^4⟨24⟩⟨26⟩[35]+3/2⟨12⟩[12]⟨14⟩^2[14]^3⟨24⟩^2⟨26⟩[34][45]-1/4⟨12⟩^3[13]⟨14⟩[14]^4⟨24⟩[25]⟨46⟩+5/2⟨12⟩^3[12][13]⟨14⟩[14]^3⟨24⟩[25]⟨26⟩+4⟨12⟩^2[12]⟨14⟩^2[14]^4⟨24⟩⟨26⟩[35]-23/4⟨12⟩^3[12]⟨14⟩[14]^4⟨24⟩[35]⟨46⟩+13/4⟨12⟩^3[12][13]⟨14⟩^2[14]^3[15]⟨26⟩+3/4⟨12⟩^4[12][13][14]^3⟨24⟩[25]⟨46⟩+1⟨12⟩^4[12]^2[13][14]^2⟨24⟩[25]⟨26⟩+7/4⟨12⟩^3[12]^2[13]⟨14⟩[14]^2⟨24⟩⟨26⟩[45]-1⟨12⟩^3[12]^2⟨14⟩[14]^3⟨24⟩⟨26⟩[35]+1/4⟨12⟩^4[12]^2[14]^3⟨24⟩[35]⟨46⟩-1/4⟨12⟩^4[12]^3[14]^2⟨24⟩⟨26⟩[35]+3/4⟨12⟩^4[12]^2[13]⟨14⟩[14]^2[15]⟨26⟩-3/4⟨12⟩^5[12]^2[13][14]^2[15]⟨46⟩-13/4⟨12⟩^4[12][13]⟨14⟩[14]^3[15]⟨46⟩-3/4⟨12⟩^4[12][13]^2⟨14⟩[14]^2[15]⟨36⟩+3/4⟨12⟩^4[12]⟨13⟩[13]^2[14]^2[15]⟨46⟩-1⟨12⟩^4[12]^2[13][14]^2⟨24⟩[45]⟨46⟩-1/2⟨12⟩^3[12]^3[13]⟨23⟩^2⟨26⟩[34][35]-1/4⟨12⟩^2[12]^2⟨13⟩[13]^2⟨23⟩^2⟨26⟩[34][35]+5/4⟨12⟩^2[12]^3⟨23⟩^2⟨24⟩⟨26⟩[34]^2[35]+1/2⟨12⟩[12]^2⟨13⟩[13]⟨23⟩^2⟨24⟩⟨26⟩[34]^2[35]-1/2⟨12⟩[12]⟨13⟩^2[13]^3⟨23⟩^2⟨26⟩[34][35]+1⟨12⟩^2⟨13⟩^2[13]^3[14]^2⟨24⟩[45]⟨46⟩-3/4⟨12⟩^3[12]⟨13⟩[13]^2[14]^2⟨24⟩[45]⟨46⟩+3/4⟨12⟩^3⟨13⟩[13]^2[14]^3⟨24⟩[25]⟨46⟩-3/4⟨12⟩^3⟨13⟩[13]^3[14]^2⟨34⟩[45]⟨46⟩+3/4⟨12⟩^3⟨13⟩[13]^2[14]^3⟨34⟩[35]⟨46⟩+7/4⟨12⟩^4[12][13][14]^3⟨34⟩[35]⟨46⟩-3/4⟨12⟩^2⟨13⟩^2[13]^2[14]^3⟨24⟩[35]⟨46⟩-1/2⟨12⟩^3[12]^3[14]⟨24⟩^2⟨26⟩[34][45]+1/4⟨12⟩^3⟨13⟩^2[13]^4[14][15]⟨36⟩-1/4⟨12⟩⟨13⟩^3[13]^4[14]⟨24⟩⟨26⟩[45]-1⟨12⟩^2[12]⟨13⟩^2[13]^3[14]⟨24⟩⟨26⟩[45]+1/4⟨12⟩^2⟨13⟩^2[13]^4[14]⟨24⟩⟨36⟩[45]+1⟨12⟩^3[12]⟨13⟩[13]^3[14]⟨24⟩⟨36⟩[45]-1/4⟨12⟩^2⟨13⟩^3[13]^4[14][15]⟨26⟩+1/4⟨12⟩⟨13⟩^3[13]^3[14]^2⟨24⟩⟨26⟩[35]-5/4⟨12⟩^2[12]⟨13⟩^2[13]^2[14]^2⟨24⟩⟨26⟩[35]-1/4⟨12⟩⟨13⟩^2[13]^4⟨23⟩^2[34][35]⟨36⟩-3/4⟨13⟩^2[13]^2⟨14⟩[14]^2⟨24⟩^2⟨26⟩[34][45]+1/2⟨12⟩[12]⟨13⟩[13]⟨14⟩[14]^2⟨24⟩^2⟨26⟩[34][45]+3/4⟨12⟩⟨13⟩[13]^2⟨14⟩[14]^2⟨24⟩^2[34]⟨36⟩[45]+9/4⟨12⟩^2[12]^2⟨14⟩[14]^2⟨24⟩^2⟨26⟩[34][45]-3/4⟨13⟩[13]⟨14⟩^2[14]^3⟨24⟩^2⟨26⟩[34][45]+3/4⟨12⟩^3⟨13⟩[13]^3[14]^2⟨24⟩[25]⟨36⟩-1/4⟨12⟩^3[12]^2[14]^2⟨24⟩^2[34][45]⟨46⟩-7/4⟨12⟩^3[12]^2[14]^2⟨24⟩^2[34][35]⟨36⟩-3/4⟨12⟩^2[12]^2[14]⟨24⟩^3[34]^2⟨36⟩[45]-3/2⟨12⟩^2[12]⟨13⟩[13][14]^2⟨24⟩^2[34][45]⟨46⟩+3/4⟨12⟩^2[12]⟨13⟩[14]^3⟨24⟩^2[34][35]⟨46⟩-3/4⟨12⟩^2[12]⟨13⟩[13][14]^2⟨24⟩^2[34][35]⟨36⟩-1/4⟨12⟩⟨13⟩^2[13]^2[14]^2⟨24⟩^2[34][45]⟨46⟩-3/4⟨12⟩⟨13⟩[13]⟨14⟩[14]^3⟨24⟩^2[34][35]⟨36⟩+1⟨12⟩[12]⟨13⟩[14]^2⟨24⟩^3[34]^2[35]⟨36⟩-3/2⟨12⟩^2[12][13]^2⟨23⟩^2⟨34⟩[34]^2[35]⟨36⟩-1⟨12⟩^3[12][13][14]^2⟨24⟩^2[24][45]⟨46⟩+1/2⟨12⟩^3[12]^2[13][14]⟨24⟩^2[24]⟨26⟩[45]-1/2⟨12⟩^3[13][14]^3⟨24⟩^2[24][25]⟨46⟩-5/4⟨12⟩^3[12][13][14]^2⟨24⟩^2[24][25]⟨26⟩+3/4⟨12⟩^3[12][14]^3⟨24⟩^2[24][35]⟨46⟩+3⟨12⟩^2[12]⟨14⟩[14]^3⟨24⟩^2[24]⟨26⟩[35]+1/4⟨12⟩^2[13]⟨14⟩[14]^3⟨24⟩^2[24][35]⟨36⟩-11/4⟨12⟩^2[12][13]⟨14⟩[14]^2⟨24⟩^2[24]⟨26⟩[45]+1/4⟨12⟩^2[13]⟨14⟩[14]^3⟨24⟩^2[24][45]⟨46⟩-3/4⟨12⟩^3[13]^2[14]^2⟨24⟩^2[24][25]⟨36⟩-1/4⟨12⟩^2[12]^3⟨23⟩⟨24⟩^2⟨26⟩[34]^2[45]+3/2⟨12⟩^3[12]^2[14]^2⟨23⟩⟨24⟩[34][35]⟨46⟩-3/4⟨12⟩^2[12][13]^2⟨23⟩^3[23]^2⟨26⟩[45]+1/2⟨12⟩[12]^2⟨13⟩[14]⟨24⟩^3⟨26⟩[34]^2[45]+1⟨12⟩[12]⟨13⟩[14]^2⟨24⟩^3[34]^2[45]⟨46⟩-3/2⟨12⟩^2[12]^2[13]⟨23⟩^3[23]⟨26⟩[34][35]+3/4⟨12⟩^2[12]^2[13]⟨23⟩^3[34]^2[35]⟨46⟩-3/2⟨12⟩^2[12][14]^2⟨24⟩^2⟨34⟩[34]^2[45]⟨46⟩}{⟨12⟩^2[13]⟨23⟩[23][34]⟨56⟩[56]⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{515/72[24]^2⟨46⟩⟨23⟩^2⟨24⟩^2[34]^2[35]+3/2[24]^2⟨26⟩⟨23⟩^2⟨24⟩^2[34][35][23]-587/72⟨46⟩⟨23⟩^4[34]^2[35][23]^2-79/3⟨46⟩⟨23⟩^3⟨13⟩[34]^2[35][13][23]-7501/48[14]⟨13⟩^2⟨24⟩^2[34]^2[35][13]⟨36⟩-5633/36[14]^2⟨46⟩⟨13⟩^2⟨24⟩^2[34]^2[35]+3[24]⟨26⟩[12]⟨12⟩^2⟨23⟩⟨24⟩[45][13][23]-1/4⟨26⟩[12]^3⟨12⟩^4[45][13]+145/12[14]⟨26⟩[12]^3⟨12⟩^4[35]-5/4[24]⟨26⟩[12]^2⟨12⟩^3⟨23⟩[35][13]+343/12[24]⟨26⟩[12]⟨12⟩^2⟨23⟩⟨13⟩[35][13]^2-289/12[24]⟨26⟩⟨12⟩⟨23⟩⟨13⟩^2[35][13]^3-181/18[24][12]⟨12⟩^3⟨46⟩⟨23⟩[45][13]^2+2773/72⟨26⟩⟨12⟩⟨13⟩^3[45][13]^4+1775/24[14]⟨26⟩⟨12⟩⟨13⟩^3[35][13]^3-257/3[14]⟨26⟩⟨12⟩⟨13⟩^2[45]⟨14⟩[13]^3+403/48[14]^4⟨26⟩⟨12⟩⟨14⟩^3[35]+706/9[14]^3⟨26⟩⟨12⟩[45]⟨14⟩^3[13]-12695/144[14]^3⟨26⟩⟨12⟩⟨13⟩⟨14⟩^2[35][13]-2443/48[14]^4⟨12⟩^2⟨46⟩⟨14⟩^2[35]-7/4[14]^3⟨26⟩[12]⟨12⟩^2⟨14⟩^2[35]+2665/72[14][12]^2⟨12⟩^4⟨46⟩[45][13]-331/8[24]^2⟨12⟩^2⟨24⟩^2[45][13]^2⟨36⟩+278/9[14][24]^2⟨12⟩^2⟨24⟩^2[35][13]⟨36⟩-1301/72[14][24]⟨12⟩^3⟨34⟩[35][13]^2⟨36⟩+617/48[14]⟨12⟩^2⟨34⟩^2[34]^2[35][13]⟨36⟩-5129/72⟨12⟩^2⟨34⟩^2[34]^2[45][13]^2⟨36⟩-23/8[14]^2⟨26⟩[12]^2⟨12⟩^3⟨14⟩[35]-133/9[14]^2⟨26⟩[12]⟨12⟩^2⟨13⟩⟨14⟩[35][13]+4355/72⟨13⟩^2⟨24⟩^2[34]^2[45][13]^2⟨36⟩+2281/18[14]⟨13⟩⟨24⟩^2[34]^2[45]⟨14⟩[13]⟨36⟩-395/72[12]⟨12⟩⟨13⟩⟨24⟩^2[34]^2[45][13]⟨36⟩+146/9[12]^2⟨12⟩^2⟨24⟩^2[34]^2[45]⟨36⟩+79/3[14][12]⟨12⟩⟨24⟩^2[34]^2⟨14⟩[45]⟨36⟩+59/36[24]⟨12⟩^3⟨34⟩[45][13]^3⟨36⟩-1009/36[24][12]⟨12⟩^3⟨24⟩[45][13]^2⟨36⟩+3/4[14][12]^2⟨12⟩^4[35][13]⟨36⟩+151/6[14][12]⟨12⟩^4[25][13]^2⟨36⟩+221/24[14][12]⟨12⟩^3⟨34⟩[34][35][13]⟨36⟩+106/9[14][12]^2⟨12⟩^3⟨46⟩⟨23⟩[34][35]+157/9[14]^2⟨12⟩^3⟨46⟩⟨13⟩[25][13]^2-509/24[14]⟨26⟩[12]^2⟨12⟩^3[45]⟨14⟩[13]+71/2[14][24]⟨12⟩^3⟨46⟩⟨23⟩[25][13]^2+136/9⟨26⟩⟨12⟩⟨23⟩^2⟨13⟩[45][13]^2[23]^2}{⟨12⟩^2[13]⟨23⟩[23][34]⟨56⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-7/4⟨14⟩⟨24⟩[24]⟨26⟩⟨46⟩}{⟨12⟩^2⟨56⟩⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{[35]^2⟨34⟩(1/4⟨24⟩[24]+5/2⟨14⟩[14])}{⟨12⟩[34][56]⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{3/4⟨24⟩[24]⟨46⟩^2}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{569/36[24][12]⟨12⟩⟨46⟩⟨23⟩⟨24⟩[34][35]+5/4[35]⟨26⟩[12]^3⟨12⟩^3+629/36[12]^2⟨12⟩^3[35][13]⟨36⟩+997/72[14][12]^2⟨12⟩^3⟨46⟩[35]+301/18⟨26⟩[12]^2⟨12⟩^3[25][13]-3/4⟨26⟩[12]^2⟨12⟩^2⟨24⟩[45][23]+665/36[14][12]⟨12⟩^3⟨46⟩[25][13]+257/12[12]^2⟨12⟩^3⟨46⟩[45][13]-575/36[14]⟨26⟩[12]^2⟨12⟩^2⟨14⟩[35]-26/3[14]^2[12]⟨12⟩^2⟨46⟩⟨14⟩[35]+14807/144[14]^3⟨14⟩^3[35]⟨26⟩-7189/36[14]^2⟨26⟩⟨13⟩⟨14⟩^2[35][13]+1993/18[14]⟨26⟩⟨13⟩^2⟨14⟩[35][13]^2-19703/144[14]^3⟨12⟩⟨46⟩⟨14⟩^2[35]-14557/144[14]^2⟨12⟩⟨14⟩^2[35][13]⟨36⟩+26/3[14]^2⟨26⟩[12]⟨12⟩⟨14⟩^2[35]+1087/72[14][12]⟨12⟩^2⟨14⟩[35][13]⟨36⟩-1067/36[14]⟨12⟩^2[25]⟨14⟩[13]^2⟨36⟩-703/36[14]⟨26⟩[12]⟨12⟩^2[25]⟨14⟩[13]+8023/144[14]⟨12⟩⟨13⟩⟨14⟩[35][13]^2⟨36⟩-3589/72⟨12⟩⟨13⟩^2[35][13]^3⟨36⟩+29/4[14]⟨26⟩[12]⟨12⟩⟨13⟩⟨14⟩[35][13]-221/4⟨26⟩[12]⟨12⟩⟨13⟩^2[35][13]^2+1300/9[14]^2⟨12⟩⟨46⟩⟨13⟩⟨14⟩[35][13]-4459/36[14]⟨12⟩⟨46⟩⟨13⟩^2[35][13]^2-3/4⟨26⟩[12]^2⟨12⟩^2⟨13⟩[35][13]-403/12[14][12]⟨12⟩^2⟨46⟩⟨13⟩[35][13]+21/8[14]^2⟨12⟩^2⟨46⟩[25]⟨14⟩[13]-10183/72[14]^2⟨26⟩⟨12⟩[25]⟨14⟩^2[13]+2831/18[14]⟨26⟩⟨12⟩⟨13⟩[25]⟨14⟩[13]^2+431/36⟨26⟩⟨12⟩⟨13⟩^2[25][13]^3+77/72⟨26⟩[12]⟨12⟩^2⟨13⟩[25][13]^2-79/3[14]⟨12⟩^2⟨46⟩⟨13⟩[25][13]^2+4517/72[14]⟨12⟩[45]⟨14⟩^2[13]^2⟨36⟩-4517/72[14]^2⟨12⟩⟨46⟩[45]⟨14⟩^2[13]-187/8⟨12⟩⟨13⟩[45]⟨14⟩[13]^3⟨36⟩-17/2[14]⟨12⟩⟨46⟩⟨13⟩[45]⟨14⟩[13]^2-43/4⟨12⟩⟨46⟩⟨13⟩^2[45][13]^3+2737/36[12]⟨12⟩^2⟨46⟩⟨13⟩[45][13]^2-157/36[12]⟨12⟩^2[45]⟨14⟩[13]^2⟨36⟩+365/24[14][12]⟨12⟩^2⟨46⟩[45]⟨14⟩[13]-13/4[24][12]⟨12⟩^2⟨24⟩[35][13]⟨36⟩+173/18[14][24][12]⟨12⟩^2⟨46⟩⟨24⟩[35]+5/8[24]^2⟨12⟩⟨24⟩^2[35][13]⟨36⟩-977/72[14][24]⟨12⟩⟨24⟩⟨14⟩[35][13]⟨36⟩+7/4⟨12⟩^2⟨23⟩[25][13]^2⟨36⟩[23]-17/8[24]⟨12⟩^2⟨24⟩[25][13]^2⟨36⟩+319/36[14][24]⟨12⟩^2⟨46⟩⟨24⟩[25][13]-665/36[24]⟨26⟩[12]⟨12⟩⟨24⟩[45]⟨14⟩[13]-301/36[24]^2⟨12⟩⟨46⟩⟨24⟩^2[45][13]+1[24]⟨26⟩[12]⟨12⟩⟨24⟩^2[45][23]+1/2[24]^2⟨26⟩⟨24⟩^3[45][23]+7/2[12]⟨12⟩^2⟨34⟩[34][35][13]⟨36⟩+34[12]⟨12⟩^2⟨46⟩⟨34⟩[34][45][13]+641/72[12]^2⟨12⟩^2⟨46⟩⟨23⟩[34][35]-3/2⟨26⟩[12]^2⟨12⟩^2⟨23⟩[35][23]+587/72⟨46⟩⟨23⟩^3[34][35][23]^2+5/2⟨12⟩⟨46⟩⟨23⟩^2[45][13][23]^2+517/36⟨26⟩⟨23⟩⟨13⟩⟨24⟩[45][13][23]^2-295/12[24]⟨26⟩⟨13⟩^2⟨24⟩[35][13]^2+283/12[24]⟨26⟩⟨13⟩⟨24⟩[45]⟨14⟩[13]^2+665/36⟨26⟩[12]⟨12⟩⟨13⟩⟨24⟩[45][13][23]+73/36⟨12⟩⟨13⟩⟨24⟩[45][13]^2⟨36⟩[23]+3/4⟨26⟩[12]⟨12⟩⟨23⟩⟨24⟩[45][23]^2-17/4⟨12⟩⟨23⟩⟨24⟩[45][13]⟨36⟩[23]^2-28[24]⟨12⟩^2⟨46⟩⟨34⟩[45][13]^2+34[14][24]⟨12⟩^2⟨46⟩⟨34⟩[35][13]-5[24]⟨12⟩^2⟨34⟩[35][13]^2⟨36⟩+869/72[14][24]⟨12⟩⟨46⟩⟨24⟩[45]⟨14⟩[13]-887/72[24]⟨26⟩[14]^2⟨24⟩⟨14⟩^2[35]-5/4[24]^2⟨12⟩⟨46⟩⟨23⟩⟨24⟩[35][13]+82/9[24]^2⟨26⟩[14]⟨24⟩^2⟨14⟩[35]-398/9[14][24]⟨12⟩⟨46⟩⟨13⟩⟨24⟩[35][13]-391/36[24]^2⟨26⟩⟨13⟩⟨24⟩^2[35][13]-3/4[24]⟨26⟩⟨23⟩⟨24⟩^2[45][23]^2-5561/72⟨12⟩⟨34⟩[34][45]⟨14⟩[13]^2⟨36⟩+281/72[24]⟨12⟩⟨46⟩⟨23⟩^2[35][13][23]+2129/48[14]⟨12⟩⟨34⟩[34]⟨14⟩[35][13]⟨36⟩+64/3[12]⟨46⟩⟨23⟩⟨13⟩⟨24⟩[34]^2[35]+5/2[14]⟨12⟩⟨46⟩⟨13⟩⟨34⟩[34][35][13]-17/2⟨46⟩⟨23⟩⟨34⟩^2[34]^3[35]-41/4⟨46⟩⟨24⟩⟨34⟩^2[34]^3[45]+5/2⟨24⟩⟨34⟩^2[34]^3[35]⟨36⟩-17[14]⟨12⟩⟨46⟩⟨34⟩^2[34]^2[35]+51/2[14]^2⟨12⟩⟨46⟩⟨34⟩[34]⟨14⟩[35]-587/72[12]⟨12⟩⟨46⟩⟨23⟩^2[34][35][23]-5/2⟨23⟩⟨24⟩⟨34⟩[34]^2[35]⟨36⟩[23]+5/2[12]⟨12⟩⟨46⟩⟨23⟩⟨34⟩[34]^2[35]+79/3⟨46⟩⟨23⟩^2⟨13⟩[34][35][13][23]}{⟨12⟩^2[13]⟨23⟩[23][34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5/12[24]⟨26⟩⟨36⟩s_{123}⟨3|2+4|1]}{⟨56⟩Δ_{13|24|56}⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{1939/72[24]^3⟨12⟩⟨46⟩⟨23⟩[35]-815/36[24]^3⟨12⟩⟨24⟩[35]⟨36⟩-6037/648[12]⟨13⟩^2[34]^2[35]⟨36⟩-16789/72[12]⟨13⟩[34]^2⟨14⟩[45]⟨36⟩-5809/216[12]⟨46⟩⟨13⟩^2[34]^2[45]-12455/324[14][12]⟨13⟩^2[34][35]⟨16⟩-19525/72[14][12]⟨13⟩[34]⟨14⟩⟨16⟩[45]+11867/72[12]⟨13⟩^2[34][45]⟨16⟩[13]-49/4[12]^2⟨12⟩⟨13⟩[34]⟨16⟩[45]-85/4[14]^2[24]⟨14⟩^2⟨16⟩[45]+3711/16[14][24]⟨13⟩[45]⟨14⟩⟨16⟩[13]+6979/216[24][13]^2⟨13⟩^2⟨16⟩[45]-25195/144[14]^2[24]⟨13⟩⟨14⟩[35]⟨16⟩-3221/216[14][24]⟨13⟩^2[35]⟨16⟩[13]-3727/36[14][24][12]⟨12⟩⟨14⟩⟨16⟩[45]+3065/72[24][12]^2⟨12⟩^2⟨16⟩[45]+35449/324[24][12]⟨12⟩⟨13⟩[45]⟨16⟩[13]-433/8[14][24][12]⟨12⟩⟨13⟩[35]⟨16⟩-6569/144[14]^2[24]⟨12⟩[25]⟨14⟩⟨16⟩-121/12[14][24][12]⟨12⟩^2[25]⟨16⟩-75/4[14][24]⟨12⟩⟨13⟩[25]⟨16⟩[13]-53/8⟨13⟩⟨34⟩[34]^2[45]⟨36⟩[23]+21265/216⟨13⟩^2[34][45][13]⟨36⟩[23]+302/3⟨26⟩[12]⟨13⟩^2[34][45][23]+24997/216[12]⟨12⟩⟨13⟩[34][45]⟨36⟩[23]+2138/27⟨23⟩⟨13⟩[34][45]⟨36⟩[23]^2+3521/216[24]⟨12⟩⟨13⟩[45][13]⟨36⟩[23]+32033/648[24]⟨26⟩[12]⟨12⟩⟨13⟩[45][23]-60[24]^2⟨26⟩⟨13⟩⟨24⟩[45][23]+175/36[24]^3⟨26⟩⟨24⟩⟨14⟩[45]-295/18[14]⟨26⟩[24]^2⟨14⟩^2[45]+497/24[24]^2⟨24⟩[34]⟨14⟩[45]⟨36⟩-83/72[14][24][34]⟨14⟩^2[45]⟨36⟩+9461/144[24]^2⟨12⟩[45]⟨14⟩[13]⟨36⟩+3427/36[14][24]^2⟨12⟩⟨46⟩⟨14⟩[45]+263/12[24]^2⟨26⟩[12]⟨12⟩⟨14⟩[45]-1475/144[14][24]^2⟨12⟩⟨14⟩[35]⟨36⟩+163/12[24]^2⟨12⟩^2[25][13]⟨36⟩+1657/36[14][24]^2⟨12⟩^2⟨46⟩[25]+6547/216[24]^2⟨26⟩⟨12⟩⟨13⟩[25][13]+5065/648[24]^2⟨26⟩[12]⟨12⟩⟨13⟩[35]-8495/108[24]^2[14]⟨12⟩⟨46⟩⟨13⟩[35]+239/3[24][14]⟨46⟩⟨13⟩^2[34][35]-5399/216[24]⟨13⟩^2[34][35][13]⟨36⟩-4429/36[24]⟨46⟩⟨13⟩^2[34][45][13]+637/16[24][14]⟨46⟩⟨13⟩[34]⟨14⟩[45]+6935/24[24]⟨13⟩[34][45]⟨14⟩[13]⟨36⟩-12289/72[24]⟨26⟩[12]⟨13⟩[34]⟨14⟩[45]-35467/144[24][14]⟨13⟩[34]⟨14⟩[35]⟨36⟩+10847/108[24]^2⟨46⟩⟨23⟩⟨13⟩[34][35]+64847/324[24][12]⟨12⟩⟨46⟩⟨13⟩[34][45]+85[24]^2⟨26⟩⟨13⟩[45]⟨14⟩[13]+1879/108[24]^2⟨26⟩⟨13⟩^2[35][13]-3721/72[24]^3⟨12⟩⟨46⟩⟨24⟩[45]-2975/72[24]^3⟨26⟩⟨12⟩⟨24⟩[25]+3169/36[24]^3⟨26⟩⟨13⟩⟨24⟩[35]+391/36[24]⟨12⟩⟨23⟩[45]⟨36⟩[23]^2+3/2[24]^2⟨26⟩⟨12⟩⟨23⟩[25][23]-435/4[24]^2⟨12⟩⟨24⟩[45]⟨36⟩[23]+341/36[24]⟨34⟩[34]^2⟨14⟩[45]⟨36⟩+185/12[24]^2⟨12⟩⟨46⟩⟨34⟩[34][45]-3937/48[24][12]⟨12⟩[34]⟨14⟩[45]⟨36⟩-2561/24[24]⟨13⟩⟨34⟩[34]^2[35]⟨36⟩-1771/18[24]⟨46⟩⟨13⟩⟨34⟩[34]^2[45]+1607/24[24]^2⟨46⟩⟨13⟩⟨24⟩[34][45]}{⟨12⟩[23][34]⟨56⟩[56]⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3665/36[14]⟨46⟩⟨23⟩⟨13⟩^2[34][35][13]+61/4⟨23⟩⟨13⟩^2[34][35][13]^2⟨36⟩-23/6⟨46⟩⟨23⟩⟨13⟩^2[34][45][13]^2-3665/36[14]⟨13⟩^2⟨24⟩[34][35][13]⟨36⟩-2773/72⟨13⟩^2⟨24⟩[34][45][13]^2⟨36⟩+1733/24[14]⟨26⟩⟨13⟩^3[35][13]^2+2773/72⟨13⟩^3⟨26⟩[13]^3[45]-6769/144[14]^3⟨12⟩⟨14⟩^2[35]⟨36⟩+5647/72[14]^2⟨12⟩[45]⟨14⟩^2[13]⟨36⟩+206/9[14]⟨12⟩⟨13⟩[45]⟨14⟩[13]^2⟨36⟩-2015/72[14]^3⟨12⟩⟨46⟩⟨13⟩⟨14⟩[35]+61/36[14]^3⟨12⟩⟨46⟩⟨14⟩^2[45]-2489/18[14]^2⟨12⟩⟨46⟩⟨13⟩[45]⟨14⟩[13]-2255/144[14]^3⟨26⟩⟨13⟩⟨14⟩^2[35]+8489/72[14]^2⟨26⟩⟨13⟩[45]⟨14⟩^2[13]-7025/36[14]^2⟨26⟩⟨13⟩^2⟨14⟩[35][13]-293/72[14]^3⟨14⟩^3⟨26⟩[45]+77/3⟨26⟩[12]⟨12⟩⟨13⟩^2[45][13]^2-145/72[12]^2⟨12⟩^3[45][13]⟨36⟩-19/2[14][12]^2⟨12⟩^3[35]⟨36⟩-3/4[14]^2[12]⟨12⟩^3⟨46⟩[25]-4475/72[14][12]^2⟨12⟩^3⟨46⟩[45]+887/72[14]^3⟨12⟩^2⟨46⟩[25]⟨14⟩+661/9[14]^2[12]⟨12⟩^2⟨46⟩⟨14⟩[45]-13/9[14]^2[12]⟨12⟩^2⟨46⟩⟨13⟩[35]+43/3[14]^2[12]⟨12⟩^2⟨14⟩[35]⟨36⟩-124/3[14]⟨26⟩[12]^2⟨12⟩^3[25]+71/6[45]⟨26⟩[12]^3⟨12⟩^3-427/72[14]⟨26⟩[12]^2⟨12⟩^2⟨14⟩[45]+1543/24[14]^2⟨26⟩[12]⟨12⟩^2[25]⟨14⟩-99/8[14]^2⟨26⟩[12]⟨12⟩⟨14⟩^2[45]-28/9[24]⟨12⟩^2⟨34⟩[45][13]^2⟨36⟩-5/2[45]⟨26⟩⟨23⟩^3[23]^3-319/72[14]^2[24]⟨12⟩⟨46⟩⟨13⟩⟨24⟩[35]+469/24[14][24]^2⟨12⟩⟨46⟩⟨23⟩⟨24⟩[35]+1/2[24]^3⟨26⟩⟨23⟩⟨24⟩^2[35]-1115/72[24]^2⟨26⟩[14]⟨24⟩^2⟨14⟩[45]-51/8[24]⟨26⟩[14]^2⟨24⟩⟨14⟩^2[45]-83/4[24]^2⟨23⟩⟨24⟩^2[34][35]⟨36⟩+1115/72[24]^2⟨46⟩⟨23⟩⟨24⟩^2[34][45]+473/36[14]^2⟨26⟩[24]⟨12⟩⟨24⟩[25]⟨14⟩+15/4[14]⟨26⟩[24][12]⟨12⟩⟨24⟩⟨14⟩[45]+2243/72[14]^2[24]⟨12⟩⟨46⟩⟨24⟩⟨14⟩[45]-23/4[14]^2⟨24⟩[34]⟨14⟩^2[45]⟨36⟩+17/6[24][14]⟨24⟩^2[34]⟨14⟩[45]⟨36⟩-809/72[24]^2⟨24⟩^3[34][45]⟨36⟩-5/9[24]^2⟨26⟩⟨23⟩^2⟨24⟩[35][23]+113/9[24]⟨26⟩⟨23⟩^2⟨24⟩[45][23]^2-331/36[24]⟨46⟩⟨23⟩^2⟨24⟩[34][45][23]+17[24]⟨23⟩⟨24⟩^2[34][45]⟨36⟩[23]+3145/72⟨23⟩^2⟨24⟩[34][45]⟨36⟩[23]^2-53/24[24]⟨24⟩^2⟨34⟩[34]^2[45]⟨36⟩-187/8[24][14]⟨46⟩⟨13⟩⟨24⟩^2[34][45]-427/24[24]⟨13⟩⟨24⟩^2[34][45][13]⟨36⟩+82/9[24]⟨26⟩[12]⟨13⟩⟨24⟩^2[34][45]-175/18[14]^2⟨13⟩⟨24⟩[34]⟨14⟩[35]⟨36⟩-3391/24[14]^2⟨46⟩⟨13⟩^2⟨24⟩[34][35]+17[12]⟨13⟩⟨24⟩^2[34]^2[45]⟨36⟩+6[24]⟨26⟩[12]^2⟨12⟩^2⟨24⟩[45]-2413/72[12]^2⟨12⟩^2⟨24⟩[34][45]⟨36⟩+371/24[14][12]⟨12⟩⟨24⟩[34]⟨14⟩[45]⟨36⟩-413/18[12]⟨12⟩⟨46⟩⟨23⟩⟨34⟩[34]^2[45]+427/24[14]⟨12⟩⟨46⟩⟨34⟩^2[34]^2[45]-1193/9⟨12⟩⟨34⟩^2[34]^2[45][13]⟨36⟩+10519/72⟨13⟩⟨24⟩⟨34⟩[34]^2[45][13]⟨36⟩+19/18⟨24⟩⟨34⟩^2[34]^3[45]⟨36⟩-5/8[14]⟨24⟩⟨34⟩[34]^2⟨14⟩[45]⟨36⟩}{⟨12⟩^2[13]⟨23⟩[23][34]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-9071/216[24]⟨46⟩⟨23⟩⟨13⟩^2[34][35]+1235/72[24]⟨13⟩^2⟨24⟩[34][35]⟨36⟩-995/36⟨13⟩^3[34][35][13]⟨36⟩-3973/36[14]⟨46⟩⟨13⟩^3[34][35]+2261/18[14]⟨13⟩[34]⟨14⟩^2[45]⟨36⟩+1655/18⟨13⟩^2[34][45]⟨14⟩[13]⟨36⟩-371/18[24]^2⟨12⟩^2⟨24⟩[25]⟨36⟩-1445/72[12]⟨12⟩^2⟨13⟩[45]⟨36⟩[23]-533/18⟨12⟩⟨13⟩^2[45][13]⟨36⟩[23]-173/6[24][12]⟨12⟩^3[25]⟨36⟩+1135/27[24]⟨12⟩^2⟨13⟩[25][13]⟨36⟩+101/24[24][12]⟨12⟩^2⟨14⟩[45]⟨36⟩+1913/54⟨26⟩⟨23⟩⟨13⟩^2[45][23]^2+1879/108[24]⟨26⟩⟨13⟩^3[35][13]+1967/54[24]⟨12⟩⟨46⟩⟨13⟩^2[45][13]-1072/9[24][14]⟨12⟩⟨46⟩⟨13⟩^2[35]-641/36⟨13⟩^3[13]^2[45]⟨16⟩+641/36[14]⟨13⟩^3[35]⟨16⟩[13]-3617/54[12]⟨12⟩⟨13⟩^2[45]⟨16⟩[13]+20[14][12]⟨12⟩⟨13⟩^2[35]⟨16⟩+1499/72[12]^2⟨12⟩^2⟨13⟩⟨16⟩[45]-1919/72[14][12]⟨12⟩^2⟨13⟩[25]⟨16⟩+4747/144[14][12]⟨12⟩⟨13⟩⟨14⟩⟨16⟩[45]+6977/72[14]^2⟨13⟩^2⟨14⟩[35]⟨16⟩-6977/72[14]⟨13⟩^2[45]⟨14⟩⟨16⟩[13]-2395/144[14]^2⟨12⟩⟨13⟩[25]⟨14⟩⟨16⟩+1385/54[14]⟨12⟩⟨13⟩^2[25]⟨16⟩[13]+1891/36[14]⟨46⟩⟨13⟩^2[34]⟨14⟩[45]+317/9[24]⟨26⟩[14]⟨13⟩^2⟨14⟩[35]+87/4[24]⟨26⟩⟨13⟩^2[45]⟨14⟩[13]-503/12[24]⟨26⟩[12]⟨12⟩⟨13⟩^2[35]+1009/36[24]⟨26⟩⟨13⟩^2⟨24⟩[45][23]+527/48[14]⟨13⟩^2[34]⟨14⟩[35]⟨36⟩-16[12]⟨12⟩⟨13⟩^2[34][35]⟨36⟩+14437/72[12]⟨12⟩⟨13⟩[34]⟨14⟩[45]⟨36⟩-85/4[24]⟨26⟩[14]⟨13⟩⟨14⟩^2[45]-935/72⟨13⟩^2⟨24⟩[34][45]⟨36⟩[23]+187/24⟨13⟩^2⟨34⟩[34]^2[35]⟨36⟩-4925/36⟨13⟩⟨34⟩[34]^2⟨14⟩[45]⟨36⟩+265/18[24]⟨46⟩⟨13⟩^2⟨24⟩[34][45]+2119/48[14][24]⟨12⟩^2[25]⟨14⟩⟨36⟩+947/72[24]⟨13⟩⟨24⟩[34]⟨14⟩[45]⟨36⟩-25/36[24]⟨12⟩⟨46⟩⟨13⟩⟨34⟩[34][45]-1757/24[24]⟨12⟩⟨13⟩[45]⟨14⟩[13]⟨36⟩-2633/18[24]⟨12⟩⟨34⟩[34]⟨14⟩[45]⟨36⟩-10621/144[14][24]⟨12⟩⟨46⟩⟨13⟩⟨14⟩[45]+9809/72[14][24]⟨12⟩⟨14⟩^2[45]⟨36⟩-1415/72[24][14]⟨12⟩^2⟨46⟩⟨13⟩[25]+2641/72[24]^2⟨12⟩⟨46⟩⟨13⟩⟨24⟩[45]+175/36[24]^2⟨26⟩⟨13⟩⟨24⟩⟨14⟩[45]-68/9[24]^2⟨12⟩⟨24⟩⟨14⟩[45]⟨36⟩}{⟨12⟩^2⟨23⟩[23][34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨46⟩(7/6[12]⟨14⟩⟨26⟩+7/6[13]⟨14⟩⟨36⟩-7/6⟨23⟩[23]⟨46⟩)}{⟨12⟩^2[13][23]⟨56⟩⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-23/12[12]^2⟨46⟩^2}{⟨12⟩[13][23]⟨56⟩⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{⟨24⟩⟨46⟩[23](7/4[24]⟨26⟩-1/2[34]⟨36⟩)}{⟨12⟩^2[13][34]⟨56⟩⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1/2⟨14⟩⟨34⟩[35][45]}{⟨12⟩^2[34][56]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨46⟩^2(-1[13][24]+5/2[12][34])}{⟨12⟩[13][34]⟨56⟩⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-731/36[24][14]⟨12⟩⟨46⟩⟨34⟩[35]+227/36[14]⟨26⟩[12]⟨14⟩^2[45]-955/12[14]^2⟨14⟩^2⟨46⟩[45]-5923/72[14]^2⟨14⟩^2⟨36⟩[35]-6695/72[14]^2⟨14⟩^2[25]⟨26⟩+73/36[14]⟨26⟩[12]⟨13⟩⟨14⟩[35]-251/72[14]^2⟨46⟩⟨13⟩⟨14⟩[35]+269/24[14]^2⟨12⟩⟨46⟩[25]⟨14⟩+100/9[14][12]⟨12⟩^2⟨46⟩[25]+349/18[14]⟨26⟩[12]⟨12⟩[25]⟨14⟩-149/18[25]⟨26⟩[12]^2⟨12⟩^2-131/18[35][12]^2⟨36⟩⟨12⟩^2-13/9[14][12]⟨12⟩⟨46⟩⟨13⟩[35]+205/72[14][12]⟨12⟩⟨46⟩⟨14⟩[45]-595/12[45][12]^2⟨12⟩^2⟨46⟩+17/18⟨26⟩[12]^2⟨12⟩⟨14⟩[45]-665/36[14]⟨34⟩[34]⟨14⟩[35]⟨36⟩+37/8⟨34⟩^2[35]⟨36⟩[34]^2+241/36[12]⟨12⟩⟨34⟩[34][35]⟨36⟩+235/24[14]⟨46⟩⟨13⟩⟨34⟩[34][35]-821/72⟨34⟩^2[34]^2⟨46⟩[45]-155/36[14]⟨46⟩⟨34⟩[34]⟨14⟩[45]+149/36[12]⟨12⟩⟨46⟩⟨34⟩[34][45]-1507/72[12]⟨24⟩[34]⟨14⟩[45]⟨36⟩-17/8⟨24⟩⟨34⟩[34][45]⟨36⟩[23]+3707/72⟨26⟩[12]⟨13⟩⟨24⟩[45][23]-1739/72[24]⟨24⟩^2[45]⟨36⟩[23]-1/72[24][12]⟨12⟩⟨46⟩⟨24⟩[45]+79/8[24][14]⟨12⟩⟨46⟩⟨24⟩[25]-277/72[24]⟨26⟩[12]⟨24⟩⟨14⟩[45]+515/72[24]⟨24⟩⟨34⟩[34][35]⟨36⟩+515/72[24]⟨46⟩⟨24⟩⟨34⟩[34][45]+29/72[24][14]⟨46⟩⟨13⟩⟨24⟩[35]+2045/72⟨24⟩^2[35]⟨36⟩[24]^2-1079/72⟨24⟩^2⟨46⟩[24]^2[45]+641/72[24][14]⟨46⟩⟨24⟩⟨14⟩[45]}{⟨12⟩^2[13]⟨23⟩[23][34]⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_131.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{5⟨13⟩[25]⟨46⟩⟨3|1+2|4]}{⟨12⟩⟨56⟩[56]⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{4⟨13⟩⟨46⟩⟨3|1+2|5]}{⟨12⟩^2⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{5[12]⟨13⟩^2[15]⟨46⟩}{⟨12⟩⟨56⟩[56]⟨1|2+3|1]s_{123}}+\\
\scriptscriptstyle\frac{-3[13]⟨24⟩⟨26⟩[35]⟨3|1+4|2](s_{124}-s_{134})}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{5/2[13]⟨24⟩⟨26⟩[35]⟨3|1+4|2]^2(s_{134}-s_{124})}{⟨2|1+4|3]^2Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1[13]⟨26⟩⟨34⟩[35]⟨3|1+4|2]}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1⟨24⟩[24]⟨26⟩[35]⟨3|1+4|2](s_{13}-s_{24})}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})[13]⟨26⟩(s_{13}-s_{24})(-1/2⟨14⟩[24]⟨36⟩+1/2⟨13⟩[24]⟨46⟩-1/2⟨13⟩[23]⟨36⟩+1/2[12]⟨13⟩⟨16⟩)}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[23](s_{124}-s_{134})⟨26⟩(s_{13}-s_{24})(1/2⟨23⟩[24]⟨46⟩+1/2[12]⟨13⟩⟨26⟩)}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[13]⟨26⟩(s_{124}-s_{134})(-1/2[24]⟨34⟩⟨46⟩+1[23]⟨34⟩⟨36⟩+1/2[12]⟨13⟩⟨46⟩)}{⟨56⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1[12][23]⟨24⟩⟨26⟩⟨36⟩(s_{124}-s_{134})}{⟨56⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/2[13]⟨23⟩[25]⟨34⟩[35](s_{124}-s_{134})}{[56]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/2[12]⟨23⟩⟨24⟩[25][35](s_{124}-s_{134})}{[56]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-4[23]⟨26⟩⟨36⟩(s_{13}-s_{24})}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-6⟨23⟩[25][35](s_{13}-s_{24})}{[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-35/32⟨23⟩[23]⟨3|1+4|2]⟨4|2+3|1]⟨6|1+4|5](s_{134}+s_{124})(s_{134}-s_{124})}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-7/16⟨13⟩[23]⟨26⟩[45]⟨3|1+4|2]⟨4|2+3|1](s_{134}-s_{124})}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-7/16⟨13⟩[23]⟨36⟩[45]⟨4|2+3|1](s_{13}-s_{24})(s_{134}-s_{124})}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨24⟩⟨3|1+4|2]^2(-35/8[13][35]⟨36⟩+35/8[12]⟨26⟩[35]+35/8[13][25]⟨26⟩)}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-15/4[13]⟨26⟩⟨34⟩[35]⟨3|1+4|2]^2}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{5/16⟨24⟩[24]⟨26⟩[35]⟨3|1+4|2]^2(s_{123}-s_{234})}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1/32[23]⟨46⟩(s_{123}-s_{234})⟨3|1+4|5](s_{124}-s_{134})⟨13⟩(s_{23}-s_{56})}{⟨14⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1/32[12](s_{123}-s_{234})⟨23⟩[24](s_{124}-s_{134})⟨6|1+4|5](s_{23}-s_{56})}{[14]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-3/32[23]⟨36⟩⟨46⟩⟨3|1+2|4](s_{123}-s_{234})(s_{14}-s_{23})(s_{124}-s_{134})}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/32[45](s_{123}-s_{234})⟨4|1+6|5]⟨34⟩[24](s_{14}-s_{23})(s_{124}-s_{134})}{[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-3/32[12]⟨13⟩[15][45](s_{123}-s_{234})⟨14⟩(s_{14}-s_{23})(s_{124}-s_{134})}{[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{124}-s_{134})(-1/8[12]⟨23⟩[35]⟨46⟩+11/16[13]⟨23⟩[25]⟨46⟩-71/32⟨13⟩[13][15]⟨46⟩+79/16[13]⟨34⟩[35]⟨36⟩+11/16[14]⟨34⟩[35]⟨46⟩+59/16[13]⟨34⟩[45]⟨46⟩-23/32⟨14⟩[14][15]⟨46⟩+53/32[13]⟨14⟩[15]⟨36⟩-21/16[12]⟨14⟩[15]⟨26⟩+13/32⟨12⟩[12][15]⟨46⟩-59/16[12]⟨24⟩[35]⟨36⟩-7/32[12]⟨24⟩[45]⟨46⟩+11/16[14]⟨24⟩[25]⟨46⟩)}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{123}-s_{234})(s_{124}-s_{134})(11/16⟨14⟩[14][15]⟨16⟩+11/16⟨14⟩[14][45]⟨46⟩-3/4⟨13⟩[13][45]⟨46⟩+1/4⟨13⟩[14][35]⟨46⟩+27/32[13]⟨14⟩⟨36⟩[45]-1/4⟨14⟩[14][35]⟨36⟩-9/32⟨13⟩[13][35]⟨36⟩-1/4⟨34⟩[34][45]⟨46⟩+1/16⟨34⟩[34][35]⟨36⟩-1/2⟨12⟩[12][45]⟨46⟩-9/32⟨12⟩[12][35]⟨36⟩+3/32⟨12⟩[13][25]⟨36⟩+19/32[12]⟨14⟩⟨26⟩[45]+3/8⟨23⟩[24][35]⟨46⟩-5/32⟨23⟩[23][45]⟨46⟩+1/4⟨23⟩[23][35]⟨36⟩+1/4⟨23⟩[23][25]⟨26⟩)}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(-25/16[12]⟨23⟩[24]⟨34⟩[35]⟨46⟩+13/16[13]⟨23⟩[24][25]⟨34⟩⟨46⟩+9/16⟨12⟩[12]^2⟨23⟩[25]⟨46⟩-1/4[12]⟨23⟩⟨24⟩[24][25]⟨46⟩+25/16[12]⟨23⟩[23]⟨34⟩[45]⟨46⟩+39/32[12]⟨34⟩^2[34][45]⟨46⟩+15/8[12]⟨34⟩^2[34][35]⟨36⟩+39/32[12]⟨13⟩[13]⟨34⟩[45]⟨46⟩-23/32⟨14⟩[14]^2[25]⟨34⟩⟨46⟩+15/32⟨13⟩[13][14][25]⟨34⟩⟨46⟩-11/32[13]⟨14⟩[14][25]⟨34⟩⟨36⟩-1/4⟨13⟩[13]^2[25]⟨34⟩⟨36⟩-15/16⟨12⟩[12][14][25]⟨34⟩⟨46⟩-11/16⟨12⟩[12][13][25]⟨34⟩⟨36⟩-1[12][13]⟨14⟩⟨34⟩⟨36⟩[45]-39/32[12]⟨13⟩[14]⟨34⟩[35]⟨46⟩+11/8[12]⟨13⟩[13]⟨34⟩[35]⟨36⟩+5/8[12]⟨14⟩[14]⟨34⟩[35]⟨36⟩-7/8⟨12⟩[12]^2⟨34⟩[35]⟨36⟩+13/16[12]⟨24⟩^2[24][25]⟨36⟩-23/32[12]^2⟨14⟩⟨24⟩⟨36⟩[45]-23/32[12]⟨14⟩^2[14][15]⟨36⟩-11/32⟨12⟩[12]^2⟨14⟩[15]⟨36⟩+1/8[12]⟨13⟩[14]⟨24⟩[25]⟨46⟩+5/16[13][23]⟨34⟩^2⟨36⟩[45])}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})(s_{124}-s_{134})(-1/8⟨13⟩[13]⟨14⟩[14][25]⟨36⟩+3/32[12]⟨13⟩⟨14⟩[14][45]⟨46⟩+5/32[23]⟨34⟩^2[34]⟨36⟩[45]+1/8[12]⟨13⟩[13]⟨14⟩⟨36⟩[45]+1/8⟨12⟩[12]^2⟨14⟩⟨36⟩[45]-3/32⟨12⟩^2[12]^2[25]⟨36⟩-1/4⟨12⟩[12][23]⟨34⟩⟨36⟩[45]-1/8⟨12⟩[12]⟨14⟩[14][25]⟨36⟩-3/16⟨12⟩[12]⟨24⟩[24][25]⟨36⟩-3/32⟨24⟩^2[24]^2[25]⟨36⟩+3/32⟨23⟩^2[23][24][25]⟨46⟩+1/32⟨23⟩⟨24⟩[24]^2[25]⟨46⟩+1/32⟨12⟩[12]⟨23⟩[24][25]⟨46⟩-3/32⟨13⟩[13][23]⟨34⟩⟨36⟩[45]-3/32[12]⟨13⟩⟨23⟩[23][45]⟨46⟩)}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1/2⟨13⟩[23]⟨26⟩[45]⟨3|1+4|2](s_{13}-s_{24})}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/2[12]⟨13⟩[24]⟨26⟩[45](s_{123}-s_{234})(s_{13}-s_{24})}{[14]⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/4⟨13⟩[23]⟨46⟩⟨3|1+4|3]⟨3|1+4|5]}{⟨14⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/2⟨13⟩^2[15][23]⟨46⟩⟨3|1+4|3]}{⟨14⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/4⟨13⟩[14][23]⟨34⟩⟨46⟩⟨1|2+3|5]}{⟨14⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{23}-s_{56})(5/8[12]^2⟨13⟩⟨14⟩⟨26⟩[45]+1/8[12]⟨14⟩⟨34⟩[34]⟨36⟩[45]-1/8[23]⟨34⟩^2[34]⟨36⟩[45]-3/8[12]⟨13⟩[13]⟨14⟩⟨36⟩[45]-3/8⟨12⟩[12]^2⟨14⟩⟨36⟩[45]-3/8⟨12⟩^2[12]^2[25]⟨36⟩+1/4⟨12⟩[12][23]⟨34⟩⟨36⟩[45]-1/8⟨12⟩[12]⟨24⟩[24][25]⟨36⟩-1/8⟨23⟩⟨24⟩[24]^2[25]⟨46⟩-3/8⟨12⟩[12]⟨23⟩[24][25]⟨46⟩+1/8[12]⟨13⟩⟨34⟩[34][35]⟨36⟩-1/4⟨13⟩[13][23]⟨34⟩⟨36⟩[45]-1/8⟨12⟩[12]^2⟨13⟩[45]⟨46⟩-1/4⟨12⟩[12]⟨13⟩[13][25]⟨36⟩+1/8⟨13⟩^2[13]^2[25]⟨36⟩-1/2[12]⟨13⟩^2[13][25]⟨26⟩-1/2[12]⟨13⟩^2[13][35]⟨36⟩+1/8⟨24⟩[24]^2⟨34⟩[45]⟨46⟩)}{⟨14⟩[14]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨13⟩(s_{23}-s_{56})(1/4⟨24⟩[24][25]⟨46⟩-1/4⟨13⟩[13][25]⟨46⟩-3/8[12]⟨13⟩[35]⟨46⟩+1/8[23]⟨34⟩[35]⟨36⟩-1/8[24]⟨34⟩[35]⟨46⟩)}{⟨14⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[24][12](1/2⟨23⟩⟨34⟩[34][35]⟨36⟩-5/4⟨13⟩[13]⟨23⟩[35]⟨36⟩-5/4⟨13⟩[13]⟨23⟩[25]⟨26⟩-1⟨13⟩[13]⟨23⟩[45]⟨46⟩+5/4[12]⟨13⟩⟨24⟩⟨26⟩[45]+1/2⟨13⟩[13]⟨24⟩⟨36⟩[45]-1/4⟨12⟩[12]⟨24⟩⟨36⟩[45]+1/2⟨12⟩[13]⟨34⟩⟨36⟩[45]+1/2⟨23⟩^2[23][45]⟨46⟩-1/2⟨23⟩[23]⟨24⟩⟨36⟩[45]-1/2⟨23⟩^2[24][35]⟨46⟩+1/2⟨23⟩⟨24⟩[24][35]⟨36⟩-1/4⟨23⟩⟨24⟩[24][45]⟨46⟩)}{[14]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨36⟩(9/4⟨24⟩^2[24]^3⟨46⟩+9/4[23]⟨24⟩^2[24]^2⟨36⟩+1/2⟨24⟩[24]^2⟨34⟩[34]⟨46⟩-2⟨12⟩[13][24]^2⟨34⟩⟨46⟩+5/4⟨12⟩[12][24]⟨34⟩[34]⟨46⟩+9/4⟨12⟩[12]⟨24⟩[24]^2⟨46⟩+21/4⟨12⟩[12][23]⟨34⟩[34]⟨36⟩-9/4⟨12⟩[13][23][24]⟨34⟩⟨36⟩+1/2⟨12⟩[12][23]⟨24⟩[24]⟨36⟩+5⟨12⟩[12]⟨23⟩[23]^2⟨36⟩-3/4[24]⟨34⟩^2[34]^2⟨46⟩-5/4[23]⟨34⟩^2[34]^2⟨36⟩-1/2[12]⟨13⟩⟨34⟩[34]^2⟨46⟩-1/4⟨13⟩[13][24]⟨34⟩[34]⟨46⟩-9/4[12]⟨13⟩[23]⟨24⟩[34]⟨36⟩+9/4[12]⟨13⟩⟨24⟩[24][34]⟨46⟩+9/4[12]⟨13⟩[23]⟨24⟩[24]⟨26⟩+1⟨12⟩[12]^2⟨13⟩[34]⟨46⟩+1⟨12⟩^2[12]^2[23]⟨36⟩)}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[45](3/2⟨24⟩[24]^2⟨34⟩^2[35]+3/4⟨24⟩^2[24]^2[25]⟨34⟩+3/4[24]⟨34⟩^3[34][35]+5/4⟨13⟩[13][24]⟨34⟩^2[35]+3/4⟨13⟩[13][23]⟨34⟩^2[45]+3/4⟨14⟩[14][24]⟨34⟩^2[35]+5/4[12]⟨13⟩⟨24⟩[24]⟨34⟩[35]+1/2[12]^2⟨13⟩^2⟨24⟩[35]+5/4[12]⟨13⟩^2[13]⟨34⟩[35]-3/4⟨13⟩^2[13]^2[25]⟨34⟩+3/4[12]^2⟨13⟩⟨14⟩⟨24⟩[45])}{[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/8⟨14⟩^2[14]^2[25]⟨36⟩+7[12]⟨14⟩^2[14]⟨36⟩[45]-9/16⟨13⟩[13]⟨14⟩[14][25]⟨36⟩+11/4⟨23⟩[23]^2⟨34⟩⟨36⟩[45]-7/8[12]^2⟨13⟩⟨14⟩⟨26⟩[45]+1[12]⟨13⟩⟨14⟩[14][45]⟨46⟩-15/4[12]⟨14⟩⟨34⟩[34]⟨36⟩[45]-17/32[23]⟨34⟩^2[34]⟨36⟩[45]-45/16[12]⟨13⟩[13]⟨14⟩⟨36⟩[45]-147/16⟨12⟩[12]^2⟨14⟩⟨36⟩[45]-51/32⟨12⟩^2[12]^2[25]⟨36⟩-63/16⟨12⟩[12][23]⟨34⟩⟨36⟩[45]+107/16⟨12⟩[12]⟨14⟩[14][25]⟨36⟩+13/2⟨12⟩[12]⟨23⟩[23][25]⟨36⟩+19/4⟨12⟩[12]⟨24⟩[24][25]⟨36⟩-159/16[12]⟨14⟩⟨24⟩[24]⟨36⟩[45]+49/16⟨14⟩[14]⟨24⟩[24][25]⟨36⟩+59/32⟨24⟩^2[24]^2[25]⟨36⟩+1/2⟨23⟩[23]⟨24⟩[24][25]⟨36⟩+1/4⟨23⟩^2[23][24][25]⟨46⟩+5/16⟨23⟩⟨24⟩[24]^2[25]⟨46⟩-67/16⟨12⟩[12]⟨23⟩[24][25]⟨46⟩+5/4[13]⟨14⟩[24]⟨34⟩⟨36⟩[45]+31/8[12]⟨13⟩⟨34⟩[34][45]⟨46⟩-3/4[12]⟨13⟩⟨34⟩[34][35]⟨36⟩-5/16⟨13⟩[13][23]⟨34⟩⟨36⟩[45]-1/8⟨14⟩[14][24]⟨34⟩[45]⟨46⟩-2⟨14⟩[14][24]⟨34⟩[35]⟨36⟩+51/8[12]⟨13⟩⟨14⟩[14][35]⟨36⟩+17/8[12]⟨13⟩⟨14⟩[14][15]⟨16⟩+51/16⟨12⟩[12]^2⟨13⟩[45]⟨46⟩+9/8⟨12⟩[12]^2⟨13⟩[25]⟨26⟩+3/16⟨12⟩[12]⟨13⟩[13][25]⟨36⟩-23/32⟨13⟩^2[13]^2[25]⟨36⟩+27/16⟨13⟩^2[13][14][25]⟨46⟩+3/8[12]⟨13⟩^2[13][25]⟨26⟩-1/4[12]⟨13⟩^2[13][35]⟨36⟩+21/16⟨24⟩[24]^2⟨34⟩[45]⟨46⟩+15/16[12]⟨13⟩⟨24⟩[24][45]⟨46⟩-47/16⟨13⟩[14]⟨24⟩[24][25]⟨46⟩-61/16⟨12⟩[12]⟨13⟩[14][25]⟨46⟩-6⟨12⟩[12]^2⟨13⟩[35]⟨36⟩+43/16[12]⟨13⟩^2[13][45]⟨46⟩-1/16⟨13⟩[13][24]⟨34⟩[45]⟨46⟩-21/16⟨13⟩[13]⟨23⟩[24][25]⟨46⟩-7/8[12]⟨13⟩⟨23⟩[24][35]⟨46⟩+7/8⟨23⟩[24]^2⟨34⟩[35]⟨46⟩+9/4⟨13⟩[14][24]⟨34⟩[35]⟨46⟩+9/8[24]⟨34⟩^2[34][45]⟨46⟩+17/32[24]⟨34⟩^2[34][35]⟨36⟩+45/16⟨12⟩[12][24]⟨34⟩[45]⟨46⟩-5/2⟨12⟩[13][24][25]⟨34⟩⟨36⟩-27/16[23]⟨24⟩[24]⟨34⟩⟨36⟩[45]+2[12]^2⟨13⟩^2⟨26⟩[35]-17/8[12]⟨13⟩⟨24⟩[24][25]⟨26⟩-1/2⟨13⟩[13]⟨23⟩[23][25]⟨36⟩}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{14}-s_{23})(-1/8⟨14⟩^2[14]^2[25]⟨36⟩+7[12]⟨14⟩^2[14]⟨36⟩[45]+1/2⟨13⟩[13]⟨14⟩[14][25]⟨36⟩-9/4⟨23⟩[23]^2⟨34⟩⟨36⟩[45]-7/8[12]^2⟨13⟩⟨14⟩⟨26⟩[45]-3/8[12]⟨13⟩⟨14⟩[14][45]⟨46⟩+13/4[12]⟨14⟩⟨34⟩[34]⟨36⟩[45]-1[23]⟨34⟩^2[34]⟨36⟩[45]+3[12]⟨13⟩[13]⟨14⟩⟨36⟩[45]+5/2⟨12⟩[12]^2⟨14⟩⟨36⟩[45]-9/8⟨12⟩^2[12]^2[25]⟨36⟩-11/4⟨12⟩[12][23]⟨34⟩⟨36⟩[45]+3/2⟨12⟩[12]⟨14⟩[14][25]⟨36⟩-9/4⟨12⟩[12]⟨24⟩[24][25]⟨36⟩-1/4⟨23⟩^2[23][24][25]⟨46⟩+1/4⟨23⟩⟨24⟩[24]^2[25]⟨46⟩-3/8⟨12⟩[12]⟨23⟩[24][25]⟨46⟩+9/4[12]⟨13⟩⟨34⟩[34][35]⟨36⟩-11/8⟨13⟩[13][23]⟨34⟩⟨36⟩[45]-1/8⟨14⟩[14][24]⟨34⟩[45]⟨46⟩+37/8[12]⟨13⟩⟨14⟩[14][35]⟨36⟩+3/4[12]⟨13⟩⟨14⟩[14][15]⟨16⟩-1/8⟨12⟩[12]^2⟨13⟩[45]⟨46⟩-3/4⟨12⟩[12]^2⟨13⟩[25]⟨26⟩+9/4⟨12⟩[12]⟨13⟩[13][25]⟨36⟩+5/8⟨13⟩^2[13]^2[25]⟨36⟩+1/4⟨13⟩^2[13][14][25]⟨46⟩-3/4[12]⟨13⟩^2[13][25]⟨26⟩+13/8[12]⟨13⟩^2[13][35]⟨36⟩+3/4⟨24⟩[24]^2⟨34⟩[45]⟨46⟩+5/8[12]⟨13⟩⟨24⟩[24][45]⟨46⟩+1/4⟨13⟩[14]⟨24⟩[24][25]⟨46⟩-1/8⟨12⟩[12]⟨13⟩[14][25]⟨46⟩-9/8⟨12⟩[12]^2⟨13⟩[35]⟨36⟩)}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/2⟨23⟩[24][35]⟨36⟩+1/2⟨23⟩[24][25]⟨26⟩+1/2⟨23⟩[24][45]⟨46⟩-5/2[12]⟨13⟩⟨26⟩[45]}{⟨12⟩[14]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2⟨13⟩^2[13][35]⟨36⟩+9/2[12]⟨13⟩^2⟨26⟩[35]+2⟨13⟩^2[14][35]⟨46⟩-2⟨13⟩^2[13][25]⟨26⟩-2⟨13⟩^2[13][45]⟨46⟩+31/2⟨12⟩[12]⟨13⟩[35]⟨36⟩+7/4⟨12⟩⟨13⟩[13][25]⟨36⟩+9/2⟨12⟩[12]⟨13⟩[15]⟨16⟩-1/2⟨13⟩⟨14⟩[14][15]⟨16⟩-5/8⟨13⟩[13]⟨14⟩⟨36⟩[45]-1/2⟨13⟩⟨14⟩[14][45]⟨46⟩-15/8⟨13⟩⟨14⟩[14][35]⟨36⟩+143/8⟨12⟩[12]⟨14⟩⟨36⟩[45]-1/2⟨12⟩[12]⟨13⟩[45]⟨46⟩+87/8⟨12⟩^2[12][25]⟨36⟩-1⟨13⟩⟨34⟩[34][45]⟨46⟩-15/8⟨13⟩⟨34⟩[34][35]⟨36⟩+45/8⟨12⟩[23]⟨34⟩⟨36⟩[45]-5/8⟨12⟩⟨23⟩[23][25]⟨36⟩+6⟨13⟩⟨24⟩[24][35]⟨36⟩-1/2⟨13⟩⟨23⟩[23][35]⟨36⟩+5/2⟨13⟩⟨24⟩[24][25]⟨26⟩-9/2⟨13⟩⟨23⟩[24][35]⟨46⟩+2⟨14⟩⟨24⟩[24]⟨36⟩[45]}{⟨12⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/2⟨13⟩[13][25]⟨36⟩+2[12]⟨13⟩[45]⟨46⟩-3/2⟨13⟩[14][25]⟨46⟩+3/2⟨12⟩[12][25]⟨36⟩+1/2[23]⟨34⟩⟨36⟩[45]+1/2⟨24⟩[24][25]⟨36⟩}{⟨14⟩[14]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2⟨14⟩[35]⟨36⟩⟨1|5+6|1]}{⟨12⟩⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45](2[12]⟨13⟩⟨24⟩⟨26⟩-2⟨12⟩[12]⟨24⟩⟨36⟩+2⟨23⟩^2[23]⟨46⟩-2⟨23⟩[23]⟨24⟩⟨36⟩+2⟨12⟩[12]⟨23⟩⟨46⟩)}{⟨12⟩⟨56⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-21/8⟨14⟩[15]⟨36⟩+15/8⟨24⟩[25]⟨36⟩+4⟨23⟩[25]⟨46⟩-1/8⟨34⟩[35]⟨36⟩-1⟨34⟩[45]⟨46⟩}{⟨12⟩⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2⟨13⟩[23]⟨36⟩[45]⟨3|1+4|2]}{⟨1|2+3|4]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/2[12]⟨13⟩[24]⟨36⟩[45](s_{123}-s_{234})}{[14]⟨1|2+3|4]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨13⟩(5⟨13⟩⟨24⟩[24][45]⟨46⟩+5⟨13⟩⟨24⟩[24][35]⟨36⟩+5⟨13⟩⟨24⟩[24][25]⟨26⟩+1⟨12⟩⟨24⟩[24][25]⟨36⟩-1⟨13⟩⟨34⟩[34][35]⟨36⟩+9⟨13⟩^2[13][35]⟨36⟩-1⟨13⟩⟨14⟩[14][35]⟨36⟩-5[12]⟨13⟩⟨14⟩⟨26⟩[45]+9⟨12⟩⟨13⟩[13][25]⟨36⟩+5⟨13⟩⟨14⟩[14][25]⟨26⟩+4⟨12⟩[12]⟨13⟩[25]⟨26⟩+4[12]⟨13⟩^2⟨26⟩[35]-1⟨12⟩[23]⟨34⟩⟨36⟩[45]+1⟨12⟩⟨23⟩[23][25]⟨36⟩)}{⟨12⟩^2⟨56⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨13⟩(-3⟨14⟩⟨36⟩[45]-9⟨13⟩[25]⟨26⟩-7⟨13⟩[45]⟨46⟩-7⟨13⟩[15]⟨16⟩)}{⟨12⟩^2⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{3[12]⟨13⟩^2[15]⟨16⟩}{⟨12⟩⟨14⟩[14]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2[12]⟨13⟩⟨16⟩[45]}{⟨12⟩[14]⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-2[12]⟨13⟩⟨16⟩^2}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1⟨12⟩[24][25]⟨34⟩⟨36⟩+1⟨13⟩[24]⟨34⟩[35]⟨36⟩+1⟨13⟩[24]⟨34⟩[45]⟨46⟩-1⟨13⟩⟨23⟩[24][25]⟨46⟩-1[12]⟨13⟩^2[25]⟨26⟩-1⟨13⟩^2[14][25]⟨46⟩-1[12]⟨13⟩^2[35]⟨36⟩}{⟨12⟩⟨14⟩[14]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(1⟨23⟩[24][25]-1[12]⟨13⟩[45])}{⟨12⟩[14]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{107/8⟨13⟩[25]⟨36⟩}{⟨12⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-2⟨14⟩⟨16⟩⟨3|1+4|5]}{⟨12⟩^2⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩(5⟨13⟩[15]⟨46⟩+1⟨23⟩[25]⟨46⟩-1⟨24⟩[25]⟨36⟩-1⟨34⟩[45]⟨46⟩)}{⟨12⟩^2⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{2[12]⟨13⟩[15]⟨16⟩}{⟨12⟩[14]⟨1|5+6|1]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-2⟨16⟩[25]⟨34⟩}{⟨12⟩⟨56⟩[56]⟨1|2+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_132.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[24]⟨6|1+5|2]⟨6|1+5|4]}{[34]^2⟨56⟩⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{-6[13]⟨24⟩⟨26⟩[35]⟨2|1+4|2]s_{56}(s_{134}-s_{124})}{⟨2|1+4|3]^4Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{9/2[13]⟨24⟩⟨26⟩[35]⟨3|1+4|2]s_{56}⟨3|1+4|3](s_{124}-s_{134})}{⟨2|1+4|3]^3Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{[13]⟨26⟩[35](-2⟨14⟩[14]-2⟨23⟩[23]-6⟨24⟩[24]-1⟨12⟩[12])}{[34]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩[35](-6[13]⟨34⟩-1[12]⟨24⟩)}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩s_{56}[35](3[13]⟨14⟩[14]⟨34⟩-18[13]⟨24⟩[24]⟨34⟩+3[12]⟨24⟩^2[24]-6[12]⟨24⟩⟨34⟩[34]-3⟨13⟩[13]^2⟨34⟩-24[12]⟨13⟩[13]⟨24⟩+3/2⟨12⟩[12]^2⟨24⟩-3/2[13]⟨34⟩^2[34])}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨26⟩[35](-3[12]⟨14⟩[14]⟨24⟩⟨34⟩[34]-3[12]⟨24⟩⟨34⟩^2[34]^2+3[12]⟨24⟩^2[24]⟨34⟩[34]+6[13]⟨24⟩[24]⟨34⟩^2[34]+3[13]⟨14⟩[14]⟨34⟩^2[34]-3[13]⟨24⟩^2[24]^2⟨34⟩+3[13]⟨14⟩^2[14]^2⟨34⟩+6⟨13⟩[13]^2⟨24⟩[24]⟨34⟩+3[13]⟨14⟩[14]⟨24⟩[24]⟨34⟩+3⟨13⟩[13]^2⟨14⟩[14]⟨34⟩+3[12]^2⟨13⟩⟨24⟩^2[34]-3[12]⟨13⟩[13]⟨24⟩^2[24]+3[12]⟨13⟩^2[13]^2⟨24⟩)}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨26⟩s_{56}[35](s_{13}-s_{24})(3/2⟨24⟩^2[24]^2+3/2⟨13⟩^2[13]^2)}{⟨1|2+3|4]⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨26⟩[35](s_{13}-s_{24})(6⟨13⟩[13]+4⟨14⟩[14]+4⟨23⟩[23]+6⟨24⟩[24])}{⟨1|2+3|4]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{15/16(s_{124}+s_{134})(s_{124}-s_{134})⟨6|1+4|5]⟨3|5+6|3][13]⟨3|1+4|2]⟨24⟩(s_{25}+s_{26}+s_{35}+s_{36})}{⟨2|1+4|3]^2Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{[13]⟨26⟩[45]⟨13⟩^2(s_{13}-s_{24})(3/2[23]⟨24⟩[24]+1/2⟨23⟩[23]^2+1/4⟨13⟩[13][23]+1/2[13]⟨14⟩[24])}{⟨1|2+3|4]^2⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{[24]⟨24⟩⟨26⟩[45]⟨13⟩(s_{13}-s_{24})(1/2[13]⟨14⟩[24]+1/4[23]⟨24⟩[24]+1/2⟨23⟩[23]^2)}{⟨1|2+3|4]^2⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{[13]⟨13⟩(s_{13}-s_{24})⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(33/4[13]⟨14⟩⟨26⟩[45]+45/4⟨12⟩[13][35]⟨36⟩-9⟨14⟩[14]⟨26⟩[35]+33/4⟨12⟩[14][35]⟨46⟩+15/4[23]⟨24⟩⟨26⟩[45]-9/2⟨13⟩[13]⟨26⟩[35])}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{⟨13⟩(s_{124}-s_{134})(-91/4⟨13⟩^3[13]^4[35]⟨36⟩+28/3[12]⟨13⟩^3[13]^3⟨26⟩[35]-69/4⟨13⟩^3[13]^4[25]⟨26⟩-67/12⟨13⟩^3[13]^3[14][35]⟨46⟩+51/2⟨13⟩^3[13]^4[45]⟨46⟩-1⟨13⟩^2[13]^3⟨34⟩[34][35]⟨36⟩-69/4⟨13⟩^2[13]^4⟨14⟩⟨36⟩[45]-1⟨13⟩[13]^3⟨14⟩^2[14]⟨36⟩[45]+19/4[13]⟨14⟩^3[14]^3[25]⟨26⟩-5[12]⟨13⟩[13]⟨14⟩^2[14]^2⟨26⟩[35]-8⟨13⟩[13]^2⟨14⟩^2[14]^2[25]⟨26⟩+75/4⟨13⟩^2[13]^3⟨24⟩[24][35]⟨36⟩-74⟨13⟩[13]^2⟨14⟩[14]⟨24⟩[24][35]⟨36⟩+187/4[13]⟨14⟩^2[14]^2⟨24⟩[24][35]⟨36⟩+1⟨13⟩[13]^2⟨14⟩^2[14]^2[35]⟨36⟩+259/4⟨13⟩^2[13]^3⟨14⟩[14][35]⟨36⟩-1⟨13⟩^2[13]^2⟨14⟩[14]^2[35]⟨46⟩+97/2⟨13⟩^2[13]^3⟨14⟩[14][45]⟨46⟩+97/2⟨13⟩^2[13]^3⟨14⟩[14][15]⟨16⟩-19/4[12][13]⟨14⟩^3[14]^2⟨26⟩[45]+149/4[13]⟨14⟩[14]⟨24⟩^2[24]^2[45]⟨46⟩+42⟨13⟩[13]^2⟨24⟩^2[24]^2[45]⟨46⟩-5/2[13]⟨24⟩^3[24]^3[45]⟨46⟩-237/4⟨13⟩^2[13]^3⟨24⟩[24][45]⟨46⟩+23/4⟨13⟩[13]^2⟨14⟩[14]⟨24⟩[24][45]⟨46⟩+133/4[13]⟨24⟩^3[24]^3[25]⟨26⟩-14[13]^2⟨14⟩⟨24⟩^2[24]^2⟨36⟩[45]+207/4[13]⟨14⟩[14]⟨24⟩^2[24]^2[25]⟨26⟩+33/4[12]⟨13⟩^2[13]^2[23]⟨24⟩⟨26⟩[45]+61/4[12]⟨13⟩^2[13]^2⟨14⟩[14]⟨26⟩[35]+19/4⟨14⟩^2[14]^3⟨24⟩[24][35]⟨46⟩+13/3[14]⟨24⟩^3[24]^3[35]⟨46⟩+127/4[13]⟨24⟩^3[24]^3[35]⟨36⟩+101/12[12]⟨24⟩^3[24]^3⟨26⟩[35]+201/4[13]⟨14⟩[14]⟨24⟩^2[24]^2[35]⟨36⟩-245/4[12]⟨14⟩[14]⟨24⟩^2[24]^2⟨26⟩[35]+1[13]⟨23⟩⟨24⟩^2[24]^3[35]⟨46⟩+5[12]⟨14⟩^2[14]^2⟨24⟩[24]⟨26⟩[35]+171/4[12][13]⟨14⟩^2[14]⟨24⟩[24]⟨26⟩[45]-42[13]^2⟨14⟩^2[14]⟨24⟩[24]⟨36⟩[45]-219/4⟨13⟩[13]⟨14⟩[14]^2⟨24⟩[24][35]⟨46⟩+17/4⟨13⟩^2[13]^2[14]⟨24⟩[24][35]⟨46⟩+31/4⟨13⟩[13][14]⟨24⟩^2[24]^2[35]⟨46⟩-51/4⟨13⟩[13]^2⟨24⟩^2[24]^2[35]⟨36⟩+51/2⟨13⟩[13]^3⟨14⟩⟨24⟩[24]⟨36⟩[45]-30[12]⟨13⟩[13]^2⟨14⟩^2[14]⟨26⟩[45]+59/2[12]⟨13⟩^2[13]^3⟨14⟩⟨26⟩[45]+207/4⟨13⟩^2[13]^2[14]⟨34⟩[34][35]⟨46⟩+25/4[12]^2⟨13⟩^2[13]⟨24⟩⟨26⟩[34][35]+67/4[12]^2⟨13⟩⟨24⟩^2[34]^2[35]⟨36⟩+33/4[12]⟨13⟩[14]⟨24⟩⟨34⟩[34]^2[35]⟨46⟩+67/4[12]⟨13⟩[13]⟨24⟩⟨34⟩[34]^2[35]⟨36⟩+205/4⟨13⟩[13][14]⟨34⟩^2[34]^2[35]⟨46⟩+51/2[13]⟨34⟩^3[34]^3[45]⟨46⟩+237/4[12]⟨24⟩⟨34⟩^2[34]^3[45]⟨46⟩+67/6[14]⟨34⟩^3[34]^3[35]⟨46⟩-9/2[13]⟨34⟩^3[34]^3[35]⟨36⟩+10/3[12]⟨24⟩⟨34⟩^2[34]^3[35]⟨36⟩-28/3[12]⟨23⟩⟨34⟩^2[34]^3[35]⟨46⟩+79/2⟨12⟩^2[12]^2[13]⟨34⟩[34][45]⟨46⟩-1/6⟨12⟩^3[12]^3[14][35]⟨46⟩-28/3⟨12⟩^3[12]^4⟨26⟩[35]-151/4⟨12⟩^2[12]^3[13]⟨14⟩⟨26⟩[45]+15/4⟨12⟩^2[12]^2[13]^2⟨14⟩⟨36⟩[45]-11⟨12⟩^2[12]^3⟨14⟩[14]⟨26⟩[35]+195/4⟨12⟩^2[12]^2[13]⟨14⟩[14][25]⟨26⟩+23/4⟨12⟩^2[12][13]^2⟨14⟩[14][25]⟨36⟩-19/2⟨12⟩^2[12]^2[13]⟨14⟩[14][35]⟨36⟩-43⟨12⟩^2[12]^2[13]⟨14⟩[14][45]⟨46⟩-61/4⟨12⟩^3[12]^2[13][14][25]⟨46⟩+3/2⟨12⟩^3[12]^3[13][25]⟨26⟩+43⟨12⟩[12]^2[13]⟨14⟩^2[14]⟨26⟩[45]+43⟨12⟩[12][13]^2⟨14⟩^2[14]⟨36⟩[45]+17/4⟨12⟩^2[12][13]^2⟨24⟩[24][25]⟨36⟩+17/4⟨12⟩^2[13]^3[24][25]⟨34⟩⟨36⟩-83/4⟨12⟩^2[12]^3⟨24⟩[24]⟨26⟩[35]-3⟨12⟩[12]^2⟨24⟩^2[24]^2⟨26⟩[35]-37/4⟨12⟩[13]^2⟨23⟩[24]^2⟨34⟩[35]⟨46⟩-27[12]⟨13⟩[13]⟨24⟩^2[24]^2⟨26⟩[35]+37/4[13]⟨23⟩^2[23]⟨24⟩[24]^2[35]⟨46⟩-37/4[13]⟨23⟩[23]⟨24⟩^2[24]^2[35]⟨36⟩+35/4[12]⟨23⟩[23]⟨24⟩^2[24]^2⟨26⟩[35]+83/4⟨12⟩^2[12]^3⟨13⟩[13]⟨26⟩[35]-37/4[12]⟨13⟩^2[13]^2⟨23⟩[23]⟨26⟩[35]-79/4[12]⟨13⟩[13]⟨23⟩[23]⟨24⟩[34][35]⟨36⟩+109/4[12]⟨13⟩[13]⟨23⟩^2[23][34][35]⟨46⟩-18[12]^2⟨13⟩⟨23⟩[23]⟨24⟩⟨26⟩[34][35]-15/2[12]⟨23⟩[23]^2⟨24⟩^2[34]⟨36⟩[45]+35/4⟨13⟩[13]^2⟨23⟩[23]⟨24⟩[24][35]⟨36⟩-35/4⟨13⟩[13]^2⟨23⟩^2[23][24][35]⟨46⟩-15/2⟨12⟩^2[12][13]^2⟨23⟩[23][25]⟨36⟩+37/4⟨12⟩[12]^2⟨23⟩[23]⟨24⟩[24]⟨26⟩[35])}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{-117/4⟨12⟩[13]⟨24⟩[24]^2⟨34⟩[35]⟨36⟩-101/4⟨12⟩^2[13]^2[24][25]⟨34⟩⟨36⟩-3⟨12⟩^2[13][14][24][25]⟨34⟩⟨46⟩+10⟨12⟩^2[12][13]⟨23⟩[24][25]⟨46⟩-183/4⟨12⟩^3[12]^2[13][25]⟨36⟩+5/4⟨12⟩^3[12]^2[14][25]⟨46⟩+157/4⟨12⟩^3[12]^3[35]⟨36⟩-40⟨12⟩^2[12][13]⟨14⟩[14][25]⟨36⟩-24⟨12⟩^2[12]⟨14⟩[14]^2[25]⟨46⟩+24⟨12⟩^2[12]^2⟨14⟩[14][45]⟨46⟩-5/4⟨12⟩^3[12]^3[45]⟨46⟩-24⟨12⟩[12]^2⟨14⟩^2[14]⟨26⟩[45]+1/4⟨12⟩^2[12]^3⟨14⟩⟨26⟩[45]-3⟨12⟩[12][13]⟨14⟩^2[14]⟨36⟩[45]+141/4⟨12⟩^2[12]^2[13]⟨14⟩⟨36⟩[45]+24⟨12⟩[12]⟨14⟩^2[14]^2[25]⟨26⟩-1/4⟨12⟩^2[12]^2⟨14⟩[14][25]⟨26⟩+3⟨12⟩[12]⟨14⟩^2[14]^2[35]⟨36⟩+7/4⟨12⟩^2[12]^2⟨14⟩[14][35]⟨36⟩+476/3[12]⟨13⟩⟨14⟩^2[14]^2⟨26⟩[35]+15⟨13⟩[13]⟨14⟩^2[14]^2[25]⟨26⟩-125/3⟨13⟩[13]⟨14⟩^2[14]^2[35]⟨36⟩+77/2⟨12⟩^2[12]^2⟨23⟩[23][35]⟨36⟩-10⟨12⟩^2[12][13]⟨23⟩[23][25]⟨36⟩+157/4⟨12⟩^2[12]^2⟨23⟩[23][25]⟨26⟩-3/4⟨12⟩[12]⟨23⟩^2[23]^2[25]⟨26⟩+3/4⟨23⟩^3[23]^3[25]⟨26⟩+19/4⟨12⟩^2[12]^2[23]⟨24⟩⟨36⟩[45]+10⟨12⟩[12]⟨23⟩[23]^2⟨24⟩⟨36⟩[45]+2⟨12⟩[13]⟨23⟩[23]^2⟨34⟩⟨36⟩[45]+41⟨12⟩^2[12]^2⟨23⟩[23][45]⟨46⟩+5/2⟨12⟩^2[12]^2⟨34⟩[34][35]⟨36⟩+19/4⟨12⟩^2[12]^2⟨34⟩[34][45]⟨46⟩-7/4⟨12⟩[12]⟨34⟩^2[34]^2[35]⟨36⟩-81/4⟨12⟩[12][13]⟨14⟩⟨34⟩[34]⟨36⟩[45]+209/6⟨12⟩^2[12]^2⟨13⟩[13][35]⟨36⟩-557/12⟨12⟩^2[12]^2⟨13⟩[14][35]⟨46⟩+125/3⟨13⟩^2[13]⟨14⟩[14]^2[35]⟨46⟩-757/12⟨13⟩^3[13]^2[14][35]⟨46⟩+21⟨14⟩[14]⟨34⟩^2[34]^2[45]⟨46⟩+21⟨14⟩[14]⟨34⟩^2[34]^2[35]⟨36⟩-21[13]⟨14⟩^2[14]⟨34⟩[34]⟨36⟩[45]+21⟨14⟩^2[14]^2⟨34⟩[34][35]⟨36⟩+9/4⟨12⟩[12]⟨14⟩[14]⟨34⟩[34][35]⟨36⟩+3⟨12⟩[12]⟨14⟩[14]⟨34⟩[34][45]⟨46⟩+81/4⟨12⟩[12]⟨34⟩^2[34]^2[45]⟨46⟩+125/3⟨13⟩[13]^2⟨14⟩^2[14]⟨36⟩[45]-5/3[12]⟨13⟩[13]⟨14⟩^2[14]⟨26⟩[45]-625/12⟨13⟩^3[13]^3[15]⟨16⟩-197/12⟨13⟩^2[13]^3⟨14⟩⟨36⟩[45]+245/12⟨13⟩^2[13]^2⟨14⟩[14][35]⟨36⟩-113/3⟨13⟩^2[13]^2⟨14⟩[14][45]⟨46⟩+116/3⟨13⟩^3[13]^3[35]⟨36⟩-206/3⟨13⟩^3[13]^3[45]⟨46⟩-211/2[12]⟨13⟩^2[13]^2⟨14⟩⟨26⟩[45]-21/4[12]⟨13⟩^2[13]⟨14⟩[14]⟨26⟩[35]-25/6[12]⟨13⟩^3[13]^2⟨26⟩[35]+503/4⟨13⟩^2[13]^2⟨14⟩[14][25]⟨26⟩-25/12⟨13⟩^2[13]^2⟨34⟩[34][35]⟨36⟩-83/4⟨13⟩^2[13]^2⟨34⟩[34][45]⟨46⟩-127/6⟨13⟩^2[13][14]⟨34⟩[34][35]⟨46⟩-1447/6⟨13⟩[13]⟨34⟩^2[34]^2[45]⟨46⟩-1457/12⟨13⟩[13]⟨34⟩^2[34]^2[35]⟨36⟩-203/12⟨13⟩^2[13]^2⟨23⟩[23][35]⟨36⟩-215/12⟨13⟩^2[13]^2⟨23⟩[23][25]⟨26⟩+835/6⟨13⟩[13]^2⟨14⟩⟨34⟩[34]⟨36⟩[45]-1085/6⟨13⟩[13]⟨14⟩[14]⟨34⟩[34][35]⟨36⟩-21⟨13⟩⟨14⟩[14]^2⟨34⟩[34][35]⟨46⟩-62/3⟨13⟩[13]⟨14⟩[14]⟨34⟩[34][45]⟨46⟩-134/3⟨13⟩[14]⟨34⟩^2[34]^2[35]⟨46⟩+199/6⟨12⟩[12]⟨13⟩^2[13][14][35]⟨46⟩-1573/4⟨12⟩[12]⟨13⟩^2[13]^2[45]⟨46⟩+169⟨12⟩⟨13⟩^2[13]^2[14][25]⟨46⟩+911/12⟨12⟩^2[12]^2⟨13⟩[13][45]⟨46⟩-1087/6⟨12⟩^2[12]⟨13⟩[13][14][25]⟨46⟩-130⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][45]⟨46⟩-15⟨12⟩⟨13⟩[13]⟨14⟩[14]^2[25]⟨46⟩-485/3⟨12⟩[12]⟨13⟩⟨14⟩[14]^2[35]⟨46⟩+1753/4⟨12⟩[12]⟨13⟩[13]^2⟨14⟩⟨36⟩[45]-246⟨12⟩⟨13⟩[13]^2⟨14⟩[14][25]⟨36⟩-64/3[12]⟨13⟩^2[13]⟨23⟩[34][35]⟨46⟩-365/12⟨13⟩^2[13]^2⟨23⟩[24][35]⟨46⟩+913/12⟨12⟩^2[12]⟨13⟩[13]^2[25]⟨36⟩-1013/4⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][35]⟨36⟩-919/12⟨12⟩^2[12]^3⟨13⟩⟨26⟩[35]-13/3⟨12⟩[12]^2⟨13⟩^2[13]⟨26⟩[35]-407/3⟨12⟩[12]^2⟨13⟩[13]⟨14⟩⟨26⟩[45]+221/2⟨12⟩[12]⟨13⟩[13]⟨23⟩[24][35]⟨46⟩-7/4⟨23⟩⟨24⟩^2[24]^3[35]⟨46⟩-35⟨12⟩[14]⟨24⟩^2[24]^2[25]⟨46⟩+38⟨12⟩^2[12][14]⟨24⟩[24][25]⟨46⟩+39/4⟨12⟩^2[12]^2⟨24⟩[24][45]⟨46⟩-10⟨12⟩^2[12][13]⟨24⟩[24][25]⟨36⟩-575/6⟨12⟩[12]⟨13⟩[14]⟨24⟩[24][35]⟨46⟩+425/3⟨12⟩⟨13⟩[13]^2⟨23⟩[24][25]⟨46⟩+1585/6⟨12⟩⟨13⟩[13][14]⟨24⟩[24][25]⟨46⟩-38⟨13⟩^2[13]^2⟨24⟩[24][35]⟨36⟩+883/12⟨13⟩^2[13][14]⟨24⟩[24][35]⟨46⟩-619/12[12]⟨13⟩^2[13]⟨24⟩[24]⟨26⟩[35]-108⟨13⟩[13]⟨24⟩^2[24]^2[25]⟨26⟩+91/6⟨12⟩[12]⟨13⟩[13]⟨24⟩[24][25]⟨26⟩-545/12⟨12⟩[12]^2⟨13⟩⟨24⟩[24]⟨26⟩[35]-425/3⟨12⟩⟨13⟩[13]^2⟨24⟩[24][25]⟨36⟩-181/2⟨13⟩[13]⟨24⟩^2[24]^2[35]⟨36⟩-1417/6⟨13⟩[13]⟨24⟩^2[24]^2[45]⟨46⟩+25/2⟨12⟩[13]⟨24⟩^2[24]^2[25]⟨36⟩-27/2⟨12⟩[12]⟨24⟩^2[24]^2[35]⟨36⟩-37⟨12⟩[12]⟨24⟩^2[24]^2[45]⟨46⟩+229/6[12]⟨13⟩⟨24⟩^2[24]^2⟨26⟩[35]+1/4⟨24⟩^3[24]^3[25]⟨26⟩-47/2⟨12⟩[12]⟨24⟩^2[24]^2[25]⟨26⟩+3⟨12⟩[13]⟨23⟩⟨24⟩[24]^2[25]⟨46⟩+141/2[12]⟨13⟩^2[13]⟨23⟩[23]⟨26⟩[35]+15/4⟨23⟩^3[23]^3[45]⟨46⟩+3/4⟨23⟩^3[23]^3[35]⟨36⟩+5/2⟨13⟩[13]⟨23⟩^2[23]^2[45]⟨46⟩-5/2⟨13⟩[13]⟨23⟩[23]^2⟨24⟩⟨36⟩[45]+180⟨13⟩[13]^2⟨14⟩⟨24⟩[24]⟨36⟩[45]+183⟨13⟩[13]⟨14⟩[14]⟨24⟩[24][45]⟨46⟩-40[13]⟨14⟩⟨24⟩^2[24]^2⟨36⟩[45]+3/2[23]⟨24⟩^3[24]^2⟨36⟩[45]+43⟨14⟩[14]⟨24⟩^2[24]^2[35]⟨36⟩-73/4⟨13⟩[13]⟨23⟩⟨24⟩[24]^2[35]⟨46⟩-3⟨23⟩^2[23]^2⟨24⟩[24][45]⟨46⟩-34⟨12⟩[12]⟨14⟩[14]⟨24⟩[24][35]⟨36⟩-1⟨23⟩[23]⟨34⟩^2[34]^2[35]⟨36⟩+91/4⟨12⟩[13][24]⟨34⟩^2[34][35]⟨36⟩+1⟨12⟩[13][24]⟨34⟩^2[34][45]⟨46⟩+22⟨12⟩[14][24]⟨34⟩^2[34][35]⟨46⟩+5/4⟨12⟩^2[12][13][24]⟨34⟩[35]⟨36⟩-1⟨12⟩[13]^2⟨14⟩[24]⟨34⟩⟨36⟩[45]-1/2⟨13⟩[13]⟨23⟩^2[23]^2[35]⟨36⟩+39[12]⟨13⟩⟨23⟩[23]^2⟨24⟩⟨26⟩[45]-3/4[12]⟨13⟩⟨23⟩^2[23]^2⟨26⟩[35]+1/4⟨13⟩[13]⟨23⟩^2[23]^2[25]⟨26⟩+149/4⟨12⟩[12]⟨13⟩[13]⟨23⟩[23][35]⟨36⟩-913/12⟨12⟩[12]⟨13⟩[13]⟨23⟩[23][45]⟨46⟩-1/4⟨12⟩[12]^2⟨13⟩⟨23⟩[23]⟨26⟩[35]-1679/12⟨12⟩⟨13⟩[13]^2[23]⟨34⟩⟨36⟩[45]-15/4⟨12⟩[13]⟨23⟩^2[23]^2[25]⟨36⟩+427/12[12]⟨13⟩⟨23⟩⟨34⟩[34]^2[35]⟨46⟩+85[12]⟨13⟩⟨24⟩⟨34⟩[34]^2[35]⟨36⟩+1[23]⟨24⟩⟨34⟩^2[34]^2⟨36⟩[45]+239/6⟨12⟩[12]^2⟨13⟩⟨23⟩[34][35]⟨46⟩-7/4⟨12⟩[12]⟨23⟩^2[23][24][35]⟨46⟩-539/12⟨12⟩[12]⟨13⟩[14]⟨34⟩[34][35]⟨46⟩+15/4⟨12⟩[12]⟨23⟩[23]⟨34⟩[34][35]⟨36⟩+955/6⟨13⟩[13]⟨23⟩[24]⟨34⟩[34][35]⟨46⟩-1⟨23⟩[23]⟨34⟩^2[34]^2[45]⟨46⟩+3⟨23⟩^2[23]^2⟨34⟩[34][35]⟨36⟩-3⟨23⟩^3[23]^2[24][35]⟨46⟩+2⟨23⟩^2[23]^2⟨34⟩[34][45]⟨46⟩-1679/12⟨13⟩[13]⟨23⟩[23]⟨34⟩[34][45]⟨46⟩+101/4⟨12⟩[13]⟨23⟩[23][24]⟨34⟩[45]⟨46⟩+7⟨12⟩[12]⟨23⟩[23]⟨24⟩[24][25]⟨26⟩+3⟨23⟩[23]^2⟨24⟩^2[24]⟨36⟩[45]}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(9/2[13]⟨23⟩⟨34⟩[34][35]⟨46⟩-3/2[13]⟨24⟩⟨34⟩[34][35]⟨36⟩-15/4⟨12⟩[12][13]⟨23⟩[35]⟨46⟩-9/2⟨12⟩[13]^2⟨23⟩[25]⟨46⟩+9/2[13]⟨14⟩^2[14][15]⟨26⟩+15/2[13]⟨14⟩[14]⟨24⟩[35]⟨36⟩+9/2⟨14⟩[14]^2⟨24⟩[35]⟨46⟩+15/4⟨12⟩[12][13]⟨24⟩[35]⟨36⟩+3/4[12]⟨14⟩[14]⟨24⟩⟨26⟩[35]+9/2⟨12⟩[13]^2⟨24⟩[25]⟨36⟩)}{⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(1⟨12⟩^2[12]^3⟨23⟩[35]⟨46⟩-7/2⟨12⟩[12][13]⟨23⟩⟨24⟩[24][25]⟨46⟩+1⟨12⟩[12]^2⟨23⟩⟨24⟩[24][35]⟨46⟩+29/4⟨12⟩[12][13]⟨23⟩[24]⟨34⟩[35]⟨46⟩+17/4⟨12⟩[13]^2⟨23⟩[24][25]⟨34⟩⟨46⟩+25/2[13]⟨23⟩⟨24⟩[24]^2⟨34⟩[35]⟨46⟩+9⟨12⟩^2[12]^3⟨24⟩[45]⟨46⟩-1⟨12⟩^2[12]^3⟨24⟩[35]⟨36⟩+17/4[13]⟨24⟩^3[24]^2[25]⟨36⟩-6[12]⟨24⟩^3[24]^2[25]⟨26⟩-9[14]⟨24⟩^3[24]^2[25]⟨46⟩-9[12]⟨24⟩^3[24]^2[45]⟨46⟩-51/4[12]⟨24⟩^3[24]^2[35]⟨36⟩+31/4[12][23]⟨24⟩^3[24]⟨36⟩[45]-39/4[13]⟨24⟩^2[24]^2⟨34⟩[35]⟨36⟩+19/2[12]^2⟨14⟩⟨24⟩^2[34]⟨36⟩[45]-5[12]⟨14⟩^2[14]^2⟨24⟩[35]⟨36⟩+19/4[13]⟨14⟩^2[14]^2⟨24⟩[25]⟨36⟩+6[12]⟨14⟩^2[14]^2⟨24⟩[25]⟨26⟩+1/4[12][13]⟨14⟩^2[14]⟨24⟩⟨36⟩[45]-6[12]^2⟨14⟩^2[14]⟨24⟩⟨26⟩[45]-6⟨12⟩[12]^3⟨14⟩⟨24⟩⟨26⟩[45]+1[12]⟨14⟩[14]⟨24⟩⟨34⟩[34][45]⟨46⟩-6⟨12⟩[12]^2⟨14⟩[14]⟨24⟩[35]⟨36⟩-6⟨12⟩[12]⟨14⟩[14]^2⟨24⟩[25]⟨46⟩+3⟨12⟩^2[12]^2[14]⟨24⟩[25]⟨46⟩+5/2⟨12⟩^2[12]^2[13]⟨34⟩[45]⟨46⟩-1/2⟨12⟩^2[12]^2[14]⟨34⟩[35]⟨46⟩+9⟨12⟩^2[12][13][14][25]⟨34⟩⟨46⟩-9⟨12⟩[13]^2⟨14⟩[14][25]⟨34⟩⟨36⟩+19/4[13]⟨14⟩[14]⟨24⟩[24]⟨34⟩[45]⟨46⟩-1/2[12]⟨23⟩^2[23]^2⟨24⟩[35]⟨36⟩-1/2[12]⟨23⟩^2[23]^2⟨24⟩[25]⟨26⟩-1/2⟨12⟩[12]^2⟨23⟩[23]⟨24⟩[35]⟨36⟩+1/2⟨12⟩[12]^2⟨23⟩^2[23][35]⟨46⟩+37/4[13]⟨23⟩^2[23][24]⟨34⟩[35]⟨46⟩-7/4[13]⟨23⟩[23]⟨24⟩[24]⟨34⟩[35]⟨36⟩)}{⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{1[13][23]⟨26⟩[45]}{[34]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1[13][35]⟨36⟩}{[34]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{105/64[14]⟨23⟩[56](s_{124}-s_{134})⟨6|1+4|5][23]⟨4|2+3|1]⟨3|1+4|2]⟨14⟩⟨56⟩(s_{25}+s_{26}+s_{35}+s_{36})}{⟨2|1+4|3]Δ_{14|23|56}^4}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(-105/16[12]^2⟨13⟩⟨23⟩⟨24⟩[34][35]⟨46⟩-5/16⟨12⟩^2[12]^3⟨23⟩[35]⟨46⟩-15/16[12]⟨13⟩^2[13]^2⟨23⟩[35]⟨46⟩-155/64⟨13⟩^2[13]^3⟨23⟩[25]⟨46⟩+325/64⟨12⟩[12]⟨13⟩[13]^2⟨23⟩[25]⟨46⟩+215/64⟨12⟩^2[12]^2[13]⟨23⟩[25]⟨46⟩-25/8⟨13⟩[13]^2⟨23⟩⟨24⟩[24][25]⟨46⟩+55/32⟨12⟩[12][13]⟨23⟩⟨24⟩[24][25]⟨46⟩+15/16[12]⟨13⟩[13]⟨23⟩⟨24⟩[24][35]⟨46⟩-15/16⟨12⟩[12]^2⟨23⟩⟨24⟩[24][35]⟨46⟩+5/8⟨13⟩[13]^2⟨23⟩[24]⟨34⟩[35]⟨46⟩+5⟨12⟩[12][13]⟨23⟩[24]⟨34⟩[35]⟨46⟩+65/16⟨12⟩[13]^2⟨23⟩[24][25]⟨34⟩⟨46⟩+145/64[13]⟨23⟩⟨24⟩^2[24]^2[25]⟨46⟩-15/16[12]⟨23⟩⟨24⟩^2[24]^2[35]⟨46⟩+5/2[13]⟨23⟩⟨24⟩[24]^2⟨34⟩[35]⟨46⟩-5/32[12]⟨13⟩[13]⟨23⟩⟨34⟩[34][35]⟨46⟩+5/16⟨12⟩[12]^2⟨23⟩⟨34⟩[34][35]⟨46⟩+15/32[13]⟨23⟩[24]⟨34⟩^2[34][35]⟨46⟩-405/32⟨12⟩^2[12]^3⟨24⟩[45]⟨46⟩+155/64⟨12⟩^2[12]^3⟨24⟩[35]⟨36⟩+95/64[13]⟨24⟩^3[24]^2[25]⟨36⟩+995/64[12]⟨24⟩^3[24]^2[25]⟨26⟩+305/64[14]⟨24⟩^3[24]^2[25]⟨46⟩+345/32[12]⟨24⟩^3[24]^2[45]⟨46⟩+815/64[12]⟨24⟩^3[24]^2[35]⟨36⟩+25/32[12][23]⟨24⟩^3[24]⟨36⟩[45]-25/32[13]⟨24⟩^2[24]^2⟨34⟩[35]⟨36⟩+95/16[12]^2⟨13⟩⟨24⟩^2[34][35]⟨36⟩-245/32[12]^2⟨13⟩⟨24⟩^2[34][45]⟨46⟩+125/32[12]^2⟨14⟩⟨24⟩^2[34]⟨36⟩[45]+905/64[12]⟨13⟩[13]⟨24⟩⟨34⟩[34][35]⟨36⟩+10[12]⟨13⟩^2[13]^2⟨24⟩[35]⟨36⟩+15/4[12]^2⟨13⟩^2[13]⟨24⟩⟨26⟩[35]+125/64⟨13⟩^2[13]^3⟨24⟩[25]⟨36⟩+195/32[12]⟨13⟩^2[13]^2⟨24⟩[25]⟨26⟩+45/64[12]⟨13⟩^2[13][14]⟨24⟩[35]⟨46⟩+225/64[12]⟨14⟩^2[14]^2⟨24⟩[35]⟨36⟩-195/32[13]⟨14⟩^2[14]^2⟨24⟩[25]⟨36⟩-95/32[12]⟨13⟩[13]⟨14⟩[14]⟨24⟩[35]⟨36⟩-115/32[12]^2⟨13⟩⟨14⟩[14]⟨24⟩⟨26⟩[35]-255/64[12]⟨14⟩^2[14]^2⟨24⟩[25]⟨26⟩+455/64⟨13⟩[13]^2⟨14⟩[14]⟨24⟩[25]⟨36⟩+605/64[12]⟨13⟩[13]⟨14⟩[14]⟨24⟩[25]⟨26⟩+225/64[12][13]⟨14⟩^2[14]⟨24⟩⟨36⟩[45]+195/64[12]⟨13⟩[13]^2⟨14⟩⟨24⟩⟨36⟩[45]-135/32[12]⟨13⟩⟨14⟩[14]^2⟨24⟩[35]⟨46⟩-15/16[12]⟨14⟩^2[14]^2⟨24⟩[45]⟨46⟩-135/32[12]⟨13⟩[13]⟨14⟩[14]⟨24⟩[45]⟨46⟩-65/64[12]⟨13⟩^2[13]^2⟨24⟩[45]⟨46⟩+15/16⟨14⟩^2[14]^3⟨24⟩[25]⟨46⟩+555/64⟨13⟩[13]⟨14⟩[14]^2⟨24⟩[25]⟨46⟩+45/16⟨13⟩^2[13]^2[14]⟨24⟩[25]⟨46⟩+315/64[12]^2⟨14⟩^2[14]⟨24⟩⟨26⟩[45]-315/64⟨12⟩[12]^2⟨14⟩[14]⟨24⟩[45]⟨46⟩+265/32⟨12⟩[12]^3⟨14⟩⟨24⟩⟨26⟩[45]+5/2⟨12⟩[12]^2⟨13⟩[14]⟨24⟩[35]⟨46⟩+285/64[12]⟨14⟩[14]⟨24⟩⟨34⟩[34][45]⟨46⟩-75/32⟨13⟩[13]⟨14⟩[14]^2⟨34⟩[35]⟨46⟩+135/32⟨13⟩[13]^2⟨14⟩[14]⟨34⟩[45]⟨46⟩-185/64⟨13⟩^2[13]^2[14]⟨34⟩[35]⟨46⟩+185/32⟨13⟩^2[13]^3⟨34⟩[45]⟨46⟩+75/32[13]⟨14⟩^2[14]^2⟨34⟩[35]⟨36⟩+555/64⟨12⟩[12]^2⟨14⟩[14]⟨24⟩[35]⟨36⟩+255/64⟨12⟩[12]⟨14⟩[14]^2⟨24⟩[25]⟨46⟩+1075/64⟨12⟩^2[12]^2[14]⟨24⟩[25]⟨46⟩-515/64⟨12⟩[12]^2⟨14⟩[14]⟨24⟩[25]⟨26⟩+265/64⟨12⟩^2[12]^3⟨24⟩[25]⟨26⟩-415/32⟨12⟩[12][13]⟨14⟩[14]⟨24⟩[25]⟨36⟩-55/64⟨12⟩^2[12]^2[13]⟨24⟩[25]⟨36⟩-5⟨12⟩[12]⟨13⟩[13][14]⟨24⟩[25]⟨46⟩-225/64⟨12⟩[12]⟨13⟩[13]^2⟨24⟩[25]⟨36⟩-75/32[13]^2⟨14⟩^2[14]⟨34⟩⟨36⟩[45]+5/16⟨13⟩[13]⟨14⟩^2[14]^2[15]⟨46⟩+385/64⟨13⟩[13]^3⟨14⟩⟨34⟩⟨36⟩[45]-125/32⟨13⟩[13]^2⟨14⟩[14]⟨34⟩[35]⟨36⟩+85/16⟨13⟩^2[13]^3⟨34⟩[35]⟨36⟩-5/16⟨14⟩^3[14]^3[15]⟨46⟩-5/16[13]⟨14⟩^3[14]^2[15]⟨36⟩-125/32⟨12⟩^2[12]^2[13]⟨34⟩[45]⟨46⟩-85/32⟨12⟩^2[12]^2[14]⟨34⟩[35]⟨46⟩+5/4⟨12⟩^2[12][13][14][25]⟨34⟩⟨46⟩-535/64⟨12⟩[12][13]^2⟨14⟩⟨34⟩⟨36⟩[45]-205/64⟨12⟩[13]^2⟨14⟩[14][25]⟨34⟩⟨36⟩-15/16⟨12⟩^2[12][13]^2[25]⟨34⟩⟨36⟩+15/8⟨12⟩^3[12]^3[15]⟨46⟩-125/32⟨13⟩^3[13]^3[15]⟨46⟩-45/16⟨12⟩⟨13⟩[13]^2[14][25]⟨34⟩⟨46⟩+5/8⟨12⟩⟨13⟩[13]^3[25]⟨34⟩⟨36⟩-5/8⟨13⟩^2[13]^2⟨14⟩[14][15]⟨46⟩-315/64[12]⟨14⟩[14]⟨24⟩^2[24][45]⟨46⟩-15/16⟨14⟩[14]^2⟨24⟩^2[24][25]⟨46⟩-365/32[12]^2⟨14⟩⟨24⟩^2[24]⟨26⟩[45]+215/32[12]⟨14⟩[14]⟨24⟩^2[24][25]⟨26⟩-285/32[13]⟨14⟩[14]⟨24⟩[24]⟨34⟩[45]⟨46⟩-375/32[13]⟨14⟩[14]⟨24⟩^2[24][25]⟨36⟩+15/4[12]⟨13⟩[13]⟨24⟩^2[24][45]⟨46⟩+195/64⟨13⟩[13]^2⟨34⟩^2[34][45]⟨46⟩+15/16[13]⟨34⟩^3[34]^2[45]⟨46⟩-45/64⟨12⟩[12][13]⟨34⟩^2[34][45]⟨46⟩+105/32[13]⟨14⟩[14]⟨34⟩^2[34][45]⟨46⟩+25/8[13]^2⟨14⟩⟨34⟩^2[34]⟨36⟩[45]+25/32[14]⟨34⟩^3[34]^2[35]⟨46⟩+35/64[13]⟨34⟩^3[34]^2[35]⟨36⟩+45/8[12]⟨24⟩⟨34⟩^2[34]^2[35]⟨36⟩+75/32⟨13⟩[13]^2⟨34⟩^2[34][35]⟨36⟩-125/16[13]^2⟨14⟩⟨24⟩[24]⟨34⟩⟨36⟩[45]-85/32⟨13⟩[13]^2⟨24⟩[24]⟨34⟩[35]⟨36⟩-15/4⟨12⟩[12]^2[23]⟨24⟩^2⟨36⟩[45]-5/64⟨12⟩[13][14][24]⟨34⟩^2[35]⟨46⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{134}-s_{124})(s_{25}+s_{26}+s_{35}+s_{36})(5/16[13][23]⟨34⟩^3[34]⟨36⟩[45]-5/4[12]^2⟨13⟩[23]⟨24⟩^2⟨36⟩[45]+45/16[12]⟨24⟩^3[24]^2[25]⟨36⟩+15/8[13]⟨24⟩^2[24]^2[25]⟨34⟩⟨36⟩+45/16⟨12⟩[12]^2⟨24⟩^2[24][25]⟨36⟩-5/16[12]⟨13⟩^2[13]^2⟨23⟩[25]⟨46⟩-15/16⟨12⟩[12]^2⟨13⟩[13]⟨23⟩[25]⟨46⟩+5/16⟨12⟩[12]^2[23]⟨24⟩⟨34⟩⟨36⟩[45]-15/16⟨12⟩[12]^3⟨13⟩⟨24⟩[35]⟨36⟩-15/16[12]⟨14⟩^2[14]^2⟨24⟩[25]⟨36⟩+5/16[12]⟨13⟩^2[13]^2⟨24⟩[25]⟨36⟩-15/16[12]^2⟨13⟩^2[13]⟨24⟩[25]⟨26⟩+15/16[12]⟨13⟩[13]⟨14⟩^2[14][15]⟨36⟩+5/16[12]⟨13⟩^2[13]^2⟨14⟩[15]⟨36⟩-15/16[12][13]⟨14⟩^2[14]⟨34⟩⟨36⟩[45])}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{13}-s_{24})⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(5/16⟨14⟩^3[14]^3[45]⟨46⟩-5/16⟨13⟩[13]⟨14⟩^2[14]^2[45]⟨46⟩+5/16[13]⟨14⟩^3[14]^2⟨36⟩[45]+15/16[12]⟨14⟩^3[14]^2⟨26⟩[45]-5/8⟨14⟩^3[14]^3[25]⟨26⟩+45/64[12]⟨13⟩⟨14⟩^2[14]^2⟨26⟩[35]-125/64⟨13⟩[13]⟨14⟩^2[14]^2[25]⟨26⟩-5/16⟨13⟩[13]⟨14⟩^2[14]^2[35]⟨36⟩-5/8⟨13⟩^2[13]⟨14⟩[14]^2[35]⟨46⟩+45/64⟨13⟩^3[13]^2[14][35]⟨46⟩+5/64⟨13⟩^3[13]^3[15]⟨16⟩-45/64⟨13⟩^2[13]^3⟨14⟩⟨36⟩[45]-5/8⟨13⟩^3[13]^3[35]⟨36⟩+55/64[12]⟨13⟩^2[13]^2⟨14⟩⟨26⟩[45]-5/32[12]⟨13⟩^3[13]^2⟨26⟩[35]-15/32⟨13⟩^2[13]^2⟨14⟩[14][25]⟨26⟩-15/32⟨13⟩^2[13]^2⟨23⟩[23][45]⟨46⟩-5/16⟨23⟩⟨24⟩^2[24]^3[35]⟨46⟩+45/32⟨13⟩^2[13]^2⟨24⟩[24][35]⟨36⟩-95/64⟨13⟩^2[13][14]⟨24⟩[24][35]⟨46⟩+15/16[12]⟨13⟩^2[13]⟨24⟩[24]⟨26⟩[35]+35/32⟨13⟩[13]^2⟨14⟩⟨24⟩[24]⟨36⟩[45]+15/64⟨13⟩[13]⟨14⟩[14]⟨24⟩[24][45]⟨46⟩-15/16⟨14⟩^2[14]^2⟨24⟩[24][45]⟨46⟩-15/16[13]⟨14⟩^2[14]⟨24⟩[24]⟨36⟩[45])}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨13⟩(s_{13}-s_{24})(s_{134}-s_{124})(s_{25}+s_{26}+s_{35}+s_{36})(-15/16[12]⟨14⟩^2[14]^2[15]⟨16⟩-15/16[12]⟨14⟩^2[14]^2[45]⟨46⟩+5/16⟨13⟩^2[13]^2[14][25]⟨46⟩+5/16⟨13⟩^2[13]^3[25]⟨36⟩)}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(5/16⟨12⟩^2[13]^2[23][24]⟨34⟩^2⟨36⟩[45]-5/16[12]⟨13⟩^3[13]^3⟨14⟩⟨26⟩[45]-5/16[12]⟨13⟩^2[13]^2⟨14⟩^2[14]⟨26⟩[45]-5/16⟨13⟩^4[13]^4[45]⟨46⟩-5/8⟨12⟩[12]⟨13⟩^3[13]^3[45]⟨46⟩-5/16[12]⟨14⟩^4[14]^3⟨26⟩[45]+5/16⟨14⟩^4[14]^4[25]⟨26⟩+5/16[12]⟨13⟩[13]⟨14⟩^3[14]^2⟨26⟩[45]+5/16[12]⟨13⟩^3[13]^2⟨14⟩[14]⟨26⟩[35]+5/16⟨13⟩^4[13]^3[14][35]⟨46⟩+5/16⟨13⟩⟨14⟩^3[14]^4[35]⟨46⟩+5/16⟨13⟩[13]⟨14⟩^3[14]^3[35]⟨36⟩+5/16⟨13⟩^3[13]^3⟨14⟩[14][45]⟨46⟩-5/16⟨13⟩^2[13]^2⟨14⟩^2[14]^2[35]⟨36⟩+5/16⟨13⟩^3[13]^3⟨14⟩[14][35]⟨36⟩-5/16⟨13⟩^2[13]⟨14⟩^2[14]^3[35]⟨46⟩+5/16⟨13⟩^3[13]^3⟨14⟩[14][25]⟨26⟩-5/16⟨12⟩⟨13⟩^2[13]^2⟨14⟩[14]^2[25]⟨46⟩+5/16⟨12⟩^2[12]^2⟨13⟩^2[13]^2[15]⟨16⟩-5/16⟨12⟩[12]⟨13⟩^2[13]^2⟨14⟩[14][15]⟨16⟩-5/16⟨12⟩^3[12]^2⟨13⟩[13]^2[25]⟨36⟩-5/16⟨12⟩^2[12]⟨13⟩^2[13]^3[25]⟨36⟩+5/16⟨12⟩⟨13⟩^3[13]^4[25]⟨36⟩+5/16⟨12⟩⟨13⟩^2[13]^3⟨14⟩[14][25]⟨36⟩+5/8⟨12⟩[12]⟨13⟩^3[13]^3[35]⟨36⟩-5/16⟨13⟩^3[13]^3⟨23⟩[23][45]⟨46⟩+5/16⟨12⟩[12]^2⟨13⟩^3[13]^2⟨26⟩[35]+5/16⟨13⟩^3[13]^3⟨23⟩[24][35]⟨46⟩-5/8⟨13⟩^3[13]^3⟨34⟩[34][35]⟨36⟩-5/16⟨13⟩^2[13]^2⟨14⟩[14]⟨34⟩[34][35]⟨36⟩+5/8[12]⟨13⟩^3[13]^2⟨23⟩[34][35]⟨46⟩+5/16⟨13⟩^2[13]^2⟨23⟩[23]⟨34⟩[34][45]⟨46⟩)}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{7/8⟨13⟩^2[23][24]⟨26⟩[45]⟨4|2+3|1]s_{56}(s_{13}-s_{24})}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/16⟨13⟩[24]⟨6|2+3|1](s_{123}-s_{234})[45](s_{13}-s_{24})⟨14⟩(s_{25}+s_{26}+s_{35}+s_{36})}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-3/16⟨13⟩⟨46⟩⟨4|2+3|4](s_{123}-s_{234})[45](s_{13}-s_{24})[24](s_{25}+s_{26}+s_{35}+s_{36})}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/8⟨13⟩⟨23⟩[23]⟨46⟩(s_{123}-s_{234})[45](s_{13}-s_{24})[24](s_{25}+s_{26}+s_{35}+s_{36})}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/8⟨13⟩^2[23]⟨6|2+3|1](s_{123}-s_{234})[45](s_{13}-s_{24})(s_{25}+s_{26}+s_{35}+s_{36})}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1/16⟨13⟩[24]⟨26⟩[45]⟨1|3+4|2]⟨4|2+3|1](s_{25}+s_{26}+s_{35}+s_{36})(s_{123}-s_{234})}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-3/16⟨13⟩[45]⟨1|2+4|3](s_{123}-s_{234})⟨4|2+3|1]⟨36⟩[24](s_{25}+s_{26}+s_{35}+s_{36})}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/32[15]⟨34⟩⟨46⟩(s_{12}-s_{34})(s_{123}-s_{234})[12](s_{25}+s_{26}+s_{35}+s_{36})}{⟨2|1+4|3]⟨4|2+3|1]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/16[15]⟨34⟩⟨46⟩(s_{12}-s_{34})s_{234}[12](s_{25}+s_{26}+s_{35}+s_{36})}{⟨2|1+4|3]⟨4|2+3|1]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/2⟨13⟩^2[23][24]⟨26⟩[45]s_{56}(s_{13}-s_{24})}{⟨1|2+3|4]^3⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/8[12][15]⟨34⟩⟨46⟩(s_{12}-s_{34})}{⟨2|1+4|3]⟨4|2+3|1]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[45]⟨13⟩^2(1/2[12][23]⟨24⟩[24]⟨26⟩+1/4[12]⟨13⟩[13][23]⟨26⟩+5/4[12][13]⟨14⟩[24]⟨26⟩-1/4⟨12⟩[12][13][23]⟨36⟩-1/4[13]^2⟨14⟩[24]⟨36⟩+1[12][13]⟨14⟩[34]⟨36⟩-5/2[13][23]⟨34⟩[34]⟨36⟩-4[13][23]⟨24⟩[24]⟨36⟩-1[13]⟨23⟩[23]^2⟨36⟩+2[13]⟨23⟩[23][24]⟨46⟩-1/4⟨13⟩[13]^2[23]⟨36⟩+1/2[13][24]⟨34⟩[34]⟨46⟩+1/2[12][23]⟨24⟩[34]⟨36⟩+1/2[13]⟨24⟩[24]^2⟨46⟩)}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{[24][45]⟨13⟩(-1/4⟨24⟩^2[24]^2⟨46⟩-3/4⟨23⟩[23]⟨24⟩[24]⟨46⟩-1/2⟨23⟩[23]^2⟨24⟩⟨36⟩-3/2[13]⟨14⟩⟨24⟩[24]⟨36⟩-3/4[13]⟨14⟩⟨34⟩[34]⟨36⟩+1/4[23]⟨24⟩⟨34⟩[34]⟨36⟩-1/4⟨24⟩[24]⟨34⟩[34]⟨46⟩-1/2[12]⟨14⟩⟨24⟩[24]⟨26⟩-1/4[12]⟨14⟩⟨24⟩[34]⟨36⟩)}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-37/4⟨14⟩^4[14]^4[25]⟨36⟩+37/4[12]⟨14⟩^4[14]^3⟨36⟩[45]-84611/576⟨13⟩[13]⟨14⟩^3[14]^3[25]⟨36⟩-2815/8[12]^2⟨13⟩⟨14⟩^2[14]⟨24⟩[34]⟨36⟩[45]-125419/576[12]⟨14⟩^2[14]⟨34⟩^2[34]^2⟨36⟩[45]-71609/1440[12]⟨14⟩⟨34⟩^3[34]^3⟨36⟩[45]+238597/20160[12]⟨13⟩⟨34⟩^3[34]^3[45]⟨46⟩-421205/9408[12]⟨13⟩⟨34⟩^3[34]^3[35]⟨36⟩+2128523/23040[12]⟨13⟩⟨14⟩[14]⟨34⟩^2[34]^2[35]⟨36⟩+599351/768[12]⟨13⟩⟨14⟩^2[14]^2⟨34⟩[34][35]⟨36⟩+74749/144[12]⟨13⟩⟨14⟩^3[14]^3[35]⟨36⟩+37/4⟨13⟩⟨14⟩^3[14]^4[25]⟨46⟩-24125/96[12]⟨13⟩⟨14⟩^3[14]^3[25]⟨26⟩+89581/288⟨12⟩[12]⟨14⟩^3[14]^3[25]⟨36⟩-470221/5760⟨12⟩^2[12]^2⟨14⟩^2[14]^2[25]⟨36⟩+1214713/10080⟨12⟩^3[12]^3⟨14⟩[14][25]⟨36⟩+6569/3584⟨12⟩^4[12]^4[25]⟨36⟩-89581/288⟨12⟩[12]^2⟨14⟩^3[14]^2⟨36⟩[45]-261323/1920⟨12⟩^2[12]^3⟨14⟩^2[14]⟨36⟩[45]-26657/3360⟨12⟩^3[12]^4⟨14⟩⟨36⟩[45]+125419/288⟨12⟩[12]^2⟨14⟩^2[14]⟨34⟩[34]⟨36⟩[45]-395821/1440⟨12⟩^2[12]^3⟨14⟩⟨34⟩[34]⟨36⟩[45]+76331/360⟨12⟩[12]^2⟨14⟩⟨34⟩^2[34]^2⟨36⟩[45]-9287/144⟨12⟩[12]⟨13⟩⟨14⟩^2[14]^3[25]⟨46⟩+2935/3584[23]⟨34⟩^4[34]^3⟨36⟩[45]-4335/896⟨12⟩[12][23]⟨34⟩^3[34]^2⟨36⟩[45]+132189/1792⟨13⟩^4[13]^4[25]⟨36⟩-109229/1260⟨13⟩^4[13]^3[14][25]⟨46⟩+86327/960[12]⟨13⟩^4[13]^3[25]⟨26⟩+1762281/15680[12]⟨13⟩^4[13]^3[35]⟨36⟩-208697/2352[12]⟨13⟩^2[13]⟨34⟩^2[34]^2[35]⟨36⟩-148271/7680[12]⟨13⟩^2[14]⟨34⟩^2[34]^2[35]⟨46⟩+193507/2560[12]⟨13⟩^4[13]^2[14][35]⟨46⟩-5897291/53760[12]⟨13⟩^4[13]^3[45]⟨46⟩-179/4[12]^2⟨13⟩^4[13]^2⟨26⟩[35]-1978651/53760[12]⟨13⟩^3[13]^3⟨14⟩⟨36⟩[45]-2176421/7680[12]⟨13⟩^3[13]^2⟨14⟩[14][35]⟨36⟩+237609/1280[12]⟨13⟩^3[13]^2⟨14⟩[14][45]⟨46⟩-8318173/11520[12]⟨13⟩^3[13]⟨14⟩[14]^2[35]⟨46⟩-722987/7840[12]^2⟨13⟩^3[13]⟨14⟩[14]⟨26⟩[35]-214385/576[12]⟨13⟩[13]⟨14⟩^3[14]^2⟨36⟩[45]-37/4[12]⟨13⟩⟨14⟩^3[14]^3[45]⟨46⟩+24125/96[12]^2⟨13⟩⟨14⟩^3[14]^2⟨26⟩[45]+8208733/11520[12]⟨13⟩^2[13]⟨14⟩^2[14]^2[35]⟨36⟩+166969/160[12]^2⟨13⟩^2⟨14⟩^2[14]^2⟨26⟩[35]-180067/480[12]^2⟨13⟩^2[13]⟨14⟩^2[14]⟨26⟩[45]-3249823/11760⟨12⟩^3[12]^4⟨13⟩[15]⟨16⟩+4934861/80640⟨13⟩^3[13]^3⟨14⟩[14][25]⟨36⟩+96389/240⟨13⟩^3[13]^2⟨14⟩[14]^2[25]⟨46⟩-2089477/3840[12]⟨13⟩^2[13]^2⟨14⟩^2[14]⟨36⟩[45]+211649/576[12]⟨13⟩^2[13]⟨14⟩^2[14]^2[45]⟨46⟩+8561/1920[12]⟨13⟩^3[13]^2⟨14⟩[14][25]⟨26⟩-74749/144[12]⟨13⟩^2⟨14⟩^2[14]^3[35]⟨46⟩-222029/640⟨13⟩^2[13]^2⟨14⟩^2[14]^2[25]⟨36⟩+87347/576⟨13⟩^2[13]⟨14⟩^2[14]^3[25]⟨46⟩-5957/12[12]⟨13⟩^2[13]⟨14⟩^2[14]^2[25]⟨26⟩+366595/1792⟨12⟩[12]⟨13⟩^3[13]^3[25]⟨36⟩+191621/960⟨12⟩[12]⟨13⟩^3[13]^2[14][25]⟨46⟩+677575/3584⟨12⟩^2[12]^2⟨13⟩^2[13]^2[25]⟨36⟩+50697/896⟨12⟩^3[12]^3⟨13⟩[13][25]⟨36⟩+7220119/80640⟨12⟩^3[12]^3⟨13⟩[14][25]⟨46⟩-140789/360⟨12⟩^2[12]^2⟨13⟩⟨14⟩[14]^2[25]⟨46⟩+6223643/26880⟨12⟩^2[12]^2⟨13⟩^2[13][14][25]⟨46⟩-29141/144⟨12⟩[12]⟨13⟩^2[13]⟨14⟩[14]^2[25]⟨46⟩-934687/6720⟨12⟩^2[12]^2⟨13⟩[13]⟨14⟩[14][25]⟨36⟩+476747/576⟨12⟩[12]⟨13⟩[13]⟨14⟩^2[14]^2[25]⟨36⟩-325187/1280⟨12⟩[12]⟨13⟩^2[13]^2⟨14⟩[14][25]⟨36⟩-8701319/37632⟨12⟩^3[12]^4⟨13⟩[25]⟨26⟩+260131/1920⟨12⟩^2[12]^3⟨13⟩^2[13][25]⟨26⟩+534853/3840⟨12⟩[12]^2⟨13⟩^3[13]^2[25]⟨26⟩-60017/160⟨12⟩^2[12]^3⟨13⟩⟨14⟩[14][25]⟨26⟩+6371/12⟨12⟩[12]^2⟨13⟩⟨14⟩^2[14]^2[25]⟨26⟩-124225/384⟨12⟩[12]^2⟨13⟩^2[13]⟨14⟩[14][25]⟨26⟩-4850213/15680⟨12⟩^3[12]^4⟨13⟩[45]⟨46⟩+127501973/376320⟨12⟩^2[12]^3⟨13⟩^2[14][35]⟨46⟩+27363467/47040⟨12⟩^2[12]^3⟨13⟩^2[13][35]⟨36⟩+8837669/23520⟨12⟩[12]^2⟨13⟩^3[13]^2[35]⟨36⟩-138293929/376320⟨12⟩^2[12]^3⟨13⟩⟨14⟩[14][35]⟨36⟩-12039503/11520⟨12⟩[12]^2⟨13⟩⟨14⟩^2[14]^2[35]⟨36⟩+8636169/62720⟨12⟩[12]^2⟨13⟩^2[13]⟨14⟩[14][35]⟨36⟩-338973/1280⟨12⟩[12]^2⟨13⟩[13]⟨14⟩^2[14]⟨36⟩[45]+58319323/125440⟨12⟩^2[12]^3⟨13⟩[13]⟨14⟩⟨36⟩[45]-28118161/94080⟨12⟩[12]^2⟨13⟩^2[13]^2⟨14⟩⟨36⟩[45]-984583/6272[12]^2⟨13⟩^3[13]^2⟨14⟩⟨26⟩[45]-85089919/188160⟨12⟩[12]^2⟨13⟩^3[13][14][35]⟨46⟩+954869/6272⟨12⟩[12]^2⟨13⟩^3[13]^2[45]⟨46⟩-212256839/376320⟨12⟩^2[12]^3⟨13⟩^2[13][45]⟨46⟩+565/56⟨12⟩^3[12]^3⟨23⟩[24][25]⟨46⟩+2968033/9408⟨12⟩^2[12]^3⟨13⟩⟨23⟩[24][35]⟨46⟩+28453/240⟨12⟩^2[12]^4⟨13⟩⟨14⟩⟨26⟩[45]+39157/224⟨12⟩^2[12]^2⟨13⟩[13]⟨23⟩[24][25]⟨46⟩-817/24⟨12⟩[12]^3⟨13⟩^3[13]⟨26⟩[35]-573/8⟨12⟩^2[12]^4⟨13⟩^2⟨26⟩[35]-13347/640⟨12⟩[12]^3⟨13⟩^2[13]⟨14⟩⟨26⟩[45]-6371/12⟨12⟩[12]^3⟨13⟩⟨14⟩^2[14]⟨26⟩[45]-52619/320⟨12⟩[12]^3⟨13⟩^2⟨14⟩[14]⟨26⟩[35]-30987/256⟨12⟩[12]^2⟨13⟩^2[13]⟨14⟩[14][45]⟨46⟩+9287/144⟨12⟩[12]^2⟨13⟩⟨14⟩^2[14]^2[45]⟨46⟩-24125/96[12]^2⟨13⟩⟨14⟩^2[14]⟨24⟩[24]⟨26⟩[45]+280819/960⟨12⟩^2[12]^3⟨13⟩⟨14⟩[14][45]⟨46⟩+4699/2304⟨12⟩[12]^2⟨13⟩^2⟨14⟩[14]^2[35]⟨46⟩-287429/4704[12]^2⟨13⟩^3[13][23]⟨24⟩⟨26⟩[45]-159/2⟨12⟩[12]^3⟨13⟩^2[23]⟨24⟩⟨26⟩[45]-208473/896[12]⟨13⟩^3[13]^2[23]⟨24⟩⟨36⟩[45]-14873813/18816⟨12⟩[12]^2⟨13⟩^2[13][23]⟨24⟩⟨36⟩[45]+2795749/9408⟨12⟩^2[12]^3⟨13⟩[23]⟨24⟩⟨36⟩[45]-2613255/6272⟨12⟩[12]^2⟨13⟩^2[13]⟨23⟩[24][35]⟨46⟩-259/8⟨12⟩[12]^3⟨13⟩^2⟨23⟩[34][35]⟨46⟩+1789/32[12]^2⟨13⟩^3[13]⟨23⟩[34][35]⟨46⟩-30797/256⟨13⟩^3[13]^3[23]⟨34⟩⟨36⟩[45]+136407/1792⟨12⟩[12]⟨13⟩^2[13]^2[23]⟨34⟩⟨36⟩[45]+129021/896⟨12⟩^2[12]^2⟨13⟩[13][23]⟨34⟩⟨36⟩[45]+231/16[12]⟨13⟩^3[13]^2⟨23⟩[23][35]⟨36⟩-1451/64[12]⟨13⟩^3[13]^2⟨23⟩[23][45]⟨46⟩+377/8[12]^2⟨13⟩^3[13]⟨23⟩[23]⟨26⟩[35]-47/2⟨12⟩[12]^2⟨13⟩^2[13]⟨23⟩[23][35]⟨36⟩+9770561/18816⟨12⟩[12]^2⟨13⟩^2[13]⟨23⟩[23][45]⟨46⟩+18⟨12⟩[12]^3⟨13⟩^2⟨23⟩[23]⟨26⟩[35]-205/16⟨12⟩^2[12]^3⟨13⟩⟨23⟩[23][35]⟨36⟩-1378985/4704⟨12⟩^2[12]^3⟨13⟩⟨23⟩[23][45]⟨46⟩+53/32⟨12⟩^3[12]^3⟨23⟩[23][25]⟨36⟩-14905025/18816⟨12⟩^2[12]^3⟨13⟩⟨34⟩[34][35]⟨36⟩-171898757/188160⟨12⟩^2[12]^3⟨13⟩⟨34⟩[34][45]⟨46⟩-93984599/80640⟨12⟩[12]^2⟨13⟩⟨14⟩[14]⟨34⟩[34][35]⟨36⟩+31402127/40320⟨12⟩[12]^2⟨13⟩[13]⟨14⟩⟨34⟩[34]⟨36⟩[45]-1514989/2304[12]⟨13⟩[13]⟨14⟩^2[14]⟨34⟩[34]⟨36⟩[45]+74749/144[12]⟨13⟩⟨14⟩^2[14]^2⟨34⟩[34][45]⟨46⟩-1578899/7680[12]⟨13⟩[13]⟨14⟩⟨34⟩^2[34]^2⟨36⟩[45]+2905457/25088[24]⟨34⟩^4[34]^3[35]⟨36⟩-49381/1680[24]⟨34⟩^4[34]^3[45]⟨46⟩+121675/288⟨14⟩^3[14]^3[24]⟨34⟩[35]⟨36⟩-3/4⟨12⟩[12]⟨23⟩^2[23][24]^2⟨34⟩[35]⟨46⟩+417/896⟨12⟩^3[12]^3[23]⟨34⟩⟨36⟩[45]+1379/256⟨12⟩^2[12]^2[23]⟨34⟩^2[34]⟨36⟩[45]-108459/896⟨12⟩[12]⟨13⟩[13][23]⟨34⟩^2[34]⟨36⟩[45]-53703/3584⟨13⟩^2[13]^2[23]⟨34⟩^2[34]⟨36⟩[45]-1887181/8960[12]⟨13⟩^3[13]^2⟨34⟩[34][45]⟨46⟩+98660431/188160⟨12⟩[12]^2⟨13⟩^2[13]⟨34⟩[34][45]⟨46⟩+1432333/1920[12]⟨13⟩^2[13]⟨14⟩[14]⟨34⟩[34][45]⟨46⟩-623957/2304[12]⟨13⟩^2⟨14⟩[14]^2⟨34⟩[34][35]⟨46⟩-81001/1280[12]⟨13⟩^3[13][14]⟨34⟩[34][35]⟨46⟩-513371/4704[12]⟨13⟩^3[13]^2⟨34⟩[34][35]⟨36⟩+1761821/5760[12]⟨13⟩^2[13]⟨14⟩[14]⟨34⟩[34][35]⟨36⟩-698999/3840[12]⟨13⟩^2[13]^2⟨14⟩⟨34⟩[34]⟨36⟩[45]+41665/256[12]⟨13⟩⟨14⟩[14]⟨34⟩^2[34]^2[45]⟨46⟩-4290073/17920[12]⟨13⟩^2[13]⟨34⟩^2[34]^2[45]⟨46⟩-3042829/8960⟨12⟩[12]^2⟨13⟩⟨34⟩^2[34]^2[45]⟨46⟩-3523991/37632⟨12⟩[12]^2⟨13⟩⟨34⟩^2[34]^2[35]⟨36⟩-1409803/5376⟨12⟩[12][24]⟨34⟩^3[34]^2[35]⟨36⟩+12667/240⟨12⟩[12][24]⟨34⟩^3[34]^2[45]⟨46⟩+101/4⟨14⟩[14][24]⟨34⟩^3[34]^2[45]⟨46⟩-156739/10080[13]⟨14⟩[24]⟨34⟩^3[34]^2⟨36⟩[45]-689377/20160⟨14⟩[14][24]⟨34⟩^3[34]^2[35]⟨36⟩+1486255/4704⟨24⟩[24]^2⟨34⟩^3[34]^2[35]⟨36⟩-1612/35⟨24⟩[24]^2⟨34⟩^3[34]^2[45]⟨46⟩-9947/80[12]⟨14⟩⟨24⟩[24]⟨34⟩^2[34]^2⟨36⟩[45]-3337631/13440[12]⟨13⟩⟨24⟩[24]⟨34⟩^2[34]^2[45]⟨46⟩+4047863/18816[12]⟨13⟩⟨24⟩[24]⟨34⟩^2[34]^2[35]⟨36⟩+1584775/5376⟨13⟩[13][24]⟨34⟩^3[34]^2[35]⟨36⟩-4644257/80640⟨13⟩[14][24]⟨34⟩^3[34]^2[35]⟨46⟩-1271075/16128⟨13⟩[13][24]⟨34⟩^3[34]^2[45]⟨46⟩+1205/448⟨23⟩[24]^2⟨34⟩^3[34]^2[35]⟨46⟩+563/64[12]⟨13⟩⟨23⟩[24]⟨34⟩^2[34]^2[35]⟨46⟩+43/16⟨23⟩[23][24]⟨34⟩^3[34]^2[35]⟨36⟩-211/56⟨23⟩[23][24]⟨34⟩^3[34]^2[45]⟨46⟩+29003/896⟨13⟩[13][23]⟨34⟩^3[34]^2⟨36⟩[45]+3065/448[12]⟨13⟩[23]⟨24⟩⟨34⟩^2[34]^2⟨36⟩[45]-5114621/26880[12]^2⟨13⟩^2⟨24⟩⟨34⟩[34]^2[45]⟨46⟩-966527/4704[12]^2⟨13⟩^2⟨24⟩⟨34⟩[34]^2[35]⟨36⟩+2440393/4480[12]⟨13⟩^3[13]^2⟨24⟩[24][45]⟨46⟩-2029/24[12]⟨13⟩^3[13][14]⟨24⟩[24][35]⟨46⟩+1105999/4704[12]⟨13⟩^3[13]^2⟨24⟩[24][35]⟨36⟩+17623/147[12]^2⟨13⟩^3[13]⟨24⟩[24]⟨26⟩[35]+2271/32⟨13⟩^3[13]^2[14]⟨24⟩[24][25]⟨46⟩-87329281/188160[12]^2⟨13⟩^3[13]⟨24⟩[34][45]⟨46⟩+158849/1920[12]^2⟨13⟩^3[14]⟨24⟩[34][35]⟨46⟩-887/12[12]^3⟨13⟩^3⟨24⟩⟨26⟩[34][35]+50987/480[12]^2⟨13⟩^2⟨14⟩[14]⟨24⟩[34][45]⟨46⟩-143243/768[12]^2⟨13⟩^2[13]⟨14⟩⟨24⟩[34]⟨36⟩[45]-349237/3840⟨12⟩[12]^3⟨13⟩⟨14⟩⟨24⟩[34]⟨36⟩[45]+628879/1920[12]^2⟨13⟩^2⟨14⟩[14]⟨24⟩[34][35]⟨36⟩-2713/480[12]^3⟨13⟩^2⟨14⟩⟨24⟩⟨26⟩[34][45]+19020107/26880⟨12⟩[12]^3⟨13⟩^2⟨24⟩[34][45]⟨46⟩-3788743/11520⟨12⟩[12]^2⟨13⟩⟨14⟩[14]⟨34⟩[34][45]⟨46⟩+1696181/4480⟨12⟩[12]^2⟨13⟩^2[14]⟨34⟩[34][35]⟨46⟩+1220101/2688⟨12⟩[12]^2⟨13⟩⟨23⟩[24]⟨34⟩[34][35]⟨46⟩-717701/3840[12]^2⟨13⟩⟨14⟩⟨24⟩⟨34⟩[34]^2⟨36⟩[45]+1807/32[12]^2⟨13⟩^2⟨23⟩⟨34⟩[34]^2[35]⟨46⟩+8860667/9408⟨12⟩[12]^3⟨13⟩^2⟨24⟩[34][35]⟨36⟩+99857/112⟨12⟩[12]^2⟨13⟩^2[13]⟨34⟩[34][35]⟨36⟩+2127821/13440⟨13⟩^3[13]^2[14][24]⟨34⟩[35]⟨46⟩-903993/8960⟨13⟩^3[13]^3[24]⟨34⟩[45]⟨46⟩+13862437/37632⟨13⟩^3[13]^3[24]⟨34⟩[35]⟨36⟩+1157591/6720⟨12⟩⟨13⟩[13][14][24]^2⟨34⟩^2[35]⟨46⟩-170151/2240⟨12⟩⟨13⟩[13]^2[24]^2⟨34⟩^2[45]⟨46⟩+940361/6720⟨12⟩⟨13⟩^2[13]^2[14][24][25]⟨34⟩⟨46⟩+315921/896⟨12⟩⟨13⟩^2[13]^3[24][25]⟨34⟩⟨36⟩+490739/2240⟨12⟩^2[12]⟨13⟩[13][14][24][25]⟨34⟩⟨46⟩+1608/7⟨12⟩^2[12]⟨13⟩[13]^2[24][25]⟨34⟩⟨36⟩+9567/80⟨12⟩^3[12]^2[14][24][25]⟨34⟩⟨46⟩+227/28⟨12⟩^3[12]^2[13][24][25]⟨34⟩⟨36⟩+391967/1440⟨12⟩^2[13][14][24]^2[25]⟨34⟩^2⟨46⟩+7387/224⟨12⟩^2[13]^2[24]^2[25]⟨34⟩^2⟨36⟩+389747/2520⟨12⟩^2[12][13][24]^2⟨34⟩^2[45]⟨46⟩-25337/144⟨12⟩^2[12][14][24]^2⟨34⟩^2[35]⟨46⟩-24673/1680⟨12⟩^3[12]^3[24]⟨34⟩[45]⟨46⟩+2762891/6720⟨12⟩^2[12]^2⟨13⟩[13][24]⟨34⟩[45]⟨46⟩-1303357/1680⟨12⟩[12]⟨13⟩^2[13]^2[24]⟨34⟩[45]⟨46⟩-1381591/37632⟨12⟩^3[12]^3[24]⟨34⟩[35]⟨36⟩-51913/96⟨12⟩^2[12]^2⟨13⟩[14][24]⟨34⟩[35]⟨46⟩+22667401/37632⟨12⟩^2[12]^2⟨13⟩[13][24]⟨34⟩[35]⟨36⟩+81499/3840⟨12⟩[12]⟨13⟩^2[13][14][24]⟨34⟩[35]⟨46⟩-2913321/12544⟨12⟩[12]⟨13⟩^2[13]^2[24]⟨34⟩[35]⟨36⟩-637/64⟨12⟩^2[12]^2⟨23⟩[24]^2⟨34⟩[35]⟨46⟩+4159/96⟨12⟩[12]⟨13⟩[13]⟨23⟩[24]^2⟨34⟩[35]⟨46⟩-1480333/9408⟨12⟩^2[12][13][24]^2⟨34⟩^2[35]⟨36⟩+1561/32⟨12⟩⟨13⟩[13]^2[23][24]⟨34⟩^2⟨36⟩[45]-447683/3360⟨12⟩[13][24]^2⟨34⟩^3[34][45]⟨46⟩+1402311/3136⟨12⟩[13][24]^2⟨34⟩^3[34][35]⟨36⟩-179251/10080⟨12⟩[13]^2⟨14⟩[24]^2⟨34⟩^2⟨36⟩[45]-1441/30⟨12⟩[13]⟨14⟩[14][24]^2⟨34⟩^2[45]⟨46⟩+32257/336⟨12⟩[13]⟨14⟩[14][24]^2⟨34⟩^2[35]⟨36⟩+123043/288⟨12⟩⟨14⟩[14]^2[24]^2⟨34⟩^2[35]⟨46⟩-6717/224⟨12⟩[13]⟨23⟩[23][24]^2⟨34⟩^2[45]⟨46⟩+661/32⟨12⟩[13]⟨23⟩[23][24]^2⟨34⟩^2[35]⟨36⟩+89581/288⟨12⟩[12]⟨14⟩^2[14]^2[24]⟨34⟩[45]⟨46⟩+787081/9408⟨12⟩⟨13⟩[13]^2[24]^2⟨34⟩^2[35]⟨36⟩-101489/240⟨13⟩^2[13]^2⟨14⟩[14][24]⟨34⟩[45]⟨46⟩+6363167/26880⟨13⟩^2[13]^3⟨14⟩[24]⟨34⟩⟨36⟩[45]+45511/144⟨13⟩^2[13]⟨14⟩[14]^2[24]⟨34⟩[35]⟨46⟩-6737141/16128⟨13⟩^2[13]^2⟨14⟩[14][24]⟨34⟩[35]⟨36⟩+53777/192⟨13⟩[13]⟨14⟩^2[14]^2[24]⟨34⟩[45]⟨46⟩+117013/576⟨13⟩[13]^2⟨14⟩^2[14][24]⟨34⟩⟨36⟩[45]-37/4⟨14⟩^3[14]^3[24]⟨34⟩[45]⟨46⟩-124339/288[13]⟨14⟩^3[14]^2[24]⟨34⟩⟨36⟩[45]+12417/80⟨12⟩^2[12]^2⟨14⟩[14][24]⟨34⟩[45]⟨46⟩-37/4⟨12⟩⟨14⟩^2[14]^3[24][25]⟨34⟩⟨46⟩+88285/288⟨12⟩^2[12]⟨14⟩[14]^2[24][25]⟨34⟩⟨46⟩-1563889/2880⟨12⟩[12][13]⟨14⟩^2[14][24]⟨34⟩⟨36⟩[45]+2209393/10080⟨12⟩^2[12]^2[13]⟨14⟩[24]⟨34⟩⟨36⟩[45]-396139/720⟨12⟩[13]⟨14⟩^2[14]^2[24][25]⟨34⟩⟨36⟩+2429831/5040⟨12⟩^2[12][13]⟨14⟩[14][24][25]⟨34⟩⟨36⟩+307175/576⟨12⟩[12]⟨14⟩^2[14]^2[24]⟨34⟩[35]⟨36⟩-95419/576⟨12⟩^2[12]^2⟨14⟩[14][24]⟨34⟩[35]⟨36⟩-122971/288⟨13⟩⟨14⟩^2[14]^3[24]⟨34⟩[35]⟨46⟩-248393/1792⟨13⟩^3[13]^3⟨23⟩[24][25]⟨46⟩-8401/24⟨13⟩[13]⟨14⟩^2[14]^2[24]⟨34⟩[35]⟨36⟩+31103/256⟨12⟩[12]⟨13⟩^2[13]^2⟨23⟩[24][25]⟨46⟩+623617/960⟨12⟩⟨13⟩[13]⟨14⟩[14]^2[24][25]⟨34⟩⟨46⟩-2095817/10080⟨12⟩⟨13⟩[13]^2⟨14⟩[14][24][25]⟨34⟩⟨36⟩-82153/1440⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][24]⟨34⟩[45]⟨46⟩-4253311/8064⟨12⟩[12]⟨13⟩[13]^2⟨14⟩[24]⟨34⟩⟨36⟩[45]+1462/9⟨12⟩[12]⟨13⟩⟨14⟩[14]^2[24]⟨34⟩[35]⟨46⟩+1567831/1920⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][24]⟨34⟩[35]⟨36⟩-22541/192⟨13⟩^2[13]⟨14⟩[14]^2⟨24⟩[24][25]⟨46⟩-19/4⟨14⟩^3[14]^3⟨24⟩[24][25]⟨36⟩-9/2[12]⟨14⟩^3[14]^2⟨24⟩[24]⟨36⟩[45]+577345/2016[12]^2⟨13⟩^2⟨24⟩^2[24][34][45]⟨46⟩+565/48[12]^2⟨13⟩^2⟨23⟩[23]⟨24⟩[34][45]⟨46⟩+4447/672[12]^2⟨13⟩^2[23]⟨24⟩^2[34]⟨36⟩[45]-17779/180[12]^2⟨13⟩⟨14⟩⟨24⟩^2[24][34]⟨36⟩[45]-203/2[12]^2⟨13⟩^2⟨23⟩[23]⟨24⟩[34][35]⟨36⟩+189/8[12]^2⟨13⟩^2⟨23⟩[23]^2⟨24⟩⟨26⟩[45]-2461/32[12]⟨13⟩^2[13]⟨23⟩[23]^2⟨24⟩⟨36⟩[45]-21/4[12]⟨13⟩⟨23⟩^2[23]^3⟨24⟩⟨36⟩[45]+89/4[12]^2⟨13⟩^2⟨23⟩^2[23][34][35]⟨46⟩+471/32⟨13⟩^3[13]^3⟨23⟩[23][25]⟨36⟩-23/32[12]⟨13⟩^2[13]⟨23⟩^2[23]^2[45]⟨46⟩+915/32⟨12⟩[12]⟨13⟩^2[13]^2⟨23⟩[23][25]⟨36⟩+765/32⟨12⟩^2[12]^2⟨13⟩[13]⟨23⟩[23][25]⟨36⟩-17/4⟨12⟩[12]^2⟨13⟩⟨23⟩[23]^2⟨24⟩⟨36⟩[45]+32465/224[12]⟨13⟩^2[13][23]⟨24⟩⟨34⟩[34]⟨36⟩[45]+1047829/2688⟨12⟩[12]^2⟨13⟩[23]⟨24⟩⟨34⟩[34]⟨36⟩[45]-195/32[12]⟨13⟩⟨23⟩[23]^2⟨24⟩⟨34⟩[34]⟨36⟩[45]-589/32⟨13⟩[13]⟨23⟩[23]^2⟨34⟩^2[34]⟨36⟩[45]-1221/32⟨13⟩^2[13]^2⟨23⟩[23]^2⟨34⟩⟨36⟩[45]+21/4[12]⟨13⟩⟨23⟩^3[23]^3[45]⟨46⟩-44687/98[12]^2⟨13⟩^2⟨24⟩^2[24][34][35]⟨36⟩-305/8⟨13⟩^2[13]^2⟨23⟩^2[23][24][25]⟨46⟩+257893/1792⟨13⟩^2[13]^2⟨23⟩[24]^2⟨34⟩[35]⟨46⟩+459/32[12]⟨13⟩^2[13]⟨23⟩^2[23][24][35]⟨46⟩+227/8⟨13⟩^2[13]^2⟨23⟩[23][24]⟨34⟩[35]⟨36⟩-350769/1792⟨13⟩^2[13]^2⟨23⟩[23][24]⟨34⟩[45]⟨46⟩+613/8⟨13⟩[13]⟨23⟩^2[23]^2[24]⟨34⟩[35]⟨36⟩+355/8⟨13⟩[13]⟨23⟩^2[23]^2[24]⟨34⟩[45]⟨46⟩-613/8⟨23⟩^3[23]^3[24]⟨34⟩[35]⟨36⟩-2329/32⟨23⟩^3[23]^3[24]⟨34⟩[45]⟨46⟩+613/8⟨23⟩^4[23]^3[24][25]⟨46⟩-655/8[12]⟨13⟩⟨23⟩^3[23]^2[24][35]⟨46⟩-123/32⟨23⟩^3[23]^2[24]^2⟨34⟩[35]⟨46⟩+349/8⟨13⟩[13]⟨23⟩^2[23][24]^2⟨34⟩[35]⟨46⟩+359/16⟨23⟩^3[23]^2⟨24⟩[24]^2[25]⟨46⟩+115/32⟨23⟩^2[23]^2[24]⟨34⟩^2[34][45]⟨46⟩+123/32⟨23⟩^2[23]^2[24]⟨34⟩^2[34][35]⟨36⟩+124339/288⟨14⟩^2[14]^2[24]⟨34⟩^2[34][45]⟨46⟩-45/32[12]⟨13⟩⟨23⟩^2[23]^2⟨34⟩[34][45]⟨46⟩-225/32[12]⟨13⟩^2[13]⟨23⟩[23]⟨34⟩[34][45]⟨46⟩+21/4[12]⟨13⟩⟨23⟩^2[23]^2⟨34⟩[34][35]⟨36⟩-611/32[12]⟨13⟩⟨23⟩[23]⟨34⟩^2[34]^2[35]⟨36⟩-575/32[12]⟨13⟩^2[13]⟨23⟩[23]⟨34⟩[34][35]⟨36⟩-1095865/2688⟨12⟩[12]^2⟨13⟩⟨23⟩[23]⟨34⟩[34][45]⟨46⟩-147/32⟨23⟩⟨24⟩[24]^3⟨34⟩^2[34][35]⟨46⟩-235/32⟨12⟩[12]⟨23⟩[24]^2⟨34⟩^2[34][35]⟨46⟩+15215/224⟨12⟩[13]⟨23⟩[24]^3⟨34⟩^2[35]⟨46⟩+5715/112⟨12⟩^2[12][13]⟨23⟩[24]^2[25]⟨34⟩⟨46⟩+14411/96⟨14⟩[14]⟨24⟩[24]^2⟨34⟩^2[34][45]⟨46⟩-25037/192⟨12⟩[12]⟨14⟩^2[14]^2⟨24⟩[24][25]⟨36⟩+1865/192⟨12⟩[12]^2⟨14⟩^2[14]⟨24⟩[24]⟨36⟩[45]+17/2⟨12⟩[12]^2⟨13⟩⟨23⟩^2[23]^2[45]⟨46⟩+159/4⟨12⟩[12]^2⟨13⟩⟨23⟩[23]⟨34⟩[34][35]⟨36⟩-123/32⟨23⟩^2[23]^3⟨24⟩[24]⟨34⟩⟨36⟩[45]-191/8⟨23⟩^2[23]^2⟨24⟩[24]^2⟨34⟩[45]⟨46⟩-595/32⟨23⟩^2[23]^2⟨24⟩[24]^2⟨34⟩[35]⟨36⟩-15/16⟨23⟩^2[23]⟨24⟩[24]^3⟨34⟩[35]⟨46⟩+8595341/47040⟨23⟩^2[23]⟨24⟩^2[24]^3[25]⟨46⟩-359/16⟨23⟩^2[23]^2⟨24⟩^2[24]^2[25]⟨36⟩-7749209/47040⟨23⟩[23]⟨24⟩^2[24]^3⟨34⟩[45]⟨46⟩-8901101/47040⟨23⟩[23]⟨24⟩^2[24]^3⟨34⟩[35]⟨36⟩+10611/560⟨24⟩^3[24]^4⟨34⟩[45]⟨46⟩+4213523/47040⟨24⟩^3[24]^4⟨34⟩[35]⟨36⟩-2949/4480[23]⟨24⟩^3[24]^3⟨34⟩⟨36⟩[45]-1793/120⟨23⟩⟨24⟩^3[24]^4[25]⟨46⟩-6381/320⟨23⟩⟨24⟩^2[24]^4⟨34⟩[35]⟨46⟩+202229/53760⟨24⟩^4[24]^4[25]⟨36⟩+235/32⟨23⟩[23]^2⟨24⟩^2[24]^2⟨34⟩⟨36⟩[45]-613/8⟨23⟩^3[23]^3⟨24⟩[24][25]⟨36⟩-8774681/47040⟨23⟩[23]⟨24⟩^3[24]^3[25]⟨36⟩-821/16⟨12⟩[12]⟨13⟩[13]⟨14⟩[14]⟨24⟩[24][25]⟨36⟩-1518929/23040⟨13⟩[13]⟨14⟩[14]⟨24⟩^2[24]^2[25]⟨36⟩-120667/576⟨14⟩^2[14]^2⟨24⟩^2[24]^2[25]⟨36⟩-205337/5760⟨14⟩[14]⟨24⟩^3[24]^3[25]⟨36⟩+313565/1152⟨13⟩⟨14⟩[14]^2⟨24⟩^2[24]^2[25]⟨46⟩+30959/23040⟨13⟩^2[13][14]⟨24⟩^2[24]^2[25]⟨46⟩+136177/3584⟨13⟩^2[13]^2⟨24⟩^2[24]^2[25]⟨36⟩-104057461/1128960⟨13⟩[13]⟨24⟩^3[24]^3[25]⟨36⟩+4703/90⟨13⟩[14]⟨24⟩^3[24]^3[25]⟨46⟩+141347161/1128960⟨13⟩[13]⟨23⟩⟨24⟩^2[24]^3[25]⟨46⟩-4648093/161280⟨13⟩[13]⟨24⟩^2[24]^3⟨34⟩[45]⟨46⟩-216829/13440[12]⟨13⟩⟨24⟩^3[24]^3[45]⟨46⟩-117133/1920[12]⟨13⟩⟨24⟩^3[24]^3[25]⟨26⟩-2271/40[13]⟨14⟩⟨24⟩^2[24]^3⟨34⟩⟨36⟩[45]+5609/384⟨14⟩[14]⟨24⟩^2[24]^3⟨34⟩[45]⟨46⟩-7177/1920⟨14⟩[14]⟨24⟩^2[24]^3⟨34⟩[35]⟨36⟩-62903707/1128960⟨13⟩[13]⟨24⟩^2[24]^3⟨34⟩[35]⟨36⟩-114401/3840⟨13⟩[14]⟨24⟩^2[24]^3⟨34⟩[35]⟨46⟩+7686509/26880⟨24⟩^2[24]^3⟨34⟩^2[34][35]⟨36⟩-46111/3360⟨12⟩[12]⟨24⟩^2[24]^3⟨34⟩[45]⟨46⟩-8719/384⟨12⟩[14]⟨24⟩^2[24]^3[25]⟨34⟩⟨46⟩+90031/1176⟨12⟩[13]⟨24⟩^2[24]^3[25]⟨34⟩⟨36⟩-12468073/188160⟨12⟩[12]⟨24⟩^2[24]^3⟨34⟩[35]⟨36⟩-238741/13440⟨12⟩[12]⟨24⟩^3[24]^3[25]⟨36⟩-803/480⟨12⟩[12]⟨23⟩⟨24⟩^2[24]^3[25]⟨46⟩+57707/480⟨12⟩[13]⟨23⟩⟨24⟩[24]^3[25]⟨34⟩⟨46⟩-201/16⟨12⟩[12]⟨23⟩⟨24⟩[24]^3⟨34⟩[35]⟨46⟩+10133/96⟨12⟩[14]⟨24⟩[24]^3⟨34⟩^2[35]⟨46⟩-274153/1680⟨12⟩[13]⟨24⟩[24]^3⟨34⟩^2[45]⟨46⟩+194513/980⟨12⟩[13]⟨24⟩[24]^3⟨34⟩^2[35]⟨36⟩+523/32⟨13⟩[13]⟨23⟩⟨24⟩[24]^3⟨34⟩[35]⟨46⟩-4974973/23520[12]⟨13⟩⟨23⟩⟨24⟩^2[24]^3[35]⟨46⟩+331949/1344[12]⟨13⟩^2[13]⟨24⟩^2[24]^2[35]⟨36⟩+6785051/23040[12]⟨13⟩^2[14]⟨24⟩^2[24]^2[35]⟨46⟩-335981/768[12]⟨13⟩^2[13]⟨24⟩^2[24]^2[45]⟨46⟩-8891/768⟨12⟩[12]^2⟨13⟩⟨24⟩^2[24]^2[25]⟨26⟩+136331/768⟨12⟩[12]⟨13⟩[14]⟨24⟩^2[24]^2[25]⟨46⟩+16895/224⟨12⟩[12]⟨13⟩[13]⟨24⟩^2[24]^2[25]⟨36⟩-2895791/23040[12]⟨13⟩⟨14⟩[14]⟨24⟩^2[24]^2[35]⟨36⟩-47117/384[12]⟨13⟩⟨14⟩[14]⟨24⟩^2[24]^2[45]⟨46⟩-63/32⟨23⟩[23]^2⟨34⟩^3[34]^2⟨36⟩[45]+711/16⟨12⟩[12]⟨13⟩[13]⟨23⟩[23]^2⟨34⟩⟨36⟩[45]+43/32⟨12⟩^2[12]^2⟨23⟩[23]^2⟨34⟩⟨36⟩[45]+73/32⟨12⟩[12]⟨23⟩[23]^2⟨34⟩^2[34]⟨36⟩[45]-175/24⟨12⟩^2[12]^3⟨14⟩⟨24⟩[24]⟨36⟩[45]-105025/504⟨12⟩^2[12]^2[24]⟨34⟩^2[34][45]⟨46⟩+1589507/9408⟨12⟩^2[12]^2[24]⟨34⟩^2[34][35]⟨36⟩-432361/1440⟨12⟩[12][13]⟨14⟩[24]⟨34⟩^2[34]⟨36⟩[45]+238577/1152[13]⟨14⟩^2[14][24]⟨34⟩^2[34]⟨36⟩[45]+6057/32⟨12⟩[12]⟨14⟩[14][24]⟨34⟩^2[34][45]⟨46⟩+258779/1152⟨14⟩^2[14]^2[24]⟨34⟩^2[34][35]⟨36⟩+15571/48⟨12⟩^2[12]^2⟨14⟩[14]⟨24⟩[24][25]⟨36⟩+9/2⟨14⟩^2[14]^2⟨24⟩[24]^2⟨34⟩[45]⟨46⟩-23213/192[13]⟨14⟩^2[14]⟨24⟩[24]^2⟨34⟩⟨36⟩[45]+24077/192⟨14⟩^2[14]^2⟨24⟩[24]^2⟨34⟩[35]⟨36⟩-23237/96[12]⟨13⟩⟨14⟩^2[14]^2⟨24⟩[24][45]⟨46⟩+31927/192[12]⟨13⟩[13]⟨14⟩^2[14]⟨24⟩[24]⟨36⟩[45]-5255053/6720⟨12⟩[12]^2⟨13⟩^2[13]⟨24⟩[24][45]⟨46⟩+104639/160⟨12⟩[12]^2⟨13⟩^2[14]⟨24⟩[24][35]⟨46⟩+136693/4480⟨12⟩^2[12]^3⟨13⟩⟨24⟩[24][45]⟨46⟩+4832467/75264⟨13⟩^2[13]^2[24]⟨34⟩^2[34][35]⟨36⟩-125917/768⟨13⟩^2[13][14][24]⟨34⟩^2[34][35]⟨46⟩+38203/144⟨13⟩⟨14⟩[14]^2[24]⟨34⟩^2[34][35]⟨46⟩+33173/288⟨13⟩[13]⟨14⟩[14][24]⟨34⟩^2[34][35]⟨36⟩+1191/224⟨12⟩⟨13⟩[13]^2⟨23⟩[24]^2[25]⟨34⟩⟨46⟩+49055/672[12]⟨13⟩[23]⟨24⟩^2[24]⟨34⟩[34]⟨36⟩[45]-5/96[12]⟨13⟩⟨23⟩[23]⟨24⟩[24]⟨34⟩[34][45]⟨46⟩+791/32⟨13⟩[13]⟨23⟩[23]⟨24⟩^2[24]^2[25]⟨36⟩-1357/32[12]⟨13⟩^2[13]⟨23⟩[23]⟨24⟩[24][25]⟨26⟩+139/8[12]⟨13⟩⟨23⟩[23]⟨24⟩[24]⟨34⟩[34][35]⟨36⟩-14381/96⟨13⟩[13]⟨14⟩[14]⟨24⟩[24]^2⟨34⟩[45]⟨46⟩-107/2⟨13⟩^2[13]^2[23]⟨24⟩[24]⟨34⟩⟨36⟩[45]-5681/32[12]⟨13⟩^2[13][23]⟨24⟩^2[24]⟨36⟩[45]+13567/224[12]⟨13⟩[23]⟨24⟩^3[24]^2⟨36⟩[45]+175/4[12]⟨13⟩⟨23⟩[23]⟨24⟩^2[24]^2[35]⟨36⟩-1557/16[12]⟨13⟩⟨23⟩^2[23]⟨24⟩[24]^2[35]⟨46⟩+889/8[12]⟨13⟩⟨23⟩^2[23]^2⟨24⟩[24][35]⟨36⟩+609/8[12]⟨13⟩⟨23⟩^2[23]^2⟨24⟩[24][45]⟨46⟩+117/4[12]⟨13⟩⟨23⟩^2[23]^2⟨24⟩[24][25]⟨26⟩+613/8⟨12⟩[13]⟨23⟩^2[23]^2[24][25]⟨34⟩⟨36⟩-53/32⟨12⟩[13]⟨23⟩[23]^2[24]⟨34⟩^2⟨36⟩[45]-85/8⟨12⟩[12]⟨23⟩[23]^2⟨24⟩[24]⟨34⟩⟨36⟩[45]-613/8⟨12⟩[12]⟨23⟩^2[23]^2[24]⟨34⟩[35]⟨36⟩+67/32⟨12⟩[12]⟨23⟩[23]⟨24⟩[24]^2⟨34⟩[35]⟨36⟩+231/16⟨12⟩[13]⟨23⟩[23]⟨24⟩[24]^2[25]⟨34⟩⟨36⟩-895/32⟨12⟩[12]⟨23⟩^2[23]⟨24⟩[24]^2[25]⟨46⟩}{⟨1|2+3|4]⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{235409/288⟨14⟩^2[14]^2[25]⟨36⟩+5143/96[12]⟨14⟩^2[14]⟨36⟩[45]+2590789/20160⟨13⟩[13]⟨14⟩[14][25]⟨36⟩-3⟨23⟩^2[23]^2[25]⟨36⟩+55/8⟨23⟩[23]^2⟨34⟩⟨36⟩[45]+4141031/11760[12]^2⟨13⟩⟨14⟩⟨26⟩[45]+1545181/1960[12]⟨13⟩⟨14⟩[14][45]⟨46⟩+64049/360[12]⟨14⟩⟨34⟩[34]⟨36⟩[45]-2039/896[23]⟨34⟩^2[34]⟨36⟩[45]+311077/896[12]⟨13⟩[13]⟨14⟩⟨36⟩[45]+1667367/7840⟨12⟩[12]^2⟨14⟩⟨36⟩[45]-12393/896⟨12⟩^2[12]^2[25]⟨36⟩+5399/448⟨12⟩[12][23]⟨34⟩⟨36⟩[45]-46990759/70560⟨12⟩[12]⟨14⟩[14][25]⟨36⟩-139/8⟨12⟩[12]⟨23⟩[23][25]⟨36⟩-1239757/9408⟨12⟩[12]⟨24⟩[24][25]⟨36⟩-20216969/47040[12]⟨14⟩⟨24⟩[24]⟨36⟩[45]+73213723/141120⟨14⟩[14]⟨24⟩[24][25]⟨36⟩+7013395/18816⟨24⟩^2[24]^2[25]⟨36⟩+24⟨23⟩[23]⟨24⟩[24][25]⟨36⟩-35/4⟨23⟩^2[23][24][25]⟨46⟩-3100085/9408⟨23⟩⟨24⟩[24]^2[25]⟨46⟩+531941/4704⟨12⟩[12]⟨23⟩[24][25]⟨46⟩+39247/360[13]⟨14⟩[24]⟨34⟩⟨36⟩[45]+2017471/10080[12]⟨13⟩⟨34⟩[34][45]⟨46⟩+414977/1568[12]⟨13⟩⟨34⟩[34][35]⟨36⟩-343181/1344⟨13⟩[13][23]⟨34⟩⟨36⟩[45]-112⟨14⟩[14][24]⟨34⟩[45]⟨46⟩+56131/720⟨14⟩[14][24]⟨34⟩[35]⟨36⟩-403597/31360[12]⟨13⟩⟨14⟩[14][35]⟨36⟩-6343499/11760[12]⟨13⟩⟨14⟩[14][15]⟨16⟩-38455/36⟨13⟩⟨14⟩[14]^2[25]⟨46⟩-19687/224[12]⟨13⟩⟨23⟩[23][45]⟨46⟩-6078883/7840⟨12⟩[12]^2⟨13⟩[45]⟨46⟩-72239/320⟨12⟩[12]^2⟨13⟩[25]⟨26⟩-72683/1344⟨12⟩[12]⟨13⟩[13][25]⟨36⟩-425687/1344⟨13⟩^2[13]^2[25]⟨36⟩-1782017/10080⟨13⟩^2[13][14][25]⟨46⟩-58487/240[12]⟨13⟩^2[13][25]⟨26⟩-1210043/11760[12]⟨13⟩^2[13][35]⟨36⟩+14770073/47040⟨24⟩[24]^2⟨34⟩[45]⟨46⟩-81581/960[12]⟨13⟩⟨24⟩[24][45]⟨46⟩-74026633/141120⟨13⟩[14]⟨24⟩[24][25]⟨46⟩+12958885/28224⟨12⟩[12]⟨13⟩[14][25]⟨46⟩-3409073/2940⟨12⟩[12]^2⟨13⟩[35]⟨36⟩+188047/640[12]⟨13⟩^2[13][45]⟨46⟩-45737/720⟨13⟩[13][24]⟨34⟩[45]⟨46⟩-27073/448⟨13⟩[13]⟨23⟩[24][25]⟨46⟩+16481/224[12]⟨13⟩⟨23⟩[24][35]⟨46⟩+265/16⟨23⟩[24]^2⟨34⟩[35]⟨46⟩+452711/2880⟨13⟩[14][24]⟨34⟩[35]⟨46⟩+9634/105[24]⟨34⟩^2[34][45]⟨46⟩-3067409/6272[24]⟨34⟩^2[34][35]⟨36⟩-2815217/23520⟨12⟩[12][24]⟨34⟩[45]⟨46⟩-11503/224⟨12⟩[13][24][25]⟨34⟩⟨36⟩+1577743/9408⟨13⟩[13][24]⟨34⟩[35]⟨36⟩+14615/448[23]⟨24⟩[24]⟨34⟩⟨36⟩[45]-205761/4480[12]⟨13⟩^2[14][35]⟨46⟩+533/3[12]^2⟨13⟩^2⟨26⟩[35]-353/4[12]⟨13⟩⟨23⟩[23][25]⟨26⟩-510543/1568[12]⟨13⟩⟨24⟩[24][25]⟨26⟩-555/8⟨13⟩[13]⟨23⟩[23][25]⟨36⟩}{⟨1|2+3|4]⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(105/32[12]⟨23⟩[24]⟨34⟩[35]⟨46⟩-15/32[13]⟨23⟩[24][25]⟨34⟩⟨46⟩+435/64[12]⟨24⟩[24]⟨34⟩[45]⟨46⟩+45/8⟨12⟩[12]^2⟨23⟩[25]⟨46⟩-5/2[12]^2⟨13⟩⟨23⟩[35]⟨46⟩-65/32[12]⟨13⟩[13]⟨23⟩[25]⟨46⟩+55/16[12]⟨23⟩⟨24⟩[24][25]⟨46⟩-5/8[12]⟨23⟩[23]⟨34⟩[45]⟨46⟩-105/64[12]⟨34⟩^2[34][45]⟨46⟩+105/32[12]⟨34⟩^2[34][35]⟨36⟩+505/64[12]⟨13⟩[13]⟨34⟩[45]⟨46⟩-65/32[12]⟨14⟩[14]⟨34⟩[45]⟨46⟩+15/16⟨14⟩[14]^2[25]⟨34⟩⟨46⟩-85/16⟨13⟩[13][14][25]⟨34⟩⟨46⟩+785/64[13]⟨14⟩[14][25]⟨34⟩⟨36⟩-5/4⟨13⟩[13]^2[25]⟨34⟩⟨36⟩-45/8⟨12⟩[12][14][25]⟨34⟩⟨46⟩+45/16⟨12⟩[12][13][25]⟨34⟩⟨36⟩-1255/64[12][13]⟨14⟩⟨34⟩⟨36⟩[45]-315/64[12]⟨13⟩[14]⟨34⟩[35]⟨46⟩+385/64[12]⟨13⟩[13]⟨34⟩[35]⟨36⟩-185/32[12]⟨14⟩[14]⟨34⟩[35]⟨36⟩-245/64⟨12⟩[12]^2⟨34⟩[45]⟨46⟩-135/32⟨12⟩[12]^2⟨34⟩[35]⟨36⟩-425/64[14][24]⟨34⟩^2[35]⟨46⟩+55/32[13][24]⟨34⟩^2[35]⟨36⟩+175/32[13][24]⟨34⟩^2[45]⟨46⟩+75/32[12]⟨13⟩⟨14⟩[14][15]⟨46⟩+15/2[12]⟨24⟩^2[24][25]⟨36⟩-155/64[12]^2⟨14⟩⟨24⟩⟨36⟩[45]+405/32[12]^2⟨13⟩⟨24⟩[45]⟨46⟩-165/64[12]⟨14⟩^2[14][15]⟨36⟩+105/32[12]^2⟨13⟩⟨24⟩[35]⟨36⟩+155/16[12]⟨13⟩[13]⟨14⟩[15]⟨36⟩+335/32[12]^2⟨13⟩⟨14⟩[15]⟨26⟩-55/16[12]⟨13⟩^2[13][15]⟨46⟩-225/32⟨12⟩[12]^2⟨13⟩[15]⟨46⟩-85/64⟨12⟩[12]^2⟨14⟩[15]⟨36⟩-975/64[12]⟨13⟩[14]⟨24⟩[25]⟨46⟩-25/16[13][23]⟨34⟩^2⟨36⟩[45]-165/16[14]⟨24⟩[24][25]⟨34⟩⟨46⟩)}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨34⟩⟨36⟩(s_{134}-s_{124})(s_{25}+s_{26}+s_{35}+s_{36})(-15/8[13][24][25]⟨34⟩+15/8[12][24]⟨34⟩[35]-5/8[12][23]⟨34⟩[45]+15/16[12]^2⟨14⟩[45]+15/8[12]⟨24⟩[24][25])}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(5/8⟨14⟩^3[14]^3[25]⟨36⟩-5/8[12]⟨14⟩^3[14]^2⟨36⟩[45]+145/64⟨13⟩[13]⟨14⟩^2[14]^2[25]⟨36⟩-15/16[12]⟨14⟩^2[14]⟨34⟩[34]⟨36⟩[45]+35/64⟨12⟩[12]⟨14⟩^2[14]^2[25]⟨36⟩+15/16⟨12⟩^2[12]^2⟨14⟩[14][25]⟨36⟩+15/32⟨12⟩^3[12]^3[25]⟨36⟩+25/64⟨12⟩[12]^2⟨14⟩^2[14]⟨36⟩[45]-25/32⟨12⟩^2[12]^3⟨14⟩⟨36⟩[45]+5/16[12]⟨13⟩⟨14⟩^2[14]^2[15]⟨16⟩+55/64[12]⟨13⟩⟨14⟩^2[14]^2[35]⟨36⟩+5/16[12]⟨13⟩⟨14⟩^2[14]^2[45]⟨46⟩-65/64[12]⟨13⟩^2⟨14⟩[14]^2[35]⟨46⟩-5/32[12]⟨13⟩^2[13]⟨14⟩[14][35]⟨36⟩+25/64[12]⟨13⟩^2[13]⟨14⟩[14][45]⟨46⟩-45/32[12]⟨13⟩^2[13]^2⟨14⟩⟨36⟩[45]+5/8[12]^2⟨13⟩^2⟨14⟩[14]⟨26⟩[35]+5/8⟨13⟩[13]⟨14⟩[14][24]⟨34⟩[35]⟨36⟩+25/64⟨13⟩[13]⟨14⟩[14][24]⟨34⟩[45]⟨46⟩-35/32⟨13⟩[13]^2⟨14⟩[24]⟨34⟩⟨36⟩[45]+5/4[12]⟨13⟩⟨24⟩[24]⟨34⟩[34][35]⟨36⟩+5/4[12]^2⟨13⟩⟨14⟩^2[14]⟨26⟩[45]-5/16[12]⟨13⟩^3[13][14][35]⟨46⟩-5/4⟨13⟩^2[13]⟨14⟩[14]^2[25]⟨46⟩+155/64⟨13⟩^3[13]^2[14][25]⟨46⟩+15/64[12]⟨13⟩^3[13]^2[35]⟨36⟩-5/8⟨13⟩^2[13]^2⟨14⟩[14][25]⟨36⟩+5/8⟨13⟩^3[13]^3[25]⟨36⟩-55/64[12]⟨13⟩^3[13]^2[45]⟨46⟩-35/32[12]⟨13⟩^2[13]⟨14⟩[14][25]⟨26⟩+5/4[12]⟨13⟩^3[13]^2[25]⟨26⟩-15/16⟨12⟩[12]^2⟨13⟩⟨14⟩[14][45]⟨46⟩+35/16⟨12⟩^2[12]^3⟨13⟩[45]⟨46⟩+15/64⟨12⟩[12]^2⟨13⟩[13]⟨14⟩⟨36⟩[45]-55/64⟨12⟩^2[12]^3⟨13⟩[35]⟨36⟩-55/16⟨12⟩^2[12]^2⟨13⟩[14][25]⟨46⟩+5/8⟨12⟩^2[12]^2⟨13⟩[13][25]⟨36⟩+65/64⟨12⟩[12]^3⟨13⟩⟨14⟩⟨26⟩[45]-15/32⟨12⟩^2[12]^3⟨13⟩[25]⟨26⟩-45/16⟨12⟩[12]^2⟨13⟩^2[14][35]⟨46⟩-5/8[12]⟨13⟩^2[13]⟨23⟩[24][35]⟨46⟩-295/64⟨12⟩[12]^2⟨13⟩^2[13][35]⟨36⟩+35/32⟨12⟩[12]⟨13⟩^2[13]^2[25]⟨36⟩-5/32⟨12⟩[12]^3⟨13⟩^2⟨26⟩[35]-205/64⟨12⟩[12]^2⟨13⟩^2[13][25]⟨26⟩-35/16[12]^2⟨13⟩^2⟨24⟩[34][45]⟨46⟩-65/64[12]⟨13⟩^2[14]⟨24⟩[24][35]⟨46⟩+35/32[12]⟨13⟩^2[13]⟨24⟩[24][35]⟨36⟩+5/8[12]⟨13⟩⟨24⟩^2[24]^2[45]⟨46⟩+15/16[12]⟨13⟩⟨24⟩^2[24]^2[35]⟨36⟩-5/16⟨13⟩[14]⟨24⟩^2[24]^2[25]⟨46⟩-15/16[12]⟨14⟩^2[14]⟨24⟩[24]⟨36⟩[45]-65/64[12]⟨13⟩⟨14⟩[14]⟨24⟩[24][45]⟨46⟩-5/8⟨13⟩[13]⟨24⟩^2[24]^2[25]⟨36⟩+105/64[12]⟨13⟩⟨24⟩^2[24]^2[25]⟨26⟩+5/8⟨23⟩⟨24⟩[24]^3⟨34⟩[35]⟨46⟩-75/32⟨12⟩[12]^2⟨14⟩⟨24⟩[24]⟨36⟩[45]-75/32⟨12⟩[12]⟨24⟩^2[24]^2[25]⟨36⟩-45/32⟨12⟩^2[12]^2⟨23⟩[24][25]⟨46⟩+75/64⟨12⟩[12]⟨14⟩[14]⟨24⟩[24][25]⟨36⟩+5/32⟨12⟩^2[12]^2⟨24⟩[24][25]⟨36⟩+65/32⟨12⟩[12]⟨23⟩⟨24⟩[24]^2[25]⟨46⟩+5/32⟨12⟩^2[12]^2[24]⟨34⟩[35]⟨36⟩-5/8⟨12⟩^2[12][13][24][25]⟨34⟩⟨36⟩+25/32⟨12⟩^2[12]^2[23]⟨34⟩⟨36⟩[45]-5/32⟨12⟩[12]^2⟨14⟩⟨34⟩[34]⟨36⟩[45]-5/16⟨12⟩[12][23]⟨34⟩^2[34]⟨36⟩[45]-15/64[12]⟨13⟩^2[13]⟨34⟩[34][45]⟨46⟩-5/8[12]⟨13⟩^2[14]⟨34⟩[34][35]⟨46⟩+85/32[12]⟨13⟩^2[13]⟨34⟩[34][35]⟨36⟩-45/64[12]⟨13⟩⟨34⟩^2[34]^2[45]⟨46⟩-25/64[12]⟨13⟩⟨34⟩^2[34]^2[35]⟨36⟩+125/64[12]⟨13⟩[13]⟨14⟩⟨34⟩[34]⟨36⟩[45]-55/32⟨12⟩⟨13⟩[13]^2[24][25]⟨34⟩⟨36⟩+5/64⟨12⟩⟨13⟩[13][14][24][25]⟨34⟩⟨46⟩-5/16⟨12⟩[13][24]^2⟨34⟩^2[45]⟨46⟩+5/4[12]^2⟨13⟩^2[23]⟨24⟩⟨26⟩[45]-5/16[12]⟨13⟩^2[13][23]⟨24⟩⟨36⟩[45]-15/32[12]^2⟨13⟩^2⟨23⟩[34][35]⟨46⟩+55/32⟨13⟩^2[13]^2⟨23⟩[24][25]⟨46⟩-25/8⟨13⟩^2[13]^2[24]⟨34⟩[35]⟨36⟩+5/64⟨13⟩^2[13][14][24]⟨34⟩[35]⟨46⟩+25/16[12]⟨13⟩⟨14⟩[14]⟨24⟩[24][35]⟨36⟩-5/8⟨13⟩[13]⟨24⟩[24]^2⟨34⟩[35]⟨36⟩+5/16⟨12⟩[14][24]^2⟨34⟩^2[35]⟨46⟩-55/64⟨13⟩^2[13][14]⟨24⟩[24][25]⟨46⟩+15/16[13]⟨14⟩^2[14][24]⟨34⟩⟨36⟩[45]+15/16⟨14⟩^2[14]^2[24]⟨34⟩[45]⟨46⟩-5/8⟨13⟩[14]⟨24⟩[24]^2⟨34⟩[35]⟨46⟩+5/8⟨12⟩[13]⟨23⟩[24]^2[25]⟨34⟩⟨46⟩+5/16⟨23⟩[24]^2⟨34⟩^2[34][35]⟨46⟩)}{⟨1|2+3|4]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{[12]⟨13⟩^2(s_{134}-s_{124})(s_{25}+s_{26}+s_{35}+s_{36})(-15/8[12]⟨13⟩[13][35]⟨36⟩-15/16[12]⟨13⟩[14][35]⟨46⟩+5/8⟨13⟩[13]^2[25]⟨36⟩-15/8[12]⟨13⟩[13][25]⟨26⟩+15/16[12]^2⟨14⟩⟨26⟩[45]+15/16[12]⟨14⟩[14][35]⟨36⟩)}{⟨1|2+3|4]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-7/8⟨13⟩^2[23][24]⟨36⟩[45]⟨4|2+3|1]s_{56}}{⟨1|2+3|4]^2Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1/2⟨13⟩^2[23][24]⟨36⟩[45]s_{56}}{⟨1|2+3|4]^3Δ_{14|23|56}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_133.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/2[12]^2⟨13⟩[14]⟨46⟩^2}{[13]⟨56⟩⟨1|2+3|1]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-6[12]^2⟨13⟩[15]^2}{[13][14][56]⟨1|2+3|1]^2}+\\
\scriptscriptstyle\frac{1/2⟨13⟩^2⟨34⟩[45]⟨46⟩⟨4|2+3|1]}{⟨12⟩⟨14⟩⟨23⟩⟨1|2+3|1]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{1/2⟨13⟩[24][45]⟨46⟩⟨4|2+3|1]}{⟨12⟩[34]⟨1|2+3|1]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{1/2[12][24][45]⟨46⟩⟨4|1+3|2]}{[23][34]⟨1|2+3|1]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{[12]⟨46⟩(3/2[12]⟨13⟩⟨14⟩[34][35]-1/2[12]⟨14⟩^2[34][45]-3/2⟨13⟩[23]⟨34⟩[34][35]+1⟨13⟩[13]⟨14⟩[23][45]+3/2⟨14⟩[23]⟨24⟩[24][45]-9/2⟨13⟩[13]⟨14⟩[24][35]-3/2⟨12⟩[13]⟨14⟩[24][25])}{⟨12⟩[13]⟨14⟩[23][34]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-3/2[12][13]⟨14⟩^2[23]⟨36⟩[45]}{⟨12⟩[13]⟨14⟩[23][34]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{[12][45][24][13]⟨46⟩(-3/2⟨12⟩[12]+3/2⟨34⟩[34])}{⟨12⟩[13][14][23][34]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{3/2[12]^2[23]⟨24⟩[24]⟨26⟩[45]}{⟨12⟩[13][14][23][34]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨13⟩^2[13](-7⟨13⟩[13]^2[23][24][45]⟨46⟩-7⟨13⟩[13]^2[23]^2⟨36⟩[45]+7[12]⟨13⟩[13]^2⟨16⟩[23][45]-7[12]⟨13⟩[13][23][34][35]⟨36⟩-7[12]^2⟨13⟩[23]⟨26⟩[34][35]-5/2[12][13]⟨14⟩[23][34]⟨36⟩[45]+5/2[13]^2⟨14⟩[24]^2[25]⟨26⟩-5/2[12][13]⟨14⟩[24]^2⟨26⟩[35])}{⟨12⟩[13]⟨14⟩[14][23][34]⟨56⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[12](3/2⟨23⟩^2[23]^2[24][35]⟨46⟩+1/2⟨12⟩[12]^2[13]⟨14⟩⟨16⟩[45]+3[12]⟨13⟩[13]⟨14⟩[14]⟨16⟩[35]+7[12]⟨13⟩^2[13]^2⟨16⟩[35]+1/2[12]⟨14⟩^2[14][34][45]⟨46⟩-3[12][13]⟨14⟩^2[34]⟨36⟩[45]+3/2[12]⟨14⟩^2[14][34][35]⟨36⟩-2⟨13⟩^2[13]^2[23][45]⟨46⟩+5/2⟨12⟩[12]^2⟨14⟩[23]⟨26⟩[45]+5/2⟨12⟩[12][13]⟨14⟩[14]⟨16⟩[25]-5⟨13⟩^2[13]^2[24][35]⟨46⟩-9/2⟨12⟩[12][23]⟨34⟩[34][45]⟨46⟩+3/2⟨12⟩[12]^2⟨14⟩[34][45]⟨46⟩-3/2[13]⟨14⟩[24]⟨34⟩[34][45]⟨46⟩-5⟨12⟩[12]^2⟨13⟩[34][35]⟨46⟩-7⟨12⟩^2[12]^2[23][35]⟨36⟩+3/2[13]^2⟨14⟩^2[24]⟨36⟩[45]+3/2[12][13]⟨14⟩^2[24]⟨26⟩[45]-3/2[12]⟨14⟩^2[14][24]⟨26⟩[35]+1⟨13⟩[13]^2⟨14⟩[24][45]⟨46⟩+2⟨12⟩[12]⟨14⟩[14][24][35]⟨46⟩+1⟨12⟩[12][13]⟨14⟩[24][35]⟨36⟩-1[12]⟨13⟩⟨14⟩[14][34][35]⟨46⟩+3/2[12]^2⟨13⟩⟨14⟩⟨26⟩[34][35]+3/2[12]⟨14⟩⟨34⟩[34]^2[35]⟨36⟩+3/2[12]⟨14⟩⟨34⟩[34]^2[45]⟨46⟩-3/2[12]⟨13⟩⟨34⟩[34]^2[35]⟨46⟩+3/2⟨12⟩[12][13]⟨14⟩[23]⟨36⟩[45]+3/2⟨12⟩[12][23]^2⟨24⟩⟨36⟩[45]+3/2⟨12⟩[12]⟨23⟩[23]^2[35]⟨36⟩-3/2⟨12⟩[12]⟨23⟩[23]^2[45]⟨46⟩-3/2[12]⟨14⟩[23]⟨24⟩[34]⟨36⟩[45]+3/2⟨23⟩[23]^3⟨24⟩⟨36⟩[45]-3/2⟨12⟩[12]⟨23⟩[23]^2[25]⟨26⟩-3/2⟨12⟩[13]⟨23⟩[23]^2[25]⟨36⟩+3/2⟨23⟩^2[23]^3[25]⟨26⟩+3/2⟨23⟩^2[23]^3[35]⟨36⟩-3⟨23⟩[23]^2⟨24⟩[24][35]⟨36⟩+3/2[12]⟨13⟩[23]⟨24⟩[34][35]⟨36⟩+3/2[12]⟨13⟩[23]⟨24⟩[34][45]⟨46⟩-3/2[12]⟨13⟩⟨23⟩[23]^2⟨26⟩[35]-3[12]⟨13⟩⟨23⟩[23][34][35]⟨46⟩-3/2[12]⟨13⟩⟨24⟩[24][34][35]⟨46⟩+3⟨13⟩[13][23]⟨24⟩[24][35]⟨36⟩+9/2⟨13⟩[13][23]⟨34⟩[34][35]⟨36⟩-3/2⟨12⟩[13][23]^2⟨34⟩⟨36⟩[45]-3/2⟨23⟩[23]^2⟨34⟩[34][35]⟨36⟩-3/2⟨23⟩[23]^2⟨34⟩[34][45]⟨46⟩-3/2[12]⟨14⟩⟨24⟩[24]^2⟨26⟩[35]-3/2[13]⟨14⟩⟨24⟩[24]^2[45]⟨46⟩-3/2⟨23⟩[23]^2⟨24⟩[24][45]⟨46⟩-3/2⟨23⟩[23]^2⟨24⟩[24][25]⟨26⟩+3/2⟨12⟩[13]⟨23⟩[23][24][25]⟨46⟩+3/2⟨12⟩[13]⟨14⟩[14][24][25]⟨46⟩)}{⟨12⟩[13]⟨14⟩[14][23][34]⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{3⟨13⟩⟨34⟩^2[45]⟨46⟩}{⟨12⟩⟨14⟩⟨23⟩⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{⟨46⟩[13](-1[12]⟨13⟩^3[14][34]^2⟨46⟩+1⟨13⟩^3[13][14][24][34]⟨46⟩+1⟨12⟩^2[13][24]^3⟨34⟩⟨36⟩+5⟨12⟩⟨13⟩[13]⟨24⟩[24]^3⟨36⟩-1⟨13⟩^2[13]⟨14⟩[14]^2⟨16⟩[24]-7[12]⟨13⟩^2⟨14⟩[14][24]⟨26⟩[34]-6⟨13⟩^2[13]⟨24⟩[24]^3⟨26⟩-7⟨13⟩⟨23⟩[23]⟨24⟩[24]^2[34]⟨36⟩-7⟨13⟩⟨23⟩[23]⟨24⟩[24]^3⟨26⟩+6[12]⟨13⟩^2⟨23⟩[24][34]^2⟨46⟩)}{⟨12⟩[13]⟨14⟩[14]⟨23⟩[23][34]⟨56⟩⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-6⟨23⟩[45]^2⟨4|1+3|2]}{⟨12⟩[34][56]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(3/2⟨12⟩[12]^2⟨14⟩[14][34]⟨36⟩-3/2[12]⟨23⟩[23]⟨34⟩[34]^2⟨36⟩-3/2[13]⟨23⟩[23][24]⟨34⟩[34]⟨36⟩+1/2[12]⟨23⟩[24]⟨34⟩[34]^2⟨46⟩+7[13]⟨23⟩^2[23][24]^2⟨46⟩+3/2[12]⟨23⟩^2[23][24][34]⟨46⟩+3/2⟨13⟩[13][14]⟨24⟩[24]^2⟨46⟩-1[12]⟨23⟩⟨24⟩[24]^2[34]⟨46⟩-3[12]⟨23⟩[23]⟨24⟩[24][34]⟨36⟩-3/2⟨12⟩[13][14][24]^2⟨34⟩⟨46⟩-1⟨12⟩[13]^2[24]^2⟨34⟩⟨36⟩+2⟨13⟩[13]^2⟨24⟩[24]^2⟨36⟩+1⟨13⟩^2[13]^2[14][24]⟨46⟩-1/2⟨13⟩[13]^2[24]⟨34⟩[34]⟨36⟩-6⟨13⟩[13]^2⟨23⟩[24]^2⟨46⟩-3/2[13]⟨23⟩[23]⟨24⟩[24]^2⟨36⟩+3[12]⟨13⟩[13]⟨23⟩[24][34]⟨46⟩-11/2[12]⟨13⟩[13]⟨24⟩[24][34]⟨36⟩+3/2[12]⟨13⟩[13]⟨24⟩[24]^2⟨26⟩+3/2[12]⟨13⟩[13]⟨34⟩[34]^2⟨36⟩+3/2[12]^2⟨13⟩⟨24⟩[34]^2⟨36⟩+3/2[12]^2⟨13⟩⟨24⟩[24]⟨26⟩[34]-1⟨12⟩[12][13]⟨23⟩[24]^2⟨46⟩+3/2⟨12⟩[12]^2⟨23⟩[24][34]⟨46⟩+3/2⟨12⟩[12][13]⟨14⟩[14][24]⟨36⟩)}{⟨12⟩[13]⟨14⟩[14]⟨23⟩[23][34]⟨56⟩⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/2[23]⟨3|1+2|5]^2}{⟨12⟩[34][56]⟨3|1+2|3]^2}+\\
\scriptscriptstyle\frac{9/2[12][35]⟨3|1+2|5]}{⟨12⟩[13][34][56]⟨3|1+2|3]}+\\
\scriptscriptstyle\frac{-1[25]⟨3|1+2|5]}{⟨12⟩[34][56]⟨3|1+2|3]}+\\
\scriptscriptstyle\frac{21/2⟨34⟩⟨36⟩^2s_{123}}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{7/2[35]⟨36⟩⟨4|1+2|3]s_{123}}{⟨1|2+4|3]⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{s_{123}[35](5/2⟨14⟩⟨36⟩-7/2⟨13⟩⟨46⟩)}{⟨12⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{s_{123}[35](-1⟨34⟩[45]-5/2⟨13⟩[15])}{⟨12⟩[34][56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-5/2⟨13⟩[25][35]s_{123}}{⟨12⟩[34][56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{7/2⟨6|1+4|5](s_{124}-s_{134})s_{123}(s_{13}-s_{24})}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-21/2⟨24⟩⟨26⟩⟨36⟩s_{123}}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{7/4⟨13⟩[35]⟨3|1+4|2](s_{123}-s_{234})⟨16⟩(s_{13}-s_{24})}{⟨14⟩⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{49/32⟨3|1+4|2]⟨6|1+4|5]s_{123}(s_{124}-s_{134})(s_{123}-s_{234})}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-21/8⟨13⟩⟨23⟩[23]⟨34⟩⟨6|1+4|5](s_{124}-s_{134})}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨13⟩⟨46⟩(s_{124}-s_{134})(s_{23}-s_{56})(7/16⟨13⟩[15]+21/16⟨23⟩[25]+7/8⟨34⟩[45])}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-35/8⟨13⟩[35]⟨46⟩⟨3|1+4|2](s_{23}-s_{56})}{⟨14⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(s_{23}-s_{56})(-7/8[23]⟨34⟩⟨36⟩[45]+7/8⟨13⟩[13][25]⟨36⟩+7/8⟨12⟩[12][25]⟨36⟩+7/8⟨23⟩[24][25]⟨46⟩)}{⟨14⟩[14]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨13⟩⟨46⟩(s_{124}-s_{134})(s_{23}-s_{56})(-7/16⟨34⟩[34]⟨36⟩-7/16⟨24⟩[24]⟨36⟩+7/8⟨13⟩[14]⟨46⟩)}{⟨14⟩⟨23⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-7/8⟨13⟩[34]⟨46⟩^2⟨3|1+4|2](s_{23}-s_{56})}{⟨14⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{7/8[12]⟨23⟩[24]⟨6|1+4|5](s_{124}-s_{134})}{[14]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{7/16[12][45](s_{124}-s_{134})⟨36⟩(s_{23}-s_{56})}{[14]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-7/16[12][24][45]⟨46⟩(s_{124}-s_{134})(s_{23}-s_{56})}{[14][23]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-7/8[12][35][45]⟨3|1+4|2]s_{123}(s_{23}-s_{56})}{[14][23][56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{7/16[12]⟨34⟩[45]^2(s_{124}-s_{134})(s_{23}-s_{56})}{[14][56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-7/16⟨36⟩⟨46⟩[56]⟨3|1+2|4](s_{124}-s_{134})}{⟨23⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{21/16⟨34⟩[45]⟨46⟩⟨3|1+2|4](s_{124}-s_{134})}{⟨23⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-21/16⟨36⟩⟨3|1+2|5]⟨4|2+3|4](s_{124}-s_{134})}{⟨23⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})⟨36⟩(s_{14}-s_{56})(-21/32⟨24⟩[24]^2⟨46⟩-7/16[23]⟨24⟩[24]⟨36⟩-21/16[24]⟨34⟩[34]⟨46⟩-7/16[23]⟨34⟩[34]⟨36⟩-35/32[13]⟨14⟩[24]⟨36⟩-21/32[12]⟨14⟩[24]⟨26⟩-7/32[12]⟨14⟩[34]⟨36⟩)}{⟨23⟩[23]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[34]⟨3|1+4|2]⟨36⟩(s_{14}-s_{56})(-21/16⟨34⟩[34]⟨46⟩-21/16[13]⟨14⟩⟨36⟩)}{⟨23⟩[23]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨34⟩(s_{124}-s_{134})[45](s_{14}-s_{56})(21/16[24]⟨34⟩[35]+21/32⟨24⟩[24][25]-7/32[23]⟨34⟩[45])}{⟨23⟩[23][56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{21/16⟨34⟩^2[34][35][45]⟨3|1+4|2](s_{14}-s_{56})}{⟨23⟩[23][56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-7/8⟨46⟩^2⟨3|1+2|4]^2(s_{124}-s_{134})}{⟨23⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-7/16[24][25]⟨46⟩s_{123}(s_{124}-s_{134})}{[23]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-7/8[24][25]⟨4|1+6|5]s_{123}(s_{124}-s_{134})}{[23][56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨14⟩[24][12](s_{124}-s_{134})(-7/16[25]⟨26⟩-7/16[35]⟨36⟩+7/16[45]⟨46⟩)}{[23]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[25](s_{124}-s_{134})(s_{14}-s_{56})(-7/32[24]⟨46⟩-21/32[12]⟨16⟩)}{[23]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[24][25](s_{14}-s_{56})(-7/16⟨24⟩[24]⟨46⟩-7/16[12]⟨14⟩⟨26⟩)}{[23]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(s_{14}-s_{56})(-35/32⟨24⟩[24]^2[25]⟨46⟩-35/32[24]^2⟨34⟩[35]⟨46⟩-49/32[12]⟨14⟩[24][35]⟨36⟩-49/32[12]⟨14⟩[24][25]⟨26⟩+35/32[12]^2⟨14⟩⟨16⟩[45])}{[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](-539/16[23]⟨24⟩^2[24]^2[35]⟨36⟩-119/16[23]⟨24⟩^2[24]^2[45]⟨46⟩+77/4[23]^2⟨24⟩^2[24]⟨36⟩[45]+7/4[12]^2⟨14⟩^2⟨26⟩[34][45]-49/4⟨12⟩[12]^2⟨14⟩[34][35]⟨36⟩-63/16[12]^2⟨13⟩⟨14⟩⟨26⟩[34][35]-203/16[12]⟨13⟩[13]⟨14⟩[34][35]⟨36⟩+49/16[12]⟨14⟩⟨24⟩[24][34][35]⟨36⟩+49/8[12]⟨14⟩^2[14][24]⟨26⟩[35]+287/16[12]⟨13⟩[13]⟨14⟩[24]⟨26⟩[35]-21/4⟨12⟩[12]^2⟨14⟩[24]⟨26⟩[35]+203/16⟨13⟩[13]^2⟨14⟩[24][35]⟨36⟩-105/8⟨12⟩[12][13]⟨14⟩[24][35]⟨36⟩-77/16[12][13]⟨14⟩^2[24]⟨26⟩[45]-7⟨12⟩[12]⟨14⟩[14][24][35]⟨46⟩-7/8⟨12⟩^2[12]^2[24][35]⟨46⟩+21/16⟨12⟩[12]⟨13⟩[13][24][35]⟨46⟩+21/2⟨12⟩[12][13]⟨14⟩[24][45]⟨46⟩-49/16[13]⟨14⟩^2[14][24][25]⟨26⟩-14⟨13⟩[13]^2⟨14⟩[24][25]⟨26⟩+21/4⟨12⟩[12][13]⟨14⟩[24][25]⟨26⟩+203/8⟨12⟩[13]^2⟨14⟩[24][25]⟨36⟩+63/16⟨12⟩[13]⟨14⟩[14][24][25]⟨46⟩+7/8⟨12⟩^2[12][13][24][25]⟨46⟩-21/16⟨12⟩⟨13⟩[13]^2[24][25]⟨46⟩+189/16⟨13⟩[13]⟨23⟩[23][24][35]⟨46⟩+413/32[12]⟨13⟩^2[13][23]⟨26⟩[35]+49/16⟨13⟩^2[13]^2[23][35]⟨36⟩+21/16[12]⟨13⟩[13]⟨14⟩[23]⟨26⟩[45]+35/16⟨13⟩[13]^2⟨14⟩[23]⟨36⟩[45]+287/16[12]⟨13⟩[23]^2⟨24⟩⟨26⟩[45]+343/16⟨13⟩[13][23]^2⟨24⟩⟨36⟩[45]-21/32⟨12⟩[12][23]^2⟨24⟩⟨36⟩[45]+35/16⟨23⟩[23]^3⟨24⟩⟨36⟩[45]+35/16[12]⟨13⟩[23]⟨24⟩[34][45]⟨46⟩-385/32[12]⟨13⟩[23]⟨24⟩[34][35]⟨36⟩-21/16[12]⟨14⟩[23]⟨24⟩[34]⟨36⟩[45]+7⟨23⟩^2[23]^3[45]⟨46⟩+77/8⟨23⟩^2[23]^3[35]⟨36⟩+77/8⟨23⟩^2[23]^3[25]⟨26⟩+77/8⟨12⟩^2[12]^2[23][45]⟨46⟩+77/32⟨12⟩^2[12]^2[23][35]⟨36⟩+231/32⟨12⟩^2[12][13][23][25]⟨36⟩+133/16⟨12⟩[12]^2⟨14⟩[23]⟨26⟩[45]-119/16⟨12⟩[12]^2⟨14⟩[34][45]⟨46⟩-133/16⟨12⟩[13]⟨23⟩[23]^2[25]⟨36⟩-35/4⟨12⟩[12]⟨23⟩[23]^2[25]⟨26⟩-21⟨13⟩[13]⟨23⟩[23]^2[45]⟨46⟩-217/16⟨12⟩[13]⟨23⟩[23][24][25]⟨46⟩-245/16⟨12⟩[12]⟨23⟩[23][24][35]⟨46⟩-35/16⟨12⟩[13][23][24]⟨34⟩[35]⟨36⟩+7/8⟨13⟩^2[13]^2[23][45]⟨46⟩-329/16⟨13⟩^2[13]^2[23][25]⟨26⟩-21/4⟨12⟩[12]⟨13⟩[13][23][25]⟨26⟩+63/2⟨12⟩[12]^2⟨13⟩[23]⟨26⟩[35]+7/4⟨13⟩[13]^2⟨14⟩[14]⟨16⟩[25]-77/16[13]⟨14⟩[23]⟨24⟩[24]⟨36⟩[45]-7/4[12]⟨13⟩[13]⟨14⟩[14]⟨16⟩[35]+49/16[13]⟨14⟩⟨24⟩[24]^2[45]⟨46⟩+49/16[12]⟨14⟩⟨24⟩[24]^2⟨26⟩[35]-7/8⟨23⟩[23]⟨24⟩[24]^2[35]⟨46⟩)}{[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[25][24](s_{14}-s_{56})(-7/16[13]⟨14⟩⟨34⟩[45]-7/8⟨12⟩[13][25]⟨34⟩-7/8⟨12⟩[12]⟨24⟩[25])}{[23][56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(35/32⟨14⟩^2[14]^2[25]⟨36⟩-7/32[12]⟨14⟩^2[14]⟨36⟩[45]+91/128⟨13⟩[13]⟨14⟩[14][25]⟨36⟩-7/2⟨23⟩^2[23]^2[25]⟨36⟩+217/64⟨23⟩[23]^2⟨34⟩⟨36⟩[45]+245/128[12]^2⟨13⟩⟨14⟩⟨26⟩[45]-119/128[12]⟨13⟩⟨14⟩[14][45]⟨46⟩-63/32[12]⟨14⟩⟨34⟩[34]⟨36⟩[45]+917/256[23]⟨34⟩^2[34]⟨36⟩[45]-259/128[12]⟨13⟩[13]⟨14⟩⟨36⟩[45]-315/32⟨12⟩[12]^2⟨14⟩⟨36⟩[45]-1631/256⟨12⟩^2[12]^2[25]⟨36⟩-161/64⟨12⟩[12][23]⟨34⟩⟨36⟩[45]+63/8⟨12⟩[12]⟨14⟩[14][25]⟨36⟩-329/64⟨12⟩[12]⟨23⟩[23][25]⟨36⟩-77/16⟨12⟩[12]⟨24⟩[24][25]⟨36⟩+357/128[12]⟨14⟩⟨24⟩[24]⟨36⟩[45]-693/128⟨14⟩[14]⟨24⟩[24][25]⟨36⟩-2779/256⟨24⟩^2[24]^2[25]⟨36⟩-7/32⟨23⟩[23]⟨24⟩[24][25]⟨36⟩-371/64⟨23⟩^2[23][24][25]⟨46⟩+315/128⟨23⟩⟨24⟩[24]^2[25]⟨46⟩-917/64⟨12⟩[12]⟨23⟩[24][25]⟨46⟩+175/16[13]⟨14⟩[24]⟨34⟩⟨36⟩[45]-49/8[12]⟨13⟩⟨34⟩[34][45]⟨46⟩+385/128[12]⟨13⟩⟨34⟩[34][35]⟨36⟩+693/128⟨13⟩[13][23]⟨34⟩⟨36⟩[45]+21/32⟨14⟩[14][24]⟨34⟩[45]⟨46⟩-217/32⟨14⟩[14][24]⟨34⟩[35]⟨36⟩+497/128[12]⟨13⟩⟨14⟩[14][35]⟨36⟩+245/128[12]⟨13⟩⟨14⟩[14][15]⟨16⟩-203/32⟨13⟩⟨14⟩[14]^2[25]⟨46⟩+203/64[12]⟨13⟩⟨23⟩[23][45]⟨46⟩-119/128⟨12⟩[12]^2⟨13⟩[45]⟨46⟩+497/64⟨12⟩[12]^2⟨13⟩[25]⟨26⟩-217/32⟨12⟩[12]⟨13⟩[13][25]⟨36⟩+35/256⟨13⟩^2[13]^2[25]⟨36⟩-1113/128⟨13⟩^2[13][14][25]⟨46⟩-301/64[12]⟨13⟩^2[13][25]⟨26⟩-511/128[12]⟨13⟩^2[13][35]⟨36⟩+245/128⟨24⟩[24]^2⟨34⟩[45]⟨46⟩+21/4[12]⟨13⟩⟨24⟩[24][45]⟨46⟩+119/128⟨13⟩[14]⟨24⟩[24][25]⟨46⟩-805/128⟨12⟩[12]⟨13⟩[14][25]⟨46⟩-1337/128⟨12⟩[12]^2⟨13⟩[35]⟨36⟩+637/128[12]⟨13⟩^2[13][45]⟨46⟩+903/128⟨13⟩[13][24]⟨34⟩[45]⟨46⟩-259/128⟨13⟩[13]⟨23⟩[24][25]⟨46⟩+287/32[12]⟨13⟩⟨23⟩[24][35]⟨46⟩+273/64⟨23⟩[24]^2⟨34⟩[35]⟨46⟩+147/64⟨13⟩[14][24]⟨34⟩[35]⟨46⟩-203/64[24]⟨34⟩^2[34][45]⟨46⟩-1309/256[24]⟨34⟩^2[34][35]⟨36⟩-217/64⟨12⟩[12][24]⟨34⟩[45]⟨46⟩-14⟨12⟩[13][24][25]⟨34⟩⟨36⟩-315/64⟨13⟩[13][24]⟨34⟩[35]⟨36⟩+903/128[23]⟨24⟩[24]⟨34⟩⟨36⟩[45]-49/8[12]^2⟨13⟩^2⟨26⟩[35]+77/32[12]⟨13⟩⟨23⟩[23][25]⟨26⟩-315/128[12]⟨13⟩⟨24⟩[24][25]⟨26⟩-217/64⟨13⟩[13]⟨23⟩[23][25]⟨36⟩)}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{7/8⟨13⟩[13]⟨14⟩^2[14]^2[25]⟨36⟩-7/8[12]⟨14⟩^2[14]⟨34⟩[34]⟨36⟩[45]-7/16⟨12⟩[12]⟨14⟩^2[14]^2[25]⟨36⟩+7/8⟨12⟩^2[12]^2⟨14⟩[14][25]⟨36⟩+63/32⟨12⟩^3[12]^3[25]⟨36⟩+21/16⟨12⟩[12]^2⟨14⟩^2[14]⟨36⟩[45]+7/16⟨12⟩^2[12]^3⟨14⟩⟨36⟩[45]-21/16[12]⟨14⟩⟨34⟩^2[34]^2⟨36⟩[45]-7/4[12]⟨13⟩⟨14⟩^2[14]^2[15]⟨16⟩-35/8[12]⟨13⟩⟨14⟩^2[14]^2[35]⟨36⟩-7/4[12]⟨13⟩⟨14⟩^2[14]^2[45]⟨46⟩+7/4[12]⟨13⟩[13]⟨14⟩^2[14]⟨36⟩[45]+7/4[12]⟨13⟩^2⟨14⟩[14]^2[35]⟨46⟩+7/16[12]⟨13⟩^2[13]⟨14⟩[14][35]⟨36⟩+21/16[12]⟨13⟩^2[13]^2⟨14⟩⟨36⟩[45]+77/16[12]^2⟨13⟩^2⟨14⟩[14]⟨26⟩[35]-105/32[12]⟨13⟩⟨24⟩[24]⟨34⟩[34][35]⟨36⟩-7/4[12]^2⟨13⟩⟨14⟩^2[14]⟨26⟩[45]-7/8[12]⟨13⟩^3[13][14][35]⟨46⟩+7/8⟨13⟩^3[13]^2[14][25]⟨46⟩+21/16⟨13⟩^2[13]^2⟨14⟩[14][25]⟨36⟩+105/32[12]^2⟨13⟩^3[13]⟨26⟩[35]-7/4⟨12⟩[12]^2⟨13⟩⟨14⟩[14][35]⟨36⟩+21/32⟨12⟩^2[12]^3⟨13⟩[35]⟨36⟩-21/16⟨12⟩[12]⟨13⟩⟨14⟩[14]^2[25]⟨46⟩+7/16⟨12⟩^2[12]^2⟨13⟩[14][25]⟨46⟩-7/8⟨12⟩[12]^3⟨13⟩⟨14⟩⟨26⟩[45]-63/16⟨12⟩[12]^2⟨13⟩^2[14][35]⟨46⟩-105/32[12]⟨13⟩^2[13]⟨23⟩[24][35]⟨46⟩-49/32⟨12⟩[12]^2⟨13⟩^2[13][35]⟨36⟩+7/8⟨12⟩[12]^2⟨13⟩^2[13][45]⟨46⟩+49/32⟨12⟩[12]⟨13⟩^2[13]^2[25]⟨36⟩+7/8[12]^2⟨13⟩^2⟨24⟩[34][45]⟨46⟩-63/16[12]⟨13⟩^2[14]⟨24⟩[24][35]⟨46⟩+7/8[12]⟨14⟩⟨24⟩^2[24]^2⟨36⟩[45]+7/4⟨24⟩^3[24]^3[25]⟨36⟩-7/32[12]⟨13⟩⟨24⟩^2[24]^2[35]⟨36⟩+7/32⟨12⟩[12]⟨24⟩^2[24]^2[25]⟨36⟩+7/8⟨23⟩^2[23]⟨24⟩[24]^2[25]⟨46⟩-7/16⟨23⟩[23]⟨24⟩^2[24]^2[25]⟨36⟩-7/16⟨12⟩[12]⟨23⟩^2[23][24][25]⟨46⟩+7/16⟨12⟩^2[12]^2⟨23⟩[24][25]⟨46⟩+7/8⟨12⟩^2[12]^2⟨23⟩[23][25]⟨36⟩+7/16⟨12⟩[12]⟨23⟩[23]⟨24⟩[24][25]⟨36⟩+63/32⟨12⟩[12][23]⟨34⟩^2[34]⟨36⟩[45]+7/8⟨12⟩[12]⟨23⟩[23]^2⟨34⟩⟨36⟩[45]+7/16[12]⟨13⟩^2[13][23]⟨24⟩⟨36⟩[45]}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{119/16[12]^2⟨13⟩^2⟨24⟩^2[24]⟨26⟩[34]^2[35]+483/16[12]⟨13⟩^3[13]^2⟨14⟩[14]⟨26⟩[34][35]+245/8⟨13⟩^4[13]^4[34][35]⟨36⟩-175/16⟨13⟩^3[13]^3⟨14⟩[14][34][35]⟨36⟩+3325/64⟨12⟩[12]⟨13⟩^3[13]^3[34][35]⟨36⟩+7/2⟨12⟩^4[12]^4[34][45]⟨46⟩+119/16⟨12⟩^4[12]^4[23]⟨26⟩[45]-14⟨12⟩^3[12]^3⟨14⟩[14][34][45]⟨46⟩-7/2⟨12⟩^3[12]^4⟨14⟩⟨26⟩[34][45]+343/16⟨12⟩^2[12]^3⟨14⟩^2[14]⟨26⟩[34][45]-119/16⟨12⟩^4[12]^4[14]⟨16⟩[35]-7/2⟨12⟩^4[12]^3[13][14]⟨16⟩[25]+1715/64⟨12⟩^3[12]^2[13][23]⟨34⟩[34]⟨36⟩[45]-217/16⟨12⟩^2[12]^2[13]⟨14⟩^2[14]^2⟨16⟩[45]+119/16⟨12⟩^3[12]^3⟨14⟩[14]^2⟨16⟩[35]+14⟨12⟩^3[12]^2[13]⟨14⟩[14]^2⟨16⟩[25]+217/16⟨12⟩^2[12][13]⟨14⟩^2[14]^3⟨16⟩[25]+301/16⟨12⟩[12]⟨13⟩^3[13]^3[14]⟨16⟩[35]+203/16⟨12⟩^2[12]^2⟨13⟩^2[13]^2[14]⟨16⟩[35]-651/16⟨12⟩[12]⟨13⟩^2[13]^2⟨14⟩[14]^2⟨16⟩[35]-175/16⟨12⟩^3[12]^3⟨13⟩[13][14]⟨16⟩[35]+441/16⟨12⟩^2[12]^2⟨13⟩[13]⟨14⟩[14]^2⟨16⟩[35]+91/8⟨12⟩[12]⟨13⟩^3[13]^4⟨16⟩[45]+7/16⟨12⟩^2[12]^2⟨13⟩^2[13]^3⟨16⟩[45]+427/16⟨12⟩[12]⟨13⟩^2[13]^3⟨14⟩[14]⟨16⟩[45]+21/2⟨13⟩^4[13]^3[14][34][35]⟨46⟩+371/16⟨13⟩^3[13]^3⟨34⟩[34]^2[35]⟨36⟩+7/2⟨13⟩^3[13]^2[14]⟨34⟩[34]^2[35]⟨46⟩+511/64⟨13⟩^2[13]^2⟨34⟩^2[34]^3[35]⟨36⟩-21/4⟨13⟩^2[13][14]⟨34⟩^2[34]^3[35]⟨46⟩+63/4⟨13⟩^2[13]^2⟨34⟩^2[34]^3[45]⟨46⟩+21/2⟨13⟩^3[13]^3⟨34⟩[34]^2[45]⟨46⟩-7/2⟨13⟩^4[13]^4[34][45]⟨46⟩-161/8[12]⟨13⟩^2[13]⟨23⟩⟨34⟩[34]^3[35]⟨46⟩-483/16[12]⟨13⟩^3[13]^2⟨23⟩[34]^2[35]⟨46⟩-329/64⟨12⟩[12]⟨13⟩[13]⟨34⟩^2[34]^3[35]⟨36⟩+2905/64⟨12⟩^2[12]^2⟨13⟩^2[13]^2[34][35]⟨36⟩-7/4⟨12⟩^2[12]^2⟨13⟩^2[13][14][34][35]⟨46⟩+2429/64⟨12⟩^2[12]^2⟨13⟩[13]⟨34⟩[34]^2[35]⟨36⟩+749/16⟨12⟩[12]⟨13⟩^2[13]^2⟨34⟩[34]^2[35]⟨36⟩+161/16⟨12⟩[12]⟨13⟩^2[13][14]⟨34⟩[34]^2[35]⟨46⟩-161/16⟨12⟩[12]⟨13⟩^3[13]^3[34][45]⟨46⟩+189/16⟨12⟩^2[12]^2⟨13⟩^2[13]^2[34][45]⟨46⟩-63/16⟨12⟩^3[12]^3⟨13⟩[13][34][45]⟨46⟩-119/16⟨12⟩^3[12]^3⟨34⟩[34]^2[45]⟨46⟩+21/2⟨12⟩^2[12]^2⟨13⟩[13]⟨34⟩[34]^2[45]⟨46⟩+903/64⟨12⟩^3[12]^2⟨13⟩[13]^2[23]⟨36⟩[45]+1967/64⟨12⟩^2[12]⟨13⟩^2[13]^3[23]⟨36⟩[45]+133/8⟨12⟩⟨13⟩^3[13]^4[23]⟨36⟩[45]+35/16⟨12⟩[12]⟨13⟩^2[13]^2⟨34⟩[34]^2[45]⟨46⟩+35/8⟨12⟩[12]⟨13⟩[13]⟨34⟩^2[34]^3[45]⟨46⟩+287/16⟨13⟩^3[13]^4⟨14⟩[34]⟨36⟩[45]-7/2⟨13⟩[13]⟨23⟩^3[23]^3[34][45]⟨46⟩-7/16[12]^2⟨13⟩^2⟨23⟩⟨24⟩[34]^3[35]⟨46⟩+7/2[12]⟨13⟩⟨23⟩^2[23]^2⟨24⟩[34]^2[35]⟨36⟩-119/16⟨23⟩^4[23]^4[34][35]⟨36⟩+119/16⟨23⟩^4[23]^5⟨26⟩[45]-119/16⟨23⟩^4[23]^4[24]⟨26⟩[35]-119/16⟨23⟩^4[23]^3[24][34][35]⟨46⟩-14⟨12⟩⟨13⟩^2[13]^3⟨23⟩[23]^2⟨36⟩[45]-161/16⟨12⟩^2[12]⟨13⟩[13]^2⟨23⟩[23]^2⟨36⟩[45]+119/16⟨12⟩^3[12]^3⟨13⟩[13][23]⟨26⟩[45]-987/64⟨12⟩^3[13]^3[24]^2[25]⟨34⟩⟨36⟩-119/16⟨12⟩^2[13]^2⟨14⟩[14][24]^2⟨34⟩[35]⟨36⟩-7/8⟨12⟩^2[13]⟨14⟩[14]^2[24]^2⟨34⟩[35]⟨46⟩-7/2⟨12⟩^2[12][13]⟨23⟩^2[23]^3⟨36⟩[45]-119/16⟨12⟩[12]⟨23⟩^3[23]^4⟨26⟩[45]+119/16⟨12⟩^2[12]^2⟨23⟩^2[23]^3⟨26⟩[45]-119/16⟨12⟩^3[12]^3⟨23⟩[23]^2⟨26⟩[45]-7/2⟨12⟩^3[12]^2[13]⟨23⟩[23]^2⟨36⟩[45]+7⟨12⟩^2[13]^2⟨23⟩[24]^3⟨34⟩[35]⟨46⟩+147/16⟨12⟩^2[13]^2⟨23⟩^2[23][24]^2[25]⟨46⟩-63/4⟨12⟩^2[12]^2[13]⟨14⟩^2[14][24]⟨26⟩[45]+14⟨12⟩^3[12][13]⟨14⟩[14]^2[24][25]⟨46⟩+49/2⟨12⟩^3[12]^2[13]^2⟨14⟩[24]⟨36⟩[45]-189/8⟨12⟩^3[12][13]^2⟨14⟩[14][24][25]⟨36⟩+217/16⟨12⟩^2[12][13]⟨14⟩^2[14]^2[24][45]⟨46⟩-7/8⟨12⟩^2[13]^2⟨14⟩^2[14]^2[24][25]⟨36⟩+231/16⟨12⟩^2[12][13]^2⟨14⟩^2[14][24]⟨36⟩[45]+14⟨12⟩[12]⟨14⟩^2[14]^2⟨24⟩[24]^2⟨26⟩[35]+14⟨23⟩⟨24⟩^3[24]^4[34][35]⟨46⟩-7⟨23⟩[23]⟨24⟩^3[24]^3[34][35]⟨36⟩+7⟨23⟩^2[23]⟨24⟩^2[24]^3[34][35]⟨46⟩+203/16⟨12⟩^2[13]^3⟨14⟩[24]^2⟨34⟩⟨36⟩[45]+161/16⟨12⟩^3[12]^3[13]⟨14⟩[34]⟨36⟩[45]-7/4⟨12⟩^2[12]^2[13]⟨14⟩^2[14][34]⟨36⟩[45]-7/2⟨12⟩⟨13⟩[13]^2⟨23⟩^2[23]^3⟨36⟩[45]+119/16⟨12⟩[13]⟨23⟩^3[23]^3[24][25]⟨26⟩-301/64⟨12⟩^2[12][13][23]⟨34⟩^2[34]^2⟨36⟩[45]+1225/32⟨12⟩^2[12]⟨13⟩[13]^2[23]⟨34⟩[34]⟨36⟩[45]-175/16⟨12⟩^2[12]^2⟨13⟩[13]⟨23⟩[23][34][35]⟨36⟩-77/16⟨12⟩[12]⟨13⟩^2[13]^2⟨23⟩[23][34][35]⟨36⟩+119/16⟨12⟩[12]^2⟨13⟩^2[13]⟨23⟩[23]⟨26⟩[34][35]-7[12]⟨13⟩^2[13]⟨23⟩^2[23][34]^2[35]⟨46⟩+301/64⟨13⟩[13][23]⟨24⟩⟨34⟩^2[34]^3⟨36⟩[45]+7/2⟨23⟩[23]⟨24⟩[24]⟨34⟩^2[34]^3[35]⟨36⟩+7/2⟨23⟩[23]⟨24⟩[24]⟨34⟩^2[34]^3[45]⟨46⟩-7/2⟨23⟩[23]^2⟨24⟩⟨34⟩^2[34]^3⟨36⟩[45]+21/8[12]⟨14⟩⟨24⟩⟨34⟩^2[34]^4⟨36⟩[45]-7/8⟨12⟩[12]^2⟨14⟩⟨24⟩⟨34⟩[34]^3⟨36⟩[45]+203/16⟨12⟩[12]⟨13⟩[13]⟨14⟩[14]⟨34⟩[34]^2[45]⟨46⟩+427/16⟨12⟩[12]⟨13⟩[13]^2⟨14⟩⟨34⟩[34]^2⟨36⟩[45]-21/8⟨13⟩[13]^2⟨14⟩⟨34⟩^2[34]^3⟨36⟩[45]+119/16⟨12⟩^2[12]^2⟨23⟩[23]⟨34⟩[34]^2[45]⟨46⟩+35/16⟨12⟩[12]⟨13⟩[13]⟨23⟩[23]⟨34⟩[34]^2[35]⟨36⟩-175/16⟨23⟩^2[23]^3⟨24⟩⟨34⟩[34]^2⟨36⟩[45]+119/16⟨23⟩^3[23]^3⟨34⟩[34]^2[35]⟨36⟩+21/4⟨12⟩[12]⟨23⟩[23]^2⟨24⟩⟨34⟩[34]^2⟨36⟩[45]-119/16⟨12⟩[12]⟨23⟩^2[23]^2⟨34⟩[34]^2[45]⟨46⟩+119/16⟨23⟩^3[23]^3⟨34⟩[34]^2[45]⟨46⟩+7/2⟨13⟩[13]⟨23⟩^3[23]^2[24][34][35]⟨46⟩-7/2⟨13⟩^2[13]^2⟨23⟩^2[23]^2[34][35]⟨36⟩-119/16⟨13⟩[13]⟨23⟩^2[23]^2⟨34⟩[34]^2[45]⟨46⟩}{⟨12⟩[13]⟨14⟩[14]⟨23⟩[23][34]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-7/8⟨34⟩⟨46⟩⟨3|1+4|5](s_{124}-s_{134})}{⟨14⟩⟨23⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{7/2⟨23⟩⟨34⟩[35]⟨46⟩⟨3|1+4|2]}{⟨14⟩⟨23⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-7/8[12][15]⟨36⟩(s_{124}-s_{134})}{[14]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{7/8[12][25]⟨6|2+3|1](s_{124}-s_{134})}{[14][23]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-7/2⟨16⟩[35]⟨4|1+3|2]s_{123}}{⟨12⟩[23]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-7/2⟨13⟩^2[13]^3⟨23⟩[24][35]⟨46⟩-245/8⟨13⟩^3[13]^4[35]⟨36⟩+7/2[12]⟨13⟩^3[13]^3⟨26⟩[35]-7/2⟨13⟩^3[13]^4[25]⟨26⟩-14⟨13⟩^3[13]^3[14][35]⟨46⟩+7⟨13⟩^3[13]^4[45]⟨46⟩-315/16⟨13⟩^2[13]^3⟨34⟩[34][35]⟨36⟩-343/16⟨13⟩^2[13]^4⟨14⟩⟨36⟩[45]-147/16⟨13⟩[13]^3⟨14⟩^2[14]⟨36⟩[45]-63/16[13]^2⟨14⟩^3[14]^2⟨36⟩[45]-91/8[12]⟨13⟩[13]⟨14⟩^2[14]^2⟨26⟩[35]-7/2⟨13⟩^2[13]^3⟨23⟩[23][35]⟨36⟩+119/16⟨13⟩[13]^2⟨14⟩[14]⟨24⟩[24][35]⟨36⟩+49/16[13]⟨14⟩^2[14]^2⟨24⟩[24][35]⟨36⟩+63/16[13]⟨14⟩^3[14]^3[35]⟨36⟩+147/16⟨13⟩[13]^2⟨14⟩^2[14]^2[35]⟨36⟩+231/16⟨13⟩^2[13]^3⟨14⟩[14][35]⟨36⟩-63/16⟨13⟩[13]⟨14⟩^2[14]^3[35]⟨46⟩-147/16⟨13⟩^2[13]^2⟨14⟩[14]^2[35]⟨46⟩+63/16⟨13⟩[13]^2⟨14⟩^2[14]^2[45]⟨46⟩+147/16⟨13⟩^2[13]^3⟨14⟩[14][45]⟨46⟩+7/8⟨13⟩[13]^2⟨24⟩^2[24]^2[45]⟨46⟩+7/4⟨13⟩^2[13]^3⟨24⟩[24][45]⟨46⟩+7/16⟨13⟩[13]^2⟨14⟩[14]⟨24⟩[24][45]⟨46⟩-7/2[12]⟨13⟩^2[13]^2[23]⟨24⟩⟨26⟩[45]-63/16[12]⟨13⟩^2[13]^2⟨14⟩[14]⟨26⟩[35]+14[13]⟨23⟩⟨24⟩^2[24]^3[35]⟨46⟩-217/16[12]⟨14⟩^2[14]^2⟨24⟩[24]⟨26⟩[35]-7/16[12][13]⟨14⟩^2[14]⟨24⟩[24]⟨26⟩[45]-49/16[13]^2⟨14⟩^2[14]⟨24⟩[24]⟨36⟩[45]-7/16⟨13⟩[13]⟨14⟩[14]^2⟨24⟩[24][35]⟨46⟩-7/4⟨13⟩^2[13]^2[14]⟨24⟩[24][35]⟨46⟩-7/8⟨13⟩[13][14]⟨24⟩^2[24]^2[35]⟨46⟩-119/16⟨13⟩[13]^3⟨14⟩⟨24⟩[24]⟨36⟩[45]-21/8[12]⟨13⟩[13]^2⟨14⟩^2[14]⟨26⟩[45]+7/16[12]⟨13⟩^2[13]^3⟨14⟩⟨26⟩[45]-7/2⟨13⟩^2[13]^2[14]⟨34⟩[34][35]⟨46⟩+7/16[12]⟨13⟩^2[13][14]⟨24⟩[34][35]⟨46⟩+3353/64[12]⟨13⟩^2[13]^2⟨24⟩[34][35]⟨36⟩+175/16[12]^2⟨13⟩^2[13]⟨24⟩⟨26⟩[34][35]+357/64[12]^2⟨13⟩⟨24⟩^2[34]^2[35]⟨36⟩-161/16[12]⟨13⟩[14]⟨24⟩⟨34⟩[34]^2[35]⟨46⟩+455/8[12]⟨13⟩[13]⟨24⟩⟨34⟩[34]^2[35]⟨36⟩+21/4⟨13⟩[13][14]⟨34⟩^2[34]^2[35]⟨46⟩-7⟨13⟩^2[13]^3⟨34⟩[34][45]⟨46⟩-175/16[12]⟨24⟩⟨34⟩^2[34]^3[45]⟨46⟩+735/64[12]⟨24⟩⟨34⟩^2[34]^3[35]⟨36⟩+91/16⟨12⟩^2[12]^2[13]⟨34⟩[34][45]⟨46⟩-7/2⟨12⟩^3[12]^3[13][45]⟨46⟩+7/2⟨12⟩^3[12]^3[14][35]⟨46⟩-119/16⟨12⟩^3[12]^4⟨26⟩[35]-63/16⟨12⟩^2[12]^3[13]⟨14⟩⟨26⟩[45]-217/8⟨12⟩^2[12]^2[13]^2⟨14⟩⟨36⟩[45]+63/16⟨12⟩^2[12]^3⟨14⟩[14]⟨26⟩[35]+14⟨12⟩^2[12]^2[13]⟨14⟩[14][25]⟨26⟩+315/16⟨12⟩^2[12][13]^2⟨14⟩[14][25]⟨36⟩+161/8⟨12⟩^2[12]^2[13]⟨14⟩[14][35]⟨36⟩+14⟨12⟩^2[12]^2[13]⟨14⟩[14][45]⟨46⟩-14⟨12⟩^2[12][13]⟨14⟩[14]^2[25]⟨46⟩+245/16⟨12⟩[12]^2[13]⟨14⟩^2[14]⟨26⟩[45]-287/16⟨12⟩[12][13]^2⟨14⟩^2[14]⟨36⟩[45]-14⟨12⟩[12][13]⟨14⟩^2[14]^2[45]⟨46⟩+119/16⟨12⟩^2[12]^2⟨13⟩[13]^2[25]⟨26⟩+147/8⟨12⟩^2[12]⟨13⟩[13]^3[25]⟨36⟩+133/8⟨12⟩⟨13⟩^2[13]^4[25]⟨36⟩-7/8⟨12⟩^2[12]^2⟨13⟩[13]^2[45]⟨46⟩-581/32⟨12⟩^2[13]^3[24][25]⟨34⟩⟨36⟩-21/8⟨12⟩[12]⟨13⟩[13]^2⟨24⟩[24][25]⟨26⟩+1701/64⟨12⟩⟨13⟩[13]^3⟨24⟩[24][25]⟨36⟩+63/2⟨12⟩^2[12][13]^2[24]⟨34⟩[35]⟨36⟩+63/16⟨12⟩^2[12][13][14][24]⟨34⟩[35]⟨46⟩-91/16⟨12⟩^2[12][13]^2[24]⟨34⟩[45]⟨46⟩-7/8⟨12⟩^2[13]^2[14][24][25]⟨34⟩⟨46⟩-315/16⟨12⟩[13]^2⟨23⟩[24]^2⟨34⟩[35]⟨46⟩+14⟨13⟩[13]^2⟨23⟩⟨24⟩[24]^2[35]⟨46⟩+7[13]⟨23⟩^2[23]⟨24⟩[24]^2[35]⟨46⟩-7[13]⟨23⟩[23]⟨24⟩^2[24]^2[35]⟨36⟩-231/16⟨12⟩[12]⟨13⟩^2[13]^3[45]⟨46⟩+119/16⟨12⟩^2[12]^2⟨13⟩[13][14][35]⟨46⟩+105/16⟨12⟩^2[12]⟨13⟩[13]^2[14][25]⟨46⟩-119/16⟨12⟩^2[12]^3⟨13⟩[13]⟨26⟩[35]+175/8⟨12⟩[12]⟨13⟩[13]^3⟨14⟩⟨36⟩[45]-7/8⟨12⟩[12]^2⟨13⟩[13]^2⟨14⟩⟨26⟩[45]+77/2⟨12⟩[12]⟨13⟩[13]^2⟨14⟩[14][45]⟨46⟩+595/16⟨12⟩[12]⟨13⟩[13]^2⟨14⟩[14][25]⟨26⟩-14⟨12⟩[12][13]⟨14⟩^2[14]^2[15]⟨16⟩+399/8⟨12⟩[12]⟨13⟩[13]^2⟨14⟩[14][15]⟨16⟩-539/16[13]^2⟨14⟩^2[14]⟨34⟩[34]⟨36⟩[45]+63/16[13]⟨14⟩^2[14]^2⟨34⟩[34][45]⟨46⟩+343/8⟨13⟩[13]^2⟨14⟩[14]⟨34⟩[34][45]⟨46⟩+21/8[13]^2⟨14⟩⟨34⟩^2[34]^2⟨36⟩[45]-819/16⟨12⟩^2[12][13]^2[23]⟨34⟩⟨36⟩[45]+14⟨12⟩[13]^3⟨14⟩[24]⟨34⟩⟨36⟩[45]+35/16⟨12⟩[13]^2⟨14⟩[14][24]⟨34⟩[45]⟨46⟩-77/4⟨12⟩[13]^2⟨14⟩[14][24]⟨34⟩[35]⟨36⟩+63/16⟨12⟩[13]⟨14⟩[14]^2[24]⟨34⟩[35]⟨46⟩-7/2⟨12⟩⟨13⟩[13]^3[24]⟨34⟩[45]⟨46⟩+175/8⟨12⟩⟨13⟩[13]^3[24]⟨34⟩[35]⟨36⟩+427/16⟨12⟩⟨13⟩[13]^2[14][24]⟨34⟩[35]⟨46⟩+329/16⟨12⟩[12]⟨13⟩[13]^2[23]⟨24⟩⟨36⟩[45]-539/16⟨13⟩[13]⟨14⟩[14]^2⟨34⟩[34][35]⟨46⟩+301/8[13]⟨14⟩^2[14]^2⟨34⟩[34][35]⟨36⟩+147/16⟨13⟩[13]^2⟨14⟩[14]⟨34⟩[34][35]⟨36⟩+539/16[13]⟨14⟩[14]⟨34⟩^2[34]^2[45]⟨46⟩+539/16[13]⟨14⟩[14]⟨34⟩^2[34]^2[35]⟨36⟩-63/4⟨13⟩[13]^2⟨34⟩^2[34]^2[45]⟨46⟩-511/64⟨13⟩[13]^2⟨34⟩^2[34]^2[35]⟨36⟩-161/4⟨12⟩[12][13]^2⟨14⟩⟨34⟩[34]⟨36⟩[45]-1155/64⟨12⟩^2[12]^2[13]⟨34⟩[34][35]⟨36⟩+119/16⟨12⟩^2[12]^3⟨23⟩[34][35]⟨46⟩+231/16⟨12⟩[12]^2⟨13⟩[13]⟨23⟩[34][35]⟨46⟩+161/8[12]⟨13⟩[13]⟨23⟩⟨34⟩[34]^2[35]⟨46⟩+483/16[12]⟨13⟩^2[13]^2⟨23⟩[34][35]⟨46⟩+1547/64⟨12⟩[13]^2[24]⟨34⟩^2[34][35]⟨36⟩+455/16⟨12⟩[13][14][24]⟨34⟩^2[34][35]⟨46⟩-7[13]⟨23⟩[23]^2⟨24⟩⟨34⟩[34]⟨36⟩[45]-315/16⟨12⟩[12]⟨13⟩[13]^2⟨23⟩[24][35]⟨46⟩-7/2[12]⟨13⟩^2[13]^2⟨23⟩[23]⟨26⟩[35]-21⟨13⟩[13]^2⟨23⟩[23]^2⟨24⟩⟨36⟩[45]-301/64[13][23]⟨24⟩⟨34⟩^2[34]^2⟨36⟩[45]-119/4[12]⟨13⟩[13]⟨23⟩[23]⟨24⟩[34][35]⟨36⟩+7[12]⟨13⟩[13]⟨23⟩^2[23][34][35]⟨46⟩+21⟨13⟩[13]^2⟨23⟩[23]⟨24⟩[24][35]⟨36⟩+7/2⟨12⟩^2[12]^2[13]⟨23⟩[23][35]⟨36⟩-7⟨12⟩^2[12][13]^2⟨23⟩[23][25]⟨36⟩+119/16⟨12⟩^2[12]^3⟨23⟩[23]⟨26⟩[35]-203/16⟨12⟩[13]^2⟨23⟩[23]⟨24⟩[24][25]⟨36⟩-371/16⟨12⟩[13]^2⟨23⟩[23][24]⟨34⟩[35]⟨36⟩-119/16⟨12⟩[12]^2⟨23⟩^2[23][34][35]⟨46⟩+343/16⟨12⟩[12][13]⟨23⟩[23]⟨34⟩[34][35]⟨36⟩-7/2[13]⟨23⟩^3[23]^3[35]⟨36⟩+119/16[12]⟨23⟩^3[23]^3⟨26⟩[35]+7⟨13⟩[13]^2⟨23⟩^2[23]^2[35]⟨36⟩+7/2⟨13⟩[13]^2⟨23⟩^2[23]^2[45]⟨46⟩+7/2[12]⟨13⟩[13]⟨23⟩^2[23]^2⟨26⟩[35]-175/16[13]⟨23⟩^3[23]^3[25]⟨26⟩+119/16[13]⟨23⟩^3[23]^3[45]⟨46⟩-175/16[13]⟨23⟩^2[23]^3⟨24⟩⟨36⟩[45]-175/16[13]⟨23⟩^3[23]^2[24][35]⟨46⟩+175/16[13]⟨23⟩^2[23]^2⟨24⟩[24][35]⟨36⟩+119/16[12]⟨23⟩^3[23]^2[34][35]⟨46⟩+119/16[13]⟨23⟩^2[23]^2⟨34⟩[34][45]⟨46⟩-119/16⟨12⟩[12]^2⟨23⟩^2[23]^2⟨26⟩[35]}{⟨12⟩[13]⟨14⟩[14]⟨23⟩[23][34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{7/4⟨13⟩⟨16⟩[25]⟨3|1+4|2](s_{123}-s_{234})}{⟨14⟩⟨1|2+3|4]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{7[12]⟨13⟩⟨16⟩[24][45]}{⟨14⟩[14][34]⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{-6[12]⟨16⟩[35]⟨1|3+4|2]s_{123}}{⟨12⟩[13][23]⟨56⟩[56]⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{359/16⟨12⟩^2[12]^2⟨14⟩[14][24][35]⟨36⟩+141/8⟨12⟩[12]⟨13⟩^2[13][14][24][35]⟨46⟩-187/8⟨12⟩^2[12]^2⟨13⟩[13][24][35]⟨36⟩+7/2[12]⟨13⟩^3[13]^2[24]⟨26⟩[35]-369/16⟨13⟩^3[13]^3[24][35]⟨36⟩-121/4⟨13⟩^3[13]^2[14][24][35]⟨46⟩+299/16⟨13⟩^3[13]^3[24][45]⟨46⟩-115/16⟨12⟩^2[12]^2⟨13⟩[13][24][45]⟨46⟩-3161/64⟨12⟩[12]⟨13⟩^2[13]^2[24][45]⟨46⟩-119/16⟨12⟩^3[12]^3[24][45]⟨46⟩-13/8[12]⟨13⟩^2[13]^2⟨14⟩[24]⟨26⟩[45]-95/16⟨12⟩[12]^2⟨13⟩^2[13][24]⟨26⟩[35]+461/8⟨12⟩[12]⟨13⟩^2[13]^2[24][35]⟨36⟩-145/16⟨13⟩^3[13]^3[24][25]⟨26⟩+2601/64⟨12⟩⟨13⟩^2[13]^2[14][24][25]⟨46⟩+333/16⟨12⟩[12]⟨13⟩^2[13]^2[24][25]⟨26⟩+87/16⟨12⟩^2[12]⟨13⟩[13][14][24][25]⟨46⟩-119/16⟨12⟩^2[12]^2⟨13⟩[13][24][25]⟨26⟩-119/16⟨12⟩^3[12]^3[24][25]⟨26⟩+133/8⟨12⟩⟨13⟩^2[13]^3[24][25]⟨36⟩+159/8⟨12⟩^2[12]⟨13⟩[13]^2[24][25]⟨36⟩-23/2[12]⟨13⟩^2[13]⟨14⟩[14][24]⟨26⟩[35]+7/2⟨13⟩^2[13]⟨14⟩[14]^2[24][35]⟨46⟩-565/16⟨13⟩^2[13]^2⟨14⟩[14][24][25]⟨26⟩-607/16⟨13⟩^2[13]^2⟨14⟩[14][24][45]⟨46⟩+7/4⟨13⟩[13]⟨14⟩^2[14]^2[24][25]⟨26⟩-21/16[12]⟨13⟩[13]⟨14⟩^2[14][24]⟨26⟩[45]+7/8⟨13⟩[13]⟨14⟩^2[14]^2[24][45]⟨46⟩+7/16⟨12⟩[12]⟨14⟩^2[14]^2[24][25]⟨26⟩+343/16⟨12⟩^2[12]^2⟨14⟩[14][24][25]⟨26⟩+343/16⟨12⟩^2[12]^2⟨14⟩[14][24][45]⟨46⟩-7/16⟨12⟩[12]^2⟨14⟩^2[14][24]⟨26⟩[45]+97/4⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][24][25]⟨26⟩-391/16⟨12⟩[12]^2⟨13⟩[13]⟨14⟩[24]⟨26⟩[45]-7/4⟨12⟩⟨13⟩[13]⟨14⟩[14]^2[24][25]⟨46⟩+331/16⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][24][45]⟨46⟩+279/16⟨12⟩[12]^2⟨13⟩⟨14⟩[14][24]⟨26⟩[35]-217/16[12]⟨13⟩⟨14⟩^2[14]^2[24]⟨26⟩[35]-5/2⟨12⟩[12]^2⟨13⟩[23]⟨24⟩[24]⟨26⟩[45]-175/16⟨12⟩^3[12]^3[14]⟨16⟩[25]+343/16⟨12⟩^2[12]^2⟨14⟩[14]^2⟨16⟩[25]+63/16⟨12⟩^2[12]^3⟨13⟩[14]⟨16⟩[35]-119/8⟨12⟩^2[12]^2⟨13⟩[13][14]⟨16⟩[25]-147/16⟨12⟩[12]^2⟨13⟩^2[13][14]⟨16⟩[35]-127/16⟨12⟩^2[12][13]⟨14⟩[14][24][25]⟨36⟩+143/4[12]⟨13⟩^3[13]^2[14]⟨16⟩[35]-89/16⟨13⟩^3[13]^3[14]⟨16⟩[25]+357/16⟨12⟩[12]⟨13⟩^2[13]^2[14]⟨16⟩[25]-567/16⟨13⟩^2[13]^2⟨14⟩[14]^2⟨16⟩[25]+7/8⟨13⟩[13]⟨14⟩^2[14]^3⟨16⟩[25]+485/16⟨12⟩[12]⟨13⟩[13]⟨14⟩[14]^2⟨16⟩[25]-139/8[12]⟨13⟩^2[13]⟨14⟩[14]^2⟨16⟩[35]+271/16⟨12⟩[12]^2⟨13⟩⟨14⟩[14]^2⟨16⟩[35]+621/16[12]⟨13⟩^2[13]^2⟨14⟩[14]⟨16⟩[45]-7/8[12]⟨13⟩[13]⟨14⟩^2[14]^2⟨16⟩[45]-315/16⟨12⟩[12]^2⟨13⟩[13]⟨14⟩[14]⟨16⟩[45]+339/16[12]⟨13⟩^3[13]^2[34][45]⟨46⟩-679/16⟨13⟩^2[13]^3⟨14⟩[24]⟨36⟩[45]+7/8⟨13⟩[13]^2⟨14⟩^2[14][24]⟨36⟩[45]-2481/64⟨12⟩⟨13⟩[13]^2⟨14⟩[14][24][25]⟨36⟩-63/16⟨12⟩[12][13]⟨14⟩^2[14][24]⟨36⟩[45]+6⟨12⟩^2[12]^2[13]⟨14⟩[24]⟨36⟩[45]+3237/64⟨12⟩[12]⟨13⟩[13]^2⟨14⟩[24]⟨36⟩[45]-1[12]⟨13⟩^2[14]⟨24⟩[24][34][35]⟨46⟩-101/4[12]⟨13⟩^2[13]⟨23⟩[23][34][35]⟨36⟩+4633/64[12]⟨13⟩^3[13]^2[34][35]⟨36⟩-9/2[12]⟨13⟩^2[13]⟨14⟩[14][34][35]⟨36⟩+1[12]⟨13⟩⟨14⟩^2[14]^2[34][35]⟨36⟩+23/16[12]⟨13⟩^3[13][14][34][35]⟨46⟩+383/16[12]^2⟨13⟩^3[13]⟨26⟩[34][35]-1[12]⟨13⟩^2⟨14⟩[14]^2[34][35]⟨46⟩+4[12]^2⟨13⟩^2⟨14⟩[14]⟨26⟩[34][35]-17/16[12]⟨13⟩^2[13]⟨14⟩[14][34][45]⟨46⟩-59/16[12]⟨13⟩^2[13]^2⟨14⟩[34]⟨36⟩[45]-79/16[12]⟨13⟩[13]⟨14⟩^2[14][34]⟨36⟩[45]-27/64⟨12⟩[12]^2⟨13⟩^2[13][34][35]⟨36⟩+175/8⟨12⟩^2[12]^3⟨13⟩[34][35]⟨36⟩-119/16⟨12⟩^3[12]^3[23]⟨36⟩[45]+1799/64⟨12⟩^2[12]^2⟨13⟩[13][23]⟨36⟩[45]+7/2⟨13⟩^3[13]^3[23]⟨36⟩[45]-293/64⟨12⟩[12]⟨13⟩^2[13]^2[23]⟨36⟩[45]+7/16⟨12⟩[12]^2⟨13⟩^2[13][23]⟨26⟩[45]-531/16⟨13⟩^2[13]^2⟨23⟩[24]^2[35]⟨46⟩+107/16⟨12⟩[12]⟨13⟩[13]⟨23⟩[24]^2[35]⟨46⟩+1221/64⟨12⟩⟨13⟩[13]^2⟨23⟩[24]^2[25]⟨46⟩+13/2⟨12⟩^2[12]^2⟨23⟩[24]^2[35]⟨46⟩-1⟨12⟩^2[12][13]⟨23⟩[24]^2[25]⟨46⟩+7/2⟨13⟩^2[13]^2⟨23⟩[23][24][35]⟨36⟩+597/16⟨13⟩^2[13]^2⟨24⟩[24]^2[35]⟨36⟩-19/2[12]⟨13⟩^2[13]⟨24⟩[24]^2⟨26⟩[35]+21/8⟨13⟩^2[13]^2⟨24⟩[24]^2[25]⟨26⟩-7/8⟨13⟩^2[13][14]⟨24⟩[24]^2[35]⟨46⟩+27/4⟨12⟩[12]⟨13⟩[13]⟨24⟩[24]^2[45]⟨46⟩+1⟨12⟩^2[12]^2[23]⟨24⟩[24]⟨36⟩[45]+2449/64⟨12⟩[12]⟨13⟩[13][23]⟨24⟩[24]⟨36⟩[45]-611/16⟨13⟩^2[13]^2[23]⟨24⟩[24]⟨36⟩[45]+1401/64⟨12⟩⟨13⟩[13]^2[23][24]⟨34⟩⟨36⟩[45]+119/16⟨12⟩^2[12]^2⟨23⟩[23]^2⟨36⟩[45]-119/16⟨12⟩[12]⟨23⟩^2[23]^3⟨36⟩[45]+119/16⟨23⟩^3[23]^4⟨36⟩[45]-7/2⟨13⟩[13]⟨23⟩^2[23]^3⟨36⟩[45]+3/2[12]⟨13⟩⟨23⟩^2[23]^3⟨26⟩[45]-28⟨13⟩^2[13]^2⟨23⟩[23]^2⟨36⟩[45]+5/2[12]⟨13⟩^2[13]⟨23⟩[23]^2⟨26⟩[45]+91/8⟨12⟩[12]⟨13⟩[13]⟨23⟩[23]^2⟨36⟩[45]-231/16⟨12⟩[12]^2⟨13⟩⟨23⟩[23]^2⟨26⟩[45]+363/16⟨13⟩^2[13]^2⟨23⟩[23][24][45]⟨46⟩-2817/64⟨12⟩⟨13⟩[13]^2[24]^2⟨34⟩[45]⟨46⟩-1649/64⟨12⟩[12]⟨13⟩[13]⟨24⟩[24]^2[35]⟨36⟩-5/2⟨12⟩^2[12]^2⟨23⟩[23][24][45]⟨46⟩-5⟨12⟩^2[12]^2⟨24⟩[24]^2[35]⟨36⟩-231/16⟨12⟩[12]^3⟨13⟩^2⟨26⟩[34][35]+231/16⟨12⟩[12]^2⟨13⟩^2[14][34][35]⟨46⟩-39/16[12]^2⟨13⟩^2⟨23⟩[34]^2[35]⟨46⟩+335/16⟨12⟩[12]^2⟨13⟩⟨23⟩[24][34][35]⟨46⟩-175/16⟨12⟩[12]^2⟨13⟩⟨34⟩[34]^2[45]⟨46⟩-271/16⟨12⟩[12]^2⟨13⟩⟨34⟩[34]^2[35]⟨36⟩-191/16[12]⟨13⟩⟨34⟩^2[34]^3[45]⟨46⟩+671/64[12]⟨13⟩⟨34⟩^2[34]^3[35]⟨36⟩-7/2[12]^2⟨13⟩^2⟨24⟩[34]^2[45]⟨46⟩-7/8⟨12⟩[12]^2⟨14⟩⟨34⟩[34]^2⟨36⟩[45]-85/16⟨12⟩[12]^2⟨13⟩[13]⟨14⟩[34]⟨36⟩[45]+271/16⟨12⟩[12]^3⟨13⟩⟨14⟩⟨26⟩[34][45]+271/16⟨12⟩[12]^2⟨13⟩⟨14⟩[14][34][45]⟨46⟩+613/64[12]^2⟨13⟩^2⟨24⟩[34]^2[35]⟨36⟩+563/16[12]⟨13⟩^2[13]⟨34⟩[34]^2[45]⟨46⟩-145/16[12]⟨13⟩^2[14]⟨34⟩[34]^2[35]⟨46⟩+467/8[12]⟨13⟩^2[13]⟨34⟩[34]^2[35]⟨36⟩+1[12]^2⟨13⟩⟨14⟩⟨24⟩[34]^2⟨36⟩[45]+21/8[12]⟨14⟩⟨34⟩^2[34]^3⟨36⟩[45]+1[12]⟨14⟩⟨24⟩^2[24]^2[34]⟨36⟩[45]+1⟨12⟩[12][13]⟨14⟩⟨24⟩[24]^2⟨36⟩[45]-1[13]⟨14⟩⟨24⟩^2[24]^3⟨36⟩[45]+1⟨14⟩[14]⟨24⟩^2[24]^3[35]⟨36⟩-1[12]⟨13⟩^2[13]⟨24⟩[24][34][35]⟨36⟩-1⟨12⟩[12]⟨24⟩^2[24]^3[35]⟨36⟩+14⟨23⟩⟨24⟩^2[24]^4[35]⟨46⟩+13/2⟨12⟩[12]^2⟨13⟩⟨24⟩[24]^2⟨26⟩[35]+14⟨13⟩[13]⟨23⟩⟨24⟩[24]^3[35]⟨46⟩-1⟨12⟩[13]⟨24⟩[24]^3⟨34⟩[45]⟨46⟩+539/16⟨12⟩[13]^2⟨14⟩[24]^2⟨34⟩⟨36⟩[45]-525/16⟨12⟩[13]⟨14⟩[14][24]^2⟨34⟩[35]⟨36⟩+49/8⟨12⟩[13]⟨14⟩[14][24]^2⟨34⟩[45]⟨46⟩+1⟨12⟩[14]⟨24⟩[24]^3⟨34⟩[35]⟨46⟩+1925/64⟨12⟩^2[12][13][24]^2⟨34⟩[35]⟨36⟩-7⟨12⟩[13]⟨23⟩[23]^2[24]⟨34⟩⟨36⟩[45]+1⟨12⟩^2[12][14][24]^2⟨34⟩[35]⟨46⟩-37/4⟨12⟩^2[12][13][24]^2⟨34⟩[45]⟨46⟩-1/2⟨12⟩^2[12]^2[24]⟨34⟩[34][35]⟨36⟩+7/8⟨13⟩[13]⟨14⟩[14]⟨24⟩[24]^2[35]⟨36⟩+279/16[12]^2⟨13⟩^2⟨24⟩[24]⟨26⟩[34][35]+17/2[12]⟨13⟩^2[13]⟨24⟩[24][34][45]⟨46⟩-7/8⟨13⟩[13]⟨24⟩^2[24]^3[35]⟨36⟩-1⟨13⟩[14]⟨24⟩^2[24]^3[35]⟨46⟩+1/8⟨13⟩[13]⟨24⟩^2[24]^3[45]⟨46⟩-1[12]⟨13⟩⟨24⟩^2[24]^2[34][35]⟨36⟩-1[12]⟨13⟩⟨24⟩^2[24]^2[34][45]⟨46⟩+19/2[12]⟨13⟩^2[13]⟨23⟩[24][34][35]⟨46⟩-13[12]⟨13⟩^2[13]⟨23⟩[23][24]⟨26⟩[35]-7/8⟨13⟩[13]⟨24⟩^2[24]^3[25]⟨26⟩+7/8[12]⟨13⟩[13]⟨14⟩⟨24⟩[24]^2⟨26⟩[45]+15/8⟨13⟩[13]⟨14⟩[14]⟨24⟩[24]^2[45]⟨46⟩-983/64⟨12⟩[12]^2⟨13⟩⟨24⟩[24][34][35]⟨36⟩+207/16⟨12⟩[12]^2⟨13⟩⟨23⟩[23][24]⟨26⟩[35]+2[12]⟨13⟩⟨23⟩^2[23]^2[24]⟨26⟩[35]+7⟨13⟩[13]⟨23⟩^2[23]^2[24][35]⟨36⟩-7/2⟨23⟩^3[23]^3[24][25]⟨26⟩-175/16⟨23⟩^3[23]^3[24][35]⟨36⟩-7/2⟨23⟩^3[23]^3[24][45]⟨46⟩+5⟨13⟩[13]⟨23⟩^2[23]^2[24][45]⟨46⟩-143/16⟨12⟩[12]⟨13⟩[13]⟨23⟩[23][24][35]⟨36⟩-99/16⟨12⟩[12]⟨13⟩[13]⟨23⟩[23][24][45]⟨46⟩-523/16[12]⟨13⟩[13]⟨14⟩⟨34⟩[34]^2⟨36⟩[45]+1[12]⟨13⟩⟨14⟩[14]⟨34⟩[34]^2[45]⟨46⟩-1461/64⟨12⟩[12]⟨13⟩[13][23]⟨34⟩[34]⟨36⟩[45]+207/16⟨12⟩[12]^2⟨13⟩[23]⟨24⟩[34]⟨36⟩[45]+1[12]⟨13⟩[23]⟨24⟩⟨34⟩[34]^2⟨36⟩[45]-5/2[12]⟨13⟩⟨23⟩[23]⟨34⟩[34]^2[45]⟨46⟩+3/2[12]⟨13⟩⟨23⟩[23]^2⟨24⟩[34]⟨36⟩[45]+3/2[12]⟨13⟩⟨23⟩[23]⟨34⟩[34]^2[35]⟨36⟩-1209/32⟨12⟩⟨13⟩[13]^2[24]^2⟨34⟩[35]⟨36⟩+455/16⟨12⟩⟨13⟩[13][14][24]^2⟨34⟩[35]⟨46⟩+1⟨14⟩^2[14]^2⟨24⟩[24]^2[35]⟨36⟩-1[13]⟨14⟩^2[14]⟨24⟩[24]^2⟨36⟩[45]+7/8⟨12⟩[13]⟨14⟩[14]⟨24⟩[24]^2[25]⟨36⟩-1⟨12⟩[12]⟨14⟩[14]⟨24⟩[24]^2[35]⟨36⟩-3/2⟨13⟩[13][24]⟨34⟩^2[34]^2[35]⟨36⟩-3/2⟨13⟩[13][24]⟨34⟩^2[34]^2[45]⟨46⟩+595/16⟨13⟩^2[13]^2[24]⟨34⟩[34][35]⟨36⟩-563/16⟨13⟩[13]⟨14⟩[14][24]⟨34⟩[34][35]⟨36⟩+563/16⟨13⟩[13]^2⟨14⟩[24]⟨34⟩[34]⟨36⟩[45]+563/16⟨13⟩^2[13][14][24]⟨34⟩[34][35]⟨46⟩+3797/64⟨12⟩[12]⟨13⟩[13][24]⟨34⟩[34][35]⟨36⟩-3089/64⟨12⟩^2[13]^2[24]^2[25]⟨34⟩⟨36⟩-2117/64⟨12⟩^2[12][13][23][24]⟨34⟩⟨36⟩[45]+21/4⟨12⟩[12]⟨23⟩[23]^2⟨34⟩[34]⟨36⟩[45]-129/16⟨12⟩[12]⟨13⟩[14][24]⟨34⟩[34][35]⟨46⟩+735/64⟨12⟩[12][24]⟨34⟩^2[34]^2[35]⟨36⟩+175/16[12]⟨13⟩⟨23⟩^2[23]^2[34][35]⟨36⟩-175/16⟨23⟩^2[23]^3⟨34⟩[34]⟨36⟩[45]-7/2⟨23⟩[23]^2⟨34⟩^2[34]^2⟨36⟩[45]+87/16⟨12⟩[12]⟨23⟩^2[23]^2[24][35]⟨36⟩+3/2⟨12⟩[12]⟨23⟩^2[23][24]^2[35]⟨46⟩-1⟨12⟩[12]⟨23⟩[24]^2⟨34⟩[34][35]⟨46⟩+7/2⟨12⟩[13]⟨23⟩[23][24]^2⟨34⟩[45]⟨46⟩+11/2⟨12⟩[13]⟨23⟩[23][24]^2⟨34⟩[35]⟨36⟩-1⟨13⟩⟨14⟩[14]^2⟨24⟩[24]^2[35]⟨46⟩+1⟨14⟩[14]⟨24⟩[24]^2⟨34⟩[34][45]⟨46⟩+1⟨14⟩[14]⟨24⟩[24]^2⟨34⟩[34][35]⟨36⟩-539/16⟨12⟩[12][13]⟨14⟩[24]⟨34⟩[34]⟨36⟩[45]-1⟨12⟩[12]⟨24⟩[24]^2⟨34⟩[34][35]⟨36⟩-175/16⟨12⟩[12][24]⟨34⟩^2[34]^2[45]⟨46⟩-2[12]⟨13⟩⟨24⟩[24]⟨34⟩[34]^2[35]⟨36⟩-1[12]⟨13⟩⟨24⟩[24]⟨34⟩[34]^2[45]⟨46⟩+7/2⟨23⟩[23][24]⟨34⟩^2[34]^2[45]⟨46⟩+3/2⟨13⟩[13]⟨23⟩[24]^2⟨34⟩[34][35]⟨46⟩-3/2⟨13⟩[13]⟨24⟩[24]^2⟨34⟩[34][35]⟨36⟩-7⟨13⟩[13]⟨23⟩[23]^2⟨34⟩[34]⟨36⟩[45]+1⟨12⟩[12][23]⟨24⟩^2[24]^2⟨36⟩[45]-207/16⟨12⟩^2[12]^2⟨23⟩[23][24][35]⟨36⟩-17/2⟨12⟩^2[12][13]⟨23⟩[23][24][25]⟨36⟩-3/2⟨12⟩[12]⟨23⟩[23]⟨24⟩[24]^2[35]⟨36⟩+2⟨12⟩[13]⟨23⟩[23]⟨24⟩[24]^2[25]⟨36⟩+7⟨23⟩^2[23]⟨24⟩[24]^3[35]⟨46⟩-7⟨23⟩[23]⟨24⟩^2[24]^3[35]⟨36⟩+25/2⟨13⟩[13]⟨23⟩^2[23][24]^2[35]⟨46⟩+7⟨13⟩[13]⟨23⟩[23]⟨24⟩[24]^2[45]⟨46⟩-7⟨13⟩[13]⟨23⟩[23]⟨24⟩[24]^2[35]⟨36⟩+3/2⟨13⟩[13][23]⟨24⟩[24]⟨34⟩[34]⟨36⟩[45]+1[12]⟨13⟩[23]⟨24⟩^2[24][34]⟨36⟩[45]+3⟨12⟩[12]⟨23⟩[23]^2⟨24⟩[24]⟨36⟩[45]-301/64⟨12⟩[13][23][24]⟨34⟩^2[34]⟨36⟩[45]-3⟨12⟩[12]⟨23⟩[23][24]⟨34⟩[34][45]⟨46⟩+7/2⟨23⟩[23][24]⟨34⟩^2[34]^2[35]⟨36⟩}{⟨12⟩[13]⟨14⟩[14]⟨23⟩[23][34]⟨56⟩[56]⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_134.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-15/2[13]^2⟨14⟩⟨23⟩⟨26⟩[35]⟨56⟩[56](s_{134}-s_{124})}{⟨2|1+4|3]^4Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-45/8[13]⟨24⟩⟨26⟩[35]⟨2|5+6|2]⟨3|1+4|2]s_{134}(s_{124}-s_{134})}{⟨2|1+4|3]^3Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{[13]⟨26⟩(s_{124}-s_{134})(30[13]⟨14⟩⟨34⟩[45]-15/2⟨14⟩[14]⟨34⟩[35]-15/4⟨12⟩[13][25]⟨34⟩-75/4⟨12⟩[12]⟨34⟩[35]-15/4⟨12⟩[12]⟨24⟩[25]-15/2⟨24⟩[24]⟨34⟩[35]-15/2⟨23⟩[23]⟨34⟩[35]-15/4⟨24⟩^2[24][25]+15/2[12]⟨13⟩⟨24⟩[35]-15/4⟨13⟩[13]⟨14⟩[15]+15/4[12]⟨14⟩⟨24⟩[45])}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[13]⟨26⟩(s_{13}-s_{24})(s_{124}-s_{134})(-15/4⟨14⟩⟨24⟩[24][45]+15/4⟨13⟩[23]⟨24⟩[45]+15/4⟨13⟩⟨23⟩[23][35])}{⟨1|2+3|4]⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[13]⟨26⟩(-135/4⟨13⟩[13]^2⟨14⟩⟨34⟩[45]+15/4⟨13⟩[13]⟨14⟩[14]⟨34⟩[35]+45/2⟨12⟩⟨13⟩[13]^2[25]⟨34⟩+30⟨12⟩[12]⟨13⟩[13]⟨34⟩[35]+15/2⟨13⟩^2[13]^2⟨24⟩[25]-30[12]⟨13⟩^2[13]⟨24⟩[35]-15/2⟨12⟩[12][23]⟨24⟩⟨34⟩[45]-45/2⟨13⟩[13][23]⟨24⟩⟨34⟩[45]-15/4⟨23⟩[23]^2⟨24⟩⟨34⟩[45]+15/4⟨12⟩[12]^2⟨14⟩⟨24⟩[45]+15/2⟨12⟩^2[12][13][25]⟨34⟩-15/2⟨12⟩^2[12]^2⟨34⟩[35]+15/4⟨12⟩[13]⟨23⟩[23][25]⟨34⟩-15/4⟨12⟩[12]⟨23⟩[23]⟨34⟩[35]+15/4⟨13⟩[13]⟨23⟩[23]⟨34⟩[35]+45/2⟨12⟩[12]⟨13⟩[13]⟨14⟩[15]+30⟨12⟩[13][24]⟨34⟩^2[35]-15/4⟨12⟩[12]⟨14⟩[14]⟨34⟩[35]+15/4⟨13⟩^2[13]^2⟨14⟩[15]+15/2⟨12⟩[12][13]⟨14⟩⟨34⟩[45]+105/4⟨12⟩[13]⟨14⟩[14][25]⟨34⟩-30[12]⟨13⟩[13]⟨14⟩⟨24⟩[45]-30[13]⟨14⟩⟨34⟩^2[34][45])}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[13]⟨26⟩(s_{13}-s_{24})(-15/4⟨14⟩⟨24⟩^2[24]^2[45]-15/2⟨13⟩^2[13][23]⟨24⟩[45]-15/4⟨13⟩^2[13]⟨23⟩[23][35])}{⟨1|2+3|4]⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[13]⟨26⟩(-12⟨24⟩[24][35]+15[23]⟨24⟩[45]+3⟨34⟩[34][35]+15⟨13⟩[13][35])}{[34]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-75/32⟨23⟩[23][35]⟨3|1+4|2]⟨4|2+3|1]s_{124}(s_{124}+s_{134})⟨26⟩(s_{124}-s_{134})}{⟨2|1+4|3]^2Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨26⟩(s_{13}-s_{24})(-5/8⟨13⟩^3[13]^2[24][35]+15/8⟨13⟩⟨14⟩[14]⟨24⟩[24]^2[35]-5/8⟨13⟩⟨24⟩^2[24]^3[35]+5/8⟨13⟩⟨23⟩[23]⟨24⟩[24]^2[35]-5/8⟨14⟩⟨24⟩^2[24]^3[45]+15/4⟨13⟩^2[13]⟨24⟩[24]^2[35]+5/8⟨13⟩^2[13]⟨23⟩[23]^2[45])}{⟨1|2+3|4]^2⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{601/8⟨12⟩[13]⟨24⟩[24]^2⟨34⟩[35]⟨36⟩+59/2⟨12⟩^2[13]^2[24][25]⟨34⟩⟨36⟩+261/8⟨12⟩^2[13][14][24][25]⟨34⟩⟨46⟩+29/8⟨12⟩^2[12][13]⟨23⟩[24][25]⟨46⟩-857/8⟨12⟩^3[12]^2[13][25]⟨36⟩+3/8⟨12⟩^3[12]^2[14][25]⟨46⟩+21/8⟨12⟩^3[12]^3[35]⟨36⟩+627/4⟨12⟩^2[12][13]⟨14⟩[14][25]⟨36⟩+875/4⟨12⟩^2[12]⟨14⟩[14]^2[25]⟨46⟩-875/4⟨12⟩^2[12]^2⟨14⟩[14][45]⟨46⟩-3/8⟨12⟩^3[12]^3[45]⟨46⟩+875/4⟨12⟩[12]^2⟨14⟩^2[14]⟨26⟩[45]+23/8⟨12⟩^2[12]^3⟨14⟩⟨26⟩[45]+221/4⟨12⟩[12][13]⟨14⟩^2[14]⟨36⟩[45]-315/2⟨12⟩^2[12]^2[13]⟨14⟩⟨36⟩[45]-875/4⟨12⟩[12]⟨14⟩^2[14]^2[25]⟨26⟩-11/4⟨12⟩^2[12]^2⟨14⟩[14][25]⟨26⟩-105/2⟨12⟩[13]⟨14⟩^2[14]^2[25]⟨36⟩-11/4⟨12⟩[12]⟨14⟩^2[14]^2[35]⟨36⟩+15/4⟨12⟩^2[12]^2⟨14⟩[14][35]⟨36⟩-145[12]⟨13⟩⟨14⟩^2[14]^2⟨26⟩[35]+9⟨13⟩[13]⟨14⟩^2[14]^2[25]⟨26⟩-367/4⟨13⟩[13]⟨14⟩^2[14]^2[35]⟨36⟩+93/8⟨12⟩^2[12]^2⟨23⟩[23][35]⟨36⟩-167/4⟨12⟩^2[12][13]⟨23⟩[23][25]⟨36⟩+4⟨12⟩^2[12]^2⟨23⟩[23][25]⟨26⟩+7⟨12⟩[12]⟨23⟩^2[23]^2[25]⟨26⟩-7⟨23⟩^3[23]^3[25]⟨26⟩+403/4⟨12⟩^2[12]^2[23]⟨24⟩⟨36⟩[45]+167/4⟨12⟩[12]⟨23⟩[23]^2⟨24⟩⟨36⟩[45]-165/8⟨12⟩[13]⟨23⟩[23]^2⟨34⟩⟨36⟩[45]+51/8⟨12⟩^2[12]^2⟨23⟩[23][45]⟨46⟩-1/2⟨12⟩^2[12]^2⟨34⟩[34][35]⟨36⟩+3/4⟨12⟩^2[12]^2⟨34⟩[34][45]⟨46⟩+7/2⟨12⟩[12]⟨34⟩^2[34]^2[35]⟨36⟩-181/8⟨12⟩[12][13]⟨14⟩⟨34⟩[34]⟨36⟩[45]-445/4⟨12⟩^2[12]^2⟨13⟩[13][35]⟨36⟩-6⟨12⟩^2[12]^2⟨13⟩[14][35]⟨46⟩+367/4⟨13⟩^2[13]⟨14⟩[14]^2[35]⟨46⟩+193/8⟨13⟩^3[13]^2[14][35]⟨46⟩+3/4⟨34⟩^3[34]^3[45]⟨46⟩+3/4⟨34⟩^3[34]^3[35]⟨36⟩-3/4[13]⟨14⟩⟨34⟩^2[34]^2⟨36⟩[45]+73/4⟨14⟩[14]⟨34⟩^2[34]^2[45]⟨46⟩+19⟨14⟩[14]⟨34⟩^2[34]^2[35]⟨36⟩-73/4[13]⟨14⟩^2[14]⟨34⟩[34]⟨36⟩[45]+73/4⟨14⟩^2[14]^2⟨34⟩[34][35]⟨36⟩+3/2⟨12⟩[12]⟨14⟩[14]⟨34⟩[34][35]⟨36⟩-11/4⟨12⟩[12]⟨14⟩[14]⟨34⟩[34][45]⟨46⟩+181/8⟨12⟩[12]⟨34⟩^2[34]^2[45]⟨46⟩+367/4⟨13⟩[13]^2⟨14⟩^2[14]⟨36⟩[45]+136[12]⟨13⟩[13]⟨14⟩^2[14]⟨26⟩[45]-33⟨13⟩^3[13]^3[15]⟨16⟩+133/8⟨13⟩^2[13]^3⟨14⟩⟨36⟩[45]-113/8⟨13⟩^2[13]^2⟨14⟩[14][35]⟨36⟩-367/4⟨13⟩^2[13]^2⟨14⟩[14][45]⟨46⟩-28⟨13⟩^3[13]^3[35]⟨36⟩-125/2⟨13⟩^3[13]^3[45]⟨46⟩-85/8[12]⟨13⟩^2[13]^2⟨14⟩⟨26⟩[45]+129/4[12]⟨13⟩^2[13]⟨14⟩[14]⟨26⟩[35]-255/8[12]⟨13⟩^3[13]^2⟨26⟩[35]-19⟨13⟩^2[13]^2⟨14⟩[14][25]⟨26⟩-259/8⟨13⟩^2[13]^2⟨34⟩[34][35]⟨36⟩-399/4⟨13⟩^2[13]^2⟨34⟩[34][45]⟨46⟩+291/4⟨13⟩^2[13][14]⟨34⟩[34][35]⟨46⟩-313/4⟨13⟩[13]⟨34⟩^2[34]^2[45]⟨46⟩-635/8⟨13⟩[13]⟨34⟩^2[34]^2[35]⟨36⟩+167/8⟨13⟩^2[13]^2⟨23⟩[23][45]⟨46⟩+337/8⟨13⟩^2[13]^2⟨23⟩[23][35]⟨36⟩+287/8⟨13⟩^2[13]^2⟨23⟩[23][25]⟨26⟩+639/8⟨13⟩[13]^2⟨14⟩⟨34⟩[34]⟨36⟩[45]-843/8⟨13⟩[13]⟨14⟩[14]⟨34⟩[34][35]⟨36⟩-73/4⟨13⟩⟨14⟩[14]^2⟨34⟩[34][35]⟨46⟩-29/4⟨13⟩[13]⟨14⟩[14]⟨34⟩[34][45]⟨46⟩-33/8⟨13⟩[14]⟨34⟩^2[34]^2[35]⟨46⟩-3⟨12⟩[12]⟨13⟩^2[13][14][35]⟨46⟩+21/4⟨12⟩[12]⟨13⟩^2[13]^2[45]⟨46⟩+177/8⟨12⟩⟨13⟩^2[13]^2[14][25]⟨46⟩+1401/8⟨12⟩^2[12]^2⟨13⟩[13][45]⟨46⟩-1125/8⟨12⟩^2[12]⟨13⟩[13][14][25]⟨46⟩-265⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][45]⟨46⟩+229/4⟨12⟩⟨13⟩[13]⟨14⟩[14]^2[25]⟨46⟩+591/4⟨12⟩[12]⟨13⟩⟨14⟩[14]^2[35]⟨46⟩+107/8⟨12⟩[12]⟨13⟩[13]^2⟨14⟩⟨36⟩[45]-919/8⟨12⟩⟨13⟩[13]^2⟨14⟩[14][25]⟨36⟩+1/2[12]⟨13⟩^2[13]⟨23⟩[34][35]⟨46⟩+173/8⟨13⟩^2[13]^2⟨23⟩[24][35]⟨46⟩+303/8⟨12⟩^2[12]⟨13⟩[13]^2[25]⟨36⟩-355/8⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][35]⟨36⟩-21/8⟨12⟩^2[12]^3⟨13⟩⟨26⟩[35]+65/8⟨12⟩[12]^2⟨13⟩^2[13]⟨26⟩[35]-587/8⟨12⟩[12]^2⟨13⟩[13]⟨14⟩⟨26⟩[45]+79/8⟨12⟩[12]⟨13⟩[13]⟨23⟩[24][35]⟨46⟩+1/8⟨23⟩⟨24⟩^2[24]^3[35]⟨46⟩+695/8⟨12⟩[14]⟨24⟩^2[24]^2[25]⟨46⟩-191/2⟨12⟩^2[12][14]⟨24⟩[24][25]⟨46⟩+601/8⟨12⟩^2[12]^2⟨24⟩[24][45]⟨46⟩-29/8⟨12⟩^2[12][13]⟨24⟩[24][25]⟨36⟩-1295/8⟨12⟩[12]⟨13⟩[14]⟨24⟩[24][35]⟨46⟩+257/8⟨12⟩⟨13⟩[13]^2⟨23⟩[24][25]⟨46⟩-209/2⟨12⟩⟨13⟩[13][14]⟨24⟩[24][25]⟨46⟩-17/2⟨13⟩^2[13]^2⟨24⟩[24][35]⟨36⟩-12⟨13⟩^2[13][14]⟨24⟩[24][35]⟨46⟩-3/4[12]⟨13⟩^2[13]⟨24⟩[24]⟨26⟩[35]-43/2⟨13⟩[13]⟨24⟩^2[24]^2[25]⟨26⟩-1453/8⟨12⟩[12]⟨13⟩[13]⟨24⟩[24][25]⟨26⟩-25/8⟨12⟩[12]^2⟨13⟩⟨24⟩[24]⟨26⟩[35]-73⟨12⟩⟨13⟩[13]^2⟨24⟩[24][25]⟨36⟩-21/4⟨13⟩[13]⟨24⟩^2[24]^2[35]⟨36⟩-145/8⟨13⟩[13]⟨24⟩^2[24]^2[45]⟨46⟩+387/8⟨12⟩[13]⟨24⟩^2[24]^2[25]⟨36⟩+475/4⟨12⟩[12]⟨24⟩^2[24]^2[35]⟨36⟩+1259/8⟨12⟩[12]⟨24⟩^2[24]^2[45]⟨46⟩-21/8[12]⟨13⟩⟨24⟩^2[24]^2⟨26⟩[35]+21/8⟨24⟩^3[24]^3[25]⟨26⟩+1793/8⟨12⟩[12]⟨24⟩^2[24]^2[25]⟨26⟩+11/4⟨12⟩[13]⟨23⟩⟨24⟩[24]^2[25]⟨46⟩-15/4[12]⟨13⟩^2[13]⟨23⟩[23]⟨26⟩[35]-113/4⟨23⟩^3[23]^3[45]⟨46⟩-7⟨23⟩^3[23]^3[35]⟨36⟩-5/2⟨13⟩[13]⟨23⟩^2[23]^2[45]⟨46⟩+45/4⟨13⟩[13]⟨23⟩[23]^2⟨24⟩⟨36⟩[45]+23/2⟨13⟩[13]^2⟨14⟩⟨24⟩[24]⟨36⟩[45]+9⟨13⟩[13]⟨14⟩[14]⟨24⟩[24][45]⟨46⟩+497/4[13]⟨14⟩⟨24⟩^2[24]^2⟨36⟩[45]+1/8[23]⟨24⟩^3[24]^2⟨36⟩[45]+25/8⟨24⟩^3[24]^3[45]⟨46⟩-517/4⟨14⟩[14]⟨24⟩^2[24]^2[35]⟨36⟩+31/8⟨13⟩[13]⟨23⟩⟨24⟩[24]^2[35]⟨46⟩+781/8⟨12⟩[12]⟨14⟩[14]⟨24⟩[24][35]⟨36⟩+5/4⟨23⟩[23]⟨34⟩^2[34]^2[35]⟨36⟩+23/4⟨12⟩[13][24]⟨34⟩^2[34][35]⟨36⟩-103/8⟨12⟩[13][24]⟨34⟩^2[34][45]⟨46⟩+59/4⟨12⟩[14][24]⟨34⟩^2[34][35]⟨46⟩+57/8⟨12⟩^2[12][13][24]⟨34⟩[35]⟨36⟩+55/4⟨12⟩[13]^2⟨14⟩[24]⟨34⟩⟨36⟩[45]-5/2⟨13⟩[13]⟨23⟩^2[23]^2[35]⟨36⟩+5/4[12]⟨13⟩⟨23⟩[23]^2⟨24⟩⟨26⟩[45]+7[12]⟨13⟩⟨23⟩^2[23]^2⟨26⟩[35]-19/2⟨13⟩[13]⟨23⟩^2[23]^2[25]⟨26⟩-67⟨12⟩[12]⟨13⟩[13]⟨23⟩[23][35]⟨36⟩-303/8⟨12⟩[12]⟨13⟩[13]⟨23⟩[23][45]⟨46⟩-51/8⟨12⟩[12]^2⟨13⟩⟨23⟩[23]⟨26⟩[35]-373/4⟨12⟩⟨13⟩[13]^2[23]⟨34⟩⟨36⟩[45]+113/4⟨12⟩[13]⟨23⟩^2[23]^2[25]⟨36⟩+5[12]⟨13⟩⟨23⟩⟨34⟩[34]^2[35]⟨46⟩-17/8[12]⟨13⟩⟨24⟩⟨34⟩[34]^2[35]⟨36⟩-5/4⟨12⟩[12]^2⟨13⟩⟨23⟩[34][35]⟨46⟩-25/2⟨13⟩[13]⟨23⟩^2[23][24][35]⟨46⟩+19/2⟨12⟩[12]⟨23⟩^2[23][24][35]⟨46⟩-35/2[12]⟨13⟩⟨23⟩^2[23][34][35]⟨46⟩-7/4⟨12⟩[12]⟨13⟩[14]⟨34⟩[34][35]⟨46⟩-59/2⟨12⟩[12]⟨23⟩[23]⟨34⟩[34][35]⟨36⟩-3/8⟨12⟩[12]^2⟨14⟩⟨24⟩[24]⟨26⟩[45]-9/8[12]⟨14⟩⟨24⟩^2[24]^2⟨26⟩[45]+349/4⟨13⟩[13]⟨23⟩[24]⟨34⟩[34][35]⟨46⟩-85/4⟨23⟩^2[23]^2⟨34⟩[34][35]⟨36⟩+85/4⟨23⟩^3[23]^2[24][35]⟨46⟩-165/8⟨23⟩^2[23]^2⟨34⟩[34][45]⟨46⟩-749/8⟨13⟩[13]⟨23⟩[23]⟨34⟩[34][45]⟨46⟩-239/8⟨12⟩[13]⟨23⟩[23][24]⟨34⟩[45]⟨46⟩-75/8⟨12⟩[13]⟨23⟩[23]⟨24⟩[24][25]⟨36⟩+3⟨12⟩[12]⟨23⟩[23]⟨24⟩[24][25]⟨26⟩+5/8⟨23⟩[23]^2⟨24⟩^2[24]⟨36⟩[45]}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{3/8[15]⟨24⟩⟨36⟩⟨3|1+4|3](s_{14}-s_{56})}{⟨23⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[24]⟨26⟩^2(s_{13}-s_{24})(-8⟨14⟩^2[14][24]+5⟨13⟩⟨23⟩[23]^2-13⟨13⟩[13]⟨14⟩[24])}{⟨14⟩[14]⟨56⟩⟨1|2+3|4]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[24]⟨26⟩⟨13⟩[35](s_{13}-s_{24})(-5⟨23⟩[23]+5/2⟨13⟩[13])}{⟨14⟩[14]⟨1|2+3|4]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1⟨24⟩[24]^2⟨26⟩[45](s_{13}-s_{24})}{[14]⟨1|2+3|4]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[24]⟨26⟩⟨13⟩⟨4|2+3|1][13](s_{13}-s_{24})(15/8⟨14⟩⟨24⟩[24][45]+15/4⟨13⟩[23]⟨24⟩[45]+15/8⟨13⟩⟨23⟩[23][35])}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{[13](s_{134}-s_{124})(55/16⟨12⟩^2[14][24]^2⟨34⟩^2[35]⟨46⟩-65/8⟨12⟩^2[13][24]^2⟨34⟩^2[45]⟨46⟩+55/16⟨12⟩⟨14⟩^2[14]^2[24]⟨34⟩[35]⟨36⟩+55/16⟨12⟩⟨14⟩[14][24]⟨34⟩^2[34][35]⟨36⟩-45/16⟨13⟩^3[13]^3⟨14⟩⟨36⟩[45]-15/16⟨12⟩[12]⟨13⟩^2[13]^2⟨14⟩⟨36⟩[45]-5/4⟨12⟩^2[12]^2⟨13⟩[13]⟨14⟩⟨36⟩[45]-55/16⟨12⟩[13]⟨14⟩^2[14][24]⟨34⟩⟨36⟩[45]-15/16⟨12⟩⟨13⟩[13]^2⟨14⟩[24]⟨34⟩⟨36⟩[45]-5/8⟨13⟩^4[13]^3[45]⟨46⟩-15/16⟨12⟩[12]⟨13⟩^2[13]⟨14⟩[14][45]⟨46⟩-105/16⟨12⟩[12]⟨13⟩^3[13]^2[45]⟨46⟩-15/16⟨12⟩^2[12]^2⟨13⟩⟨14⟩[14][45]⟨46⟩-55/16⟨12⟩^3[12]^3⟨13⟩[45]⟨46⟩+75/16⟨12⟩^2[12]⟨13⟩[13]⟨14⟩[14][25]⟨36⟩-125/16⟨12⟩^2[12]⟨13⟩^2[13]^2[25]⟨36⟩+55/16⟨13⟩^3[13]^2⟨14⟩[14][35]⟨36⟩-5/2⟨12⟩^2[12]⟨13⟩⟨14⟩[14]^2[25]⟨46⟩+5/4⟨13⟩^4[13]^3[35]⟨36⟩-175/16⟨12⟩[12]⟨13⟩^3[13]^2[35]⟨36⟩+55/16⟨12⟩⟨13⟩^3[13]^2[14][25]⟨46⟩-125/16⟨12⟩⟨13⟩^2[13]^2[23]⟨34⟩⟨36⟩[45]+15/16[12]⟨13⟩^2⟨14⟩^2[14]^2⟨26⟩[35]+75/16[12]⟨13⟩^3[13]⟨14⟩[14]⟨26⟩[35]+5/4[12]⟨13⟩^4[13]^2⟨26⟩[35]-15/16[12]⟨13⟩^2[13]⟨14⟩^2[14]⟨26⟩[45]-65/16[12]⟨13⟩^3[13]^2⟨14⟩⟨26⟩[45]-25/8⟨12⟩[12]^2⟨13⟩^3[13]⟨26⟩[35]-5/4⟨12⟩⟨13⟩^2[13]^2[24]⟨34⟩[45]⟨46⟩-25/8[12]⟨13⟩^3[13]⟨23⟩[34][35]⟨46⟩+65/32⟨13⟩^3[13]^2⟨23⟩[24][35]⟨46⟩+45/16⟨12⟩⟨13⟩^2[13]^2⟨23⟩[23][25]⟨36⟩+5/8⟨13⟩^3[13]^2⟨23⟩[23][35]⟨36⟩+5/2⟨12⟩[12]⟨13⟩^2[13]⟨23⟩[23][35]⟨36⟩-35/16⟨12⟩⟨13⟩[13]⟨23⟩^2[23][24][25]⟨46⟩-105/32⟨13⟩⟨23⟩⟨24⟩^2[24]^3[35]⟨46⟩+25/8[12]⟨13⟩^2⟨23⟩[23]^2⟨24⟩⟨26⟩[45]+35/16⟨12⟩⟨23⟩^2[23][24]^2⟨34⟩[35]⟨46⟩-5/2[12]⟨13⟩^3[13]⟨23⟩[23]⟨26⟩[35]+35/16⟨12⟩[12]^2⟨13⟩^2⟨23⟩[23]⟨26⟩[35]-5/8⟨13⟩^2[13]⟨23⟩^2[23]^2[45]⟨46⟩)}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{⟨26⟩(3[13]^2⟨14⟩^2[24]^2⟨36⟩-6[12]^2⟨14⟩^2[34]^2⟨36⟩+3[12][13]⟨14⟩^2[24][34]⟨36⟩+6[12]⟨14⟩[23]⟨34⟩[34]^2⟨36⟩-1⟨23⟩[23]^3⟨34⟩[34]⟨36⟩-1⟨23⟩^2[23]^4⟨36⟩-6[13]⟨14⟩[23][24]⟨34⟩[34]⟨36⟩+6[12]^2⟨13⟩⟨14⟩[23]⟨26⟩[34]-19[12]⟨13⟩[13]⟨14⟩[23][24]⟨26⟩+6[12]⟨13⟩⟨23⟩[23]^3⟨26⟩-2[12]⟨13⟩[13]⟨14⟩[23][34]⟨36⟩+2⟨13⟩[13]^2⟨14⟩[23][24]⟨36⟩)}{⟨14⟩[14][23]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1/2[23]⟨24⟩^2[24]^2[35]⟨36⟩-1/2[23]^2⟨24⟩^2[24]⟨36⟩[45]-7/2⟨13⟩^2[13]^2[24][35]⟨46⟩+7/2⟨13⟩[13]⟨23⟩[23][24][35]⟨46⟩-5/2[12]⟨13⟩^2[13][23]⟨26⟩[35]-5⟨13⟩[13][23]^2⟨24⟩⟨36⟩[45]-5/2[12]⟨13⟩[23]⟨24⟩[34][35]⟨36⟩-6⟨23⟩^2[23]^3[45]⟨46⟩-5⟨23⟩^2[23]^3[35]⟨36⟩-6⟨23⟩^2[23]^3[25]⟨26⟩+6⟨12⟩^2[12]^2[23][35]⟨36⟩+6⟨12⟩[13]⟨23⟩[23]^2[25]⟨36⟩+6⟨12⟩[12]⟨23⟩[23]^2[25]⟨26⟩+5⟨13⟩[13]⟨23⟩[23]^2[45]⟨46⟩+5⟨13⟩[13]⟨23⟩[23]^2[35]⟨36⟩+1/2⟨12⟩[13]⟨23⟩[23][24][25]⟨46⟩+6⟨12⟩[12]⟨23⟩[23][24][35]⟨46⟩+2⟨12⟩[13][23][24]⟨34⟩[35]⟨36⟩+5⟨13⟩^2[13]^2[23][25]⟨26⟩-6⟨12⟩[12]^2⟨13⟩[23]⟨26⟩[35]+7/2[12]⟨13⟩^2[13][34][35]⟨46⟩-3⟨13⟩[13][24]⟨34⟩[34][35]⟨46⟩+3[12]⟨13⟩⟨34⟩[34]^2[35]⟨46⟩-7/2[12]⟨13⟩⟨23⟩[23][34][35]⟨46⟩}{⟨14⟩[14][23]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[12](13/2⟨13⟩[13]^2⟨16⟩[45]-13/2⟨13⟩[13][34][35]⟨36⟩+1/2⟨12⟩[12][34][35]⟨36⟩+13/2⟨12⟩[13][23]⟨36⟩[45]-13/2[12]⟨13⟩⟨26⟩[34][35]+1/2[12]⟨14⟩⟨26⟩[34][45]-13/2⟨13⟩[13][34][45]⟨46⟩+17/2⟨23⟩[23][34][35]⟨36⟩+13/2⟨23⟩[23][34][45]⟨46⟩-1/2⟨24⟩[24]^2⟨26⟩[35])}{[14][23]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](-1/2⟨24⟩[24]^2⟨46⟩-1/2[12]⟨14⟩[24]⟨26⟩-13/2[12]⟨13⟩[13]⟨16⟩)}{[23]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(-17/2⟨12⟩[13]^2⟨34⟩[45]+15⟨12⟩[13][14]⟨34⟩[35]+3/2[12]⟨24⟩^2[34][45]-27/2[13]⟨23⟩[23]⟨24⟩[45]+13[13]⟨23⟩⟨24⟩[24][35]+17/2⟨13⟩[13]^2⟨24⟩[45]-2⟨13⟩[13][14]⟨24⟩[35]+23/2[13]⟨14⟩[14]⟨24⟩[45]-3/2[13]⟨24⟩^2[24][45])}{⟨24⟩[34]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩^2⟨14⟩[13][14](-9⟨12⟩[12]-9⟨14⟩[14]-9⟨13⟩[13])}{⟨24⟩[34]⟨56⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2]⟨26⟩[13]⟨4|2+3|1](-15/4⟨14⟩⟨24⟩[24][45]+75/4⟨12⟩[12]⟨14⟩[45]+45/2⟨14⟩⟨34⟩[34][45]-345/8⟨12⟩^2[12][25]-75/8⟨12⟩[24]⟨34⟩[35]-75/8⟨12⟩⟨13⟩[13][25]+45/4⟨12⟩⟨23⟩[23][25]+75/8⟨13⟩[23]⟨24⟩[45]+15/8⟨13⟩⟨23⟩[23][35]+105/8⟨12⟩[12]⟨13⟩[35]-165/4⟨13⟩^2[13][35]+15/4⟨13⟩⟨14⟩[14][35])}{⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{[13]⟨3|1+4|2]⟨26⟩(165/8⟨13⟩[13]^2⟨14⟩⟨34⟩[45]-15/8⟨13⟩[13]⟨14⟩[14]⟨34⟩[35]+225/8⟨12⟩[12]⟨13⟩[13]⟨34⟩[35]+165/4⟨13⟩^2[13]^2⟨34⟩[35]-30[12]⟨13⟩⟨23⟩[23]⟨24⟩[35]+345/8⟨12⟩^2[12]^2⟨24⟩[25]-45/4⟨12⟩[12]⟨23⟩[23]⟨24⟩[25]+345/8⟨12⟩[12][23]⟨24⟩⟨34⟩[45]-45/4⟨23⟩[23]^2⟨24⟩⟨34⟩[45]-165/8⟨12⟩[12]^2⟨14⟩⟨24⟩[45]+135/4⟨12⟩^2[12]^2⟨34⟩[35]+135/8⟨12⟩[12]⟨23⟩[23]⟨34⟩[35]+135/8⟨12⟩[12]⟨14⟩[14]⟨34⟩[35]+15/8⟨13⟩^2[13]^2⟨14⟩[15]-165/8⟨12⟩[13]⟨14⟩[14][25]⟨34⟩)}{⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{⟨26⟩[13]⟨4|2+3|1](-15/4⟨13⟩⟨24⟩[24]^2⟨34⟩[35]-15/8⟨14⟩⟨24⟩[24]^2⟨34⟩[45]-15/4⟨13⟩^2[13]⟨24⟩[24][25]+15/8[12]⟨13⟩^2⟨23⟩[23][35])}{⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{(s_{134}-s_{124})(-45/8[12]^2⟨13⟩⟨23⟩⟨24⟩[34][35]⟨46⟩-5/4⟨12⟩^2[12]^3⟨23⟩[35]⟨46⟩-15/16[12]⟨13⟩^2[13]^2⟨23⟩[35]⟨46⟩+5/4⟨13⟩^2[13]^3⟨23⟩[25]⟨46⟩-5/2⟨12⟩[12]⟨13⟩[13]^2⟨23⟩[25]⟨46⟩-425/16⟨12⟩^2[12]^2[13]⟨23⟩[25]⟨46⟩+165/16⟨13⟩[13]^2⟨23⟩⟨24⟩[24][25]⟨46⟩+55/8⟨12⟩[12][13]⟨23⟩⟨24⟩[24][25]⟨46⟩-1495/32[12]⟨13⟩[13]⟨23⟩⟨24⟩[24][35]⟨46⟩-5/4⟨12⟩[12]^2⟨23⟩⟨24⟩[24][35]⟨46⟩-25/32⟨13⟩[13]^2⟨23⟩[24]⟨34⟩[35]⟨46⟩+45/8⟨12⟩[12][13]⟨23⟩[24]⟨34⟩[35]⟨46⟩-205/16⟨12⟩[13]^2⟨23⟩[24][25]⟨34⟩⟨46⟩+5[13]⟨23⟩⟨24⟩[24]^2⟨34⟩[35]⟨46⟩+595/16⟨12⟩^2[12]^3⟨24⟩[45]⟨46⟩-405/16⟨12⟩^2[12]^3⟨24⟩[35]⟨36⟩-205/16[13]⟨24⟩^3[24]^2[25]⟨36⟩-875/16[12]⟨24⟩^3[24]^2[25]⟨26⟩-45/2[14]⟨24⟩^3[24]^2[25]⟨46⟩-595/16[12]⟨24⟩^3[24]^2[45]⟨46⟩-155/16[12]⟨24⟩^3[24]^2[35]⟨36⟩-315/16[12][23]⟨24⟩^3[24]⟨36⟩[45]-285/16[13]⟨24⟩^2[24]^2⟨34⟩[35]⟨36⟩-45/16[12]^2⟨13⟩⟨24⟩^2[34][35]⟨36⟩+15/4[12]^2⟨13⟩⟨24⟩^2[34][45]⟨46⟩+155/8[12]^2⟨14⟩⟨24⟩^2[34]⟨36⟩[45]+125/8[12]⟨13⟩[13]⟨24⟩⟨34⟩[34][35]⟨36⟩+75/8[12]⟨13⟩^2[13]^2⟨24⟩[35]⟨36⟩+835/16[12]^2⟨13⟩^2[13]⟨24⟩⟨26⟩[35]-105/16⟨13⟩^2[13]^3⟨24⟩[25]⟨36⟩-25/8[12]⟨13⟩^2[13]^2⟨24⟩[25]⟨26⟩+15/16[12]⟨13⟩^2[13][14]⟨24⟩[35]⟨46⟩-65[12]⟨14⟩^2[14]^2⟨24⟩[35]⟨36⟩+155/4[13]⟨14⟩^2[14]^2⟨24⟩[25]⟨36⟩+935/16[12]⟨13⟩[13]⟨14⟩[14]⟨24⟩[35]⟨36⟩-25/8[12]^2⟨13⟩⟨14⟩[14]⟨24⟩⟨26⟩[35]+875/16[12]⟨14⟩^2[14]^2⟨24⟩[25]⟨26⟩+325/16⟨13⟩[13]^2⟨14⟩[14]⟨24⟩[25]⟨36⟩+25/8[12]⟨13⟩[13]⟨14⟩[14]⟨24⟩[25]⟨26⟩+105/4[12][13]⟨14⟩^2[14]⟨24⟩⟨36⟩[45]-35/8[12]⟨13⟩[13]^2⟨14⟩⟨24⟩⟨36⟩[45]+1055/16[12]⟨13⟩⟨14⟩[14]^2⟨24⟩[35]⟨46⟩+55/2[12]⟨13⟩[13]⟨14⟩[14]⟨24⟩[45]⟨46⟩-75/16[12]⟨13⟩^2[13]^2⟨24⟩[45]⟨46⟩-675/16⟨13⟩[13]⟨14⟩[14]^2⟨24⟩[25]⟨46⟩-5/8⟨13⟩^2[13]^2[14]⟨24⟩[25]⟨46⟩-875/16[12]^2⟨14⟩^2[14]⟨24⟩⟨26⟩[45]+875/16[12]^2⟨13⟩[13]⟨14⟩⟨24⟩⟨26⟩[45]-875/16⟨12⟩[12]^3⟨14⟩⟨24⟩⟨26⟩[45]+135/8⟨12⟩[12]^2⟨13⟩[14]⟨24⟩[35]⟨46⟩+45/16[12]⟨14⟩[14]⟨24⟩⟨34⟩[34][45]⟨46⟩+265/16⟨13⟩[13]⟨14⟩[14]^2⟨34⟩[35]⟨46⟩-5/4⟨13⟩^2[13]^2[14]⟨34⟩[35]⟨46⟩+35/16⟨13⟩^2[13]^3⟨34⟩[45]⟨46⟩-265/16[13]⟨14⟩^2[14]^2⟨34⟩[35]⟨36⟩-495/8⟨12⟩[12]^2⟨14⟩[14]⟨24⟩[35]⟨36⟩-875/16⟨12⟩[12]⟨14⟩[14]^2⟨24⟩[25]⟨46⟩-515/16⟨12⟩^2[12]^2[14]⟨24⟩[25]⟨46⟩+425/16⟨12⟩^2[12]^2[13]⟨24⟩[25]⟨36⟩+265/16[13]^2⟨14⟩^2[14]⟨34⟩⟨36⟩[45]-65/16⟨13⟩[13]^3⟨14⟩⟨34⟩⟨36⟩[45]+85/4⟨13⟩[13]^2⟨14⟩[14]⟨34⟩[35]⟨36⟩+5/16⟨12⟩^2[12]^2[13]⟨34⟩[45]⟨46⟩+5/8⟨12⟩^2[12]^2[14]⟨34⟩[35]⟨46⟩+255/16⟨12⟩^2[12][13][14][25]⟨34⟩⟨46⟩-245/8⟨12⟩[13]^2⟨14⟩[14][25]⟨34⟩⟨36⟩-5/2⟨12⟩⟨13⟩[13]^3[25]⟨34⟩⟨36⟩+205/8[13]⟨14⟩[14]⟨24⟩[24]⟨34⟩[45]⟨46⟩+45/16⟨13⟩[13]^2⟨34⟩^2[34][45]⟨46⟩-5/8[12]^2⟨13⟩⟨23⟩[23]⟨24⟩⟨26⟩[35]+10[12]⟨23⟩^2[23]^2⟨24⟩[35]⟨36⟩-5/2[13]⟨23⟩^2[23]^2⟨24⟩[25]⟨36⟩+10[12]⟨23⟩^2[23]^2⟨24⟩[25]⟨26⟩-5/2[13]⟨23⟩^2[23]^2⟨34⟩[35]⟨36⟩-35/16⟨13⟩[13]^2⟨23⟩[23]⟨34⟩[35]⟨36⟩+5/8⟨12⟩[12]^2⟨23⟩[23]⟨24⟩[35]⟨36⟩-5/8⟨12⟩[12]^2⟨23⟩^2[23][35]⟨46⟩+35/16⟨12⟩[12][13]⟨23⟩^2[23][25]⟨46⟩-115/16[13]⟨23⟩^2[23][24]⟨34⟩[35]⟨46⟩+5[13]⟨23⟩[23]⟨24⟩[24]⟨34⟩[35]⟨36⟩+35/16[13]⟨23⟩[23]⟨24⟩^2[24][25]⟨36⟩+5/2[13]⟨23⟩^3[23]^2[25]⟨46⟩+35/16[13]⟨23⟩^2[23]^2⟨34⟩[45]⟨46⟩)}{⟨2|1+4|3]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{1/8⟨24⟩[35]⟨46⟩⟨3|1+4|2](s_{23}-s_{56})}{⟨14⟩⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{1/8[12][13]⟨26⟩⟨3|1+4|5](s_{23}-s_{56})}{[14]⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{525/256⟨14⟩⟨23⟩[23]⟨56⟩⟨3|1+4|2]⟨4|2+3|1]⟨6|1+4|5](s_{134}-s_{124})[14][56](s_{13}+s_{24}+s_{12}+s_{34})}{⟨2|1+4|3]Δ_{14|23|56}^4}+\\
\scriptscriptstyle\frac{-525/128⟨14⟩[14]⟨23⟩^2[23]^2⟨56⟩[56]⟨3|1+4|2]⟨4|2+3|1]⟨6|1+4|5](s_{134}-s_{124})}{⟨2|1+4|3]Δ_{14|23|56}^4}+\\
\scriptscriptstyle\frac{⟨23⟩⟨4|2+3|1]⟨3|1+4|2][56]⟨56⟩⟨6|1+4|5][23](s_{13}-s_{24})(-675/64⟨13⟩[34]-325/32⟨12⟩[24])}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{13}-s_{24})(s_{25}+s_{26}+s_{35}+s_{36})(12525/512⟨12⟩[13]⟨24⟩[24]^2⟨34⟩[35]⟨36⟩-1725/128⟨12⟩^2[13]^2[24][25]⟨34⟩⟨36⟩-4125/64⟨12⟩^2[13][14][24][25]⟨34⟩⟨46⟩+13375/512⟨12⟩^2[12][13]⟨23⟩[24][25]⟨46⟩+128575/2048⟨12⟩^3[12]^2[13][25]⟨36⟩+5675/3072⟨12⟩^3[12]^3[25]⟨26⟩+50875/3072⟨12⟩^3[12]^2[14][25]⟨46⟩-1071775/12288⟨12⟩^3[12]^3[35]⟨36⟩-42625/1536⟨12⟩^2[12][13]⟨14⟩[14][25]⟨36⟩-625/512⟨12⟩^2[12]⟨14⟩[14]^2[25]⟨46⟩+25/64⟨14⟩^3[14]^3[45]⟨46⟩-875/256⟨13⟩[13]⟨14⟩^2[14]^2[45]⟨46⟩+875/256[13]⟨14⟩^3[14]^2⟨36⟩[45]+1425/1024⟨12⟩^2[12]^2⟨14⟩[14][45]⟨46⟩-414425/12288⟨12⟩^3[12]^3[45]⟨46⟩-825/512⟨12⟩[12]^2⟨14⟩^2[14]⟨26⟩[45]+18575/1536⟨12⟩^2[12]^3⟨14⟩⟨26⟩[45]+154275/1024⟨12⟩[12][13]⟨14⟩^2[14]⟨36⟩[45]-334925/6144⟨12⟩^2[12]^2[13]⟨14⟩⟨36⟩[45]-1175/256[12]⟨14⟩^2[14]⟨24⟩[34]⟨36⟩[45]+625/512⟨12⟩[12]⟨14⟩^2[14]^2[25]⟨26⟩+25/64⟨14⟩^3[14]^3[25]⟨26⟩-16925/1536⟨12⟩^2[12]^2⟨14⟩[14][25]⟨26⟩-775/256⟨14⟩^3[14]^3[35]⟨36⟩-15125/256⟨12⟩[13]⟨14⟩^2[14]^2[25]⟨36⟩-95375/1024⟨12⟩[12]⟨14⟩^2[14]^2[35]⟨36⟩+166425/2048⟨12⟩^2[12]^2⟨14⟩[14][35]⟨36⟩-475/128[12]⟨13⟩⟨14⟩^2[14]^2⟨26⟩[35]-525/256⟨13⟩[13]⟨14⟩^2[14]^2[25]⟨26⟩+775/256⟨13⟩⟨14⟩^2[14]^3[35]⟨46⟩+4625/192⟨13⟩[13]⟨14⟩^2[14]^2[35]⟨36⟩-124775/2048⟨12⟩^2[12]^2⟨23⟩[23][35]⟨36⟩-124775/2048⟨12⟩^2[12]^2⟨23⟩[23][25]⟨26⟩-43475/512⟨12⟩^2[12]^2[23]⟨24⟩⟨36⟩[45]-175/16⟨12⟩^2[12][13][23]⟨34⟩⟨36⟩[45]+32325/2048⟨12⟩^2[12]^2⟨23⟩[23][45]⟨46⟩+563575/4096⟨12⟩^2[12]^2⟨34⟩[34][35]⟨36⟩+256925/12288⟨12⟩^2[12]^2⟨34⟩[34][45]⟨46⟩-190525/4096⟨12⟩[12]⟨34⟩^2[34]^2[35]⟨36⟩+4825/256⟨12⟩[12][13]⟨14⟩⟨34⟩[34]⟨36⟩[45]+52075/4096⟨12⟩^2[12]^2⟨13⟩[13][35]⟨36⟩-133025/6144⟨12⟩^2[12]^2⟨13⟩[14][35]⟨46⟩-1175/48⟨13⟩^2[13]⟨14⟩[14]^2[35]⟨46⟩+124225/6144⟨13⟩^3[13]^2[14][35]⟨46⟩+87575/12288⟨34⟩^3[34]^3[45]⟨46⟩+49225/4096⟨34⟩^3[34]^3[35]⟨36⟩-47425/6144[13]⟨14⟩⟨34⟩^2[34]^2⟨36⟩[45]-6325/768⟨14⟩[14]⟨34⟩^2[34]^2[45]⟨46⟩-1975/6144⟨14⟩[14]⟨34⟩^2[34]^2[35]⟨36⟩+21025/3072[13]⟨14⟩^2[14]⟨34⟩[34]⟨36⟩[45]-31525/3072⟨14⟩^2[14]^2⟨34⟩[34][35]⟨36⟩-106625/1024⟨12⟩[12]⟨14⟩[14]⟨34⟩[34][35]⟨36⟩-875/256⟨14⟩^2[14]^2⟨34⟩[34][45]⟨46⟩-97225/1024⟨12⟩[12]⟨14⟩[14]⟨34⟩[34][45]⟨46⟩-90575/1024⟨12⟩[12]^2⟨14⟩⟨24⟩[34]⟨36⟩[45]-21325/3072[12]⟨14⟩⟨24⟩⟨34⟩[34]^2⟨36⟩[45]-465275/12288⟨12⟩[12]⟨34⟩^2[34]^2[45]⟨46⟩-1175/48⟨13⟩[13]^2⟨14⟩^2[14]⟨36⟩[45]+1475/256[12]⟨13⟩[13]⟨14⟩^2[14]⟨26⟩[45]-42025/6144⟨13⟩^3[13]^3[15]⟨16⟩+82225/6144⟨13⟩^2[13]^3⟨14⟩⟨36⟩[45]-88975/6144⟨13⟩^2[13]^2⟨14⟩[14][35]⟨36⟩+72125/3072⟨13⟩^2[13]^2⟨14⟩[14][45]⟨46⟩+93475/4096⟨13⟩^3[13]^3[35]⟨36⟩+124075/12288⟨13⟩^3[13]^3[45]⟨46⟩-233675/3072[12]⟨13⟩^2[13]^2⟨14⟩⟨26⟩[45]+92975/1536[12]⟨13⟩^2[13]⟨14⟩[14]⟨26⟩[35]+2625/256[12]⟨13⟩^3[13]^2⟨26⟩[35]+46825/3072⟨13⟩^2[13]^2⟨14⟩[14][25]⟨26⟩+213375/4096⟨13⟩^2[13]^2⟨34⟩[34][35]⟨36⟩+644275/12288⟨13⟩^2[13]^2⟨34⟩[34][45]⟨46⟩+48575/6144⟨13⟩^2[13][14]⟨34⟩[34][35]⟨46⟩+172975/4096⟨13⟩[13]⟨34⟩^2[34]^2[45]⟨46⟩+186325/4096⟨13⟩[13]⟨34⟩^2[34]^2[35]⟨36⟩-1425/256⟨13⟩^2[13]^2⟨23⟩[23][45]⟨46⟩-225/64⟨13⟩^2[13]^2⟨23⟩[23][35]⟨36⟩-225/64⟨13⟩^2[13]^2⟨23⟩[23][25]⟨26⟩-28225/6144⟨13⟩[13]^2⟨14⟩⟨34⟩[34]⟨36⟩[45]+159725/6144⟨13⟩[13]⟨14⟩[14]⟨34⟩[34][35]⟨36⟩+21025/3072⟨13⟩⟨14⟩[14]^2⟨34⟩[34][35]⟨46⟩+45625/3072⟨13⟩[13]⟨14⟩[14]⟨34⟩[34][45]⟨46⟩-10225/6144⟨13⟩[14]⟨34⟩^2[34]^2[35]⟨46⟩-1264075/6144⟨12⟩[12]⟨13⟩^2[13][14][35]⟨46⟩+618475/12288⟨12⟩[12]⟨13⟩^2[13]^2[45]⟨46⟩+283075/3072⟨12⟩⟨13⟩^2[13]^2[14][25]⟨46⟩-348725/12288⟨12⟩^2[12]^2⟨13⟩[13][45]⟨46⟩+82525/1024⟨12⟩^2[12]⟨13⟩[13][14][25]⟨46⟩-159425/1024⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][45]⟨46⟩+7775/128⟨12⟩⟨13⟩[13]⟨14⟩[14]^2[25]⟨46⟩+99175/1024⟨12⟩[12]⟨13⟩⟨14⟩[14]^2[35]⟨46⟩-52525/6144⟨12⟩[12]⟨13⟩[13]^2⟨14⟩⟨36⟩[45]-314675/3072⟨12⟩⟨13⟩[13]^2⟨14⟩[14][25]⟨36⟩-2425/128[12]⟨13⟩^2[13]⟨23⟩[34][35]⟨46⟩+875/256⟨13⟩^2[13]^2⟨23⟩[24][35]⟨46⟩-38875/512⟨12⟩^2[12]^2⟨23⟩[24][35]⟨46⟩-625/128⟨12⟩^2[12]⟨13⟩[13]^2[25]⟨36⟩+823475/6144⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][35]⟨36⟩-367325/4096⟨12⟩[12]⟨13⟩^2[13]^2[35]⟨36⟩+131375/2048⟨12⟩^2[12]^3⟨13⟩⟨26⟩[35]+675/64⟨12⟩[12]^2⟨13⟩^2[13]⟨26⟩[35]-19875/256⟨12⟩[12]⟨13⟩^2[13]^2[25]⟨26⟩+123725/1024⟨12⟩[12]^2⟨13⟩[13]⟨14⟩⟨26⟩[45]-208525/2048⟨12⟩[12]⟨13⟩[13]⟨23⟩[24][35]⟨46⟩-29675/4096⟨23⟩⟨24⟩^2[24]^3[35]⟨46⟩-1425/1024⟨12⟩[14]⟨24⟩^2[24]^2[25]⟨46⟩+675/256⟨12⟩^2[12][14]⟨24⟩[24][25]⟨46⟩-40975/768⟨12⟩^2[12]^2⟨24⟩[24][45]⟨46⟩-13175/512⟨12⟩^2[12][13]⟨24⟩[24][25]⟨36⟩+31825/512⟨12⟩[12]⟨13⟩[14]⟨24⟩[24][35]⟨46⟩+85775/1024⟨12⟩⟨13⟩[13]^2⟨23⟩[24][25]⟨46⟩-40325/768⟨12⟩[12]^2⟨13⟩⟨14⟩[14]⟨26⟩[35]-187675/3072⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][25]⟨26⟩-2275/512⟨12⟩⟨13⟩[13][14]⟨24⟩[24][25]⟨46⟩-29325/512⟨13⟩^2[13]^2⟨24⟩[24][35]⟨36⟩-2275/512⟨13⟩^2[13][14]⟨24⟩[24][35]⟨46⟩-45325/768⟨13⟩^2[13]^2⟨24⟩[24][45]⟨46⟩-875/64[12]⟨13⟩^2[13]⟨24⟩[24]⟨26⟩[35]-575/6144⟨13⟩[13]⟨24⟩^2[24]^2[25]⟨26⟩-47725/768⟨12⟩[12]⟨13⟩[13]⟨24⟩[24][25]⟨26⟩+2075/128⟨12⟩[12]^2⟨13⟩⟨24⟩[24]⟨26⟩[35]-80775/1024⟨12⟩⟨13⟩[13]^2⟨24⟩[24][25]⟨36⟩+589375/6144⟨12⟩[12]⟨13⟩[13]⟨24⟩[24][35]⟨36⟩+627575/12288⟨13⟩[13]⟨24⟩^2[24]^2[35]⟨36⟩+104425/2048⟨13⟩[13]⟨24⟩^2[24]^2[45]⟨46⟩-69275/12288⟨13⟩[14]⟨24⟩^2[24]^2[35]⟨46⟩+9825/128⟨12⟩[13]⟨24⟩^2[24]^2[25]⟨36⟩-531625/12288⟨12⟩[12]⟨24⟩^2[24]^2[35]⟨36⟩-105975/4096⟨12⟩[12]⟨24⟩^2[24]^2[45]⟨46⟩+2025/256[12]⟨13⟩⟨24⟩^2[24]^2⟨26⟩[35]+25/4⟨24⟩^3[24]^3[25]⟨26⟩+43625/3072⟨12⟩[12]⟨24⟩^2[24]^2[25]⟨26⟩-5475/64⟨12⟩[13]⟨23⟩⟨24⟩[24]^2[25]⟨46⟩+1125/512⟨13⟩[13]^2⟨14⟩⟨24⟩[24]⟨36⟩[45]+125/256⟨13⟩[13]⟨14⟩[14]⟨24⟩[24][45]⟨46⟩+325/512⟨13⟩⟨14⟩[14]^2⟨24⟩[24][35]⟨46⟩-69275/12288[13]⟨14⟩⟨24⟩^2[24]^2⟨36⟩[45]-26075/4096[23]⟨24⟩^3[24]^2⟨36⟩[45]+36075/4096⟨23⟩[23]⟨24⟩^2[24]^2[45]⟨46⟩-21575/6144⟨24⟩^3[24]^3[45]⟨46⟩-25575/4096⟨24⟩^3[24]^3[35]⟨36⟩+52175/12288⟨14⟩[14]⟨24⟩^2[24]^2[35]⟨36⟩-125/32⟨13⟩[13]⟨23⟩⟨24⟩[24]^2[35]⟨46⟩-1425/1024⟨14⟩[14]⟨24⟩^2[24]^2[45]⟨46⟩+325/512[13]⟨14⟩^2[14]⟨24⟩[24]⟨36⟩[45]-325/512⟨14⟩^2[14]^2⟨24⟩[24][35]⟨36⟩-33725/512⟨12⟩[12]⟨14⟩[14]⟨24⟩[24][35]⟨36⟩+33025/1024⟨12⟩[13][24]⟨34⟩^2[34][35]⟨36⟩+33925/1024⟨12⟩[13][24]⟨34⟩^2[34][45]⟨46⟩-9775/768⟨12⟩[14][24]⟨34⟩^2[34][35]⟨46⟩-136825/1024⟨12⟩^2[12][13][24]⟨34⟩[35]⟨36⟩+35725/1536⟨12⟩[13]⟨24⟩[24]^2⟨34⟩[45]⟨46⟩-45175/1536⟨12⟩[13]^2⟨14⟩[24]⟨34⟩⟨36⟩[45]-59225/1536⟨12⟩[13]⟨14⟩[14][24]⟨34⟩[35]⟨36⟩-15675/256⟨12⟩[13]⟨14⟩[14][24]⟨34⟩[45]⟨46⟩-875/256⟨12⟩⟨14⟩[14]^2[24]⟨34⟩[35]⟨46⟩-94025/1024⟨12⟩^2[12][14][24]⟨34⟩[35]⟨46⟩-139575/1024⟨12⟩[12]^2⟨13⟩⟨24⟩[34][35]⟨36⟩+87225/1024[12]⟨13⟩^2[13]⟨24⟩[34][35]⟨36⟩+107525/1024[12]⟨13⟩^2[13]⟨24⟩[34][45]⟨46⟩-56425/1536[12]⟨13⟩^2[14]⟨24⟩[34][35]⟨46⟩+3925/128[12]^2⟨13⟩^2⟨24⟩⟨26⟩[34][35]-2075/32[12]⟨13⟩⟨24⟩^2[24][34][35]⟨36⟩-4925/96[12]⟨13⟩⟨24⟩^2[24][34][45]⟨46⟩+425/64⟨13⟩[13][23]⟨24⟩^2[24]⟨36⟩[45]+160525/2048⟨12⟩[12]⟨13⟩[13]⟨23⟩[23][45]⟨46⟩-152525/2048⟨12⟩[12]⟨13⟩[13][23]⟨24⟩⟨36⟩[45]+1375/128⟨12⟩⟨13⟩[13]^2[23]⟨34⟩⟨36⟩[45]-1975/256[12]⟨13⟩⟨23⟩⟨34⟩[34]^2[35]⟨46⟩+41625/1024[12]⟨13⟩⟨24⟩⟨34⟩[34]^2[35]⟨36⟩-125/256[23]⟨24⟩⟨34⟩^2[34]^2⟨36⟩[45]+125/64[12]⟨13⟩[13]⟨14⟩⟨24⟩[34]⟨36⟩[45]+53875/1536[12]⟨13⟩⟨14⟩[14]⟨24⟩[34][35]⟨36⟩+1275/128⟨12⟩[12]^2⟨13⟩⟨23⟩[34][35]⟨46⟩-775/64[12]⟨13⟩⟨23⟩[23]⟨24⟩[34][45]⟨46⟩+1175/512⟨12⟩[12]^2⟨14⟩⟨24⟩[24]⟨26⟩[45]-25/64[12]⟨14⟩^2[14]⟨24⟩[24]⟨26⟩[45]-26975/1024⟨24⟩^2[24]^2⟨34⟩[34][45]⟨46⟩-275/128⟨13⟩[13]⟨23⟩[24]⟨34⟩[34][35]⟨46⟩+475/128⟨12⟩[12][23]⟨24⟩⟨34⟩[34]⟨36⟩[45]+175/128⟨23⟩[23]⟨34⟩^2[34]^2[45]⟨46⟩-25/8⟨12⟩[12]⟨23⟩[23]⟨34⟩[34][45]⟨46⟩+825/128⟨12⟩[13][23]⟨34⟩^2[34]⟨36⟩[45]+125/64⟨12⟩[13]⟨23⟩[23][24]⟨34⟩[45]⟨46⟩-1675/128⟨12⟩[12][23]⟨24⟩^2[24]⟨36⟩[45])}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{13}-s_{24})(s_{124}-s_{134})(s_{25}+s_{26}+s_{35}+s_{36})(25/64[12]⟨14⟩^2[14]⟨34⟩[34]⟨36⟩[45]+75/64⟨12⟩[12]⟨14⟩^2[14]^2[25]⟨36⟩+75/128⟨12⟩^3[12]^3[25]⟨36⟩-25/16⟨12⟩[12]^2⟨14⟩^2[14]⟨36⟩[45]+75/128⟨12⟩^2[12]^3⟨14⟩⟨36⟩[45]-75/128[12]⟨14⟩⟨34⟩^2[34]^2⟨36⟩[45]+75/64[12]⟨13⟩⟨14⟩^2[14]^2[15]⟨16⟩+175/64[12]⟨13⟩⟨14⟩^2[14]^2[35]⟨36⟩+75/64[12]⟨13⟩⟨14⟩^2[14]^2[45]⟨46⟩-75/64[12]⟨13⟩[13]⟨14⟩^2[14]⟨36⟩[45]-25/16[12]⟨13⟩^2⟨14⟩[14]^2[35]⟨46⟩-25/16[12]⟨13⟩^2[13]⟨14⟩[14][35]⟨36⟩+75/128[12]⟨13⟩^2[13]^2⟨14⟩⟨36⟩[45]-125/64[12]^2⟨13⟩^2⟨14⟩[14]⟨26⟩[35]+75/128[12]⟨13⟩⟨24⟩[24]⟨34⟩[34][35]⟨36⟩+25/16[12]^2⟨13⟩⟨14⟩^2[14]⟨26⟩[45]+25/64[12]⟨13⟩^3[13][14][35]⟨46⟩-25/64⟨13⟩^3[13]^2[14][25]⟨46⟩-125/128[12]^2⟨13⟩^3[13]⟨26⟩[35]+25/64⟨12⟩[12]^2⟨13⟩⟨14⟩[14][35]⟨36⟩+75/128⟨12⟩^2[12]^3⟨13⟩[35]⟨36⟩-25/32⟨12⟩^2[12]^2⟨13⟩[13][25]⟨36⟩+25/64⟨12⟩[12]^3⟨13⟩⟨14⟩⟨26⟩[45]+25/16⟨12⟩[12]^2⟨13⟩^2[14][35]⟨46⟩+125/128[12]⟨13⟩^2[13]⟨23⟩[24][35]⟨46⟩-75/128⟨12⟩[12]^2⟨13⟩^2[13][35]⟨36⟩-25/64⟨12⟩[12]^2⟨13⟩^2[13][45]⟨46⟩+125/128⟨12⟩[12]⟨13⟩^2[13]^2[25]⟨36⟩-25/64[12]^2⟨13⟩^2⟨24⟩[34][45]⟨46⟩+25/16[12]⟨13⟩^2[14]⟨24⟩[24][35]⟨46⟩-125/128[12]⟨14⟩⟨24⟩^2[24]^2⟨36⟩[45]-75/64⟨24⟩^3[24]^3[25]⟨36⟩-75/128[12]⟨13⟩⟨24⟩^2[24]^2[35]⟨36⟩+25/32⟨13⟩[13]⟨24⟩^2[24]^2[25]⟨36⟩-225/128⟨12⟩[12]⟨24⟩^2[24]^2[25]⟨36⟩+75/128⟨12⟩[12][23]⟨34⟩^2[34]⟨36⟩[45]-25/64[12]⟨13⟩^2[13][23]⟨24⟩⟨36⟩[45])}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨46⟩⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(-175/64⟨12⟩^2[12]^3⟨23⟩[35]+175/64⟨12⟩[12]^2⟨23⟩⟨34⟩[34][35]-25/64⟨14⟩^3[14]^3[15]-175/64⟨12⟩^2[12]^2[14]⟨34⟩[35]+175/64⟨12⟩^3[12]^3[15])}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(25/64⟨12⟩^2[13]^2[23][24]⟨34⟩^2⟨36⟩[45]-25/64[12]⟨13⟩^3[13]^3⟨14⟩⟨26⟩[45]-25/64[12]⟨13⟩^2[13]^2⟨14⟩^2[14]⟨26⟩[45]-25/64⟨13⟩^4[13]^4[45]⟨46⟩-25/32⟨12⟩[12]⟨13⟩^3[13]^3[45]⟨46⟩-25/64[12]⟨14⟩^4[14]^3⟨26⟩[45]+25/64⟨14⟩^4[14]^4[25]⟨26⟩+25/64[12]⟨13⟩[13]⟨14⟩^3[14]^2⟨26⟩[45]+25/64[12]⟨13⟩^3[13]^2⟨14⟩[14]⟨26⟩[35]+25/64⟨13⟩^4[13]^3[14][35]⟨46⟩+25/64⟨13⟩⟨14⟩^3[14]^4[35]⟨46⟩+25/64⟨13⟩[13]⟨14⟩^3[14]^3[35]⟨36⟩+25/64⟨13⟩^3[13]^3⟨14⟩[14][45]⟨46⟩-25/64⟨13⟩^2[13]^2⟨14⟩^2[14]^2[35]⟨36⟩+25/64⟨13⟩^3[13]^3⟨14⟩[14][35]⟨36⟩-25/64⟨13⟩^2[13]⟨14⟩^2[14]^3[35]⟨46⟩+25/64⟨13⟩^3[13]^3⟨14⟩[14][25]⟨26⟩-25/64⟨12⟩⟨13⟩^2[13]^2⟨14⟩[14]^2[25]⟨46⟩+25/64⟨12⟩^2[12]^2⟨13⟩^2[13]^2[15]⟨16⟩-25/64⟨12⟩[12]⟨13⟩^2[13]^2⟨14⟩[14][15]⟨16⟩-25/64⟨12⟩^3[12]^2⟨13⟩[13]^2[25]⟨36⟩-25/64⟨12⟩^2[12]⟨13⟩^2[13]^3[25]⟨36⟩+25/64⟨12⟩⟨13⟩^3[13]^4[25]⟨36⟩+25/64⟨12⟩⟨13⟩^2[13]^3⟨14⟩[14][25]⟨36⟩+25/32⟨12⟩[12]⟨13⟩^3[13]^3[35]⟨36⟩-25/64⟨13⟩^3[13]^3⟨23⟩[23][45]⟨46⟩+25/64⟨12⟩[12]^2⟨13⟩^3[13]^2⟨26⟩[35]+25/64⟨13⟩^3[13]^3⟨23⟩[24][35]⟨46⟩-25/32⟨13⟩^3[13]^3⟨34⟩[34][35]⟨36⟩-25/64⟨13⟩^2[13]^2⟨14⟩[14]⟨34⟩[34][35]⟨36⟩+25/32[12]⟨13⟩^3[13]^2⟨23⟩[34][35]⟨46⟩+25/64⟨13⟩^2[13]^2⟨23⟩[23]⟨34⟩[34][45]⟨46⟩)}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-15/32[12][15]⟨34⟩⟨46⟩⟨2|1+3|2]⟨3|2+4|3](s_{12}-s_{34})}{⟨2|1+4|3]⟨4|2+3|1]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-5/8⟨13⟩⟨16⟩[24][45]⟨3|1+2|3]s_{234}(s_{13}-s_{24})}{⟨1|2+3|4]^3⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-2⟨13⟩⟨23⟩⟨24⟩[24]^3[35]⟨46⟩-7/8⟨13⟩⟨24⟩^2[24]^3[35]⟨36⟩-19/8⟨13⟩⟨24⟩^2[24]^3[25]⟨26⟩-9/8⟨12⟩⟨24⟩^2[24]^3[25]⟨36⟩-11/4⟨13⟩⟨24⟩^2[24]^3[45]⟨46⟩+5/4⟨14⟩⟨24⟩^2[24]^3⟨36⟩[45]-9/8⟨13⟩^3[13]^2[24][45]⟨46⟩-9/2⟨13⟩^2[13]⟨14⟩[14][24][45]⟨46⟩-7/4⟨12⟩[12]⟨14⟩^2[14][24]⟨36⟩[45]+1/2⟨13⟩^2[13]^2⟨14⟩[24]⟨36⟩[45]-5/8[12]⟨13⟩^3[13]^2⟨16⟩[45]-5[12]⟨13⟩^2[13]⟨14⟩[14]⟨16⟩[45]+5/4⟨13⟩⟨23⟩^2[23]^2[24][45]⟨46⟩+47/8[12]⟨13⟩^2⟨14⟩[14]^2⟨16⟩[35]+2⟨12⟩^2[12]^2⟨13⟩[24][35]⟨36⟩-2⟨12⟩[12]^2⟨13⟩^2[24]⟨26⟩[35]+2⟨12⟩[12]⟨13⟩^2[13][24][35]⟨36⟩-2[12]⟨13⟩^3[13][24]⟨26⟩[35]+5/8⟨13⟩^3[13]^2[24][35]⟨36⟩-43/4⟨13⟩^2[13]⟨24⟩[24]^2[35]⟨36⟩-5/8[12]⟨13⟩^3[14][34][35]⟨46⟩-13/8[12]⟨13⟩^3[13][34][45]⟨46⟩-2⟨12⟩[12]^2⟨13⟩^2[34][45]⟨46⟩+5/8[12]⟨13⟩^2⟨14⟩[14][34][35]⟨36⟩+13/2[12]⟨13⟩^2[13]⟨14⟩[34]⟨36⟩[45]+13/2[12]^2⟨13⟩^2⟨14⟩⟨26⟩[34][45]+7/4⟨12⟩⟨14⟩^2[14]^2[24][25]⟨36⟩+15/8⟨13⟩⟨14⟩^2[14]^2[24][25]⟨26⟩+43/8[12]⟨13⟩^2[23]⟨24⟩[34]⟨36⟩[45]+2[12]⟨13⟩^3[13][14]⟨16⟩[35]-11/8⟨13⟩^3[13]^2[14]⟨16⟩[25]-9/8⟨13⟩^3[13]^2[23]⟨36⟩[45]-7/4⟨12⟩[12]⟨13⟩^2[13][23]⟨36⟩[45]-7/8⟨13⟩^2[13]⟨14⟩[14]^2⟨16⟩[25]+47/8[12]⟨13⟩^2⟨14⟩[14][34][45]⟨46⟩-53/8[12]⟨13⟩^2⟨34⟩[34]^2[45]⟨46⟩+2[12]⟨13⟩⟨14⟩⟨24⟩[24][34]⟨36⟩[45]-21/4[12]⟨13⟩^2⟨23⟩[23][34][45]⟨46⟩+5/4[12]⟨13⟩^2⟨23⟩[23][34][35]⟨36⟩+15/8⟨13⟩^2[13]⟨23⟩[23]^2⟨36⟩[45]+2⟨13⟩^3[13][14][24][35]⟨46⟩-7/8[12]⟨13⟩^2[13]⟨14⟩[24]⟨26⟩[45]-15/8[12]⟨13⟩⟨14⟩^2[14][24]⟨26⟩[45]-2⟨13⟩^2[13]⟨14⟩[14][24][35]⟨36⟩+29/8⟨13⟩^2⟨14⟩[14]^2[24][35]⟨46⟩+37/8⟨12⟩⟨13⟩[13][23][24]⟨34⟩⟨36⟩[45]+1/2⟨12⟩[23]⟨24⟩[24]^2⟨34⟩⟨36⟩[45]+33/8⟨13⟩^2[13][23]⟨24⟩[24]⟨36⟩[45]+23/4[12]⟨13⟩^2[23]⟨24⟩[24]⟨26⟩[45]+15/8⟨12⟩⟨14⟩[14]⟨24⟩[24]^2[25]⟨36⟩+5/4[12]⟨13⟩^2⟨23⟩[23][24]⟨26⟩[35]-23/8⟨13⟩^2[14][24]⟨34⟩[34][35]⟨46⟩-3/8⟨12⟩⟨24⟩[24]^3⟨34⟩[45]⟨46⟩-11/4⟨12⟩⟨24⟩[24]^3⟨34⟩[35]⟨36⟩+47/8⟨12⟩^2[14][24]^2[25]⟨34⟩⟨46⟩-7⟨12⟩^2[13][24]^2[25]⟨34⟩⟨36⟩-15/8⟨13⟩^2[13]⟨23⟩[23][24][35]⟨36⟩+41/8⟨13⟩^2[13]⟨23⟩[24]^2[35]⟨46⟩+3⟨12⟩⟨14⟩[14][24]^2⟨34⟩[35]⟨36⟩+9/8⟨12⟩[12]⟨13⟩⟨24⟩[24]^2[45]⟨46⟩-5/4⟨12⟩[13]⟨14⟩[24]^2⟨34⟩⟨36⟩[45]+3/4⟨12⟩⟨23⟩[24]^3⟨34⟩[35]⟨46⟩+7/4⟨12⟩⟨14⟩[14][24]^2⟨34⟩[45]⟨46⟩+5/8⟨12⟩⟨23⟩[23]⟨24⟩[24]^2[25]⟨36⟩-9/8⟨13⟩^2[13]⟨24⟩[24]^2[45]⟨46⟩+5/8⟨14⟩⟨24⟩[24]^2⟨34⟩[34]⟨36⟩[45]-1/8⟨12⟩[24]^2⟨34⟩^2[34][45]⟨46⟩+15/4[12]⟨13⟩⟨14⟩⟨24⟩[24]^2⟨26⟩[45]+15/8⟨13⟩⟨14⟩[14]⟨24⟩[24]^2[45]⟨46⟩-15/8⟨13⟩⟨23⟩[23]^2⟨24⟩[24]⟨36⟩[45]+3/4⟨13⟩[24]⟨34⟩^2[34]^2[35]⟨36⟩}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-128558999/23040⟨14⟩^2[14]^2[25]⟨36⟩+1221439/1536[12]⟨14⟩^2[14]⟨36⟩[45]-2689437101/1612800⟨13⟩[13]⟨14⟩[14][25]⟨36⟩+85/4⟨23⟩^2[23]^2[25]⟨36⟩+1565/32⟨23⟩[23]^2⟨34⟩⟨36⟩[45]-7677641639/5644800[12]^2⟨13⟩⟨14⟩⟨26⟩[45]-15144969689/5644800[12]⟨13⟩⟨14⟩[14][45]⟨46⟩-33431051/28800[12]⟨14⟩⟨34⟩[34]⟨36⟩[45]+2572057/43008[23]⟨34⟩^2[34]⟨36⟩[45]-1159577009/645120[12]⟨13⟩[13]⟨14⟩⟨36⟩[45]+759134693/5644800⟨12⟩[12]^2⟨14⟩⟨36⟩[45]-7243225/43008⟨12⟩^2[12]^2[25]⟨36⟩-2130217/21504⟨12⟩[12][23]⟨34⟩⟨36⟩[45]+9998967011/5644800⟨12⟩[12]⟨14⟩[14][25]⟨36⟩-1207/32⟨12⟩[12]⟨23⟩[23][25]⟨36⟩+59573891/451584⟨12⟩[12]⟨24⟩[24][25]⟨36⟩+7289202703/11289600[12]⟨14⟩⟨24⟩[24]⟨36⟩[45]-15732848207/11289600⟨14⟩[14]⟨24⟩[24][25]⟨36⟩-264111221/903168⟨24⟩^2[24]^2[25]⟨36⟩+275/4⟨23⟩[23]⟨24⟩[24][25]⟨36⟩-85/16⟨23⟩^2[23][24][25]⟨46⟩+130219591/451584⟨23⟩⟨24⟩[24]^2[25]⟨46⟩-13038091/225792⟨12⟩[12]⟨23⟩[24][25]⟨46⟩-31202171/57600[13]⟨14⟩[24]⟨34⟩⟨36⟩[45]-1055608819/806400[12]⟨13⟩⟨34⟩[34][45]⟨46⟩+6256763/225792[12]⟨13⟩⟨34⟩[34][35]⟨36⟩+20172419/64512⟨13⟩[13][23]⟨34⟩⟨36⟩[45]+5173/32⟨14⟩[14][24]⟨34⟩[45]⟨46⟩-22490327/28800⟨14⟩[14][24]⟨34⟩[35]⟨36⟩+39964604437/22579200[12]⟨13⟩⟨14⟩[14][35]⟨36⟩+4218700861/5644800[12]⟨13⟩⟨14⟩[14][15]⟨16⟩+35072831/5760⟨13⟩⟨14⟩[14]^2[25]⟨46⟩+3917645/10752[12]⟨13⟩⟨23⟩[23][45]⟨46⟩-5813211/4900⟨12⟩[12]^2⟨13⟩[45]⟨46⟩-109890559/25600⟨12⟩[12]^2⟨13⟩[25]⟨26⟩-9536227/7168⟨12⟩[12]⟨13⟩[13][25]⟨36⟩-19835453/35840⟨13⟩^2[13]^2[25]⟨36⟩+31384243/50400⟨13⟩^2[13][14][25]⟨46⟩-2511879/6400[12]⟨13⟩^2[13][25]⟨26⟩-8820049853/5644800[12]⟨13⟩^2[13][35]⟨36⟩-10884927871/11289600⟨24⟩[24]^2⟨34⟩[45]⟨46⟩+1111055483/537600[12]⟨13⟩⟨24⟩[24][45]⟨46⟩+21260834657/11289600⟨13⟩[14]⟨24⟩[24][25]⟨46⟩-204294437/451584⟨12⟩[12]⟨13⟩[14][25]⟨46⟩+7458067739/2822400⟨12⟩[12]^2⟨13⟩[35]⟨36⟩-8765144309/3225600[12]⟨13⟩^2[13][45]⟨46⟩-579826213/806400⟨13⟩[13][24]⟨34⟩[45]⟨46⟩+24678061/64512⟨13⟩[13]⟨23⟩[24][25]⟨46⟩-315867/3584[12]⟨13⟩⟨23⟩[24][35]⟨46⟩+33331/768⟨23⟩[24]^2⟨34⟩[35]⟨46⟩-193341509/230400⟨13⟩[14][24]⟨34⟩[35]⟨46⟩-197836869/89600[24]⟨34⟩^2[34][45]⟨46⟩+94237463/301056[24]⟨34⟩^2[34][35]⟨36⟩+257931203/705600⟨12⟩[12][24]⟨34⟩[45]⟨46⟩+2458489/10752⟨12⟩[13][24][25]⟨34⟩⟨36⟩-59681035/451584⟨13⟩[13][24]⟨34⟩[35]⟨36⟩-362003/7168[23]⟨24⟩[24]⟨34⟩⟨36⟩[45]+492408167/1075200[12]⟨13⟩^2[14][35]⟨46⟩-62973/256[12]^2⟨13⟩^2⟨26⟩[35]+144525/256[12]⟨13⟩⟨23⟩[23][25]⟨26⟩+147480941/225792[12]⟨13⟩⟨24⟩[24][25]⟨26⟩-4875/128⟨13⟩[13]⟨23⟩[23][25]⟨36⟩}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/4[12][15]⟨34⟩⟨46⟩(s_{12}-s_{34})}{⟨2|1+4|3]⟨4|2+3|1]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-3/8[12][25]⟨46⟩⟨2|1+4|2]}{[23]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-35/32⟨13⟩⟨16⟩[24][45]⟨3|1+2|3]⟨4|2+3|1]s_{234}(s_{13}-s_{24})}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{[24]s_{234}⟨13⟩⟨4|2+3|1](s_{123}-s_{234})(-5/16⟨12⟩[12]⟨16⟩[45]-5/16⟨13⟩[13]⟨16⟩[45]-5/32⟨12⟩[14]⟨16⟩[25]-5/16⟨13⟩[34][35]⟨36⟩-5/16⟨12⟩[24][25]⟨26⟩-5/32⟨13⟩[24]⟨26⟩[35]+5/32⟨14⟩[24]⟨26⟩[45])}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{[24]s_{234}⟨3|1+2|3]⟨13⟩(s_{123}-s_{234})(-5/16⟨12⟩[12][15]⟨16⟩+5/16⟨13⟩[13][45]⟨46⟩-5/16⟨13⟩[14][35]⟨46⟩-5/16[13]⟨14⟩⟨36⟩[45]+5/16⟨14⟩[14][35]⟨36⟩-5/16⟨34⟩[34][45]⟨46⟩+5/16⟨12⟩[12][45]⟨46⟩)}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{[24]^2⟨26⟩(-5/2⟨14⟩^2[14][24][35]-8⟨13⟩[13]⟨14⟩[23][45]+5/2⟨13⟩^2[13][23][35]-1⟨14⟩[23]⟨24⟩[24][45])}{⟨14⟩[14][23][34]⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[24]⟨26⟩(-8[13]⟨14⟩^2[24]^2⟨36⟩-8⟨14⟩^2[14][24]^2⟨46⟩+5⟨13⟩⟨23⟩[23]^2[24]⟨46⟩-5⟨13⟩^2[13][23]^2⟨36⟩)}{⟨14⟩[14][23]⟨56⟩⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5⟨13⟩[13][24]^2⟨26⟩^2⟨1|3+4|2]}{⟨14⟩[14][34]⟨56⟩⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{8[13][24]^3⟨26⟩^2⟨1|3+4|2]}{[14][23][34]⟨56⟩⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[24](8⟨23⟩[23][24][35]⟨36⟩-8⟨13⟩[13][24][45]⟨46⟩-8⟨13⟩[13][23]⟨36⟩[45]+8⟨24⟩[24]^2[35]⟨36⟩+8⟨24⟩[24]^2[25]⟨26⟩+8⟨24⟩[24]^2[45]⟨46⟩+8⟨23⟩[23][24][45]⟨46⟩+8⟨23⟩[23][24][25]⟨26⟩)}{[14][23]⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[24]^2[25](5/2⟨14⟩⟨26⟩-8⟨12⟩⟨46⟩)}{[23]⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{9⟨12⟩[13]⟨14⟩[24][35]⟨36⟩+1⟨14⟩^2[14][24]⟨26⟩[35]-1/2⟨12⟩[12]⟨14⟩[34][35]⟨36⟩-1/2⟨12⟩⟨13⟩[13][23][25]⟨26⟩+1/2⟨12⟩[12]⟨13⟩[23]⟨26⟩[35]+6⟨13⟩[23]⟨24⟩[24]⟨26⟩[35]-3/2⟨14⟩[23]⟨24⟩[24]⟨26⟩[45]+1⟨12⟩^2[12][24][35]⟨46⟩-5/2⟨13⟩⟨23⟩[23]^2⟨26⟩[35]-3/2⟨14⟩⟨34⟩[34]^2[35]⟨36⟩}{⟨24⟩[34]⟨1|2+4|3]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(-5⟨34⟩^2[34]^3⟨46⟩-5⟨24⟩[24]⟨34⟩[34]^2⟨46⟩+5⟨23⟩[23]^2⟨24⟩[34]⟨36⟩+5⟨23⟩[23]⟨24⟩[24][34]⟨46⟩-1[13]⟨14⟩^2[14][24]⟨26⟩+5⟨23⟩^2[23]^3⟨26⟩+4⟨23⟩[23]^2⟨24⟩[24]⟨26⟩)}{⟨24⟩[34]⟨56⟩⟨1|2+4|3]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-5/2⟨13⟩⟨23⟩[23][35]⟨46⟩-1/2⟨12⟩[12]⟨13⟩[35]⟨46⟩-1/2⟨13⟩⟨14⟩[14][35]⟨46⟩-1/2⟨13⟩[13]⟨14⟩[35]⟨36⟩-7/2⟨14⟩^2[14][35]⟨36⟩+1/2⟨13⟩[13]⟨14⟩[45]⟨46⟩+7/2[13]⟨14⟩^2⟨36⟩[45]-3/2⟨14⟩⟨34⟩[34][45]⟨46⟩-5⟨14⟩⟨34⟩[34][35]⟨36⟩-7/2⟨13⟩⟨34⟩[34][35]⟨46⟩}{⟨14⟩⟨24⟩[34]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-11⟨13⟩⟨23⟩[23][34]⟨46⟩+5⟨13⟩^2[13][23]⟨26⟩-7⟨14⟩⟨34⟩[34]^2⟨36⟩-2⟨14⟩^2[14][34]⟨36⟩-3⟨12⟩[12]⟨14⟩[34]⟨36⟩+5⟨12⟩⟨23⟩[23]^2⟨36⟩)}{⟨14⟩⟨24⟩[34]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1[12]⟨14⟩[24]⟨26⟩⟨46⟩}{[23]⟨24⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{98060669/46080⟨13⟩[13]⟨14⟩^3[14]^3[25]⟨36⟩-27095/128[12]^2⟨13⟩⟨14⟩^2[14]⟨24⟩[34]⟨36⟩[45]+55118707/46080[12]⟨14⟩^2[14]⟨34⟩^2[34]^2⟨36⟩[45]+32901851/115200[12]⟨14⟩⟨34⟩^3[34]^3⟨36⟩[45]+227998711/806400[12]⟨13⟩⟨34⟩^3[34]^3[45]⟨46⟩-12760241/225792[12]⟨13⟩⟨34⟩^3[34]^3[35]⟨36⟩-203630627/1843200[12]⟨13⟩⟨14⟩[14]⟨34⟩^2[34]^2[35]⟨36⟩-293310473/61440[12]⟨13⟩⟨14⟩^2[14]^2⟨34⟩[34][35]⟨36⟩-57557257/11520[12]⟨13⟩⟨14⟩^3[14]^3[35]⟨36⟩+786283/1536[12]⟨13⟩⟨14⟩^3[14]^3[25]⟨26⟩-55019707/23040⟨12⟩[12]⟨14⟩^3[14]^3[25]⟨36⟩+155050339/460800⟨12⟩^2[12]^2⟨14⟩^2[14]^2[25]⟨36⟩-10780991/25200⟨12⟩^3[12]^3⟨14⟩[14][25]⟨36⟩+2759641/172032⟨12⟩^4[12]^4[25]⟨36⟩+55019707/23040⟨12⟩[12]^2⟨14⟩^3[14]^2⟨36⟩[45]+132045577/153600⟨12⟩^2[12]^3⟨14⟩^2[14]⟨36⟩[45]-6436901/134400⟨12⟩^3[12]^4⟨14⟩⟨36⟩[45]-55118707/23040⟨12⟩[12]^2⟨14⟩^2[14]⟨34⟩[34]⟨36⟩[45]+142505599/115200⟨12⟩^2[12]^3⟨14⟩⟨34⟩[34]⟨36⟩[45]-15075697/14400⟨12⟩[12]^2⟨14⟩⟨34⟩^2[34]^2⟨36⟩[45]+21612731/11520⟨12⟩[12]⟨13⟩⟨14⟩^2[14]^3[25]⟨46⟩-2550553/172032[23]⟨34⟩^4[34]^3⟨36⟩[45]+2391457/43008⟨12⟩[12][23]⟨34⟩^3[34]^2⟨36⟩[45]+21152573/143360⟨13⟩^4[13]^4[25]⟨36⟩-201406939/460800⟨13⟩^4[13]^3[14][25]⟨46⟩+10979731/38400[12]⟨13⟩^4[13]^3[25]⟨26⟩+6271694603/22579200[12]⟨13⟩^4[13]^3[35]⟨36⟩+245418223/903168[12]⟨13⟩^2[13]⟨34⟩^2[34]^2[35]⟨36⟩-37555381/614400[12]⟨13⟩^2[14]⟨34⟩^2[34]^2[35]⟨46⟩-144248063/204800[12]⟨13⟩^4[13]^2[14][35]⟨46⟩+18215743517/12902400[12]⟨13⟩^4[13]^3[45]⟨46⟩-143809/768[12]^2⟨13⟩^4[13]^2⟨26⟩[35]-726410909/1843200[12]⟨13⟩^3[13]^3⟨14⟩⟨36⟩[45]+188461889/614400[12]⟨13⟩^3[13]^2⟨14⟩[14][35]⟨36⟩-523185643/307200[12]⟨13⟩^3[13]^2⟨14⟩[14][45]⟨46⟩+2289263797/921600[12]⟨13⟩^3[13]⟨14⟩[14]^2[35]⟨46⟩-12342368303/5644800[12]^2⟨13⟩^3[13]⟨14⟩[14]⟨26⟩[35]+132168359/46080[12]⟨13⟩[13]⟨14⟩^3[14]^2⟨36⟩[45]-786283/1536[12]^2⟨13⟩⟨14⟩^3[14]^2⟨26⟩[45]-2290127797/921600[12]⟨13⟩^2[13]⟨14⟩^2[14]^2[35]⟨36⟩-31641619/19200[12]^2⟨13⟩^2⟨14⟩^2[14]^2⟨26⟩[35]+1006087/1600[12]^2⟨13⟩^2[13]⟨14⟩^2[14]⟨26⟩[45]+3073989007/5644800⟨12⟩^3[12]^4⟨13⟩[15]⟨16⟩+613826753/921600⟨13⟩^3[13]^3⟨14⟩[14][25]⟨36⟩-28038671/19200⟨13⟩^3[13]^2⟨14⟩[14]^2[25]⟨46⟩+721025393/307200[12]⟨13⟩^2[13]^2⟨14⟩^2[14]⟨36⟩[45]-132168359/46080[12]⟨13⟩^2[13]⟨14⟩^2[14]^2[45]⟨46⟩+55456193/76800[12]⟨13⟩^3[13]^2⟨14⟩[14][25]⟨26⟩+57557257/11520[12]⟨13⟩^2⟨14⟩^2[14]^3[35]⟨46⟩+68381431/51200⟨13⟩^2[13]^2⟨14⟩^2[14]^2[25]⟨36⟩-98060669/46080⟨13⟩^2[13]⟨14⟩^2[14]^3[25]⟨46⟩+782743/768[12]⟨13⟩^2[13]⟨14⟩^2[14]^2[25]⟨26⟩+26505169/61440⟨12⟩[12]⟨13⟩^3[13]^3[25]⟨36⟩-146591579/1612800⟨12⟩[12]⟨13⟩^3[13]^2[14][25]⟨46⟩+306361423/860160⟨12⟩^2[12]^2⟨13⟩^2[13]^2[25]⟨36⟩+9857375/43008⟨12⟩^3[12]^3⟨13⟩[13][25]⟨36⟩+13310261309/6451200⟨12⟩^3[12]^3⟨13⟩[14][25]⟨46⟩+89565059/115200⟨12⟩^2[12]^2⟨13⟩⟨14⟩[14]^2[25]⟨46⟩+14927018549/6451200⟨12⟩^2[12]^2⟨13⟩^2[13][14][25]⟨46⟩-45509051/23040⟨12⟩[12]⟨13⟩^2[13]⟨14⟩[14]^2[25]⟨46⟩-7885455071/1612800⟨12⟩^2[12]^2⟨13⟩[13]⟨14⟩[14][25]⟨36⟩+32669677/46080⟨12⟩[12]⟨13⟩[13]⟨14⟩^2[14]^2[25]⟨36⟩-2125007671/6451200⟨12⟩[12]⟨13⟩^2[13]^2⟨14⟩[14][25]⟨36⟩+2922710423/1806336⟨12⟩^3[12]^4⟨13⟩[25]⟨26⟩+351333101/153600⟨12⟩^2[12]^3⟨13⟩^2[13][25]⟨26⟩+166400791/102400⟨12⟩[12]^2⟨13⟩^3[13]^2[25]⟨26⟩-271703039/153600⟨12⟩^2[12]^3⟨13⟩⟨14⟩[14][25]⟨26⟩-953263/768⟨12⟩[12]^2⟨13⟩⟨14⟩^2[14]^2[25]⟨26⟩+77388961/30720⟨12⟩[12]^2⟨13⟩^2[13]⟨14⟩[14][25]⟨26⟩-24926563019/22579200⟨12⟩^3[12]^4⟨13⟩[45]⟨46⟩-35663752577/30105600⟨12⟩^2[12]^3⟨13⟩^2[14][35]⟨46⟩-3672027151/7526400⟨12⟩^2[12]^3⟨13⟩^2[13][35]⟨36⟩+231886121/1254400⟨12⟩[12]^2⟨13⟩^3[13]^2[35]⟨36⟩+49327666287/10035200⟨12⟩^2[12]^3⟨13⟩⟨14⟩[14][35]⟨36⟩+5441479787/921600⟨12⟩[12]^2⟨13⟩⟨14⟩^2[14]^2[35]⟨36⟩-292484150669/45158400⟨12⟩[12]^2⟨13⟩^2[13]⟨14⟩[14][35]⟨36⟩-1296228349/307200⟨12⟩[12]^2⟨13⟩[13]⟨14⟩^2[14]⟨36⟩[45]-36188590103/90316800⟨12⟩^2[12]^3⟨13⟩[13]⟨14⟩⟨36⟩[45]+18756100483/2508800⟨12⟩[12]^2⟨13⟩^2[13]^2⟨14⟩⟨36⟩[45]+4447024457/2257920[12]^2⟨13⟩^3[13]^2⟨14⟩⟨26⟩[45]+39654022777/5017600⟨12⟩[12]^2⟨13⟩^3[13][14][35]⟨46⟩-7642038973/1128960⟨12⟩[12]^2⟨13⟩^3[13]^2[45]⟨46⟩+6318207113/90316800⟨12⟩^2[12]^3⟨13⟩^2[13][45]⟨46⟩+43195/2688⟨12⟩^3[12]^3⟨23⟩[24][25]⟨46⟩-454352797/150528⟨12⟩^2[12]^3⟨13⟩⟨23⟩[24][35]⟨46⟩+116585113/51200⟨12⟩^2[12]^4⟨13⟩⟨14⟩⟨26⟩[45]+3769691/16128⟨12⟩^2[12]^2⟨13⟩[13]⟨23⟩[24][25]⟨46⟩-154289/384⟨12⟩[12]^3⟨13⟩^3[13]⟨26⟩[35]-5157/64⟨12⟩^2[12]^4⟨13⟩^2⟨26⟩[35]+397950749/153600⟨12⟩[12]^3⟨13⟩^2[13]⟨14⟩⟨26⟩[45]+953263/768⟨12⟩[12]^3⟨13⟩⟨14⟩^2[14]⟨26⟩[45]-314725477/76800⟨12⟩[12]^3⟨13⟩^2⟨14⟩[14]⟨26⟩[35]+99801943/20480⟨12⟩[12]^2⟨13⟩^2[13]⟨14⟩[14][45]⟨46⟩-21612731/11520⟨12⟩[12]^2⟨13⟩⟨14⟩^2[14]^2[45]⟨46⟩+786283/1536[12]^2⟨13⟩⟨14⟩^2[14]⟨24⟩[24]⟨26⟩[45]-112172651/76800⟨12⟩^2[12]^3⟨13⟩⟨14⟩[14][45]⟨46⟩-156872723/36864⟨12⟩[12]^2⟨13⟩^2⟨14⟩[14]^2[35]⟨46⟩+276060209/225792[12]^2⟨13⟩^3[13][23]⟨24⟩⟨26⟩[45]-39871/384⟨12⟩[12]^3⟨13⟩^2[23]⟨24⟩⟨26⟩[45]-136240963/215040[12]⟨13⟩^3[13]^2[23]⟨24⟩⟨36⟩[45]+3308696353/903168⟨12⟩[12]^2⟨13⟩^2[13][23]⟨24⟩⟨36⟩[45]-2442049/784⟨12⟩^2[12]^3⟨13⟩[23]⟨24⟩⟨36⟩[45]+4579883557/903168⟨12⟩[12]^2⟨13⟩^2[13]⟨23⟩[24][35]⟨46⟩-4641/32⟨12⟩[12]^3⟨13⟩^2⟨23⟩[34][35]⟨46⟩-521707/768[12]^2⟨13⟩^3[13]⟨23⟩[34][35]⟨46⟩-507493849/1290240⟨13⟩^3[13]^3[23]⟨34⟩⟨36⟩[45]-231743093/184320⟨12⟩[12]⟨13⟩^2[13]^2[23]⟨34⟩⟨36⟩[45]+42649283/129024⟨12⟩^2[12]^2⟨13⟩[13][23]⟨34⟩⟨36⟩[45]-29625/1024[12]⟨13⟩^3[13]^2⟨23⟩[23][35]⟨36⟩-48007/1024[12]⟨13⟩^3[13]^2⟨23⟩[23][45]⟨46⟩-285/4[12]^2⟨13⟩^3[13]⟨23⟩[23]⟨26⟩[35]+1945/4⟨12⟩[12]^2⟨13⟩^2[13]⟨23⟩[23][35]⟨36⟩-3791348509/903168⟨12⟩[12]^2⟨13⟩^2[13]⟨23⟩[23][45]⟨46⟩-5/8⟨12⟩[12]^3⟨13⟩^2⟨23⟩[23]⟨26⟩[35]+129165/1024⟨12⟩^2[12]^3⟨13⟩⟨23⟩[23][35]⟨36⟩+77794483/25088⟨12⟩^2[12]^3⟨13⟩⟨23⟩[23][45]⟨46⟩+95/128⟨12⟩^3[12]^3⟨23⟩[23][25]⟨36⟩+1888040389/301056⟨12⟩^2[12]^3⟨13⟩⟨34⟩[34][35]⟨36⟩+144545131093/15052800⟨12⟩^2[12]^3⟨13⟩⟨34⟩[34][45]⟨46⟩+55608940841/6451200⟨12⟩[12]^2⟨13⟩⟨14⟩[14]⟨34⟩[34][35]⟨36⟩-6871541689/1612800⟨12⟩[12]^2⟨13⟩[13]⟨14⟩⟨34⟩[34]⟨36⟩[45]+400252963/184320[12]⟨13⟩[13]⟨14⟩^2[14]⟨34⟩[34]⟨36⟩[45]-57557257/11520[12]⟨13⟩⟨14⟩^2[14]^2⟨34⟩[34][45]⟨46⟩+915200351/614400[12]⟨13⟩[13]⟨14⟩⟨34⟩^2[34]^2⟨36⟩[45]-109736023/1204224[24]⟨34⟩^4[34]^3[35]⟨36⟩+579202207/1075200[24]⟨34⟩^4[34]^3[45]⟨46⟩-55082707/23040⟨14⟩^3[14]^3[24]⟨34⟩[35]⟨36⟩+135/16⟨12⟩[12]⟨23⟩^2[23][24]^2⟨34⟩[35]⟨46⟩+2496001/43008⟨12⟩^3[12]^3[23]⟨34⟩⟨36⟩[45]-339039/4096⟨12⟩^2[12]^2[23]⟨34⟩^2[34]⟨36⟩[45]+5680049/129024⟨12⟩[12]⟨13⟩[13][23]⟨34⟩^2[34]⟨36⟩[45]-932445949/2580480⟨13⟩^2[13]^2[23]⟨34⟩^2[34]⟨36⟩[45]+3790260407/2150400[12]⟨13⟩^3[13]^2⟨34⟩[34][45]⟨46⟩-219435575027/45158400⟨12⟩[12]^2⟨13⟩^2[13]⟨34⟩[34][45]⟨46⟩-91418917/25600[12]⟨13⟩^2[13]⟨14⟩[14]⟨34⟩[34][45]⟨46⟩-41157493/184320[12]⟨13⟩^2⟨14⟩[14]^2⟨34⟩[34][35]⟨46⟩-53764133/307200[12]⟨13⟩^3[13][14]⟨34⟩[34][35]⟨46⟩+265510877/225792[12]⟨13⟩^3[13]^2⟨34⟩[34][35]⟨36⟩-1405513349/460800[12]⟨13⟩^2[13]⟨14⟩[14]⟨34⟩[34][35]⟨36⟩+212747997/102400[12]⟨13⟩^2[13]^2⟨14⟩⟨34⟩[34]⟨36⟩[45]-1940995/4096[12]⟨13⟩⟨14⟩[14]⟨34⟩^2[34]^2[45]⟨46⟩+1522255177/1433600[12]⟨13⟩^2[13]⟨34⟩^2[34]^2[45]⟨46⟩+1875052531/716800⟨12⟩[12]^2⟨13⟩⟨34⟩^2[34]^2[45]⟨46⟩+991006405/602112⟨12⟩[12]^2⟨13⟩⟨34⟩^2[34]^2[35]⟨36⟩+47576141/258048⟨12⟩[12][24]⟨34⟩^3[34]^2[35]⟨36⟩-59885523/51200⟨12⟩[12][24]⟨34⟩^3[34]^2[45]⟨46⟩-5257/128⟨14⟩[14][24]⟨34⟩^3[34]^2[45]⟨46⟩+246681797/1612800[13]⟨14⟩[24]⟨34⟩^3[34]^2⟨36⟩[45]+142769789/806400⟨14⟩[14][24]⟨34⟩^3[34]^2[35]⟨36⟩-44676785/225792⟨24⟩[24]^2⟨34⟩^3[34]^2[35]⟨36⟩+174848869/134400⟨24⟩[24]^2⟨34⟩^3[34]^2[45]⟨46⟩+4850373/6400[12]⟨14⟩⟨24⟩[24]⟨34⟩^2[34]^2⟨36⟩[45]+724603233/358400[12]⟨13⟩⟨24⟩[24]⟨34⟩^2[34]^2[45]⟨46⟩-176319023/903168[12]⟨13⟩⟨24⟩[24]⟨34⟩^2[34]^2[35]⟨36⟩-23747261/86016⟨13⟩[13][24]⟨34⟩^3[34]^2[35]⟨36⟩+1481576963/6451200⟨13⟩[14][24]⟨34⟩^3[34]^2[35]⟨46⟩+1432448657/1290240⟨13⟩[13][24]⟨34⟩^3[34]^2[45]⟨46⟩+12241/7168⟨23⟩[24]^2⟨34⟩^3[34]^2[35]⟨46⟩+211037/3072[12]⟨13⟩⟨23⟩[24]⟨34⟩^2[34]^2[35]⟨46⟩+45/64⟨23⟩[23][24]⟨34⟩^3[34]^2[35]⟨36⟩-32117/2688⟨23⟩[23][24]⟨34⟩^3[34]^2[45]⟨46⟩-16823143/129024⟨13⟩[13][23]⟨34⟩^3[34]^2⟨36⟩[45]-33599/3584[12]⟨13⟩[23]⟨24⟩⟨34⟩^2[34]^2⟨36⟩[45]+2326008899/2150400[12]^2⟨13⟩^2⟨24⟩⟨34⟩[34]^2[45]⟨46⟩+5611087/14112[12]^2⟨13⟩^2⟨24⟩⟨34⟩[34]^2[35]⟨36⟩-1220814737/358400[12]⟨13⟩^3[13]^2⟨24⟩[24][45]⟨46⟩+2137643/768[12]⟨13⟩^3[13][14]⟨24⟩[24][35]⟨46⟩+810439459/2257920[12]⟨13⟩^3[13]^2⟨24⟩[24][35]⟨36⟩-70766741/56448[12]^2⟨13⟩^3[13]⟨24⟩[24]⟨26⟩[35]-981547/1536⟨13⟩^3[13]^2[14]⟨24⟩[24][25]⟨46⟩+80888271227/45158400[12]^2⟨13⟩^3[13]⟨24⟩[34][45]⟨46⟩-159814981/153600[12]^2⟨13⟩^3[14]⟨24⟩[34][35]⟨46⟩-95807/256[12]^3⟨13⟩^3⟨24⟩⟨26⟩[34][35]+16024531/19200[12]^2⟨13⟩^2⟨14⟩[14]⟨24⟩[34][45]⟨46⟩+87198683/61440[12]^2⟨13⟩^2[13]⟨14⟩⟨24⟩[34]⟨36⟩[45]+926796073/307200⟨12⟩[12]^3⟨13⟩⟨14⟩⟨24⟩[34]⟨36⟩[45]-295564271/153600[12]^2⟨13⟩^2⟨14⟩[14]⟨24⟩[34][35]⟨36⟩+11608531/19200[12]^3⟨13⟩^2⟨14⟩⟨24⟩⟨26⟩[34][45]-5359561101/716800⟨12⟩[12]^3⟨13⟩^2⟨24⟩[34][45]⟨46⟩+2108097907/921600⟨12⟩[12]^2⟨13⟩⟨14⟩[14]⟨34⟩[34][45]⟨46⟩-261040109/134400⟨12⟩[12]^2⟨13⟩^2[14]⟨34⟩[34][35]⟨46⟩-140919515/43008⟨12⟩[12]^2⟨13⟩⟨23⟩[24]⟨34⟩[34][35]⟨46⟩+566665499/307200[12]^2⟨13⟩⟨14⟩⟨24⟩⟨34⟩[34]^2⟨36⟩[45]+10355/128[12]^2⟨13⟩^2⟨23⟩⟨34⟩[34]^2[35]⟨46⟩-2749955435/451584⟨12⟩[12]^3⟨13⟩^2⟨24⟩[34][35]⟨36⟩-566374309/64512⟨12⟩[12]^2⟨13⟩^2[13]⟨34⟩[34][35]⟨36⟩+356373613/537600⟨13⟩^3[13]^2[14][24]⟨34⟩[35]⟨46⟩-912692897/6451200⟨13⟩^3[13]^3[24]⟨34⟩[45]⟨46⟩+4488389351/9031680⟨13⟩^3[13]^3[24]⟨34⟩[35]⟨36⟩-135056923/179200⟨12⟩⟨13⟩[13][14][24]^2⟨34⟩^2[35]⟨46⟩+430817053/230400⟨12⟩⟨13⟩[13]^2[24]^2⟨34⟩^2[45]⟨46⟩-410417557/1612800⟨12⟩⟨13⟩^2[13]^2[14][24][25]⟨34⟩⟨46⟩+34687131/71680⟨12⟩⟨13⟩^2[13]^3[24][25]⟨34⟩⟨36⟩-670913083/537600⟨12⟩^2[12]⟨13⟩[13][14][24][25]⟨34⟩⟨46⟩+2530825/5376⟨12⟩^2[12]⟨13⟩[13]^2[24][25]⟨34⟩⟨36⟩-9747647/9600⟨12⟩^3[12]^2[14][24][25]⟨34⟩⟨46⟩+933/112⟨12⟩^3[12]^2[13][24][25]⟨34⟩⟨36⟩-172007573/115200⟨12⟩^2[13][14][24]^2[25]⟨34⟩^2⟨46⟩-2396329/10752⟨12⟩^2[13]^2[24]^2[25]⟨34⟩^2⟨36⟩-364232011/403200⟨12⟩^2[12][13][24]^2⟨34⟩^2[45]⟨46⟩+8655677/11520⟨12⟩^2[12][14][24]^2⟨34⟩^2[35]⟨46⟩-131364769/1075200⟨12⟩^3[12]^3[24]⟨34⟩[45]⟨46⟩-22885237639/3225600⟨12⟩^2[12]^2⟨13⟩[13][24]⟨34⟩[45]⟨46⟩+3597725819/1075200⟨12⟩[12]⟨13⟩^2[13]^2[24]⟨34⟩[45]⟨46⟩-87687895/1806336⟨12⟩^3[12]^3[24]⟨34⟩[35]⟨36⟩+173687833/30720⟨12⟩^2[12]^2⟨13⟩[14][24]⟨34⟩[35]⟨46⟩-1357687649/200704⟨12⟩^2[12]^2⟨13⟩[13][24]⟨34⟩[35]⟨36⟩-521333791/307200⟨12⟩[12]⟨13⟩^2[13][14][24]⟨34⟩[35]⟨46⟩+17247288949/9031680⟨12⟩[12]⟨13⟩^2[13]^2[24]⟨34⟩[35]⟨36⟩+8957/3072⟨12⟩^2[12]^2⟨23⟩[24]^2⟨34⟩[35]⟨46⟩+54635/128⟨12⟩[12]⟨13⟩[13]⟨23⟩[24]^2⟨34⟩[35]⟨46⟩+166059725/451584⟨12⟩^2[12][13][24]^2⟨34⟩^2[35]⟨36⟩-315211/1152⟨12⟩⟨13⟩[13]^2[23][24]⟨34⟩^2⟨36⟩[45]+639374857/268800⟨12⟩[13][24]^2⟨34⟩^3[34][45]⟨46⟩-28084951/150528⟨12⟩[13][24]^2⟨34⟩^3[34][35]⟨36⟩+67447861/201600⟨12⟩[13]^2⟨14⟩[24]^2⟨34⟩^2⟨36⟩[45]+13436927/19200⟨12⟩[13]⟨14⟩[14][24]^2⟨34⟩^2[45]⟨46⟩-28422407/53760⟨12⟩[13]⟨14⟩[14][24]^2⟨34⟩^2[35]⟨36⟩-55082707/23040⟨12⟩⟨14⟩[14]^2[24]^2⟨34⟩^2[35]⟨46⟩+928961/5376⟨12⟩[13]⟨23⟩[23][24]^2⟨34⟩^2[45]⟨46⟩-2825/128⟨12⟩[13]⟨23⟩[23][24]^2⟨34⟩^2[35]⟨36⟩-55019707/23040⟨12⟩[12]⟨14⟩^2[14]^2[24]⟨34⟩[45]⟨46⟩-204176237/451584⟨12⟩⟨13⟩[13]^2[24]^2⟨34⟩^2[35]⟨36⟩+27555221/19200⟨13⟩^2[13]^2⟨14⟩[14][24]⟨34⟩[45]⟨46⟩+66896059/716800⟨13⟩^2[13]^3⟨14⟩[24]⟨34⟩⟨36⟩[45]-35316461/23040⟨13⟩^2[13]⟨14⟩[14]^2[24]⟨34⟩[35]⟨46⟩+239903789/1290240⟨13⟩^2[13]^2⟨14⟩[14][24]⟨34⟩[35]⟨36⟩-806983/3072⟨13⟩[13]⟨14⟩^2[14]^2[24]⟨34⟩[45]⟨46⟩-58975477/46080⟨13⟩[13]^2⟨14⟩^2[14][24]⟨34⟩⟨36⟩[45]+55082707/23040[13]⟨14⟩^3[14]^2[24]⟨34⟩⟨36⟩[45]-5211661/4800⟨12⟩^2[12]^2⟨14⟩[14][24]⟨34⟩[45]⟨46⟩-55019707/23040⟨12⟩^2[12]⟨14⟩[14]^2[24][25]⟨34⟩⟨46⟩+643627951/230400⟨12⟩[12][13]⟨14⟩^2[14][24]⟨34⟩⟨36⟩[45]-1912868849/1612800⟨12⟩^2[12]^2[13]⟨14⟩[24]⟨34⟩⟨36⟩[45]+230288911/57600⟨12⟩[13]⟨14⟩^2[14]^2[24][25]⟨34⟩⟨36⟩-1134962173/806400⟨12⟩^2[12][13]⟨14⟩[14][24][25]⟨34⟩⟨36⟩-40504261/9216⟨12⟩[12]⟨14⟩^2[14]^2[24]⟨34⟩[35]⟨36⟩-1202761/23040⟨12⟩^2[12]^2⟨14⟩[14][24]⟨34⟩[35]⟨36⟩+55082707/23040⟨13⟩⟨14⟩^2[14]^3[24]⟨34⟩[35]⟨46⟩-73246397/184320⟨13⟩^3[13]^3⟨23⟩[24][25]⟨46⟩+26172691/7680⟨13⟩[13]⟨14⟩^2[14]^2[24]⟨34⟩[35]⟨36⟩-707537101/1290240⟨12⟩[12]⟨13⟩^2[13]^2⟨23⟩[24][25]⟨46⟩-181947583/76800⟨12⟩⟨13⟩[13]⟨14⟩[14]^2[24][25]⟨34⟩⟨46⟩+58448293/50400⟨12⟩⟨13⟩[13]^2⟨14⟩[14][24][25]⟨34⟩⟨36⟩+34544519/14400⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][24]⟨34⟩[45]⟨46⟩+293198019/71680⟨12⟩[12]⟨13⟩[13]^2⟨14⟩[24]⟨34⟩⟨36⟩[45]-31493623/11520⟨12⟩[12]⟨13⟩⟨14⟩[14]^2[24]⟨34⟩[35]⟨46⟩-659359819/153600⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][24]⟨34⟩[35]⟨36⟩+777163/3072⟨13⟩^2[13]⟨14⟩[14]^2⟨24⟩[24][25]⟨46⟩-112267157/32256[12]^2⟨13⟩^2⟨24⟩^2[24][34][45]⟨46⟩+135173/256[12]^2⟨13⟩^2⟨23⟩[23]⟨24⟩[34][45]⟨46⟩-5471855/10752[12]^2⟨13⟩^2[23]⟨24⟩^2[34]⟨36⟩[45]+26606687/28800[12]^2⟨13⟩⟨14⟩⟨24⟩^2[24][34]⟨36⟩[45]-179835/512[12]^2⟨13⟩^2⟨23⟩[23]⟨24⟩[34][35]⟨36⟩+32785/256[12]^2⟨13⟩^2⟨23⟩[23]^2⟨24⟩⟨26⟩[45]+80221/512[12]⟨13⟩^2[13]⟨23⟩[23]^2⟨24⟩⟨36⟩[45]-383355/512[12]⟨13⟩⟨23⟩^2[23]^3⟨24⟩⟨36⟩[45]+387195/512[12]^2⟨13⟩^2⟨23⟩^2[23][34][35]⟨46⟩+3355/512⟨13⟩^3[13]^3⟨23⟩[23][25]⟨36⟩-78361/512[12]⟨13⟩^2[13]⟨23⟩^2[23]^2[45]⟨46⟩+12585/256⟨12⟩[12]⟨13⟩^2[13]^2⟨23⟩[23][25]⟨36⟩+4675/512⟨12⟩^2[12]^2⟨13⟩[13]⟨23⟩[23][25]⟨36⟩-25⟨12⟩[12]^2⟨13⟩⟨23⟩[23]^2⟨24⟩⟨36⟩[45]-19177315/32256[12]⟨13⟩^2[13][23]⟨24⟩⟨34⟩[34]⟨36⟩[45]-44747245/14336⟨12⟩[12]^2⟨13⟩[23]⟨24⟩⟨34⟩[34]⟨36⟩[45]-5385/128[12]⟨13⟩⟨23⟩[23]^2⟨24⟩⟨34⟩[34]⟨36⟩[45]-18435/512⟨13⟩[13]⟨23⟩[23]^2⟨34⟩^2[34]⟨36⟩[45]-7805/256⟨13⟩^2[13]^2⟨23⟩[23]^2⟨34⟩⟨36⟩[45]+383355/512[12]⟨13⟩⟨23⟩^3[23]^3[45]⟨46⟩+82827685/112896[12]^2⟨13⟩^2⟨24⟩^2[24][34][35]⟨36⟩-8055/256⟨13⟩^2[13]^2⟨23⟩^2[23][24][25]⟨46⟩+224879933/430080⟨13⟩^2[13]^2⟨23⟩[24]^2⟨34⟩[35]⟨46⟩+133141/512[12]⟨13⟩^2[13]⟨23⟩^2[23][24][35]⟨46⟩-78675/512⟨13⟩^2[13]^2⟨23⟩[23][24]⟨34⟩[35]⟨36⟩-329570953/430080⟨13⟩^2[13]^2⟨23⟩[23][24]⟨34⟩[45]⟨46⟩+6915/128⟨13⟩[13]⟨23⟩^2[23]^2[24]⟨34⟩[35]⟨36⟩+33415/256⟨13⟩[13]⟨23⟩^2[23]^2[24]⟨34⟩[45]⟨46⟩-6915/128⟨23⟩^3[23]^3[24]⟨34⟩[35]⟨36⟩-3405/64⟨23⟩^3[23]^3[24]⟨34⟩[45]⟨46⟩+6915/128⟨23⟩^4[23]^3[24][25]⟨46⟩-411015/512[12]⟨13⟩⟨23⟩^3[23]^2[24][35]⟨46⟩-105/128⟨23⟩^3[23]^2[24]^2⟨34⟩[35]⟨46⟩-24905/256⟨13⟩[13]⟨23⟩^2[23][24]^2⟨34⟩[35]⟨46⟩-170045/512⟨23⟩^3[23]^2⟨24⟩[24]^2[25]⟨46⟩+65/128⟨23⟩^2[23]^2[24]⟨34⟩^2[34][45]⟨46⟩+105/128⟨23⟩^2[23]^2[24]⟨34⟩^2[34][35]⟨36⟩-55082707/23040⟨14⟩^2[14]^2[24]⟨34⟩^2[34][45]⟨46⟩+387455/512[12]⟨13⟩⟨23⟩^2[23]^2⟨34⟩[34][45]⟨46⟩-517879/768[12]⟨13⟩^2[13]⟨23⟩[23]⟨34⟩[34][45]⟨46⟩+383355/512[12]⟨13⟩⟨23⟩^2[23]^2⟨34⟩[34][35]⟨36⟩+137845/1024[12]⟨13⟩⟨23⟩[23]⟨34⟩^2[34]^2[35]⟨36⟩-23851/32[12]⟨13⟩^2[13]⟨23⟩[23]⟨34⟩[34][35]⟨36⟩+45014917/14336⟨12⟩[12]^2⟨13⟩⟨23⟩[23]⟨34⟩[34][45]⟨46⟩-39359/1536⟨23⟩⟨24⟩[24]^3⟨34⟩^2[34][35]⟨46⟩+8371/1536⟨12⟩[12]⟨23⟩[24]^2⟨34⟩^2[34][35]⟨46⟩-199677/896⟨12⟩[13]⟨23⟩[24]^3⟨34⟩^2[35]⟨46⟩-2143849/10752⟨12⟩^2[12][13]⟨23⟩[24]^2[25]⟨34⟩⟨46⟩-1139683/1536⟨14⟩[14]⟨24⟩[24]^2⟨34⟩^2[34][45]⟨46⟩+787723/3072⟨12⟩[12]⟨14⟩^2[14]^2⟨24⟩[24][25]⟨36⟩-779323/3072⟨12⟩[12]^2⟨14⟩^2[14]⟨24⟩[24]⟨36⟩[45]+145/16⟨12⟩[12]^2⟨13⟩⟨23⟩^2[23]^2[45]⟨46⟩+129535/256⟨12⟩[12]^2⟨13⟩⟨23⟩[23]⟨34⟩[34][35]⟨36⟩-105/128⟨23⟩^2[23]^3⟨24⟩[24]⟨34⟩⟨36⟩[45]+36015/128⟨23⟩^2[23]^2⟨24⟩[24]^2⟨34⟩[45]⟨46⟩+170465/512⟨23⟩^2[23]^2⟨24⟩[24]^2⟨34⟩[35]⟨36⟩+32465/512⟨23⟩^2[23]⟨24⟩[24]^3⟨34⟩[35]⟨46⟩-8953371689/22579200⟨23⟩^2[23]⟨24⟩^2[24]^3[25]⟨46⟩+170045/512⟨23⟩^2[23]^2⟨24⟩^2[24]^2[25]⟨36⟩-775780819/1411200⟨23⟩[23]⟨24⟩^2[24]^3⟨34⟩[45]⟨46⟩+3876800189/22579200⟨23⟩[23]⟨24⟩^2[24]^3⟨34⟩[35]⟨36⟩+24851501/268800⟨24⟩^3[24]^4⟨34⟩[45]⟨46⟩-23743245557/22579200⟨24⟩^3[24]^4⟨34⟩[35]⟨36⟩+78924809/89600[23]⟨24⟩^3[24]^3⟨34⟩⟨36⟩[45]+357707/9600⟨23⟩⟨24⟩^3[24]^4[25]⟨46⟩+44270023/51200⟨23⟩⟨24⟩^2[24]^4⟨34⟩[35]⟨46⟩-176175661/4300800⟨24⟩^4[24]^4[25]⟨36⟩+32125/512⟨23⟩[23]^2⟨24⟩^2[24]^2⟨34⟩⟨36⟩[45]-6915/128⟨23⟩^3[23]^3⟨24⟩[24][25]⟨36⟩+8376543689/22579200⟨23⟩[23]⟨24⟩^3[24]^3[25]⟨36⟩+144257/96⟨12⟩[12]⟨13⟩[13]⟨14⟩[14]⟨24⟩[24][25]⟨36⟩+515954381/1843200⟨13⟩[13]⟨14⟩[14]⟨24⟩^2[24]^2[25]⟨36⟩+55046707/46080⟨14⟩^2[14]^2⟨24⟩^2[24]^2[25]⟨36⟩-8155477/460800⟨14⟩[14]⟨24⟩^3[24]^3[25]⟨36⟩-121909259/92160⟨13⟩⟨14⟩[14]^2⟨24⟩^2[24]^2[25]⟨46⟩+558417169/1843200⟨13⟩^2[13][14]⟨24⟩^2[24]^2[25]⟨46⟩+925314419/2580480⟨13⟩^2[13]^2⟨24⟩^2[24]^2[25]⟨36⟩+8836942189/90316800⟨13⟩[13]⟨24⟩^3[24]^3[25]⟨36⟩-18229937/115200⟨13⟩[14]⟨24⟩^3[24]^3[25]⟨46⟩-6296143963/30105600⟨13⟩[13]⟨23⟩⟨24⟩^2[24]^3[25]⟨46⟩-13666919783/12902400⟨13⟩[13]⟨24⟩^2[24]^3⟨34⟩[45]⟨46⟩-4096849/11200[12]⟨13⟩⟨24⟩^3[24]^3[45]⟨46⟩+11036731/76800[12]⟨13⟩⟨24⟩^3[24]^3[25]⟨26⟩+180331277/153600[13]⟨14⟩⟨24⟩^2[24]^3⟨34⟩⟨36⟩[45]-1513543/6144⟨14⟩[14]⟨24⟩^2[24]^3⟨34⟩[45]⟨46⟩-80598851/76800⟨14⟩[14]⟨24⟩^2[24]^3⟨34⟩[35]⟨36⟩-10750914317/90316800⟨13⟩[13]⟨24⟩^2[24]^3⟨34⟩[35]⟨36⟩+296872129/307200⟨13⟩[14]⟨24⟩^2[24]^3⟨34⟩[35]⟨46⟩-7208128973/6451200⟨24⟩^2[24]^3⟨34⟩^2[34][35]⟨36⟩+131215781/1075200⟨12⟩[12]⟨24⟩^2[24]^3⟨34⟩[45]⟨46⟩-847255/6144⟨12⟩[14]⟨24⟩^2[24]^3[25]⟨34⟩⟨46⟩+463589201/4515840⟨12⟩[13]⟨24⟩^2[24]^3[25]⟨34⟩⟨36⟩+1417876261/45158400⟨12⟩[12]⟨24⟩^2[24]^3⟨34⟩[35]⟨36⟩+35096849/1075200⟨12⟩[12]⟨24⟩^3[24]^3[25]⟨36⟩-349177/9600⟨12⟩[12]⟨23⟩⟨24⟩^2[24]^3[25]⟨46⟩-18644363/38400⟨12⟩[13]⟨23⟩⟨24⟩[24]^3[25]⟨34⟩⟨46⟩-42265/384⟨12⟩[12]⟨23⟩⟨24⟩[24]^3⟨34⟩[35]⟨46⟩-979147/1536⟨12⟩[14]⟨24⟩[24]^3⟨34⟩^2[35]⟨46⟩+80367359/44800⟨12⟩[13]⟨24⟩[24]^3⟨34⟩^2[45]⟨46⟩+437118109/1411200⟨12⟩[13]⟨24⟩[24]^3⟨34⟩^2[35]⟨36⟩-30409/1536⟨13⟩[13]⟨23⟩⟨24⟩[24]^3⟨34⟩[35]⟨46⟩+7154510639/22579200[12]⟨13⟩⟨23⟩⟨24⟩^2[24]^3[35]⟨46⟩-72379681/129024[12]⟨13⟩^2[13]⟨24⟩^2[24]^2[35]⟨36⟩-2899153199/1843200[12]⟨13⟩^2[14]⟨24⟩^2[24]^2[35]⟨46⟩+10617199/4096[12]⟨13⟩^2[13]⟨24⟩^2[24]^2[45]⟨46⟩+19387597/12288⟨12⟩[12]^2⟨13⟩⟨24⟩^2[24]^2[25]⟨26⟩-11367665/12288⟨12⟩[12]⟨13⟩[14]⟨24⟩^2[24]^2[25]⟨46⟩+4338043/64512⟨12⟩[12]⟨13⟩[13]⟨24⟩^2[24]^2[25]⟨36⟩+125391899/1843200[12]⟨13⟩⟨14⟩[14]⟨24⟩^2[24]^2[35]⟨36⟩+789343/6144[12]⟨13⟩⟨14⟩[14]⟨24⟩^2[24]^2[45]⟨46⟩-1545/128⟨23⟩[23]^2⟨34⟩^3[34]^2⟨36⟩[45]+385905/512⟨12⟩[12]⟨13⟩[13]⟨23⟩[23]^2⟨34⟩⟨36⟩[45]-1355/128⟨12⟩^2[12]^2⟨23⟩[23]^2⟨34⟩⟨36⟩[45]+2995/128⟨12⟩[12]⟨23⟩[23]^2⟨34⟩^2[34]⟨36⟩[45]-168373/768⟨12⟩^2[12]^3⟨14⟩⟨24⟩[24]⟨36⟩[45]+944837359/645120⟨12⟩^2[12]^2[24]⟨34⟩^2[34][45]⟨46⟩-19617509/225792⟨12⟩^2[12]^2[24]⟨34⟩^2[34][35]⟨36⟩+147052849/115200⟨12⟩[12][13]⟨14⟩[24]⟨34⟩^2[34]⟨36⟩[45]-128498519/92160[13]⟨14⟩^2[14][24]⟨34⟩^2[34]⟨36⟩[45]-3942697/2560⟨12⟩[12]⟨14⟩[14][24]⟨34⟩^2[34][45]⟨46⟩-91832309/92160⟨14⟩^2[14]^2[24]⟨34⟩^2[34][35]⟨36⟩-1207339/768⟨12⟩^2[12]^2⟨14⟩[14]⟨24⟩[24][25]⟨36⟩+787723/3072[13]⟨14⟩^2[14]⟨24⟩[24]^2⟨34⟩⟨36⟩[45]-787723/3072⟨14⟩^2[14]^2⟨24⟩[24]^2⟨34⟩[35]⟨36⟩+786283/1536[12]⟨13⟩⟨14⟩^2[14]^2⟨24⟩[24][45]⟨46⟩+760783/3072[12]⟨13⟩[13]⟨14⟩^2[14]⟨24⟩[24]⟨36⟩[45]+2138819917/537600⟨12⟩[12]^2⟨13⟩^2[13]⟨24⟩[24][45]⟨46⟩-9329443/2400⟨12⟩[12]^2⟨13⟩^2[14]⟨24⟩[24][35]⟨46⟩-1280320411/1075200⟨12⟩^2[12]^3⟨13⟩⟨24⟩[24][45]⟨46⟩-4697258911/6021120⟨13⟩^2[13]^2[24]⟨34⟩^2[34][35]⟨36⟩+4983959/12288⟨13⟩^2[13][14][24]⟨34⟩^2[34][35]⟨46⟩-35078591/23040⟨13⟩⟨14⟩[14]^2[24]⟨34⟩^2[34][35]⟨46⟩-8959273/11520⟨13⟩[13]⟨14⟩[14][24]⟨34⟩^2[34][35]⟨36⟩+92795/4032⟨12⟩⟨13⟩[13]^2⟨23⟩[24]^2[25]⟨34⟩⟨46⟩+287087/3584[12]⟨13⟩[23]⟨24⟩^2[24]⟨34⟩[34]⟨36⟩[45]+188221/1536[12]⟨13⟩⟨23⟩[23]⟨24⟩[24]⟨34⟩[34][45]⟨46⟩+24235/512⟨13⟩[13]⟨23⟩[23]⟨24⟩^2[24]^2[25]⟨36⟩+76751/512[12]⟨13⟩^2[13]⟨23⟩[23]⟨24⟩[24][25]⟨26⟩+98375/256[12]⟨13⟩⟨23⟩[23]⟨24⟩[24]⟨34⟩[34][35]⟨36⟩+1146043/1536⟨13⟩[13]⟨14⟩[14]⟨24⟩[24]^2⟨34⟩[45]⟨46⟩+186379/256⟨13⟩^2[13]^2[23]⟨24⟩[24]⟨34⟩⟨36⟩[45]+3744875/4608[12]⟨13⟩^2[13][23]⟨24⟩^2[24]⟨36⟩[45]-1455599/21504[12]⟨13⟩[23]⟨24⟩^3[24]^2⟨36⟩[45]-305905/1024[12]⟨13⟩⟨23⟩[23]⟨24⟩^2[24]^2[35]⟨36⟩+124925/512[12]⟨13⟩⟨23⟩^2[23]⟨24⟩[24]^2[35]⟨46⟩+376805/512[12]⟨13⟩⟨23⟩^2[23]^2⟨24⟩[24][35]⟨36⟩-7625/256[12]⟨13⟩⟨23⟩^2[23]^2⟨24⟩[24][45]⟨46⟩-17105/256[12]⟨13⟩⟨23⟩^2[23]^2⟨24⟩[24][25]⟨26⟩+6915/128⟨12⟩[13]⟨23⟩^2[23]^2[24][25]⟨34⟩⟨36⟩-5415/128⟨12⟩[13]⟨23⟩[23]^2[24]⟨34⟩^2⟨36⟩[45]-1685/32⟨12⟩[12]⟨23⟩[23]^2⟨24⟩[24]⟨34⟩⟨36⟩[45]-6915/128⟨12⟩[12]⟨23⟩^2[23]^2[24]⟨34⟩[35]⟨36⟩+44415/256⟨12⟩[12]⟨23⟩[23]⟨24⟩[24]^2⟨34⟩[35]⟨36⟩-225885/512⟨12⟩[13]⟨23⟩[23]⟨24⟩[24]^2[25]⟨34⟩⟨36⟩-3365/128⟨12⟩[12]⟨23⟩^2[23]⟨24⟩[24]^2[25]⟨46⟩}{⟨1|2+3|4]⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{[24](12⟨14⟩[14][24][35]⟨46⟩+7⟨13⟩[13][24][35]⟨46⟩+1/2[12]⟨14⟩[24]⟨26⟩[35]+16[13]⟨14⟩[24][25]⟨26⟩-4[13]⟨14⟩[24][35]⟨36⟩-5/2⟨13⟩[13][23][35]⟨36⟩-1/2[12]⟨13⟩[13]⟨16⟩[35]-2⟨23⟩[23][24][35]⟨46⟩+7[23]^2⟨24⟩⟨36⟩[45]+5⟨23⟩[23]^2[35]⟨36⟩)}{⟨14⟩[14][23][34]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[24]⟨26⟩(1[13]⟨14⟩[23][24]⟨36⟩-5⟨23⟩[23]^3⟨36⟩+2⟨23⟩[23]^2[24]⟨46⟩-7[23]^2⟨24⟩[24]⟨36⟩+5⟨13⟩[13][23]^2⟨36⟩+6[13]⟨14⟩[24]^2⟨46⟩)}{⟨14⟩[14][23][34]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(-8[23]^2[24]⟨34⟩⟨36⟩-6[12]⟨13⟩[23]^2⟨36⟩-2[12]⟨14⟩[23][24]⟨36⟩-6[12]⟨14⟩[24]^2⟨46⟩)}{⟨14⟩[14][23]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩⟨46⟩(2[13]⟨14⟩[24]^2+5⟨13⟩[13][23][24]-5[12]⟨13⟩[23][34]-7⟨12⟩[12][23][24]-1[23]⟨24⟩[24]^2)}{⟨14⟩[14][23]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩[12]^2⟨16⟩(-2⟨14⟩[34]+6⟨12⟩[23])}{⟨14⟩[14][23]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{6[23]⟨24⟩[24][25]⟨36⟩-5/2[12]⟨13⟩[23][35]⟨36⟩+5⟨13⟩[13][23][25]⟨36⟩-6[12]⟨13⟩[23][25]⟨26⟩+13/2[23][24]⟨34⟩[35]⟨36⟩+1/2[12]^2⟨13⟩⟨16⟩[35]+13/2[23][24]⟨34⟩[45]⟨46⟩-9/2⟨23⟩[23][24][25]⟨46⟩-7⟨13⟩[13][24][25]⟨46⟩+1⟨23⟩[23]^2[25]⟨36⟩}{⟨14⟩[14][23]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[24](-3/2[13][25]⟨36⟩+8[12][35]⟨36⟩+17/2[12][45]⟨46⟩-33/2[12][25]⟨26⟩)}{[14][23]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-23/2[24][25]⟨46⟩}{[23]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(3⟨12⟩[13][14]⟨34⟩⟨46⟩-6⟨12⟩[12][14]⟨24⟩⟨46⟩+6[14]⟨24⟩^2[24]⟨46⟩-6[13]⟨24⟩^2[24]⟨36⟩+6[12]⟨24⟩^2[34]⟨36⟩+12[14]⟨24⟩⟨34⟩[34]⟨46⟩-3⟨13⟩[13][14]⟨24⟩⟨46⟩)}{⟨24⟩^2[34]⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1[12]⟨14⟩⟨26⟩[35]+3/2[13]⟨14⟩[35]⟨36⟩+3/2[13]⟨14⟩[25]⟨26⟩+2⟨12⟩[12][35]⟨46⟩+9/2⟨34⟩[34][35]⟨46⟩-5⟨23⟩[23][35]⟨46⟩}{⟨24⟩[34]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[13]⟨16⟩(-2[13]⟨14⟩⟨36⟩-1[12]⟨14⟩⟨26⟩-5⟨34⟩[34]⟨46⟩+4⟨23⟩[23]⟨46⟩)}{⟨24⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[13]⟨14⟩[34]⟨36⟩⟨46⟩}{⟨24⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-6[13]⟨23⟩⟨26⟩[45]⟨4|2+3|4]}{⟨24⟩[34]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(-3[13]⟨34⟩[45]+19/2[14]⟨34⟩[35]+7/2[14]⟨24⟩[25]+1/2[12]⟨24⟩[45]-5/2⟨14⟩[14][15])}{⟨24⟩[34]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-19/2⟨14⟩[15]⟨46⟩}{⟨14⟩⟨24⟩[34]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-6[12]⟨14⟩⟨26⟩-6[13]⟨14⟩⟨36⟩+5⟨23⟩[23]⟨46⟩)}{⟨14⟩⟨24⟩[34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(1/2[25]⟨3|1+4|3]-1/8[35]⟨3|1+4|2])}{⟨14⟩⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{[12]^2(-1/2⟨23⟩⟨6|1+4|5]+3/8⟨26⟩⟨3|1+4|5])}{[14]⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{3/8[15]⟨24⟩⟨36⟩⟨3|1+4|2]}{⟨23⟩⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1⟨16⟩[23][35]s_{234}}{[34]⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-6⟨16⟩⟨23⟩[23]^2[35]}{[34]⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5[13]⟨26⟩[45]⟨3|1+2|4]}{[34]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(-1425/64⟨13⟩[13]⟨14⟩^2[14]^2[25]⟨36⟩-1925/256⟨12⟩^2[12]^2⟨14⟩[14][25]⟨36⟩-25/64⟨12⟩^3[12]^3[25]⟨36⟩+3575/512⟨12⟩^2[12]^3⟨14⟩⟨36⟩[45]+225/512[12]⟨14⟩⟨34⟩^2[34]^2⟨36⟩[45]+3325/128[12]⟨13⟩⟨14⟩^2[14]^2[35]⟨36⟩+25/64[12]⟨13⟩⟨14⟩^2[14]^2[45]⟨46⟩-475/128[12]⟨13⟩[13]⟨14⟩^2[14]⟨36⟩[45]-3325/128[12]⟨13⟩^2⟨14⟩[14]^2[35]⟨46⟩-4775/64[12]⟨13⟩^2[13]⟨14⟩[14][35]⟨36⟩+475/128[12]⟨13⟩^2[13]⟨14⟩[14][45]⟨46⟩+4675/64[12]⟨13⟩^2[13]^2⟨14⟩⟨36⟩[45]-1525/16[12]^2⟨13⟩^2⟨14⟩[14]⟨26⟩[35]-675/32⟨13⟩[13]⟨14⟩[14][24]⟨34⟩[35]⟨36⟩-1425/64⟨13⟩[13]⟨14⟩[14][24]⟨34⟩[45]⟨46⟩+25/32⟨13⟩[13]^2⟨14⟩[24]⟨34⟩⟨36⟩[45]+925/128[12]⟨13⟩⟨24⟩[24]⟨34⟩[34][35]⟨36⟩-25/64⟨13⟩⟨14⟩^2[14]^3[25]⟨46⟩+6225/64[12]⟨13⟩^3[13][14][35]⟨46⟩+1425/64⟨13⟩^2[13]⟨14⟩[14]^2[25]⟨46⟩+1425/64⟨13⟩^3[13]^2[14][25]⟨46⟩+18325/128[12]⟨13⟩^3[13]^2[35]⟨36⟩-325/16⟨13⟩^2[13]^2⟨14⟩[14][25]⟨36⟩+125/64⟨13⟩^3[13]^3[25]⟨36⟩+4275/128[12]⟨13⟩^3[13]^2[45]⟨46⟩-3775/128[12]^2⟨13⟩^2[13]⟨14⟩⟨26⟩[45]+25/4[12]^2⟨13⟩^3[13]⟨26⟩[35]+15725/128[12]⟨13⟩^2[13]⟨14⟩[14][25]⟨26⟩+16075/128[12]⟨13⟩^3[13]^2[25]⟨26⟩-3975/64⟨12⟩^2[12]^3⟨13⟩[45]⟨46⟩+7375/128⟨12⟩[12]^2⟨13⟩[13]⟨14⟩⟨36⟩[45]+6525/128⟨12⟩[12]^2⟨13⟩⟨14⟩[14][35]⟨36⟩+11675/512⟨12⟩^2[12]^3⟨13⟩[35]⟨36⟩+24025/256⟨12⟩^2[12]^2⟨13⟩[14][25]⟨46⟩-1725/16⟨12⟩[12]⟨13⟩[13]⟨14⟩[14][25]⟨36⟩-975/256⟨12⟩^2[12]^2⟨13⟩[13][25]⟨36⟩+5925/64⟨12⟩[12]^3⟨13⟩⟨14⟩⟨26⟩[45]-11875/128⟨12⟩[12]^2⟨13⟩⟨14⟩[14][25]⟨26⟩+775/32⟨12⟩^2[12]^3⟨13⟩[25]⟨26⟩+2425/64⟨12⟩[12]^2⟨13⟩^2[14][35]⟨46⟩-575/64[12]⟨13⟩^2[13]⟨23⟩[24][35]⟨46⟩+1475/128⟨12⟩[12]^2⟨13⟩^2[13][35]⟨36⟩-525/128⟨12⟩[12]^2⟨13⟩^2[13][45]⟨46⟩-525/128⟨12⟩[12]⟨13⟩^2[13]^2[25]⟨36⟩+575/128⟨12⟩[12]^3⟨13⟩^2⟨26⟩[35]+325/64[12]^2⟨13⟩^2⟨24⟩[34][45]⟨46⟩-2625/128⟨24⟩^2[24]^3⟨34⟩[45]⟨46⟩+2525/128⟨24⟩^2[24]^3⟨34⟩[35]⟨36⟩-25/8⟨23⟩⟨24⟩[24]^3⟨34⟩[35]⟨46⟩+1025/256⟨12⟩^2[12]^2⟨23⟩[24][25]⟨46⟩+425/64⟨12⟩[12]⟨23⟩⟨24⟩[24]^2[25]⟨46⟩-675/128⟨12⟩^2[12]^2[24]⟨34⟩[35]⟨36⟩+75/32⟨12⟩^2[12][13][24][25]⟨34⟩⟨36⟩-25/32⟨12⟩^2[12]^2[23]⟨34⟩⟨36⟩[45]+25/256⟨12⟩[12]^2⟨14⟩⟨34⟩[34]⟨36⟩[45]+175/128⟨12⟩[12][23]⟨34⟩^2[34]⟨36⟩[45]+1375/128[12]⟨13⟩^2[13]⟨34⟩[34][45]⟨46⟩+725/32[12]⟨13⟩^2[14]⟨34⟩[34][35]⟨46⟩+1575/128⟨12⟩[12]^2⟨13⟩⟨34⟩[34][45]⟨46⟩+1625/256[12]⟨13⟩⟨34⟩^2[34]^2[45]⟨46⟩-1125/512[12]⟨13⟩⟨34⟩^2[34]^2[35]⟨36⟩+3175/128[12]⟨13⟩[13]⟨14⟩⟨34⟩[34]⟨36⟩[45]+3325/128[12]⟨13⟩⟨14⟩[14]⟨34⟩[34][45]⟨46⟩+1125/256⟨12⟩[12]^2⟨13⟩⟨34⟩[34][35]⟨36⟩+275/32⟨12⟩⟨13⟩[13]^2[24][25]⟨34⟩⟨36⟩-125/64⟨12⟩[13]⟨14⟩[14][24][25]⟨34⟩⟨36⟩-975/128⟨12⟩^2[12][14][24][25]⟨34⟩⟨46⟩+725/128⟨12⟩[13][24]^2⟨34⟩^2[45]⟨46⟩+2975/128[12]^2⟨13⟩⟨14⟩⟨24⟩[34]⟨36⟩[45]-75/32[12]⟨13⟩^2[13][23]⟨24⟩⟨36⟩[45]+575/128[12]^2⟨13⟩^2⟨23⟩[34][35]⟨46⟩+25/64⟨12⟩[12]^2⟨13⟩⟨23⟩[24][35]⟨46⟩+3475/128⟨13⟩^2[13][14][24]⟨34⟩[35]⟨46⟩+475/64⟨12⟩[13][24]^2⟨34⟩^2[35]⟨36⟩-575/128⟨12⟩[14][24]^2⟨34⟩^2[35]⟨46⟩+225/128⟨12⟩[12]⟨23⟩[24]^2⟨34⟩[35]⟨46⟩+275/64⟨12⟩[12]⟨14⟩[14][24]⟨34⟩[35]⟨36⟩-1425/128⟨13⟩^2[13]^2[23]⟨34⟩⟨36⟩[45]+1075/64⟨13⟩[13][24]⟨34⟩^2[34][35]⟨36⟩+25/4⟨13⟩[14][24]⟨34⟩^2[34][35]⟨46⟩+25/128[13]⟨14⟩[24]⟨34⟩^2[34]⟨36⟩[45]+625/256[24]⟨34⟩^3[34]^2[35]⟨36⟩+225/256[24]⟨34⟩^3[34]^2[45]⟨46⟩-575/128⟨13⟩[13][23]⟨34⟩^2[34]⟨36⟩[45]-25/128⟨23⟩[24]^2⟨34⟩^2[34][35]⟨46⟩-125/128[23]⟨34⟩^3[34]^2⟨36⟩[45]+75/64[12]⟨13⟩⟨23⟩[24]⟨34⟩[34][35]⟨46⟩-125/64⟨12⟩[13][23][24]⟨34⟩^2⟨36⟩[45])}{⟨1|2+3|4]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨13⟩[13](s_{124}-s_{134})(s_{25}+s_{26}+s_{35}+s_{36})(25/32[23][24]⟨34⟩^2⟨36⟩[45]+25/64[12]^2⟨13⟩^2[35]⟨36⟩+25/64[12]⟨13⟩^2[13][25]⟨36⟩+75/64[12]^2⟨13⟩^2[25]⟨26⟩+25/64[12]⟨13⟩^2[14][25]⟨46⟩)}{⟨1|2+3|4]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨34⟩[12][15]⟨46⟩(-15/32[24]⟨34⟩⟨2|1+3|2]+15/32[12]⟨13⟩⟨3|2+4|3]-15/32[12]⟨13⟩⟨24⟩[24])}{⟨4|2+3|1]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-5/8⟨13⟩⟨16⟩[24][45]⟨3|1+4|2]s_{234}}{⟨1|2+3|4]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-5/8⟨13⟩⟨16⟩[24]^2⟨34⟩[45]s_{234}}{⟨1|2+3|4]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{35/32[12]⟨13⟩^2⟨16⟩[24][45]⟨4|2+3|1]s_{234}}{⟨1|2+3|4]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{⟨13⟩[24]s_{234}(s_{123}-s_{234})(15/32⟨13⟩[13][25]⟨36⟩+15/32⟨12⟩[12][25]⟨36⟩-5/16[12]⟨13⟩[45]⟨46⟩+5/16[12]⟨13⟩[15]⟨16⟩)}{⟨1|2+3|4]^2Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{2⟨34⟩⟨46⟩^2⟨3|2+4|3]}{[23]⟨24⟩^3⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1[24]⟨34⟩⟨46⟩⟨6|1+5|3]}{[23]⟨24⟩^2[34]⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-2⟨34⟩⟨46⟩⟨6|1+5|4]}{⟨24⟩^2[34]⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-2[24]⟨26⟩⟨34⟩⟨46⟩}{⟨24⟩^2[34]⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2⟨13⟩[13]⟨16⟩[25]-2[12]⟨13⟩⟨16⟩[35]+3/2⟨13⟩[23][35]⟨36⟩+3/2⟨13⟩[23][25]⟨26⟩+8⟨12⟩[23][25]⟨36⟩-1/2⟨14⟩[24][25]⟨26⟩+17/2⟨14⟩[23]⟨36⟩[45]+2⟨13⟩[24][35]⟨46⟩+3⟨12⟩[24][25]⟨46⟩}{⟨24⟩[34]⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-8⟨14⟩[25]⟨36⟩}{⟨14⟩⟨24⟩[34]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(5⟨14⟩[24]⟨36⟩-7⟨13⟩[24]⟨46⟩+5⟨13⟩[23]⟨36⟩)}{⟨14⟩⟨24⟩[34]⟨56⟩⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_135.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨13⟩⟨34⟩[35]⟨46⟩(-7873/1800⟨13⟩[13]-7873/1800⟨34⟩[34])}{⟨14⟩^2⟨23⟩[34]⟨2|1+4|3]s_{123}}+\\
\scriptscriptstyle\frac{-7873/1800⟨46⟩⟨34⟩⟨26⟩⟨4|1+3|2]}{⟨14⟩⟨24⟩⟨56⟩⟨2|1+4|3]s_{123}}+\\
\scriptscriptstyle\frac{-7873/1800[45]⟨46⟩[23]⟨13⟩^2⟨34⟩}{⟨14⟩^2⟨23⟩[34]⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{[45](-7873/1800⟨12⟩^2[12]⟨13⟩⟨34⟩^2[35]-5627/900[15][13]⟨14⟩⟨24⟩⟨13⟩^3+16873/600⟨13⟩^3[12]⟨24⟩^2[35]-7873/1800⟨34⟩^2[25][12]⟨12⟩^3-21373/900⟨13⟩^3[25][13]⟨24⟩^2+7873/1800⟨12⟩[25][12]⟨24⟩^2⟨13⟩^2-5627/900⟨12⟩[15][12]⟨14⟩⟨24⟩⟨13⟩^2)}{⟨12⟩⟨14⟩⟨23⟩⟨24⟩[34][56]⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{-5/6⟨46⟩^2⟨34⟩^2[24][14]}{⟨24⟩⟨56⟩⟨4|2+3|4]^2s_{123}}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩[24](-13273/360⟨46⟩⟨12⟩[14]⟨14⟩⟨34⟩-13273/540⟨12⟩⟨36⟩[13]⟨14⟩⟨34⟩+1127/300⟨36⟩[34]⟨14⟩⟨24⟩⟨34⟩-13273/540⟨12⟩⟨36⟩[12]⟨14⟩⟨24⟩-127/600⟨46⟩⟨12⟩[13]⟨13⟩⟨34⟩-13273/1080⟨34⟩⟨12⟩^2[12]⟨46⟩-127/600⟨46⟩⟨12⟩[23]⟨23⟩⟨34⟩-32611/2700⟨13⟩^2[13]⟨24⟩⟨46⟩-32611/2700⟨46⟩[23]⟨23⟩⟨24⟩⟨13⟩+1127/300⟨14⟩⟨36⟩⟨24⟩^2[24])}{⟨14⟩^2⟨23⟩⟨24⟩[34]⟨56⟩⟨4|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{⟨46⟩[24](-13273/360⟨34⟩[24]⟨46⟩-13273/540⟨34⟩[23]⟨36⟩-32611/2700⟨13⟩[12]⟨46⟩)}{⟨14⟩[34]⟨56⟩⟨4|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{[24]⟨46⟩(-13873/360⟨34⟩[13][24]⟨46⟩+32611/2700[12][23]⟨46⟩⟨23⟩+59603/1800⟨34⟩[34]⟨46⟩[12]-13273/540⟨34⟩[13][23]⟨36⟩+59603/1800[12][24]⟨24⟩⟨46⟩)}{[23]⟨24⟩[34]⟨56⟩⟨4|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{5/3⟨34⟩[12][24]⟨46⟩^2}{[23]⟨24⟩⟨56⟩⟨4|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{[13][45](5627/900⟨34⟩^2[25]⟨12⟩^2-5627/900⟨12⟩[15]⟨14⟩⟨13⟩⟨34⟩-7873/360[45]⟨14⟩⟨24⟩⟨13⟩⟨34⟩+7873/450⟨13⟩^2[25]⟨24⟩^2)}{⟨12⟩⟨14⟩⟨24⟩[34][56]⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{-1127/1800⟨34⟩^2⟨46⟩^2}{⟨14⟩⟨24⟩^2⟨56⟩s_{123}}+\\
\scriptscriptstyle\frac{⟨46⟩(-1127/300⟨12⟩⟨36⟩[14]⟨14⟩⟨34⟩+1127/600⟨12⟩[23]⟨36⟩⟨23⟩⟨34⟩-1127/600⟨34⟩^2⟨12⟩[34]⟨36⟩+1127/600⟨12⟩⟨36⟩[13]⟨13⟩⟨34⟩-3373/900⟨46⟩[34]⟨23⟩⟨13⟩⟨34⟩-23623/1350⟨13⟩^2[13]⟨36⟩⟨24⟩-212587/5400⟨12⟩⟨36⟩[12]⟨24⟩⟨13⟩-59603/1800⟨13⟩⟨36⟩⟨24⟩^2[24]-59603/1800⟨36⟩[14]⟨14⟩⟨24⟩⟨13⟩-3373/300⟨36⟩[34]⟨24⟩⟨13⟩⟨34⟩-23623/1350⟨36⟩[23]⟨23⟩⟨24⟩⟨13⟩)}{⟨12⟩⟨14⟩⟨23⟩⟨24⟩[34]⟨56⟩s_{123}}+\\
\scriptscriptstyle\frac{⟨36⟩(-21373/900⟨12⟩[23]⟨36⟩⟨24⟩⟨34⟩-1127/600⟨12⟩⟨36⟩[13]⟨14⟩⟨34⟩+7873/360⟨12⟩⟨36⟩[12]⟨14⟩⟨24⟩+7873/360⟨36⟩[13]⟨14⟩⟨24⟩⟨13⟩+7873/360[12]⟨14⟩⟨24⟩⟨26⟩⟨13⟩)}{⟨12⟩⟨14⟩⟨23⟩⟨24⟩[34]⟨56⟩s_{123}}+\\
\scriptscriptstyle\frac{⟨34⟩[45](-1127/300⟨34⟩⟨12⟩⟨14⟩[15]-59603/1800⟨13⟩⟨14⟩[15]⟨24⟩-1127/600⟨12⟩⟨34⟩^2[35]-1127/300[25]⟨34⟩⟨12⟩⟨24⟩-59603/1800⟨13⟩[25]⟨24⟩^2-3373/300⟨13⟩⟨34⟩⟨24⟩[35])}{⟨12⟩⟨14⟩⟨23⟩⟨24⟩[34][56]s_{123}}+\\
\scriptscriptstyle\frac{-5/3⟨34⟩[13][24]⟨46⟩^2}{[23]⟨24⟩^2[34]⟨56⟩s_{123}}+\\
\scriptscriptstyle\frac{15/2(s_{13}-s_{14}-s_{24})⟨4|2+3|1]⟨26⟩(s_{134}-s_{124})[35]}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-4803541/18720s_{134}[34]⟨24⟩⟨26⟩^2⟨34⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩^2⟨34⟩[34](30⟨13⟩[13]-5365141/18720⟨14⟩[14]+48859877/93600⟨23⟩[23]-30[24]⟨24⟩)}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩[35](-7873/300⟨13⟩[13]+7873/300[24]⟨24⟩-46051877/93600⟨34⟩[34]+1836181/7800⟨12⟩[12])}{⟨12⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-1836181/7800[12][23]⟨24⟩⟨26⟩^2}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-5⟨4|1+2|3]⟨36⟩[34]⟨26⟩(s_{123}-s_{124})⟨34⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]^2⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-15⟨36⟩⟨4|5+6|4][34]⟨24⟩⟨26⟩⟨34⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{25/4(s_{13}-s_{14}-s_{24})⟨4|2+3|1]⟨26⟩⟨3|1+4|2](s_{134}-s_{124})[35]}{⟨2|1+4|3]^2Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨24⟩[12]⟨23⟩[23][45]^2(15/4⟨14⟩[24]⟨24⟩[14]-16873/7200[24]^2⟨24⟩^2-16873/3600⟨13⟩^2[13]^2+16873/2400⟨13⟩[13][24]⟨24⟩+282907/93600⟨13⟩⟨12⟩[13][12]+7873/7200⟨12⟩[12]⟨14⟩[14]-79873/14400⟨13⟩[13]⟨14⟩[14]+4864003/187200⟨13⟩[12]⟨24⟩[34]+4298189/187200⟨12⟩[12][24]⟨24⟩-2000083/17280⟨34⟩⟨12⟩[13][24]-1913683/17280⟨34⟩[24][34]⟨24⟩-7873/14400⟨34⟩⟨14⟩[34][14]-5⟨34⟩[13][34]⟨13⟩)}{[14][56]⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{15/4[45][24]⟨12⟩⟨36⟩[13]^2[34]⟨14⟩⟨34⟩^2-34873/14400[45][24]⟨12⟩^2[23]⟨36⟩[13]^2⟨34⟩^2-5/4[45]⟨36⟩[13]^4⟨14⟩⟨13⟩^3+610889/43200[45][13]^3⟨14⟩[12]⟨26⟩⟨13⟩^3-5/2[45][14][13]^2[12]⟨14⟩^2⟨26⟩⟨13⟩^2+415127/86400⟨13⟩^4[45][13]^4⟨46⟩-19127/7200[45]⟨46⟩⟨12⟩[13]^3[12]⟨13⟩^3-5[45][14]^3[12]⟨14⟩^4⟨26⟩+5[25]⟨14⟩^4⟨26⟩[14]^4-15/2[45][14]^2[13][12]⟨14⟩^3⟨26⟩⟨13⟩+25873/14400[13]^3[12]⟨26⟩⟨13⟩^4[35]-28127/4800[14][13]^2[12]⟨14⟩⟨26⟩⟨13⟩^3[35]-16873/14400⟨13⟩^4[13]^4⟨36⟩[35]-70873/43200⟨46⟩[14][13]^3⟨13⟩^4[35]-5/2⟨46⟩[14]^4⟨14⟩^3⟨13⟩[35]+5/4⟨36⟩[14]^3[13]⟨14⟩^3⟨13⟩[35]-28127/14400[45]⟨46⟩[14][13]^3⟨14⟩⟨13⟩^3+5/2⟨36⟩[14]^2[13]^2⟨14⟩^2⟨13⟩^2[35]-5/4⟨36⟩[14][13]^3⟨14⟩⟨13⟩^3[35]+97873/14400⟨46⟩[14]^3[13]⟨14⟩^2⟨13⟩^2[35]+5/2[45]⟨46⟩[14]^3[13]⟨14⟩^3⟨13⟩-43873/14400[45]⟨46⟩[14]^2[13]^2⟨14⟩^2⟨13⟩^2-5/4[45]⟨36⟩[14]^2[13]^2⟨14⟩^3⟨13⟩+15/2[25][14]^3[13]⟨14⟩^3⟨26⟩⟨13⟩+5[25][14]^2[13]^2⟨14⟩^2⟨26⟩⟨13⟩^2-70873/10800[25][14][13]^3⟨14⟩⟨26⟩⟨13⟩^3-15/2⟨46⟩⟨12⟩[25][14]^4⟨14⟩^3-15/2⟨12⟩[25]⟨36⟩[14]^3[13]⟨14⟩^3+115873/14400⟨46⟩⟨12⟩[25][14]^3[13]⟨14⟩^2⟨13⟩-15/2⟨12⟩[25][14]^3[12]⟨14⟩^3⟨26⟩+7873/14400⟨12⟩[14]^2[12]^2⟨14⟩^2⟨26⟩⟨13⟩[35]+15/4⟨16⟩[13]^4[15]⟨13⟩^4+64127/14400⟨46⟩[14]^2[13]^2⟨14⟩⟨13⟩^3[35]+28127/14400⟨46⟩⟨12⟩[25][14]^2[13]^2⟨14⟩⟨13⟩^2-37127/3600⟨46⟩⟨12⟩^2[25][14][13]^2[12]⟨13⟩^2-10127/4800⟨46⟩⟨12⟩^2[25][14]^2[13][12]⟨14⟩⟨13⟩-14627/3600⟨46⟩⟨12⟩^3[25][14][13][12]^2⟨13⟩+7873/14400⟨46⟩⟨12⟩^3[25][14]^2[12]^2⟨14⟩+7873/14400⟨46⟩⟨12⟩^4[25][14][12]^3-17327/2880⟨16⟩⟨12⟩[15][13]^3[12]⟨13⟩^3-2927/2880⟨16⟩⟨12⟩^2[15][13]^2[12]^2⟨13⟩^2-1127/7200⟨16⟩⟨12⟩[15][14][13]^2[12]⟨14⟩⟨13⟩^2+7873/14400⟨16⟩⟨12⟩[15][14]^2[13][12]⟨14⟩^2⟨13⟩-15/2⟨16⟩⟨12⟩[15][14]^3[12]⟨14⟩^3+16873/7200⟨16⟩⟨12⟩^3[15][13][12]^3⟨13⟩+7873/14400⟨16⟩⟨12⟩^3[15][14][12]^3⟨14⟩-5627/3600⟨16⟩⟨12⟩^2[15][14][13][12]^2⟨14⟩⟨13⟩-15/4⟨16⟩⟨12⟩^2[15][14]^2[12]^2⟨14⟩^2+7873/14400⟨12⟩^4[25]⟨36⟩[13][12]^3-1127/14400⟨12⟩^3[25]⟨36⟩[13]^2[12]^2⟨13⟩-25873/14400⟨12⟩^2[25]⟨36⟩[13]^3[12]⟨13⟩^2-151873/21600⟨12⟩[25]⟨36⟩[13]^4⟨13⟩^3-15/4⟨12⟩[25]⟨36⟩[14][13]^3⟨14⟩⟨13⟩^2+64127/7200⟨12⟩^2[25]⟨36⟩[14][13]^2[12]⟨14⟩⟨13⟩-25873/7200⟨12⟩⟨36⟩[13]^3[12]⟨13⟩^3[35]+34873/14400⟨12⟩^2⟨36⟩[13]^2[12]^2⟨13⟩^2[35]+7873/7200⟨12⟩^3⟨36⟩[13][12]^3⟨13⟩[35]+64127/14400⟨12⟩⟨36⟩[14][13]^2[12]⟨14⟩⟨13⟩^2[35]-46127/14400⟨12⟩⟨36⟩[14]^2[13][12]⟨14⟩^2⟨13⟩[35]-28127/4800⟨12⟩^2⟨36⟩[14][13][12]^2⟨14⟩⟨13⟩[35]+7873/14400⟨12⟩^3⟨36⟩[14][12]^3⟨14⟩[35]-16873/7200⟨12⟩[23]⟨36⟩[13]^2[12]⟨23⟩⟨13⟩^2[35]+7873/7200⟨46⟩⟨12⟩[14]^2[13][12]⟨14⟩⟨13⟩^2[35]-15/2⟨46⟩⟨12⟩[14]^3[12]⟨14⟩^2⟨13⟩[35]+15/4[45]⟨46⟩[23][13]^3⟨23⟩⟨13⟩^3+25873/14400⟨46⟩⟨12⟩^2[14][13][12]^2⟨13⟩^2[35]+15/4⟨46⟩⟨12⟩[13][34][12]^2⟨23⟩⟨13⟩^2[35]+28127/14400⟨12⟩^2[13][12]^3⟨26⟩⟨13⟩^2[35]+5/4⟨12⟩[13]^2[12]^2⟨26⟩⟨13⟩^3[35]+70873/21600[45][23]⟨36⟩[13]^3⟨24⟩⟨13⟩^3-109127/14400[45][24][13]^2[12]⟨14⟩⟨26⟩⟨24⟩⟨13⟩^2+106873/14400[24][25][14][13]^2⟨14⟩⟨24⟩⟨26⟩⟨13⟩^2+118127/43200[45][24]^3[12]⟨14⟩⟨24⟩^3⟨26⟩+37127/10800[24][25][13]^3⟨24⟩⟨26⟩⟨13⟩^3-19127/14400[24]^2[25][13]^2⟨24⟩^2⟨26⟩⟨13⟩^2-91127/86400[45][24]^4⟨24⟩^4⟨46⟩-5/2[45][24]⟨46⟩[14][13]^2⟨14⟩⟨24⟩⟨13⟩^2+5/2[45][24]^2⟨46⟩[14][13]⟨14⟩⟨24⟩^2⟨13⟩+5[45][24]^2⟨36⟩[13]^2⟨14⟩⟨24⟩^2⟨13⟩-5/4[45][24]^2⟨46⟩[14]^2⟨14⟩^2⟨24⟩^2+5[45][24]⟨46⟩[14]^3⟨14⟩^3⟨24⟩+5[45][24]⟨36⟩[14]^2[13]⟨14⟩^3⟨24⟩-5/4[24]⟨46⟩[13]^3⟨23⟩⟨13⟩^3[35]+5[45][24][14]^2[12]⟨14⟩^3⟨24⟩⟨26⟩-15/4⟨36⟩[14]^3[34]⟨14⟩^3⟨34⟩[35]+15/4[45]⟨36⟩[14]^2[13][34]⟨14⟩^3⟨34⟩+15/4⟨46⟩[14]^3[34]⟨14⟩^2⟨13⟩⟨34⟩[35]+15/4⟨36⟩[13]^3[34]⟨13⟩^3⟨34⟩[35]+15/4⟨46⟩[14][13]^2[34]⟨13⟩^3⟨34⟩[35]-15/4⟨36⟩[14][13]^2[34]⟨14⟩⟨13⟩^2⟨34⟩[35]-15/4⟨46⟩[14]^2[13][34]⟨14⟩⟨13⟩^2⟨34⟩[35]+15/4⟨36⟩[14]^2[13][34]⟨14⟩^2⟨13⟩⟨34⟩[35]+5/4⟨36⟩[13][34]^3⟨13⟩⟨34⟩^3[35]+5/4[45]⟨46⟩[23][13][34]^2⟨23⟩⟨13⟩⟨34⟩^2+16873/7200[23][13]^2[12]⟨23⟩⟨26⟩⟨13⟩^3[35]-16873/7200[45][23]^2[13][12]⟨23⟩⟨26⟩⟨24⟩⟨13⟩^2-5/2[24]^2⟨46⟩[13]^2⟨23⟩⟨24⟩⟨13⟩^2[35]}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨24⟩[35]⟨46⟩⟨3|1+4|2](2473/1440⟨13⟩[13]+132809/56160⟨14⟩[14]+19127/7200[24]⟨24⟩+2473/1440⟨34⟩[34]+19127/7200⟨12⟩[12])}{⟨14⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{5⟨46⟩[34]⟨3|1+4|3]⟨34⟩^2[35]}{⟨14⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(s_{23}-s_{56})(-5/8⟨34⟩[34]^2⟨46⟩-5/8⟨13⟩⟨16⟩[13]^2)}{⟨14⟩⟨56⟩⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[45]⟨24⟩[12](136753063/149760[45][24][13]⟨24⟩⟨34⟩-656364211/748800[24][14]⟨24⟩⟨34⟩[35]+154858103/1123200[14][13]⟨13⟩⟨34⟩[35]+38149157/1123200[25][14][13]⟨24⟩⟨13⟩-272317943/187200[14][12]⟨24⟩⟨13⟩[35]+276488023/187200[45][13][12]⟨24⟩⟨13⟩-38365523/1123200[45][14][13]⟨14⟩⟨34⟩-1801061/112320⟨34⟩⟨14⟩[14]^2[35]-33333481/561600[25]⟨14⟩⟨24⟩[14]^2+1666903/14400[45][14][12]⟨14⟩⟨24⟩-30976/675[25][24]⟨24⟩^2[14]-15/4[45][12][24]⟨24⟩^2-135420179/149760[45][34][12]⟨24⟩⟨34⟩+4428557/124800⟨34⟩^2[34][14][35]+333221/37440[45]⟨12⟩[13][12]⟨34⟩-15/2⟨12⟩[12]^2⟨24⟩[45]-1127/3600[13]⟨23⟩[12]⟨13⟩[35]+1127/3600⟨13⟩[25]⟨23⟩[13]^2+43127/2400[12][34]⟨23⟩⟨34⟩[35]-52873/7200⟨12⟩[12]^2⟨23⟩[35]-6228793/187200⟨12⟩[25][13]⟨23⟩[12]+6448601/124800⟨12⟩[14][12]⟨34⟩[35]+47013103/1123200[15][14][13]⟨14⟩⟨13⟩+1783903/14400⟨14⟩^2[15][14]^2-135910663/149760⟨12⟩[25][14][13]⟨34⟩-276488023/187200⟨12⟩[15][13][12]⟨13⟩-43127/2400[24][13]⟨23⟩⟨34⟩[35]-135813/4160[24][12]⟨23⟩⟨24⟩[35]-19127/2400[24][25][13]⟨23⟩⟨24⟩+7122041/41600⟨12⟩[25][14][12]⟨24⟩+231275527/1123200⟨12⟩[15][14][12]⟨14⟩+15/4⟨12⟩^2[12]^2[15])}{[14][56]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{5[45]⟨3|1+4|5][23][12]⟨23⟩⟨24⟩[13]}{[14][56]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-2945233/280800⟨46⟩[34]⟨23⟩[12]^2⟨24⟩⟨13⟩[35]+45/8⟨46⟩⟨12⟩^2[12]^3⟨23⟩[35]-148799/10400⟨46⟩[13]^2⟨23⟩[12]⟨13⟩^2[35]-43143881/1123200⟨46⟩[25][13]^3⟨23⟩⟨13⟩^2-28097993/1123200⟨46⟩⟨12⟩[25][13]^2⟨23⟩[12]⟨13⟩-1495849/62400⟨46⟩⟨12⟩^2[25][13]⟨23⟩[12]^2+34873/14400[24]⟨46⟩[25][13]^2⟨23⟩⟨24⟩⟨13⟩-3962831/74880[24]⟨46⟩⟨12⟩[25][13][12]⟨24⟩⟨23⟩+2103047/24960[24]⟨46⟩[13][12]⟨23⟩⟨24⟩⟨13⟩[35]+18728059/374400[24]⟨46⟩⟨12⟩[12]^2⟨23⟩⟨24⟩[35]-208921/46800[24]⟨46⟩[13]^2⟨23⟩⟨13⟩⟨34⟩[35]+4305073/1123200[24]⟨46⟩⟨12⟩[13][12]⟨23⟩⟨34⟩[35]-21373/7200[24]⟨46⟩⟨12⟩[25][13]^2⟨23⟩⟨34⟩-6263327/112320[24]^2⟨46⟩[25][13]⟨23⟩⟨24⟩^2+705083/31200[24]^2⟨46⟩[12]⟨23⟩⟨24⟩^2[35]-508939/56160[24]^2⟨46⟩[13]⟨23⟩⟨24⟩⟨34⟩[35]-2810033/187200⟨46⟩[13][34][12]⟨23⟩⟨13⟩⟨34⟩[35]-115/8⟨46⟩⟨12⟩[34]⟨23⟩[12]^2⟨34⟩[35]-501421/46800[24]⟨46⟩[13][34]⟨23⟩⟨34⟩^2[35]+33202931/224640[45]⟨46⟩⟨12⟩^2[12]^3⟨24⟩-45856757/561600⟨12⟩^2⟨36⟩[12]^3⟨24⟩[35]+7576897/140400[24]^2[25]⟨36⟩[13]⟨24⟩^3-32757209/374400[24]^2[25][12]⟨24⟩^3⟨26⟩-321061/8640[24]^2⟨46⟩[25][14]⟨24⟩^3-29387551/187200[45][24]^2⟨46⟩[12]⟨24⟩^3-26102071/124800[24]^2⟨36⟩[12]⟨24⟩^3[35]-7107317/1123200[45][24][23]⟨36⟩[12]⟨24⟩^3+56622941/1123200[24]^2⟨36⟩[13]⟨24⟩^2⟨34⟩[35]-8900741/187200⟨36⟩[34][12]^2⟨24⟩^2⟨13⟩[35]+111349/86400[45]⟨46⟩[34][12]^2⟨24⟩^2⟨13⟩-361293961/1123200[45]⟨36⟩[34]⟨14⟩⟨24⟩^2[12]^2-52849847/561600⟨36⟩[13][34]⟨24⟩[12]⟨13⟩⟨34⟩[35]-30373/21600⟨36⟩[13]^2[12]⟨24⟩⟨13⟩^2[35]+37501/1170[13][12]^2⟨24⟩⟨26⟩⟨13⟩^2[35]+42441881/1123200[25]⟨36⟩[13]^3⟨24⟩⟨13⟩^2-30642691/1123200[25][13]^2[12]⟨24⟩⟨26⟩⟨13⟩^2+5950159/62400⟨46⟩[14][13][12]⟨24⟩⟨13⟩^2[35]-574937/20800⟨36⟩[14]^2[12]⟨14⟩^2⟨24⟩[35]+34185233/561600[25]⟨36⟩[14]^2[13]⟨14⟩^2⟨24⟩-1073579/14400⟨36⟩[14][13][12]⟨24⟩⟨14⟩⟨13⟩[35]+46507153/561600[14][12]^2⟨14⟩⟨24⟩⟨26⟩⟨13⟩[35]+40002481/561600[25][14]^2[12]⟨14⟩^2⟨24⟩⟨26⟩+20630071/280800[25]⟨36⟩[14][13]^2⟨14⟩⟨24⟩⟨13⟩-6040133/112320[25][14][13][12]⟨14⟩⟨26⟩⟨24⟩⟨13⟩+219586267/1123200[45]⟨36⟩[14][13][12]⟨24⟩⟨14⟩^2+713179/56160[45]⟨36⟩[13]^2[12]⟨24⟩⟨14⟩⟨13⟩-4179211/561600⟨46⟩[14]^2[12]⟨14⟩⟨24⟩⟨13⟩[35]+1819903/14400[45]⟨46⟩[14]^2[12]⟨14⟩^2⟨24⟩-2354251/93600[45]⟨46⟩[14][13][12]⟨24⟩⟨14⟩⟨13⟩+199159/86400[45]⟨46⟩[13]^2[12]⟨24⟩⟨13⟩^2+5⟨46⟩[25][14]^3⟨14⟩^2⟨24⟩+3926831/112320⟨46⟩[25][14]^2[13]⟨14⟩⟨24⟩⟨13⟩-593021/43200⟨46⟩[25][14][13]^2⟨24⟩⟨13⟩^2+360679867/1123200[45]⟨46⟩⟨12⟩[14][12]^2⟨14⟩⟨24⟩+40854841/1123200⟨46⟩⟨12⟩[14][12]^2⟨24⟩⟨13⟩[35]+1456087/93600⟨12⟩[12]^3⟨24⟩⟨26⟩⟨13⟩[35]+827587/17550[45]⟨46⟩[14]^2[13]⟨14⟩^2⟨34⟩-27036983/1123200⟨46⟩[14]^2[13]⟨14⟩⟨13⟩⟨34⟩[35]+90684371/1123200[45]⟨46⟩[14][13]^2⟨14⟩⟨13⟩⟨34⟩-15/2⟨46⟩[14][13]^2⟨13⟩^2⟨34⟩[35]+20348363/374400[45]⟨46⟩[13]^3⟨13⟩^2⟨34⟩+12237721/374400⟨36⟩[14]^2[13]⟨14⟩^2⟨34⟩[35]-11770519/93600⟨12⟩⟨36⟩[14][12]^2⟨14⟩⟨24⟩[35]-2437807/22464⟨46⟩⟨12⟩[25][14]^2[12]⟨14⟩⟨24⟩-310729/5200⟨46⟩⟨12⟩^2[25][14][12]^2⟨24⟩+2166013/43200⟨12⟩[25][14][12]^2⟨14⟩⟨24⟩⟨26⟩-20323861/1123200⟨12⟩^2[25][12]^3⟨24⟩⟨26⟩+5279017/224640⟨12⟩[25]⟨36⟩[14][13][12]⟨24⟩⟨14⟩+67544953/374400⟨12⟩^2[25]⟨36⟩[13][12]^2⟨24⟩+42318739/1123200⟨46⟩⟨12⟩[25][14][13][12]⟨24⟩⟨13⟩+2226533/35100⟨12⟩[25]⟨36⟩[13]^2[12]⟨24⟩⟨13⟩+314837/17280[45]⟨36⟩[14][13]^2⟨14⟩^2⟨34⟩-28193831/561600⟨46⟩[15][14]^2[13]⟨14⟩^2⟨13⟩+52620881/561600[45]⟨36⟩[13]^3⟨14⟩⟨13⟩⟨34⟩-8828869/280800⟨36⟩[14][13]^2⟨14⟩⟨13⟩⟨34⟩[35]+1539929/21600⟨36⟩[13]^3⟨13⟩^2⟨34⟩[35]+5/2⟨46⟩⟨14⟩^3[15][14]^3+739837/17550⟨36⟩[15][14]^2[13]⟨14⟩^3-35/4⟨46⟩⟨12⟩[14]^2[12]⟨14⟩⟨34⟩[35]-5⟨46⟩⟨12⟩^2[14][12]^2⟨34⟩[35]-89231/12480⟨46⟩⟨12⟩^2[25][14][13][12]⟨34⟩-1599373/24960⟨12⟩[25]⟨36⟩[14][13]^2⟨14⟩⟨34⟩+109127/14400⟨12⟩[15][14][12]^2⟨14⟩^2⟨26⟩+65/8⟨12⟩^3[12]^3[15]⟨46⟩-18447061/374400⟨13⟩^3[13]^3[15]⟨46⟩+425723/28800⟨46⟩⟨12⟩[25][14][13]^2⟨13⟩⟨34⟩+15/8⟨12⟩[25]⟨36⟩[13]^3⟨13⟩⟨34⟩-9569549/187200⟨46⟩[15][14][13]^2⟨14⟩⟨13⟩^2-1533983/31200[24]⟨46⟩[25][14]^2⟨14⟩⟨24⟩^2-4207631/112320[45][24]⟨46⟩[14][13]⟨14⟩⟨24⟩⟨34⟩+1025777/41600[24][25]⟨36⟩[14][13]⟨14⟩⟨24⟩^2+421889/86400[45]⟨46⟩[13]^2[34]⟨13⟩⟨34⟩^2+37127/43200[45]⟨46⟩[13][34]^2⟨34⟩^3+35460983/1123200[45]⟨46⟩[14][13][34]⟨14⟩⟨34⟩^2+53673881/1123200[45]⟨36⟩[13]^2⟨14⟩[34]⟨34⟩^2+2871641/74880⟨36⟩[13][34]^2⟨34⟩^3[35]+23531/325⟨36⟩[13]^2[34]⟨13⟩⟨34⟩^2[35]-46127/7200[24]⟨36⟩[13]^2⟨24⟩⟨13⟩⟨34⟩[35]-25889/7200⟨36⟩[23][13][12]⟨23⟩⟨24⟩⟨13⟩[35]-4727/1440[23][12]^2⟨23⟩⟨24⟩⟨26⟩⟨13⟩[35]-673/720[23]^2⟨36⟩[12]⟨23⟩^2⟨24⟩[35]-6873/800[25][23]^2⟨36⟩[13]⟨23⟩^2⟨24⟩-673/720[25][23]^2[12]⟨23⟩^2⟨24⟩⟨26⟩-6873/800[23]^2⟨36⟩[13]⟨23⟩^2⟨34⟩[35]-5[23]⟨36⟩[13]^2⟨23⟩⟨13⟩⟨34⟩[35]+1127/3600⟨12⟩[23]⟨36⟩[12]^2⟨23⟩⟨24⟩[35]+5⟨46⟩⟨12⟩[23][12]^2⟨23⟩^2[35]-37127/3600⟨46⟩⟨12⟩[25][23][13]⟨23⟩^2[12]+239603/86400[24]⟨46⟩⟨12⟩[14][13]⟨34⟩^2[35]+52873/7200[24]⟨46⟩[23][13]⟨23⟩^2⟨34⟩[35]+4873/2400[24][23]⟨36⟩[13]⟨23⟩⟨24⟩⟨34⟩[35]+6873/800⟨46⟩[25][23]^2[13]⟨23⟩^3-10⟨46⟩[23][34]⟨23⟩^2[12]⟨34⟩[35]}{⟨56⟩[56]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨13⟩⟨24⟩⟨26⟩(-5⟨34⟩^2[45]⟨14⟩[34]^2+7873/600[45][24]⟨12⟩[13]⟨14⟩⟨34⟩+1873/240[45][24]⟨12⟩[12]⟨14⟩⟨24⟩+5[45]⟨12⟩[23][34]⟨34⟩^2+1127/1800[45][24]⟨12⟩[23]⟨24⟩⟨34⟩-7873/900[45]⟨14⟩[24]^2⟨24⟩^2+7873/3600⟨12⟩^2[12]^2⟨14⟩[45]+7873/600[24]⟨12⟩[23]⟨23⟩⟨34⟩[35]+7873/600[24]⟨12⟩[25][23]⟨23⟩⟨24⟩+7873/200[45][23][13]⟨24⟩⟨13⟩^2-7873/360⟨13⟩^3[13]^2[35]+10873/600⟨13⟩^2[45][13]^2⟨14⟩-64111/1800[14][13]⟨14⟩⟨13⟩^2[35]+7873/360⟨13⟩⟨34⟩^2[34]^2[35]+4127/300[45]⟨12⟩[14][12]⟨14⟩^2-4127/300⟨12⟩⟨14⟩^2[14]^2[25]+6073/360[24]^2⟨12⟩⟨24⟩⟨34⟩[35]-7889/1800[24]⟨12⟩[25][14]⟨14⟩⟨24⟩+7873/360[24]⟨12⟩[34]⟨34⟩^2[35]-7873/600[45]⟨12⟩[23]^2⟨23⟩⟨34⟩-5623/450[24]⟨12⟩[13]⟨13⟩⟨34⟩[35]-28111/900⟨12⟩[25][14][13]⟨14⟩⟨13⟩+7873/600[45][13][34]⟨14⟩⟨13⟩⟨34⟩+10127/900⟨12⟩[34][12]⟨13⟩⟨34⟩[35]-6873/200⟨13⟩^2[25][13]^2⟨12⟩+10127/900⟨12⟩[13][12]⟨13⟩^2[35]+4127/300[45][14][13]⟨14⟩^2⟨13⟩-4127/300⟨13⟩⟨14⟩^2[14]^2[35]-7873/450⟨13⟩[24]^2⟨24⟩^2[35]-1127/1800[24]⟨12⟩[25][13]⟨24⟩⟨13⟩+7873/300[45][24][13]⟨14⟩⟨24⟩⟨13⟩-7873/600[23][13]⟨23⟩⟨13⟩^2[35]+7873/600[24][23]⟨23⟩⟨24⟩⟨13⟩[35])}{⟨12⟩⟨14⟩⟨23⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(7873/600[45][24]^2[23][13]⟨23⟩^2⟨24⟩-7873/600[24]^2[13]^2⟨23⟩^2⟨13⟩[35]-7873/1800[24]^2[14][13]⟨23⟩⟨24⟩⟨13⟩[35]+7873/1800[24]^2[14]^2⟨24⟩^2⟨13⟩[35]-7873/1800⟨13⟩^3[13]^2[14]^2[35]+7873/1800[45][24]^3[13]⟨23⟩⟨24⟩^2)}{[14]⟨23⟩[34]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(57397/3600⟨13⟩^2[45][13]^2[23]-8327/360⟨13⟩^2[13]^2[24][35]+23627/900[13][34][12]⟨13⟩^2[35]+1049173/14040[24]^2[14]⟨14⟩⟨24⟩[35]-1049173/14040[24][14][13]⟨14⟩⟨13⟩[35]+7873/300[24][23][13]⟨23⟩⟨13⟩[35]-7873/600[45][23]^2[13]⟨23⟩⟨13⟩+15[45][24][13]^2⟨14⟩⟨13⟩-4727/360[45][24][23][13]⟨24⟩⟨13⟩-7873/600[24]^2[23]⟨23⟩⟨24⟩[35]-1873/600[24]^3⟨24⟩^2[35]+15[45][24]⟨12⟩[13][12]⟨14⟩+25873/3600[45]⟨12⟩[23][13][12]⟨13⟩)}{[14][23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩⟨36⟩[45](124873/5400⟨14⟩[24]⟨24⟩[14]-199127/21600[24]^2⟨24⟩^2-36728891/280800⟨13⟩^2[13]^2+21764771/140400⟨13⟩[13][24]⟨24⟩-518536/8775⟨13⟩⟨12⟩[13][12]-7873/3600⟨12⟩^2[12]^2-124873/5400⟨13⟩[13]⟨14⟩[14]+10127/3600⟨12⟩[12][23]⟨23⟩+50627/2700⟨13⟩⟨23⟩[23][13]-12201529/140400⟨13⟩[12]⟨24⟩[34]-151889/10800⟨23⟩[23]⟨24⟩[24]-3377/900⟨34⟩⟨12⟩[13][24]+5623/900⟨34⟩[24][34]⟨24⟩)}{⟨23⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{5[24]⟨12⟩⟨36⟩[13]⟨34⟩[35]-15⟨46⟩[45]⟨14⟩^2[14]^2-15⟨14⟩^2⟨36⟩[14]^2[35]-15[25]⟨14⟩^2⟨26⟩[14]^2-5⟨12⟩^2[25]⟨36⟩[13][12]+5[45]⟨46⟩[13][34]⟨13⟩⟨34⟩}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(122117/4320[24]⟨12⟩^2[23][13]⟨23⟩⟨24⟩⟨26⟩-5⟨46⟩⟨12⟩[14][34]^2⟨24⟩^2⟨13⟩+1836181/46800⟨46⟩⟨12⟩^3[13][34]⟨23⟩[12]-5⟨12⟩^4[13]^2⟨36⟩[12]+2187181/23400⟨46⟩[34]^3⟨23⟩⟨24⟩^2⟨13⟩+2070181/23400⟨12⟩⟨36⟩[13][34]^2⟨24⟩^2⟨13⟩+122117/4320[24]⟨12⟩^2⟨36⟩[13][34]⟨24⟩^2-122117/4320[24]⟨12⟩[13][34]⟨24⟩^2⟨26⟩⟨13⟩-1836181/23400[13][34]^2⟨24⟩^2⟨26⟩⟨13⟩^2-15⟨12⟩^2[13][34][12]⟨24⟩⟨26⟩⟨13⟩-4483481/280800[24]⟨46⟩⟨12⟩[34]^2⟨23⟩⟨24⟩^2-1836181/46800⟨46⟩⟨12⟩[23][34]^2⟨23⟩^2⟨24⟩-5⟨12⟩[23]⟨36⟩[34]^2⟨23⟩⟨24⟩^2)}{⟨12⟩⟨23⟩⟨24⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1836181/23400[12]⟨14⟩⟨24⟩⟨26⟩^2[34]⟨13⟩}{⟨12⟩⟨23⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[13]⟨26⟩⟨36⟩(-57317/10800⟨12⟩[13]⟨14⟩[24]-18534757/46800⟨13⟩[13]⟨14⟩[34]+30203/130⟨13⟩⟨12⟩[13][23]+34547599/280800⟨12⟩[12]⟨14⟩[34]-940067/11700⟨12⟩^2[12][23]+3373/150⟨12⟩⟨23⟩[23]^2-1096937/21600⟨14⟩^2[34][14]-1660993/23400⟨34⟩⟨14⟩[34]^2-5041691/46800⟨13⟩[34][23]⟨24⟩-10111/4320⟨12⟩[23]⟨24⟩[24]-145127/2700⟨14⟩[24][34]⟨24⟩)}{⟨23⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[13](-16873/600⟨12⟩^2[25]⟨36⟩[13]⟨24⟩⟨34⟩+31711/4320[45]⟨36⟩[14]⟨14⟩^2⟨24⟩^2-31711/4320[45][23]⟨36⟩⟨24⟩^3⟨13⟩+31711/4320[45]⟨12⟩[23]⟨36⟩⟨24⟩^2⟨34⟩+16873/600⟨46⟩⟨12⟩^2[25][13]⟨23⟩⟨34⟩+16873/600[25][13]⟨24⟩^2⟨26⟩⟨13⟩^2)}{⟨14⟩⟨23⟩⟨24⟩[34]⟨56⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨13⟩⟨24⟩[35]⟨46⟩(36119/600⟨13⟩[13]-357674/8775⟨14⟩[14]+21373/900⟨23⟩[23]+21373/900[24]⟨24⟩+36119/600⟨34⟩[34]+21373/900⟨12⟩[12])}{⟨12⟩⟨14⟩⟨56⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(-15[45][13]⟨14⟩[12]+2205977/17550[25][13]⟨14⟩[14]-1192681/23400[12]⟨14⟩[14][35]+9887861/70200⟨12⟩[13][25][12]-101199/650⟨34⟩[12][34][35]+1127/900[45][12][23]⟨24⟩-7873/600[25][13][23]⟨23⟩+101199/650⟨34⟩[13][24][35]+241718/1755[25][13][24]⟨24⟩+57397/3600⟨13⟩[25][13]^2-13727/720[12][13]⟨13⟩[35])}{[14][23]⟨56⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[13]⟨23⟩[35]⟨46⟩(-1439681/7800⟨13⟩[13]-48539113/280800⟨14⟩[14]+45⟨23⟩[23]+1117031/21600[24]⟨24⟩-12034267/46800⟨34⟩[34]+48373/900⟨12⟩[12])}{⟨24⟩[34]⟨56⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩(12841067/93600[25][13]⟨36⟩⟨23⟩+41061641/140400[14][25]⟨23⟩⟨46⟩+20782571/280800[12]⟨36⟩⟨23⟩[35]-6047741/70200[25]⟨36⟩⟨24⟩[14]+5004073/70200⟨13⟩[13][15]⟨36⟩-646583/5850⟨14⟩[15]⟨36⟩[14]+63556823/280800⟨12⟩[12][15]⟨36⟩-8199043/56160⟨13⟩[12][15]⟨26⟩+1050187/11232[14]⟨13⟩[15]⟨46⟩-5678809/56160[45][12]⟨36⟩⟨24⟩-994027/11232[14][45]⟨34⟩⟨46⟩-18447061/93600⟨34⟩[45][13]⟨36⟩)}{⟨23⟩⟨56⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-853697/10800[25][13]⟨46⟩⟨23⟩-16873/21600⟨13⟩[13][15]⟨46⟩+12421973/140400⟨34⟩[13]⟨36⟩[35]+55344199/280800[14]⟨34⟩⟨46⟩[35]+1582681/7800⟨46⟩⟨14⟩[15][14]}{⟨56⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-45/2⟨6|1+4|3]⟨34⟩⟨36⟩(s_{123}-s_{124})}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨36⟩⟨34⟩(s_{123}-s_{124})(10[23]⟨26⟩+15[34]⟨46⟩)}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{5/2⟨46⟩⟨4|2+3|4]⟨36⟩[34]⟨34⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{15⟨4|1+2|3]⟨34⟩⟨36⟩^2[34]}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-5/2[45]⟨34⟩^2⟨4|2+3|4][35]}{⟨12⟩[56]⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(1719181/23400⟨12⟩^3⟨36⟩[13][12]⟨34⟩-1719181/23400⟨12⟩^2⟨36⟩[13]^2⟨13⟩⟨34⟩+5/2⟨12⟩^2⟨36⟩[14][13]⟨14⟩⟨34⟩-2070181/23400⟨12⟩⟨36⟩[13]^2⟨24⟩⟨13⟩^2-25/2⟨46⟩⟨12⟩^2[14][13]⟨13⟩⟨34⟩-25/2⟨46⟩[14][34]⟨24⟩^2⟨13⟩^2+10[34][12]⟨24⟩^2⟨26⟩⟨13⟩^2+1719181/23400⟨12⟩⟨36⟩[34][12]⟨24⟩^2⟨13⟩-1719181/23400⟨12⟩^2⟨36⟩[13][34]⟨34⟩^2-5⟨46⟩⟨12⟩^2[14][34]⟨34⟩^2+2304181/46800⟨46⟩⟨12⟩[13][34]⟨23⟩⟨13⟩⟨34⟩-2031181/15600⟨46⟩[13][34]⟨23⟩⟨24⟩⟨13⟩^2+25/2[24]⟨46⟩⟨12⟩[13]⟨23⟩⟨24⟩⟨13⟩+1836181/23400⟨13⟩^3[13]^2⟨24⟩⟨26⟩-1953181/46800⟨12⟩⟨23⟩^3[23]^2⟨46⟩-2187181/46800⟨46⟩⟨12⟩^2[23][12]⟨23⟩^2)}{⟨12⟩⟨23⟩⟨24⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(-2245681/23400⟨12⟩^2[23]⟨36⟩[13]⟨34⟩^2-1660681/23400⟨36⟩[14][34]⟨14⟩^2⟨24⟩⟨34⟩-1660681/23400[24]⟨12⟩[23]⟨36⟩⟨24⟩^2⟨34⟩+1953181/11700⟨12⟩[23]^2⟨36⟩⟨23⟩⟨24⟩⟨34⟩-1836181/23400⟨36⟩[13]^2⟨14⟩⟨24⟩⟨13⟩^2+1836181/23400[23][12]⟨24⟩^2⟨26⟩⟨13⟩^2-1953181/11700⟨36⟩[34]⟨14⟩⟨24⟩^2[12]⟨13⟩)}{⟨12⟩⟨23⟩⟨24⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩^2[35](-5/2⟨12⟩^2[14][25]-5/2⟨13⟩⟨23⟩[34][35])}{⟨12⟩⟨23⟩[56]⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-5⟨12⟩⟨34⟩^2[15]^2}{⟨23⟩⟨24⟩[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨26⟩⟨36⟩(1192681/23400⟨34⟩[24]⟨24⟩-12068261/93600⟨13⟩[12]⟨24⟩-2137199/31200⟨34⟩[13]⟨13⟩-2479681/23400⟨34⟩⟨14⟩[14]-4692451/17550⟨34⟩[23]⟨23⟩-15628321/93600⟨34⟩^2[34]+399349/7200⟨34⟩⟨12⟩[12])}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{35/2⟨46⟩⟨34⟩⟨36⟩[14]}{⟨23⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-175/128⟨4|2+3|1]⟨3|1+4|2]⟨6|1+4|5](s_{124}-s_{134})(s_{25}+s_{26}+s_{35}+s_{36})^2}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-175/64(s_{25}+s_{26}+s_{35}+s_{36})⟨4|2+3|1](s_{124}-s_{134})⟨3|1+4|2](s_{14}+s_{23}+s_{24}+s_{34})⟨6|1+4|5]}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](714983/83200[24]^2⟨12⟩⟨36⟩[13]⟨24⟩⟨34⟩[35]-25123/2400[24]⟨12⟩^2[25]⟨36⟩[13]^2⟨34⟩-2970449/41600[24]⟨46⟩⟨12⟩^2[25][14][13]⟨34⟩-76627/10400[24]⟨46⟩⟨12⟩^2[25][13]⟨23⟩[12]+1119999/83200⟨12⟩^3[25]⟨36⟩[13][12]^2+3343937/374400[25][12]^3⟨12⟩^3⟨26⟩-8799/1664⟨46⟩⟨12⟩^3[25][14][12]^2-840013/124800⟨12⟩^3[12]^3⟨36⟩[35]+604483/41600⟨12⟩^2[25]⟨36⟩[14][13]⟨14⟩[12]+95/8⟨46⟩⟨12⟩^2[25][14]^2[12]⟨14⟩+5/16[45][14]^2[12]⟨14⟩^3⟨26⟩-5/16[45]⟨46⟩⟨12⟩[14]^2[12]⟨14⟩^2-195/32[45]⟨46⟩⟨12⟩^2[14][12]^2⟨14⟩-128627/10400⟨12⟩^3[12]^3⟨46⟩[45]+95/8[45]⟨12⟩[14][12]^2⟨14⟩^2⟨26⟩+112377/10400[45]⟨12⟩^2[12]^3⟨14⟩⟨26⟩+981483/20800[45]⟨12⟩⟨36⟩[14][13][12]⟨14⟩^2-1210241/24960[45]⟨12⟩^2⟨36⟩[13]⟨14⟩[12]^2+5/16⟨46⟩⟨12⟩[25][14]^3⟨14⟩^2-95/8⟨12⟩[25][14]^2[12]⟨14⟩^2⟨26⟩-5/16[25]⟨14⟩^3⟨26⟩[14]^3-128627/10400⟨12⟩^2[25][14][12]^2⟨14⟩⟨26⟩-95/8⟨12⟩[25]⟨36⟩[14]^2[13]⟨14⟩^2-734483/20800⟨12⟩⟨36⟩[14]^2[12]⟨14⟩^2[35]+4380827/62400⟨12⟩^2⟨36⟩[14][12]^2⟨14⟩[35]-503903/6240[14]^2[12]⟨14⟩^2⟨26⟩⟨13⟩[35]-45/16[25][14]^2[13]⟨14⟩^2⟨26⟩⟨13⟩-3421/1664⟨36⟩[14]^2[13]⟨14⟩^2⟨13⟩[35]+1973327/49920⟨12⟩^2[23]⟨36⟩[12]^2⟨23⟩[35]+3275843/249600⟨12⟩^2[25][23][12]^2⟨23⟩⟨26⟩+63373/2400⟨12⟩[25][23]^2[12]⟨23⟩^2⟨26⟩-63373/2400[25]⟨23⟩^3[23]^3⟨26⟩-20737/780[45]⟨12⟩^2[23]⟨36⟩[12]^2⟨24⟩-63373/2400[45]⟨12⟩^2[23]⟨36⟩[13][12]⟨34⟩-5/2[45]⟨12⟩[23]^2⟨36⟩[13]⟨23⟩⟨34⟩-19553/249600[45]⟨46⟩⟨12⟩^2[23][12]^2⟨23⟩+3472791/83200⟨12⟩^2⟨36⟩[34][12]^2⟨34⟩[35]+952841/24960[45]⟨46⟩⟨12⟩^2[34][12]^2⟨34⟩-4154283/83200⟨12⟩⟨36⟩[34]^2[12]⟨34⟩^2[35]+1859487/20800[45]⟨12⟩⟨36⟩[13][34][12]⟨14⟩⟨34⟩-730207/83200⟨12⟩^2⟨36⟩[13][12]^2⟨13⟩[35]-3343937/249600⟨46⟩⟨12⟩^2[14][12]^2⟨13⟩[35]+3941/1664⟨46⟩[14]^2[13]⟨14⟩⟨13⟩^2[35]+6086869/124800⟨46⟩[14][13]^2⟨13⟩^3[35]+6434741/374400⟨34⟩^3[45][34]^3⟨46⟩+7916533/748800⟨34⟩^3[34]^3⟨36⟩[35]-2259511/46800[45]⟨36⟩[13]⟨14⟩[34]^2⟨34⟩^2+974983/41600[45]⟨46⟩[14][34]^2⟨14⟩⟨34⟩^2+5241487/74880⟨36⟩[14][34]^2⟨14⟩⟨34⟩^2[35]-734483/41600[45]⟨36⟩[14][13][34]⟨14⟩^2⟨34⟩+734483/41600⟨36⟩[14]^2[34]⟨14⟩^2⟨34⟩[35]-476571/3200⟨12⟩⟨36⟩[14][34][12]⟨14⟩⟨34⟩[35]-974983/20800[45]⟨46⟩⟨12⟩[14][34][12]⟨14⟩⟨34⟩-1866491/41600[45]⟨46⟩⟨12⟩[34]^2[12]⟨34⟩^2+3421/1664[45]⟨36⟩[14][13]^2⟨14⟩^2⟨13⟩+521453/6240[45][14][13][12]⟨14⟩^2⟨26⟩⟨13⟩-60397/28800⟨16⟩[13]^3[15]⟨13⟩^3+1463053/49920[45]⟨36⟩[13]^3⟨14⟩⟨13⟩^2-1322653/49920⟨36⟩[14][13]^2⟨14⟩⟨13⟩^2[35]+6199/1664[45]⟨46⟩[14][13]^2⟨14⟩⟨13⟩^2+196763/149760⟨13⟩^3[13]^3⟨36⟩[35]-147881/2925⟨13⟩^3[45][13]^3⟨46⟩+400793/41600[45][13]^2⟨14⟩[12]⟨26⟩⟨13⟩^2-1737367/24960[14][13][12]⟨14⟩⟨26⟩⟨13⟩^2[35]+2522887/83200[13]^2[12]⟨26⟩⟨13⟩^3[35]+896557/15600[25][14][13]^2⟨14⟩⟨26⟩⟨13⟩^2-148127/20800⟨36⟩[13]^2[34]⟨13⟩^2⟨34⟩[35]-744059/10400[45]⟨46⟩[13]^2[34]⟨13⟩^2⟨34⟩+11088151/249600⟨46⟩[14][13][34]⟨13⟩^2⟨34⟩[35]-68993/11700[45]⟨46⟩[13][34]^2⟨13⟩⟨34⟩^2+325087/124800⟨36⟩[13][34]^2⟨13⟩⟨34⟩^2[35]-40873/4800[45]⟨46⟩[23][13]^2⟨23⟩⟨13⟩^2-854653/49920[23]⟨36⟩[13]^2⟨23⟩⟨13⟩^2[35]-729853/49920[25][23][13]^2⟨23⟩⟨26⟩⟨13⟩^2-4205693/249600[45]⟨36⟩[13]^2[34]⟨14⟩⟨13⟩⟨34⟩+6734543/249600⟨36⟩[14][13][34]⟨14⟩⟨13⟩⟨34⟩[35]-734483/41600⟨46⟩[14]^2[34]⟨14⟩⟨13⟩⟨34⟩[35]+577979/20800[45]⟨46⟩[14][13][34]⟨14⟩⟨13⟩⟨34⟩+3343937/748800⟨46⟩[14][34]^2⟨13⟩⟨34⟩^2[35]-1771111/124800⟨46⟩⟨12⟩[14][13][12]⟨13⟩^2[35]+1866491/41600[45]⟨46⟩⟨12⟩[13]^2[12]⟨13⟩^2+952841/24960[45]⟨46⟩⟨12⟩^2[13][12]^2⟨13⟩+50139/3328⟨46⟩⟨12⟩^2[25][14][13][12]⟨13⟩-1293483/20800[45]⟨46⟩⟨12⟩[14][13][12]⟨14⟩⟨13⟩+15⟨46⟩⟨12⟩[25][14]^2[13]⟨14⟩⟨13⟩+7242479/62400⟨46⟩⟨12⟩[14]^2[12]⟨14⟩⟨13⟩[35]-68313/2600[45]⟨12⟩⟨36⟩[13]^2[12]⟨14⟩⟨13⟩-11659/1664⟨12⟩[25]⟨36⟩[14][13]^2⟨14⟩⟨13⟩-10⟨46⟩[13][34][12]⟨23⟩⟨13⟩^2[35]-1088653/49920[24]⟨46⟩[13]^2⟨23⟩⟨13⟩^2[35]+43873/2400⟨12⟩^2[25]⟨36⟩[13]^2[12]⟨13⟩+223117/2400⟨12⟩⟨36⟩[14][13][12]⟨14⟩⟨13⟩[35]+19553/249600⟨12⟩^2[12]^3⟨26⟩⟨13⟩[35]+34123/2400⟨12⟩[13][12]^2⟨26⟩⟨13⟩^2[35]+429803/6240[45]⟨12⟩[13][12]^2⟨14⟩⟨26⟩⟨13⟩-93373/2400[24]⟨46⟩⟨12⟩[13][12]⟨23⟩⟨13⟩[35]-63373/4800[24]^3⟨46⟩⟨23⟩⟨24⟩^2[35]-1130983/20800[24]^2⟨46⟩⟨12⟩[25][14]⟨24⟩^2-3022449/41600[24]⟨46⟩⟨12⟩^2[25][14][12]⟨24⟩-128627/10400[45][24]⟨46⟩⟨12⟩^2[12]^2⟨24⟩-85117/7800[24]⟨12⟩^2[25]⟨36⟩[13][12]⟨24⟩-12801647/249600[24]⟨46⟩⟨12⟩[14][12]⟨24⟩⟨13⟩[35]-1382189/41600[24]⟨46⟩⟨12⟩[25][13]^2⟨23⟩⟨13⟩+7142373/83200[24]⟨46⟩⟨12⟩[25][14][13]⟨24⟩⟨13⟩+6438077/124800[24]⟨36⟩[13]^2⟨24⟩⟨13⟩^2[35]+465341/7800[24]⟨46⟩[14][13]⟨24⟩⟨13⟩^2[35]-63373/2400[24][13][12]⟨24⟩⟨26⟩⟨13⟩^2[35]+5052569/83200[24]^2[25][13]⟨24⟩^2⟨26⟩⟨13⟩-1920749/124800[24]⟨12⟩[25][13][12]⟨24⟩⟨26⟩⟨13⟩+195/16[24]⟨12⟩[12]^2⟨24⟩⟨26⟩⟨13⟩[35]+6427963/124800[24]⟨12⟩[25]⟨36⟩[13]^2⟨24⟩⟨13⟩+413793/83200[24]^2⟨36⟩[13]⟨24⟩^2⟨13⟩[35]-46873/4800[24]^2⟨12⟩[25]⟨36⟩[13]⟨24⟩^2-231181/16640[24]^2⟨12⟩⟨36⟩[12]⟨24⟩^2[35]+63373/4800[24]^2[12]⟨24⟩^2⟨26⟩⟨13⟩[35]-7478251/374400[25][24]^3⟨24⟩^3⟨26⟩-40121/3900[24]^2⟨12⟩[25][12]⟨24⟩^2⟨26⟩-5/2[23][13][12]⟨23⟩⟨26⟩⟨13⟩^2[35]-69373/2400[45]⟨23⟩^3[23]^3⟨46⟩-63373/2400⟨23⟩^3[23]^3⟨36⟩[35]+5/2[45]⟨46⟩[23]^2[13]⟨23⟩^2⟨13⟩-85/8[45][24]⟨36⟩[13]^2⟨14⟩⟨24⟩⟨13⟩-245/16[45][24]⟨46⟩[14][13]⟨14⟩⟨24⟩⟨13⟩+85/16[45][24]^2⟨36⟩[13]⟨14⟩⟨24⟩^2+63373/2400[24]^2⟨46⟩[13]⟨23⟩⟨24⟩⟨13⟩[35]+215/32[45][24]^2⟨46⟩[14]⟨14⟩⟨24⟩^2-5/16[45][24]⟨46⟩[14]^2⟨14⟩^2⟨24⟩-5/16[45][24]⟨36⟩[14][13]⟨14⟩^2⟨24⟩-15/16[24]⟨12⟩⟨36⟩[14][12]⟨14⟩⟨24⟩[35]+5/2[23]^2⟨36⟩[13]⟨23⟩^2⟨13⟩[35]+63373/2400[23]^2[12]⟨23⟩^2⟨26⟩⟨13⟩[35]-57373/2400[25][23]^2[13]⟨23⟩^2⟨26⟩⟨13⟩-63373/2400⟨12⟩[23]⟨36⟩[13][12]⟨23⟩⟨13⟩[35]-63373/2400⟨12⟩[23][12]^2⟨23⟩⟨26⟩⟨13⟩[35]+27373/2400[45]⟨12⟩[23]⟨36⟩[13]^2⟨13⟩⟨34⟩+69373/2400⟨12⟩[25][23]^2⟨36⟩[13]⟨23⟩^2-63373/4800⟨46⟩[34]^2⟨23⟩[12]⟨13⟩⟨34⟩[35]+63373/2400[24]⟨46⟩⟨12⟩[23][12]⟨23⟩^2[35]-5/2⟨46⟩[23][34][12]⟨23⟩^2⟨13⟩[35]-69373/2400⟨12⟩[23]⟨36⟩[34][12]⟨23⟩⟨34⟩[35]-5/16[45][24][14][12]⟨14⟩^2⟨24⟩⟨26⟩+25/16[24]⟨46⟩[13][34]⟨23⟩⟨13⟩⟨34⟩[35]-63373/4800[45]⟨46⟩[23][34]^2⟨23⟩⟨34⟩^2-5/2[23]^2⟨36⟩[34]⟨23⟩^2⟨34⟩[35]+5/2[24]⟨46⟩[23]^2⟨23⟩^3[35]-5/2[45]⟨46⟩[23]^2[34]⟨23⟩^2⟨34⟩-15/16[45][24]⟨46⟩⟨12⟩[23][13]⟨23⟩⟨34⟩-5/2[24]⟨12⟩[25][23]⟨36⟩[13]⟨23⟩⟨24⟩)}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{13}-s_{24})(s_{134}-s_{124})(-5/16[25]⟨14⟩^2⟨36⟩[14]^2+5/16[45]⟨36⟩[14][12]⟨14⟩^2-45/16[25]⟨36⟩[14][13]⟨14⟩⟨13⟩+15/16[45]⟨46⟩[14][12]⟨14⟩⟨13⟩+5/16[45]⟨36⟩[12]⟨14⟩[34]⟨34⟩-25/8[45]⟨36⟩[23][34]⟨34⟩^2+5/8[45]⟨36⟩[12]⟨14⟩[13]⟨13⟩+5/16[45]⟨12⟩⟨36⟩[12]^2⟨14⟩-15/8⟨12⟩^2[12]^2⟨36⟩[25]+5/16[45]⟨12⟩[23]⟨36⟩[12]⟨34⟩-5/16⟨12⟩[25]⟨36⟩[14][12]⟨14⟩-75/16[24]⟨12⟩[25]⟨36⟩[12]⟨24⟩+5/2[24][25]⟨36⟩[14]⟨14⟩⟨24⟩+5/16[25][24]^2⟨24⟩^2⟨36⟩-5/16[24]^2⟨46⟩[25]⟨23⟩⟨24⟩-5/4[24]⟨46⟩⟨12⟩[25][12]⟨23⟩-5/16[45]⟨46⟩[12][34]⟨13⟩⟨34⟩-65/16⟨36⟩[12][34]⟨13⟩⟨34⟩[35]+5/16[45][23]⟨36⟩[13]⟨13⟩⟨34⟩+5/16⟨16⟩[15][14][12]⟨14⟩⟨13⟩+25/4⟨12⟩[25]⟨36⟩[12][13]⟨13⟩)}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨24⟩⟨6|1+4|5]⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(15/16⟨13⟩[12]⟨24⟩+15/16⟨13⟩[13]⟨34⟩-15/16⟨34⟩⟨14⟩[14])}{⟨14⟩⟨23⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{25/16⟨46⟩^2⟨12⟩[23][14](s_{25}+s_{26}+s_{35}+s_{36})⟨3|1+4|2]⟨34⟩}{⟨14⟩⟨56⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨46⟩^2⟨3|1+4|2](s_{15}+s_{16}+s_{45}+s_{46})(5/8⟨13⟩[13][24]⟨24⟩-5/8⟨34⟩⟨12⟩[12][34]-35/16⟨12⟩[12][23]⟨23⟩-25/8⟨13⟩[13][23]⟨23⟩+15/16⟨34⟩⟨23⟩[23][34])}{⟨14⟩⟨56⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{15/16⟨4|5+6|4](s_{25}+s_{26}+s_{35}+s_{36})[12][13]⟨3|1+4|2]⟨6|1+4|5]}{[14][23]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{25/16[45]⟨3|1+4|5](s_{25}+s_{26}+s_{35}+s_{36})⟨4|2+3|1][13]⟨3|1+4|2]}{[14][56]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-85/16[45]⟨6|2+3|1]⟨4|2+3|1]⟨3|1+4|2](s_{15}+s_{16}+s_{45}+s_{46})}{[14]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-15/16[12]⟨23⟩[13](s_{15}+s_{16}+s_{45}+s_{46})⟨3|1+4|2]⟨6|1+4|5]}{[14]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{5/4[45]⟨6|2+3|1][12]⟨24⟩⟨3|1+4|2](s_{15}+s_{16}+s_{45}+s_{46})}{[14]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{5/8[45]⟨3|1+4|5][12][13]⟨24⟩⟨3|1+4|2](s_{15}+s_{16}+s_{45}+s_{46})}{[14][56]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-25/8⟨46⟩(s_{25}+s_{26}+s_{35}+s_{36})⟨4|2+3|1]⟨3|1+4|2]⟨6|1+5|4]}{⟨56⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨46⟩⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(15/16⟨36⟩[13][24]⟨24⟩+25/16[13][24]⟨46⟩⟨23⟩-5/4[13][23]⟨36⟩⟨23⟩-35/16[12][23]⟨26⟩⟨23⟩-15/16[12]⟨36⟩⟨24⟩[34])}{⟨56⟩⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-15/16(s_{23}-s_{14})⟨12⟩[25][15]⟨4|2+3|1]⟨3|1+4|2]}{[56]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-5/8[45](s_{23}-s_{14})[25][13]⟨24⟩⟨3|1+4|2]⟨34⟩}{[56]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{5/16(s_{23}-s_{14})[25][15](s_{24}-s_{13})(s_{124}-s_{134})⟨34⟩}{[56]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](35/8⟨46⟩[23][12]⟨23⟩^2[35]+55/8⟨12⟩[15][12]^2⟨14⟩⟨26⟩+5/16[15][14][12]⟨14⟩^2⟨26⟩-5/16⟨46⟩⟨14⟩^2[15][14]^2+85/16⟨46⟩⟨12⟩[12]^2⟨23⟩[35]-135/16⟨46⟩⟨12⟩[14][12]⟨34⟩[35]+5/16⟨46⟩[12][34]⟨23⟩⟨34⟩[35])}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{134}-s_{124})(-15/16⟨46⟩⟨12⟩[25][12]^2⟨23⟩+5/16[45]⟨46⟩[12][34]⟨34⟩^2+15/16⟨36⟩[12][34]⟨34⟩^2[35]-5/8[45]⟨46⟩[14][12]⟨14⟩⟨34⟩+5/16⟨46⟩[25][14]^2⟨14⟩⟨34⟩)}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](5/16[24]⟨46⟩⟨12⟩^2[25][14][13]⟨34⟩+5/16⟨12⟩^3[12]^3⟨26⟩[25]+5/16⟨12⟩^3[12]^3⟨36⟩[35]+5/16⟨12⟩^2[25]⟨36⟩[14][12]⟨14⟩[13]+5/8⟨46⟩⟨12⟩^2[25][14]^2[12]⟨14⟩-5/16[45]⟨36⟩[14]^2[13]⟨14⟩^3-5/16[45]⟨46⟩⟨12⟩[14]^2[12]⟨14⟩^2-5/8[45]⟨46⟩⟨12⟩^2[14][12]^2⟨14⟩+5/8[45]⟨12⟩[14][12]^2⟨14⟩^2⟨26⟩+5/16[45]⟨12⟩⟨36⟩[14][12]⟨14⟩^2[13]-5/16[45]⟨12⟩^2⟨36⟩[12]^2⟨14⟩[13]+5/16⟨46⟩⟨12⟩[25][14]^3⟨14⟩^2-5/8⟨12⟩[25][14]^2[12]⟨14⟩^2⟨26⟩+5/16⟨14⟩^3⟨36⟩[14]^3[35]-5/8⟨12⟩[25]⟨36⟩[14]^2[13]⟨14⟩^2-5/16[14]^2[12]⟨14⟩^2⟨26⟩⟨13⟩[35]+5/16[25][14]^2[13]⟨14⟩^2⟨26⟩⟨13⟩-5/16⟨46⟩[14]^2[13]⟨14⟩⟨13⟩^2[35]-5/8⟨46⟩[14][13]^2⟨13⟩^3[35]+5/16[45]⟨36⟩[14][13]⟨14⟩^2[34]⟨34⟩+5/16[45]⟨46⟩[14]^2⟨14⟩^2[34]⟨34⟩+5/16⟨13⟩^3⟨16⟩[13]^3[15]-5/16[45]⟨36⟩[13]^3⟨14⟩⟨13⟩^2+5/8⟨36⟩[14][13]^2⟨14⟩⟨13⟩^2[35]+5/8[45]⟨46⟩[14][13]^2⟨14⟩⟨13⟩^2+5/8⟨13⟩^3[45][13]^3⟨46⟩+5/16[14][12]⟨14⟩[13]⟨26⟩⟨13⟩^2[35]+5/16[45]⟨46⟩[13]^2[34]⟨13⟩^2⟨34⟩+5/16⟨46⟩[14]^2⟨14⟩[34]⟨13⟩⟨34⟩[35]-5/16⟨46⟩⟨12⟩[14][12][13]⟨13⟩^2[35])}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-5/4[45][24]⟨16⟩(s_{13}-s_{24})⟨4|2+3|1]⟨13⟩}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩⟨13⟩[14]⟨34⟩(s_{23}-s_{56})(-5/8⟨12⟩[24]⟨46⟩-5/8⟨13⟩⟨16⟩[13])}{⟨14⟩⟨23⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[45](s_{23}-s_{56})(-45/16[24]^2[25][13]⟨24⟩⟨34⟩-15/16⟨34⟩^2[13][24]^2[35]-15/8[25][12][24]^2⟨24⟩^2-5/8[24]⟨12⟩[25][12]^2⟨24⟩-5/8[24]⟨12⟩[25][12][13]⟨34⟩+5/8⟨12⟩[12]^3⟨14⟩[45]-5/8[45][12]^2⟨14⟩[34]⟨34⟩)}{[14][23][56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[45](1503283/17280[24]^2[25][13]⟨23⟩⟨24⟩⟨34⟩+312031/37440[24]^2[13]⟨23⟩⟨34⟩^2[35]-9163463/86400[24]^2[12]⟨23⟩⟨24⟩⟨34⟩[35]-68627/7200[24]^2[25][12]⟨23⟩⟨24⟩^2+43873/86400[24]^2[14]⟨24⟩⟨34⟩^2[35]+2621/3600[24][14][34]⟨34⟩^3[35]-4504241/187200[45][24][13][34]⟨34⟩^3+144938891/280800[45]⟨12⟩[34][12]^2⟨34⟩^2+169311917/374400[24]⟨12⟩[14][12]⟨34⟩^2[35]-72535297/140400[45][24]⟨12⟩[13][12]⟨34⟩^2+49384021/449280[24]⟨12⟩[25][14][13]⟨34⟩^2-473621/37440⟨34⟩⟨12⟩^2[12]^3[45]-1117554173/1123200⟨12⟩^2[25][14][12]^2⟨34⟩-2367805949/2246400[45]⟨12⟩[14][12]^2⟨14⟩⟨34⟩-514821863/748800⟨12⟩[25][14]^2[12]⟨14⟩⟨34⟩-17754961/172800[45][14]^2[12]⟨14⟩^2⟨34⟩-86996983/374400⟨34⟩[25]⟨14⟩^2[14]^3+47397173/83200[45][14][34][12]⟨14⟩⟨34⟩^2-928559/86400[45][23]^2[12]⟨23⟩^2⟨34⟩-9737893/224640[45][23][34]⟨23⟩[12]⟨34⟩^2-1123441/86400[45]⟨12⟩[23][12]^2⟨23⟩⟨34⟩+9387793/187200[25][12]^3⟨12⟩^2⟨23⟩+4679741/187200⟨34⟩^3[45][12][34]^2+403421/37440⟨13⟩⟨12⟩^2[12]^3[15]+1929407/187200⟨12⟩[15][13][12]^2⟨13⟩^2-3377/3600[45][13]^2[12]⟨13⟩^2⟨34⟩-38680151/70200[14][13][12]⟨13⟩^2⟨34⟩[35]-17328101/11700[14][12]^2⟨24⟩⟨13⟩^2[35]+45862153/31200[45][13][12]^2⟨24⟩⟨13⟩^2-111338297/1123200⟨12⟩[14][12]^2⟨13⟩⟨34⟩[35]-3373/7200⟨13⟩^3[13]^2[15][12]-847903/62400[45]⟨12⟩[13][12]^2⟨13⟩⟨34⟩+45862153/31200[45]⟨12⟩[12]^3⟨24⟩⟨13⟩+293986711/561600[25][14][13]^2⟨13⟩^2⟨34⟩+127849871/124800[25][14][13][12]⟨24⟩⟨13⟩^2+72673/1440[13]⟨23⟩[12]^2⟨13⟩^2[35]-95/8[25][13]^2⟨23⟩[12]⟨13⟩^2+12405493/224640[45][24][23][13]⟨23⟩⟨34⟩^2-3377/7200[45][24][13]^2⟨13⟩⟨34⟩^2+109545247/1123200[24][14][13]⟨13⟩⟨34⟩^2[35]+928559/86400[24][23][12]⟨23⟩^2⟨34⟩[35]+1021576123/1123200[15][14][13][12]⟨14⟩⟨13⟩^2+121394371/374400[24][14]^2⟨14⟩⟨34⟩^2[35]-124085371/374400[45][24][14][13]⟨14⟩⟨34⟩^2+15/16[45][24]^2[13]⟨24⟩⟨34⟩^2+9649319/86400[24][13][12]⟨23⟩⟨13⟩⟨34⟩[35]-24191437/34560[14]^2[12]⟨14⟩⟨13⟩⟨34⟩[35]+218141501/280800[15][14]^2[12]⟨14⟩^2⟨13⟩+883142453/2246400[45][24][14][12]⟨14⟩⟨24⟩⟨34⟩+1706010607/2246400[45][14][12]^2⟨14⟩⟨24⟩⟨13⟩-96402659/124800[25][14]^2[13]⟨14⟩⟨13⟩⟨34⟩-1204879/5400[25][14]^2[12]⟨14⟩⟨24⟩⟨13⟩-317683897/561600⟨12⟩[25][14][13][12]⟨13⟩⟨34⟩+50659033/35100⟨12⟩[15][14][12]^2⟨14⟩⟨13⟩+72673/1440⟨12⟩[12]^3⟨23⟩⟨13⟩[35]-1264486657/1123200[45][34][12]^2⟨24⟩⟨13⟩⟨34⟩+7164793/187200⟨12⟩[25][13]⟨23⟩[12]^2⟨13⟩-71188001/62400[24][14][12]⟨24⟩⟨13⟩⟨34⟩[35]-95/4[24][25][13]^2⟨23⟩⟨13⟩⟨34⟩-46970141/374400[24][25][14][13]⟨24⟩⟨13⟩⟨34⟩-25056203/41600[24][25][14][12]⟨24⟩^2⟨13⟩+48107/6240[24][12]^2⟨23⟩⟨24⟩⟨13⟩[35]-50057/6240[24][25][13]⟨23⟩[12]⟨24⟩⟨13⟩+1264486657/1123200[45][24][13][12]⟨24⟩⟨13⟩⟨34⟩+67457983/374400[24][25][14]^2⟨14⟩⟨24⟩⟨34⟩-70567217/1123200[24]^2[25][14]⟨24⟩^2⟨34⟩-928559/86400[24][25][23][13]⟨23⟩^2⟨34⟩-5086463/86400[34]⟨23⟩[12]^2⟨13⟩⟨34⟩[35]+5686297/86400[24]⟨12⟩[12]^2⟨23⟩⟨34⟩[35]-3148441/86400[24]⟨12⟩[25][13]⟨23⟩[12]⟨34⟩-1114819/62400[24][34]⟨23⟩[12]⟨34⟩^2[35])}{[14][56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨23⟩[25][45](5/16⟨34⟩[13][24]^2⟨24⟩+5/16⟨12⟩^2[12]^3)}{[14][56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨34⟩⟨14⟩[14](5/16[45]⟨12⟩⟨36⟩[12][34]⟨34⟩-5/16[45]⟨34⟩^2⟨36⟩[34]^2+5/8⟨13⟩^2⟨46⟩[14]^2[35])}{⟨23⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[14](s_{14}-s_{56})(5/4⟨46⟩[14]⟨13⟩^2⟨34⟩[35]-5/4⟨36⟩[14]⟨14⟩⟨13⟩⟨34⟩[35]+5/8[15][12]⟨14⟩⟨26⟩⟨13⟩^2+15/8[45]⟨36⟩[13]⟨14⟩⟨13⟩⟨34⟩+5/16[45]⟨36⟩⟨14⟩[34]⟨34⟩^2)}{⟨23⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[12]⟨14⟩(-5/8[45][24]^3⟨24⟩^2⟨46⟩+5/8[45]⟨36⟩[12]⟨14⟩[34][13]⟨13⟩+5/8⟨16⟩[14]^2[12]⟨14⟩⟨13⟩[35]-5/8[45]⟨16⟩[14][12]⟨14⟩[13]⟨13⟩-5/8[45]⟨16⟩⟨12⟩[14][12]^2⟨14⟩+5/8⟨16⟩⟨12⟩^2[12]^3[45]+5/8[45][24]⟨36⟩[14][13]⟨14⟩^2)}{[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨14⟩(s_{14}-s_{56})(-5/8[24]^2[25]⟨36⟩[13]⟨24⟩+15/8[24][25][14][12]⟨14⟩⟨26⟩+5/8[24]⟨12⟩[25][12]^2⟨26⟩+35/16[24][25]⟨36⟩[14][13]⟨14⟩-5/4⟨16⟩⟨12⟩[12]^3[45]-5/8[45][24][12]^2⟨14⟩⟨26⟩+15/8[45][24]⟨46⟩⟨12⟩[12]^2+15/16[24]⟨46⟩⟨12⟩[25][14][12]-5/8[24]^2⟨46⟩[14]⟨34⟩[35])}{[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{78806983/374400[25]⟨14⟩^3⟨36⟩[14]^3+21426961/172800[45]⟨36⟩[14]^2[12]⟨14⟩^3+2842361/12480[25]⟨36⟩[14]^2[13]⟨14⟩^2⟨13⟩-928559/86400[45][23]^3⟨36⟩⟨23⟩^2⟨34⟩-6604141/28080[45]⟨36⟩[14][34][12]⟨14⟩^2⟨34⟩+1666945253/748800⟨12⟩[25]⟨36⟩[14]^2[12]⟨14⟩^2-25601579/74880⟨12⟩^2[25]⟨36⟩[14][12]^2⟨14⟩+214838281/374400[25][12]^3⟨36⟩⟨12⟩^3-1089968221/2246400[45]⟨12⟩⟨36⟩[14][12]^2⟨14⟩^2+1468849727/748800[45]⟨12⟩^2⟨36⟩[12]^3⟨14⟩-12405493/224640[45][23]^2⟨36⟩[34]⟨23⟩⟨34⟩^2+19898821/1123200[45]⟨36⟩[34]^2⟨14⟩[12]⟨34⟩^2-101611813/449280⟨16⟩[15][14]^2[12]⟨14⟩^2⟨13⟩+405911323/224640⟨36⟩[14]^2[12]⟨14⟩^2⟨13⟩[35]+19788209/44928[45]⟨46⟩[14]^2[12]⟨14⟩^2⟨13⟩+1618550213/2246400⟨46⟩[14]^2[12]⟨14⟩⟨13⟩^2[35]+47933297/74880⟨36⟩[14][13][12]⟨14⟩⟨13⟩^2[35]-1174763221/1123200[45]⟨46⟩[14][13][12]⟨14⟩⟨13⟩^2+2976544969/2246400[45]⟨36⟩[13]^2⟨14⟩[12]⟨13⟩^2+17256721/187200[14][12]^2⟨14⟩⟨26⟩⟨13⟩^2[35]+480071/1600[24]⟨46⟩[14]^2⟨14⟩⟨13⟩⟨34⟩[35]+854453/7488[24]⟨36⟩[14][13]⟨14⟩⟨13⟩⟨34⟩[35]-35024529/41600[45][24]⟨46⟩[14][13]⟨14⟩⟨13⟩⟨34⟩-205610251/280800[45][24]⟨36⟩[13]^2⟨14⟩⟨13⟩⟨34⟩+15229349/62400[24]⟨36⟩[34][12]⟨24⟩⟨13⟩⟨34⟩[35]-78338983/374400⟨46⟩[25][14]^3⟨14⟩^2⟨13⟩-865259/8320⟨46⟩[14][13][12]⟨13⟩^3[35]-2713661/12480⟨46⟩[25][14]^2[13]⟨14⟩⟨13⟩^2+13777169/74880⟨46⟩[25][14][13]^2⟨13⟩^3+304739569/374400⟨36⟩[13]^2[12]⟨13⟩^3[35]-35331713/93600[25]⟨36⟩[14][13]^2⟨14⟩⟨13⟩^2-671370203/2246400⟨13⟩^3[25][13]^3⟨36⟩-107057533/449280[45]⟨46⟩[13]^2[12]⟨13⟩^3+4689473/62400[13][12]^2⟨26⟩⟨13⟩^3[35]-15384721/187200[25][14][13]⟨14⟩[12]⟨26⟩⟨13⟩^2-2475041/93600[25][13]^2[12]⟨26⟩⟨13⟩^3+413421001/2246400[45]⟨46⟩⟨12⟩[14][12]^2⟨14⟩⟨13⟩+13063729/49920[45]⟨46⟩⟨12⟩^2[12]^3⟨13⟩+1850867341/561600[45]⟨12⟩⟨36⟩[13][12]^2⟨14⟩⟨13⟩+58914157/74880⟨12⟩^2⟨36⟩[12]^3⟨13⟩[35]+581884163/748800⟨12⟩^2[25]⟨36⟩[13][12]^2⟨13⟩-1183261/20800⟨12⟩^2[25][12]^3⟨26⟩⟨13⟩-54083891/74880[24]⟨46⟩[13][12]⟨23⟩⟨13⟩^2[35]+1206663/800⟨12⟩⟨36⟩[13][12]^2⟨13⟩^2[35]-1131157/93600⟨12⟩[12]^3⟨26⟩⟨13⟩^2[35]+26030461/374400[45]⟨46⟩[34][12]^2⟨24⟩⟨13⟩^2-80875313/172800[24]⟨46⟩[14][12]⟨24⟩⟨13⟩^2[35]-1109519/11700[24]⟨36⟩[13][12]⟨24⟩⟨13⟩^2[35]+6216121/187200[45][24]^2⟨36⟩[12]⟨14⟩⟨24⟩^2-9613033/187200[24]^2[25]⟨36⟩[14]⟨14⟩⟨24⟩^2-855291/6400[45][24]^2⟨46⟩[12]⟨24⟩^2⟨13⟩-9613033/187200[25]⟨36⟩⟨24⟩^3[24]^3+9825779/449280[24]^2⟨36⟩[12]⟨24⟩^2⟨13⟩[35]-497079/3200[24]^2⟨46⟩[25][14]⟨24⟩^2⟨13⟩-14939299/56160[45][24]⟨36⟩[14][12]⟨14⟩^2⟨24⟩-175/16[24][25]⟨36⟩[14]^2⟨14⟩^2⟨24⟩+687237361/2246400[45][24]⟨46⟩[14][12]⟨14⟩⟨24⟩⟨13⟩-16613141/83200[24]^2[25]⟨36⟩[13]⟨24⟩^2⟨13⟩-49212869/172800[24]^2[25][12]⟨24⟩^2⟨26⟩⟨13⟩-56493547/1123200[45][24]^3⟨46⟩⟨24⟩^2⟨34⟩-9613033/187200[24]^3⟨36⟩⟨24⟩^2⟨34⟩[35]+2251/200[24]^3⟨46⟩⟨23⟩⟨24⟩⟨34⟩[35]+306922517/374400[45][24]⟨12⟩⟨36⟩[12]^2⟨14⟩⟨24⟩+9818251/93600[24]^2⟨46⟩[25][23]⟨23⟩^2⟨24⟩-9818251/93600[24]^2[25][23]⟨36⟩⟨23⟩⟨24⟩^2-753301/7200[24]⟨46⟩⟨12⟩[25][23][12]⟨23⟩^2+16045429/62400[24]⟨46⟩⟨12⟩^2[25][12]^2⟨23⟩-80119313/172800[24]⟨12⟩[25]⟨36⟩[14][12]⟨14⟩⟨24⟩+11669293/187200⟨12⟩^2[25][23]⟨36⟩[12]^2⟨23⟩+122201/7800[24]⟨12⟩^2[25]⟨36⟩[12]^2⟨24⟩+385777/15600[24]⟨12⟩[25][23]⟨36⟩[12]⟨23⟩⟨24⟩-17998661/62400⟨46⟩[14][34][12]⟨13⟩^2⟨34⟩[35]+334559/86400[24]⟨12⟩[25]⟨36⟩[13]^2⟨13⟩⟨34⟩-93803311/187200[24]⟨46⟩⟨12⟩[25][14][13]⟨13⟩⟨34⟩+259873/57600[45][24]^2⟨46⟩⟨12⟩[13]⟨34⟩^2+203949769/374400[24]⟨46⟩[25][13]^2⟨23⟩⟨13⟩^2-6511963/86400[24]⟨36⟩[13]^2⟨13⟩^2⟨34⟩[35]-910349/9600[24]^2⟨36⟩[13]⟨24⟩⟨13⟩⟨34⟩[35]-2361167/57600[24]^2⟨12⟩⟨36⟩[13]⟨34⟩^2[35]-461063/3200[24]^2⟨46⟩⟨12⟩[14]⟨34⟩^2[35]+74049809/187200[24]⟨46⟩[25][14][13]⟨24⟩⟨13⟩^2+172127/86400[45][24]^2⟨36⟩[13]⟨14⟩⟨24⟩⟨34⟩-63523/720[24][23]⟨36⟩[13]⟨23⟩⟨13⟩⟨34⟩[35]+7916533/187200[24][23]⟨36⟩[34]⟨23⟩⟨34⟩^2[35]-45523/720[23]⟨36⟩[13][12]⟨23⟩⟨13⟩^2[35]}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-5/8⟨46⟩^2(s_{23}-s_{56})⟨24⟩⟨3|1+4|2]⟨13⟩}{⟨14⟩^2⟨23⟩⟨56⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-5/4⟨46⟩^2[23]⟨24⟩⟨3|1+4|2]⟨13⟩}{⟨14⟩^2⟨56⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-5/4⟨46⟩^2[23](s_{23}-s_{56})⟨13⟩⟨34⟩}{⟨14⟩^2⟨56⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-5623/1800[25]⟨34⟩⟨3|1+4|3]⟨46⟩}{⟨14⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-25889/7200⟨34⟩⟨3|1+4|2]⟨46⟩[35]}{⟨14⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩⟨3|1+4|3](-15[45]⟨34⟩+5/8⟨13⟩[15])}{⟨14⟩⟨23⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩⟨3|1+4|3]⟨34⟩(5/4⟨36⟩[24]⟨24⟩-85/8⟨23⟩[24]⟨46⟩+5/4⟨34⟩⟨36⟩[34])}{⟨14⟩⟨23⟩⟨56⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩⟨34⟩(10⟨12⟩[12][25]+5/2⟨13⟩[25][13]+5/2⟨13⟩[12][35])}{⟨14⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-125/8⟨46⟩[14]⟨13⟩⟨34⟩^2[35]}{⟨14⟩⟨23⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨36⟩⟨46⟩⟨34⟩(s_{23}-s_{56})(-15/8⟨12⟩[12]+15/8[24]⟨24⟩-95/8⟨34⟩[34])}{⟨14⟩⟨23⟩⟨56⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩⟨34⟩(s_{23}-s_{56})(-5/4[24]⟨46⟩-95/8⟨16⟩[12])}{⟨14⟩⟨56⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{5/8[45][15](s_{23}-s_{56})[12][13]⟨3|1+4|2]}{[14]^2[23][56]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{5/4[45][15][12]⟨23⟩[13]⟨3|1+4|2]}{[14]^2[56]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{5/4[45][15](s_{23}-s_{56})[12]^2⟨23⟩}{[14]^2[56]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-10850501/187200[12]^2⟨6|1+4|5]⟨23⟩}{[14]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{379903/62400[12]^2⟨26⟩⟨3|1+4|5]}{[14]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[12][45](-10⟨34⟩[13]⟨36⟩-165/16[12]⟨36⟩⟨24⟩+5/2[12]⟨46⟩⟨23⟩)}{[14]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[45](-5/16⟨13⟩[12]^3⟨24⟩[35]+45/16[25][12]^2[13]⟨24⟩⟨13⟩+45/16[24][12]^2⟨24⟩⟨34⟩[35]+25/8⟨34⟩⟨12⟩[12]^3[35]-45/16⟨12⟩[25][12]^2[13]⟨34⟩+45/16⟨34⟩^2[25][13]^2[24]+45/16[25][12][13]^2⟨13⟩⟨34⟩-5/4[45][12]^2⟨14⟩[13]⟨34⟩+5/4[15][12]^2⟨14⟩[13]⟨13⟩)}{[14][23][56]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[14]⟨34⟩(-73086931/74880⟨46⟩[25][13]⟨23⟩⟨13⟩+1094152403/1123200[25]⟨36⟩[13]⟨24⟩⟨13⟩-68214871/1123200[25][12]⟨24⟩⟨26⟩⟨13⟩+119457911/1123200⟨46⟩[25][14]⟨24⟩⟨13⟩-3173978251/2246400⟨36⟩[12]⟨24⟩⟨13⟩[35]-2785723511/2246400[45]⟨46⟩[12]⟨24⟩⟨13⟩+463945327/374400⟨46⟩[12]⟨23⟩⟨13⟩[35]+1514483/62400⟨36⟩[13]⟨13⟩⟨34⟩[35]+1553483/124800⟨34⟩^2[34]⟨36⟩[35]-1099768403/1123200⟨12⟩[25]⟨36⟩[13]⟨34⟩+25342399/93600⟨46⟩⟨12⟩[25][14]⟨34⟩-426374699/1123200⟨46⟩[15][14]⟨14⟩⟨13⟩+425672699/1123200⟨14⟩^2[15]⟨36⟩[14]-163730221/449280⟨12⟩[15]⟨36⟩[12]⟨14⟩-2040983/62400[45]⟨36⟩[13]⟨14⟩⟨34⟩+425672699/1123200[45]⟨46⟩[14]⟨14⟩⟨34⟩+35041969/70200[45]⟨46⟩⟨12⟩[12]⟨34⟩+457847393/1123200⟨36⟩[14]⟨14⟩⟨34⟩[35]+1172749573/1123200⟨12⟩⟨36⟩[12]⟨34⟩[35]-69600217/187200[24]⟨46⟩⟨23⟩⟨34⟩[35]-429182699/1123200[24]⟨36⟩⟨24⟩⟨34⟩[35]-424268699/1123200[45][24]⟨46⟩⟨24⟩⟨34⟩+15/8[45][23]⟨36⟩⟨24⟩⟨34⟩-7305899/49920[23]⟨36⟩⟨23⟩⟨34⟩[35]+695201981/1123200[45]⟨46⟩[23]⟨23⟩⟨34⟩+163168621/449280⟨46⟩⟨12⟩[15][12]⟨13⟩+1826483/62400⟨36⟩[15][13]⟨14⟩⟨13⟩-252132917/748800⟨12⟩[25]⟨36⟩[12]⟨24⟩+421460699/1123200[45]⟨36⟩[12]⟨14⟩⟨24⟩-17017771/43200[25]⟨36⟩⟨24⟩^2[24]-5471177/15600[25]⟨23⟩^2[23]⟨46⟩)}{⟨23⟩⟨56⟩[56]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨36⟩(181672417/748800[45][23][13]⟨23⟩⟨34⟩^2-1787483/124800⟨34⟩^3[45][13][34]+55/8[45]⟨12⟩[13][12]⟨34⟩^2-1592483/62400⟨13⟩[45][13]^2⟨34⟩^2+1397483/124800⟨13⟩^2[13]^2[15]⟨34⟩-55/8⟨12⟩[15][13][12]⟨13⟩⟨34⟩-2255483/124800⟨34⟩⟨12⟩^2[12]^2[15]+2021483/62400⟨13⟩[45][12]^2⟨24⟩^2+1787483/124800[45][24][12]⟨24⟩^2⟨34⟩-1218629387/1123200[25][13]^2⟨23⟩⟨13⟩⟨34⟩+59651/7200[25][23][13]⟨23⟩^2⟨34⟩)}{⟨23⟩⟨56⟩[56]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[12](105/16[24]⟨46⟩⟨12⟩[25][13]⟨34⟩+1631483/62400[24]⟨46⟩⟨12⟩[25][12]⟨24⟩+1826483/124800[25][12]^2⟨12⟩^2⟨46⟩+1221983/62400⟨46⟩⟨12⟩[25][14][12]⟨14⟩+5/8[45][24]⟨46⟩[13]⟨14⟩⟨34⟩-45/16[24]⟨46⟩[14]⟨14⟩⟨34⟩[35]+2041267057/1123200[45][23]⟨36⟩[13]⟨14⟩⟨34⟩+1071717449/561600[45]⟨46⟩[23][13]⟨13⟩⟨34⟩+301909013/70200[23]⟨36⟩[13]⟨13⟩⟨34⟩[35]-2722033843/2246400[45]⟨46⟩⟨12⟩[23][12]⟨34⟩+219698339/86400⟨46⟩[13][12]⟨13⟩^2[35]-15/4⟨46⟩[14][12]⟨14⟩⟨13⟩[35]-846460579/374400⟨36⟩[13]⟨14⟩[12]⟨13⟩[35]+1435342541/561600⟨36⟩[14][12]⟨14⟩^2[35]-72147761/561600[12]^2⟨14⟩⟨26⟩⟨13⟩[35]+398277413/561600⟨12⟩⟨36⟩[12]^2⟨14⟩[35]-15/8[45]⟨36⟩[13]⟨14⟩^2[12]-1432359041/561600[25]⟨36⟩[14][13]⟨14⟩^2+5/8[45]⟨46⟩[13]⟨14⟩[12]⟨13⟩+845641579/374400[25]⟨36⟩[13]^2⟨14⟩⟨13⟩-1432572877/561600⟨13⟩^2[25][13]^2⟨46⟩-25/8[45][12]^2⟨14⟩^2⟨26⟩+45/8[25][14][12]⟨14⟩^2⟨26⟩+71094761/561600[25][13]⟨14⟩[12]⟨26⟩⟨13⟩-399330413/561600⟨12⟩[25]⟨36⟩[13]⟨14⟩[12]-5/2⟨12⟩[25][12]^2⟨14⟩⟨26⟩+350592433/374400⟨46⟩⟨12⟩[25][23][12]⟨23⟩+8765459/93600[25]⟨23⟩^2[23]^2⟨46⟩+25/8[24][25][12]⟨14⟩⟨24⟩⟨26⟩-773282657/1123200⟨46⟩⟨12⟩[12]^2⟨13⟩[35]+780653657/1123200⟨46⟩⟨12⟩[25][13][12]⟨13⟩+23330251/124800[24][25]⟨36⟩[13]⟨14⟩⟨24⟩+1338983/62400[24]⟨46⟩[25][14]⟨14⟩⟨24⟩+1436483/124800[25][24]^2⟨24⟩^2⟨46⟩+5/2⟨36⟩[34]⟨14⟩[12]⟨34⟩[35]-22511251/124800[24]⟨36⟩⟨14⟩[12]⟨24⟩[35]-451198307/187200⟨12⟩[23]⟨36⟩[12]⟨34⟩[35]+101136331/46800⟨12⟩[25][23]⟨36⟩[13]⟨34⟩-1241483/62400⟨46⟩[34][12]⟨13⟩⟨34⟩[35]-1475483/124800[24]⟨46⟩[34]⟨34⟩^2[35]+1567945879/2246400[45]⟨46⟩[23][12]⟨24⟩⟨13⟩+1479281003/2246400[45][23]^2⟨36⟩⟨24⟩⟨34⟩+661589269/187200[23]⟨36⟩[12]⟨24⟩⟨13⟩[35]-18477083/187200[23]^2⟨36⟩⟨23⟩⟨34⟩[35]-30322791/41600[45]⟨46⟩[23]^2⟨23⟩⟨34⟩-43354291/187200⟨46⟩[23][12]⟨23⟩⟨13⟩[35]-1084434281/561600⟨46⟩[25][23][13]⟨23⟩⟨13⟩+1612641/4160[24]⟨46⟩[25][23]⟨23⟩⟨24⟩-10274741/57600[23]⟨36⟩[34]⟨34⟩^2[35]+165756671/280800[45][23]⟨36⟩[12]⟨14⟩⟨24⟩-174237937/449280[45]⟨46⟩[23][34]⟨34⟩^2+150193321/280800[24]⟨46⟩[23]⟨23⟩⟨34⟩[35])}{[23]⟨56⟩[56]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{7873/600⟨46⟩[23]⟨23⟩⟨13⟩⟨34⟩[35]}{⟨14⟩⟨24⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩⟨24⟩(-6073/540⟨13⟩^2[13]⟨36⟩[35]+10127/900⟨13⟩^2[12]⟨26⟩[35]+8623/900[14]⟨13⟩^2⟨46⟩[35]-5623/450⟨13⟩^2[25][13]⟨26⟩-8623/900⟨13⟩^2[45][13]⟨46⟩-6073/540⟨12⟩[25]⟨36⟩[13]⟨13⟩+10079/5400⟨16⟩[15][14]⟨14⟩⟨13⟩-2907899/35100[45][12]⟨14⟩⟨26⟩⟨13⟩-4574993/35100[45]⟨36⟩[13]⟨14⟩⟨13⟩-124873/5400[45]⟨14⟩^2⟨36⟩[14]+3317/5400[45]⟨46⟩[14]⟨14⟩⟨13⟩-17773/1080[45]⟨46⟩⟨12⟩[12]⟨13⟩+17773/1080⟨46⟩⟨12⟩[25][14]⟨13⟩-16873/900[45]⟨36⟩[34]⟨14⟩⟨34⟩-8623/900[45]⟨46⟩[34]⟨13⟩⟨34⟩+16873/1080⟨36⟩[34]⟨13⟩⟨34⟩[35]+6073/540[45]⟨12⟩[23]⟨36⟩⟨34⟩-17773/1080[45][24]⟨46⟩⟨12⟩⟨34⟩-4873/600[24]⟨36⟩⟨24⟩⟨13⟩[35]-7873/600[23]⟨36⟩⟨23⟩⟨13⟩[35]-131603/5400[24][25]⟨24⟩⟨26⟩⟨13⟩+6073/360[24]⟨46⟩⟨23⟩⟨13⟩[35])}{⟨12⟩⟨14⟩⟨23⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45]^2[12]^2(-5/2⟨13⟩[13]+5/6[24]⟨24⟩-5/3⟨12⟩[12])}{[14]^2[23][56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{19127/1800⟨16⟩[15][14]^2[13]⟨13⟩^2+7873/1800[45]⟨46⟩[14]^2[13]⟨13⟩^2+1127/900[45][24]^2[12]⟨23⟩⟨24⟩⟨26⟩-5[24]^2⟨46⟩[14]⟨23⟩^2[35]-16873/1800[24]^2[12]⟨23⟩^2⟨26⟩[35]}{[14]⟨23⟩[34]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5459/200[45][24]⟨46⟩[34][12]⟨34⟩-2291/100[45][24][12]^2⟨14⟩⟨26⟩-4959/200[45][24]⟨36⟩[13]⟨14⟩[12]+5459/200[45][24]⟨46⟩[13][12]⟨13⟩+145/6[24][12]^2⟨26⟩⟨13⟩[35]+6209/200[24]^2⟨36⟩[13]⟨34⟩[35]-20627/600[24]^2⟨46⟩[12]⟨23⟩[35]+10/3[24]^2⟨46⟩[25][13]⟨23⟩-12291/200[24]⟨12⟩⟨36⟩[12]^2[35]-95/2[45][23]^2⟨36⟩[12]⟨23⟩-15/4[45][23]⟨36⟩[34][12]⟨34⟩+3373/900[24][23]⟨36⟩[12]⟨23⟩[35]}{[14][23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-7873/600[24]⟨46⟩[23]⟨23⟩^2[35]}{⟨24⟩[34]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩[14](-30349/2700[25]⟨36⟩⟨24⟩+5/2⟨14⟩[15]⟨36⟩-5⟨13⟩[15]⟨46⟩)}{⟨23⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1631/600[25][24]^2⟨24⟩⟨46⟩+5/2[24]⟨46⟩[25][14]⟨14⟩+6959/200[24]⟨36⟩[12]⟨14⟩[35]+7497647/70200[24][25][12]⟨14⟩⟨26⟩+5⟨16⟩[45][12]^2⟨14⟩+5/2⟨16⟩[12]^2⟨13⟩[35]-5⟨16⟩[25][14][12]⟨14⟩+5/3⟨16⟩⟨12⟩[12]^2[25]}{[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-88178459/93600[25]⟨14⟩⟨36⟩[14]-847309451/561600[45][12]⟨14⟩⟨36⟩+4504241/46800[45]⟨34⟩[23]⟨36⟩+621984703/561600⟨13⟩[25][13]⟨36⟩-104591059/31200⟨13⟩[12]⟨36⟩[35]+40576801/23400[14][25]⟨13⟩⟨46⟩-21818333/10400[25][12]⟨36⟩⟨12⟩-63359587/43200⟨13⟩[45][12]⟨46⟩-559927/2600⟨16⟩[12][15]⟨13⟩+1493419/5200[25]⟨23⟩[24]⟨46⟩-255499/15600[45]⟨34⟩[24]⟨46⟩-862393/5850⟨34⟩⟨36⟩[24][35]}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(2889181/46800⟨13⟩⟨12⟩^2[13]^2⟨36⟩+1942073/11232⟨12⟩^2[13][12]⟨26⟩⟨13⟩-64482911/280800[24]⟨12⟩⟨36⟩[34]⟨24⟩^2-1134181/46800⟨46⟩⟨12⟩^2[14][34]⟨34⟩+65/2[13][34]⟨24⟩⟨26⟩⟨13⟩^2)}{⟨12⟩⟨23⟩⟨24⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35](-65487847/140400⟨34⟩[45][13]⟨14⟩+2182477/5200⟨34⟩⟨14⟩[14][35]-1677771/10400⟨34⟩[25][13]⟨12⟩-48373/900⟨34⟩⟨12⟩[12][35]+174267/400⟨34⟩[24]⟨24⟩[35]+2498347/11700⟨34⟩^2[34][35]-34873/600⟨34⟩[23]⟨23⟩[35]-11627/520⟨34⟩[13]⟨13⟩[35]-20[25][24]⟨24⟩^2-10573/180[25]⟨23⟩[23]⟨24⟩+3210671/23400⟨13⟩[12]⟨24⟩[35]-1134181/46800⟨14⟩^2[15][14]+3210671/23400⟨13⟩[13][15]⟨14⟩-2901173/140400[45][12]⟨14⟩⟨24⟩)}{⟨24⟩[34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨13⟩⟨26⟩^2(7873/1800[13]⟨14⟩[24]-7873/1800⟨13⟩[13][23]+7873/1800[23]⟨24⟩[24]-7873/1800⟨23⟩[23]^2-1511737/7800⟨34⟩[34][23]+998567/11700[12]⟨14⟩[34]-940067/11700⟨12⟩[12][23])}{⟨12⟩⟨23⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨14⟩⟨36⟩(-7011821/140400⟨23⟩[23]⟨26⟩+15435607/140400[34]⟨46⟩⟨23⟩+233167/2080[24]⟨24⟩⟨26⟩+317243/5200⟨26⟩⟨14⟩[14]-22788469/70200⟨13⟩[13]⟨26⟩-24472661/70200⟨46⟩⟨12⟩[14])}{⟨12⟩⟨23⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45](19010567/280800⟨34⟩[45][13]⟨14⟩+13037951/280800⟨34⟩⟨14⟩[14][35]+315181/46800⟨34⟩[24]⟨24⟩[35]-2548301/280800[45]⟨34⟩[23]⟨24⟩+1017181/46800⟨34⟩^2[34][35]+16989977/140400[25]⟨23⟩[23]⟨24⟩-5740717/70200⟨13⟩[13][15]⟨14⟩)}{⟨23⟩[34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩[24](-7873/1800⟨23⟩[23]⟨26⟩+1602149/3600[34]⟨46⟩⟨23⟩+5[24]⟨24⟩⟨26⟩+212651/21600[34]⟨36⟩⟨24⟩+12373/900⟨26⟩⟨14⟩[14]+7873/360⟨13⟩[13]⟨26⟩+1127/1800⟨12⟩[12]⟨26⟩+84191177/280800⟨12⟩[13]⟨36⟩-3511409/23400⟨46⟩⟨12⟩[14])}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨24⟩[45](5⟨23⟩[24][35]-5[45][24]⟨24⟩-10[45]⟨23⟩[23])}{⟨12⟩[34][56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨13⟩⟨46⟩(8873/600[13]⟨14⟩⟨36⟩-5/3⟨34⟩[34]⟨46⟩+5/6⟨13⟩[13]⟨46⟩)}{⟨14⟩^2⟨23⟩[34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-10111/4320[14]^2⟨13⟩[15]⟨46⟩+35576821/140400⟨14⟩[15]⟨36⟩[14]^2+20614897/280800[14]^2[25]⟨23⟩⟨46⟩+4688041/18720[25]⟨36⟩⟨24⟩[14]^2-145031/21600[45]⟨36⟩[14][12]⟨24⟩-21913/864[45]⟨46⟩[14][12]⟨23⟩-38611/1800⟨36⟩[14][12]⟨23⟩[35]+311609/5850[25][14][12]⟨23⟩⟨26⟩-1873/1800[45][12]^2⟨26⟩⟨23⟩-6180773/35100[15]⟨36⟩[14][13]⟨13⟩+119680973/280800⟨34⟩⟨36⟩[14]^2[35]}{[14]⟨23⟩[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12](203693/1755[25][12]⟨26⟩+3373/1800[25][13]⟨36⟩+1127/1800[12]⟨36⟩[35])}{[14][23]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-23666489/280800⟨34⟩[14][35]+3396181/46800⟨34⟩[45][13]+1673681/7800[25][13]⟨23⟩)}{⟨24⟩[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{506879/31200[25][12]⟨46⟩}{[23]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-15⟨34⟩^2⟨36⟩^2[34](s_{123}-s_{124})}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{[23]⟨36⟩⟨34⟩(-25/2⟨13⟩[34]⟨46⟩-10⟨12⟩[24]⟨46⟩+25/2⟨14⟩[24]⟨26⟩+25/2⟨14⟩⟨36⟩[34]+25/2⟨16⟩⟨14⟩[14])}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-5/2[45][24]⟨14⟩⟨34⟩^2[35]}{⟨12⟩[56]⟨1|2+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-5/2⟨34⟩[24]⟨36⟩⟨46⟩}{⟨12⟩⟨56⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨16⟩(10⟨36⟩[12]⟨14⟩^2[34]-10⟨36⟩[23][34]⟨14⟩⟨34⟩-10[24]⟨36⟩[23]⟨14⟩⟨24⟩+1836181/23400[23]^2⟨36⟩⟨24⟩⟨13⟩-10[13]⟨14⟩^2⟨36⟩[24]+1602181/23400⟨13⟩^2[13][23]⟨46⟩-10⟨13⟩⟨23⟩[23]^2⟨46⟩+1602181/23400⟨46⟩[34]⟨14⟩[12]⟨13⟩-1836181/23400[23][12]⟨14⟩⟨26⟩⟨13⟩)}{⟨12⟩⟨56⟩⟨1|2+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨14⟩⟨46⟩^2(1953181/46800⟨13⟩^2[13]^2-1953181/46800⟨34⟩⟨12⟩[12][34]+1953181/46800⟨23⟩^2[23]^2+1953181/23400⟨13⟩⟨23⟩[23][13])}{⟨12⟩⟨24⟩⟨56⟩⟨1|2+4|3]⟨3|5+6|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨26⟩⟨36⟩(-1660681/23400⟨34⟩⟨14⟩[24]⟨24⟩-6998677/31200⟨13⟩⟨34⟩[23]⟨24⟩+1731077/10800⟨12⟩⟨34⟩^2[23]+5⟨34⟩⟨14⟩^2[14]-291243/10400⟨13⟩[12]⟨14⟩⟨24⟩-34223087/140400⟨34⟩[13]⟨14⟩⟨13⟩-34925087/140400⟨34⟩^2⟨14⟩[34])}{⟨12⟩⟨23⟩⟨24⟩⟨56⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(1602181/46800⟨13⟩⟨23⟩^2[23]⟨46⟩-5/2[24]⟨46⟩⟨12⟩⟨23⟩⟨34⟩+5⟨12⟩⟨36⟩[14]⟨14⟩⟨34⟩+2245681/23400⟨12⟩[23]⟨36⟩⟨23⟩⟨34⟩+45/2⟨34⟩^2⟨12⟩[34]⟨36⟩-15/2⟨13⟩^2⟨23⟩⟨46⟩[13]+2421181/46800⟨46⟩⟨12⟩[12]⟨23⟩⟨13⟩-65/2⟨46⟩⟨12⟩[14]⟨13⟩⟨34⟩+1836181/23400⟨13⟩^2[12]⟨24⟩⟨26⟩-2070181/23400⟨13⟩^2[13]⟨36⟩⟨24⟩-5⟨12⟩⟨36⟩[12]⟨24⟩⟨13⟩+5/2⟨13⟩⟨36⟩⟨24⟩^2[24]+5/2⟨36⟩[14]⟨14⟩⟨24⟩⟨13⟩-5/2⟨36⟩[34]⟨24⟩⟨13⟩⟨34⟩+1719181/23400⟨34⟩⟨12⟩^2[12]⟨36⟩+5/2[24]⟨12⟩⟨36⟩⟨24⟩⟨34⟩)}{⟨12⟩⟨23⟩⟨24⟩⟨56⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩^2[35](15/2⟨12⟩⟨34⟩[45]+10⟨13⟩[45]⟨24⟩+5⟨13⟩⟨23⟩[35])}{⟨12⟩⟨23⟩⟨24⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{15/2⟨34⟩^2[45]⟨14⟩[15]}{⟨23⟩⟨24⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{25/2⟨34⟩⟨46⟩^2⟨14⟩[14]}{⟨12⟩⟨24⟩⟨56⟩⟨3|5+6|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](-3022449/41600[25]⟨14⟩^2⟨36⟩[14]^2+3009449/41600[45]⟨36⟩[14][12]⟨14⟩^2+377593/7200[25]⟨36⟩[14][13]⟨14⟩⟨13⟩+5/2[25]⟨23⟩^2[23]^2⟨36⟩-1190491/41600[45][12]^2⟨14⟩⟨26⟩⟨13⟩-237947/2080[45]⟨46⟩[14][12]⟨14⟩⟨13⟩-565483/41600[45]⟨36⟩[34]⟨14⟩[12]⟨34⟩+45/16[45][23]⟨36⟩[34]⟨34⟩^2+433799/187200[45]⟨36⟩[13]⟨14⟩[12]⟨13⟩+87871/4992[45]⟨12⟩⟨36⟩[12]^2⟨14⟩+74173/3120[25][12]^2⟨36⟩⟨12⟩^2-45/8[45]⟨12⟩[23]⟨36⟩[12]⟨34⟩+1547123/124800⟨12⟩[25]⟨36⟩[14][12]⟨14⟩+63373/2400⟨12⟩[25][23]⟨36⟩[12]⟨23⟩-24937/225[24]⟨12⟩[25]⟨36⟩[12]⟨24⟩+368363/83200[45][24]⟨36⟩[12]⟨14⟩⟨24⟩-5659261/83200[24][25]⟨36⟩[14]⟨14⟩⟨24⟩+62749913/748800[25]⟨36⟩⟨24⟩^2[24]^2-77082101/748800[24]^2⟨46⟩[25]⟨23⟩⟨24⟩+596591/7200[24]⟨46⟩⟨12⟩[25][12]⟨23⟩+29419981/187200[45][24]⟨36⟩[13]⟨14⟩⟨34⟩+9399679/374400[45]⟨46⟩[34][12]⟨13⟩⟨34⟩-7272721/187200⟨36⟩[34][12]⟨13⟩⟨34⟩[35]+4377/800[45][23]⟨36⟩[13]⟨13⟩⟨34⟩-3516449/41600[45][24]⟨46⟩[14]⟨14⟩⟨34⟩-89318003/374400[24]⟨36⟩[14]⟨14⟩⟨34⟩[35]-5122141/46800⟨36⟩[14][12]⟨14⟩⟨13⟩[35]-12557533/124800⟨16⟩[15][14][12]⟨14⟩⟨13⟩+2983449/41600⟨46⟩[25][14]^2⟨14⟩⟨13⟩+7219/150[45]⟨46⟩[23][12]⟨23⟩⟨13⟩+8240663/83200[45]⟨46⟩⟨12⟩[12]^2⟨13⟩-18913697/374400⟨12⟩[25][12]^2⟨26⟩⟨13⟩-25/16⟨12⟩[25]⟨36⟩[13][12]⟨13⟩-1166653/49920⟨13⟩^2[25][13]^2⟨36⟩+15638951/374400⟨46⟩[25][14][13]⟨13⟩^2-261341/14400[25][13][12]⟨26⟩⟨13⟩^2+24373/800⟨36⟩[13][12]⟨13⟩^2[35]+2634603/83200[45][24]^2⟨46⟩⟨24⟩⟨34⟩+1717269/20800[45][24]⟨46⟩[12]⟨24⟩⟨13⟩+461177/8320[24]⟨46⟩[25][14]⟨24⟩⟨13⟩-30181/1280⟨46⟩⟨12⟩[25][14][12]⟨13⟩+1400653/24960⟨12⟩⟨36⟩[12]^2⟨13⟩[35]+5580661/74880[45]⟨46⟩[13][12]⟨13⟩^2-2619179/46800[45][24]⟨46⟩[13]⟨13⟩⟨34⟩+84373/2400[24]⟨46⟩[25][13]⟨23⟩⟨13⟩+8621/1200[24]⟨46⟩[12]⟨23⟩⟨13⟩[35]+63373/2400[24]^2⟨46⟩⟨23⟩⟨34⟩[35]+8623799/93600[24]⟨46⟩[14]⟨13⟩⟨34⟩[35]-30350921/374400[45][24]⟨46⟩[34]⟨34⟩^2-6905243/93600[24]⟨36⟩[34]⟨34⟩^2[35]-179911/4992[45][24]⟨46⟩⟨12⟩[12]⟨34⟩-17377/800[24]⟨12⟩[25]⟨36⟩[13]⟨34⟩+1490293/374400[24]⟨36⟩[13]⟨13⟩⟨34⟩[35]+99373/2400[45][24][23]⟨36⟩⟨24⟩⟨34⟩-25680823/374400⟨46⟩[14][12]⟨13⟩^2[35]-98623/2400⟨13⟩^2[12]^2⟨26⟩[35]+5/2[25][23][12]⟨23⟩⟨26⟩⟨13⟩+17135237/187200[24][25][12]⟨24⟩⟨26⟩⟨13⟩+5/2[25][23]⟨36⟩[13]⟨23⟩⟨13⟩)}{⟨1|2+3|4]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨13⟩[12](s_{134}-s_{124})(5/16⟨13⟩[25][14]⟨46⟩-5/16[45][12]⟨14⟩⟨36⟩-15/16⟨12⟩[12]⟨36⟩[25])}{⟨1|2+3|4]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-5/8[45][15][12]⟨3|1+4|2]⟨34⟩(s_{15}+s_{16}+s_{45}+s_{46})}{[14][56]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{5/8(s_{23}-s_{14})[25][15]⟨3|1+4|2]⟨34⟩}{[56]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨23⟩[12][25][45](5/16⟨34⟩[24]-5/16⟨13⟩[12])}{[14][56]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨34⟩⟨36⟩(-5/8[24]⟨12⟩[25][14]⟨34⟩-5/8[24][14]⟨13⟩⟨34⟩[35]+5/8⟨13⟩⟨12⟩[12]^2[45]+5/16[45][24][14]⟨14⟩⟨34⟩+5/8[45][24][13]⟨13⟩⟨34⟩+5/8[45][24]⟨12⟩[12]⟨34⟩+5/8⟨13⟩^2[45][12][13])}{⟨23⟩⟨56⟩[56]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-5/8[45](s_{14}-s_{56})⟨36⟩[12]⟨13⟩⟨34⟩}{⟨23⟩⟨56⟩[56]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[12](5/16[45][24]⟨36⟩[12]⟨14⟩^2-15/16[45][24]⟨46⟩[12]⟨14⟩⟨13⟩-5/16[24][25]⟨36⟩[14]⟨14⟩^2+5/4[24]⟨12⟩[25]⟨36⟩[12]⟨14⟩+5/4[24][25]⟨36⟩[13]⟨14⟩⟨13⟩+5/16[24]⟨46⟩[25][14]⟨14⟩⟨13⟩-5/16[24]⟨46⟩[25][13]⟨13⟩^2-5/16[24]⟨46⟩⟨12⟩[25][12]⟨13⟩-5/8[45]⟨16⟩[12]^2⟨14⟩⟨13⟩+5/16[45][24]^2⟨46⟩⟨14⟩⟨34⟩)}{[23]⟨56⟩[56]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[24][12][25](s_{14}-s_{56})(-15/16⟨14⟩⟨36⟩+5/16⟨13⟩⟨46⟩)}{[23]⟨56⟩[56]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨13⟩^2[35][45](-7873/1800⟨14⟩[14]+7873/600[24]⟨24⟩-19127/1800⟨34⟩[34])}{⟨12⟩⟨14⟩[34][56]⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩⟨13⟩(7873/900[24]^2⟨24⟩⟨26⟩-199127/21600[34]⟨36⟩⟨24⟩[24]-16028327/46800[34][24]⟨46⟩⟨23⟩-388079/21600⟨34⟩[34]^2⟨36⟩-388079/21600⟨14⟩⟨36⟩[34][14]+7873/900⟨26⟩⟨14⟩[24][14]-15618931/46800[14][34]⟨13⟩⟨46⟩)}{⟨12⟩⟨24⟩[34]⟨56⟩⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{14173/1080⟨13⟩^2[24]⟨46⟩^2}{⟨14⟩^2⟨23⟩[34]⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-5/3⟨13⟩⟨34⟩⟨46⟩^2}{⟨14⟩⟨24⟩^2⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[24]⟨36⟩(-226079/21600[45]⟨34⟩[14]-2541/100[45][12]⟨23⟩+16517401/280800[25]⟨23⟩[14]-14473/1440⟨13⟩[15][14])}{[14]⟨23⟩[34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[24]^2(-5291/200[25][12]⟨26⟩+15862109/46800⟨46⟩[25][14]-2541/100[45][12]⟨46⟩)}{[14][23][34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-36373/600[25][12][24]⟨36⟩}{[14][23]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-5/3⟨34⟩[24]⟨46⟩^2}{[23]⟨24⟩^2⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-89311/4320[45]⟨12⟩⟨36⟩[12]⟨34⟩-7873/1800[45]⟨46⟩[12]⟨23⟩⟨13⟩+352079/21600⟨12⟩[25]⟨36⟩[14]⟨34⟩-352079/21600[24]⟨36⟩⟨23⟩⟨34⟩[35]}{⟨23⟩⟨24⟩[34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-16106327/46800⟨4|1+3|5][24]^2⟨46⟩}{[23]⟨24⟩[34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[23]⟨16⟩(7873/900⟨13⟩[23]⟨26⟩+1127/900⟨13⟩[34]⟨46⟩+9617831/31200⟨12⟩[24]⟨46⟩+7873/900⟨14⟩[24]⟨26⟩+70421563/280800⟨14⟩⟨36⟩[34]-39043/1755⟨12⟩[23]⟨36⟩)}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{⟨14⟩⟨46⟩^2(-177379/585⟨13⟩[13]+369383/1170⟨14⟩[14]-177379/585⟨23⟩[23]+177379/585[24]⟨24⟩-177379/585⟨34⟩[34]+19581863/46800⟨12⟩[12])}{⟨12⟩⟨24⟩⟨56⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{177379/585⟨34⟩^2⟨14⟩[35]^2}{⟨12⟩⟨24⟩[56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(47080993/140400⟨12⟩⟨23⟩[24]⟨46⟩-111721003/140400⟨12⟩⟨23⟩[23]⟨36⟩-47695087/140400⟨12⟩⟨14⟩⟨36⟩[14]-67777997/280800⟨12⟩⟨36⟩⟨24⟩[24]-1134181/46800⟨34⟩⟨12⟩[34]⟨36⟩+5282261/93600⟨13⟩⟨23⟩[34]⟨46⟩+27957427/93600⟨13⟩⟨23⟩[23]⟨26⟩+5⟨12⟩^2[12]⟨36⟩-301937/18720⟨13⟩⟨12⟩[13]⟨36⟩+1942073/11232⟨13⟩⟨12⟩[12]⟨26⟩+62291/800⟨13⟩^2[13]⟨26⟩+47695087/140400[14]⟨14⟩⟨13⟩⟨26⟩)}{⟨12⟩⟨23⟩⟨24⟩[34]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[13]⟨14⟩⟨36⟩(-20130731/93600⟨13⟩⟨26⟩+20130731/93600⟨12⟩⟨36⟩)}{⟨12⟩⟨23⟩⟨24⟩[34]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[45]⟨14⟩(16024259/140400[45]⟨34⟩⟨24⟩+22396957/70200[25]⟨23⟩⟨24⟩+15851159/31200⟨34⟩⟨23⟩[35]+3281111/14040⟨13⟩[15]⟨24⟩-2768284/8775⟨12⟩⟨34⟩[15])}{⟨12⟩⟨23⟩⟨24⟩[34][56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{577243/10400⟨13⟩⟨34⟩[35]^2}{⟨12⟩⟨24⟩[34][56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-13273/1080⟨34⟩[24]^2⟨46⟩^2}{⟨14⟩[34]⟨56⟩⟨4|2+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩[45]^2(61873/900⟨23⟩[23]⟨24⟩+61873/900⟨13⟩[13]⟨24⟩-1127/900⟨12⟩[12]⟨24⟩-15940421/46800⟨34⟩⟨12⟩[13])}{⟨12⟩⟨24⟩[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{60⟨3|1+2|4][45]⟨23⟩[35]}{⟨12⟩[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-649321/5616⟨46⟩^2⟨12⟩⟨34⟩[14]}{⟨14⟩⟨24⟩^2[34]⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨26⟩(55111/1800⟨13⟩[24]⟨24⟩-6373/300⟨13⟩⟨34⟩[34]+12285991/140400⟨12⟩⟨34⟩[24])}{⟨12⟩⟨14⟩⟨24⟩[34]⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45](12285991/140400⟨34⟩⟨12⟩⟨14⟩[15]-17364673/56160⟨13⟩⟨14⟩[15]⟨24⟩+30053627/70200⟨12⟩⟨34⟩^2[35]+114904099/280800[25]⟨34⟩⟨12⟩⟨24⟩-84301/21600⟨34⟩[45]⟨14⟩⟨24⟩-81734801/280800⟨13⟩[25]⟨24⟩^2-1680181/5200⟨13⟩⟨34⟩⟨24⟩[35])}{⟨12⟩⟨14⟩⟨24⟩[34][56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{649321/5616⟨34⟩⟨36⟩⟨46⟩}{⟨14⟩⟨24⟩⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{4127/1800⟨34⟩⟨46⟩^2}{⟨14⟩⟨24⟩^2[34]⟨56⟩}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_136.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-24[13]⟨26⟩⟨36⟩⟨4|1+2|3]Δ_{13|24|56}}{⟨56⟩⟨2|1+4|3]^3⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{24[13]⟨16⟩⟨24⟩⟨26⟩Δ_{13|24|56}}{⟨12⟩⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨24⟩Δ_{13|24|56}[12](-6⟨24⟩[24]⟨26⟩[35]-2⟨12⟩[13][35]⟨36⟩-12⟨12⟩[12]⟨26⟩[35]-10⟨14⟩[14]⟨26⟩[35]+10[13]⟨14⟩⟨26⟩[45]-2⟨12⟩[14][35]⟨46⟩)}{⟨12⟩[13]⟨2|5+6|2]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{12[12]⟨14⟩⟨24⟩⟨26⟩[34]⟨6|2+5|1]Δ_{13|24|56}}{⟨12⟩[13]⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(13/2⟨24⟩[24]⟨34⟩^2[34]^3⟨46⟩-2⟨24⟩^3[24]^3[34]⟨46⟩+54[23]⟨24⟩^3[24]^2[34]⟨36⟩-26⟨24⟩^2[24]^2⟨34⟩[34]^2⟨46⟩+117/2[23]⟨24⟩^2[24]⟨34⟩[34]^2⟨36⟩+51/2[23]⟨24⟩⟨34⟩^2[34]^3⟨36⟩-60⟨23⟩[23]⟨24⟩^2[24]^2[34]⟨46⟩+15⟨23⟩[23]^2⟨24⟩^2[24][34]⟨36⟩+49/2[23]⟨24⟩^3[24]^3⟨26⟩-37⟨23⟩[23]⟨24⟩[24]⟨34⟩[34]^2⟨46⟩-43/2⟨23⟩[23]⟨34⟩^2[34]^3⟨46⟩+43/2⟨23⟩[23]^2⟨24⟩⟨34⟩[34]^2⟨36⟩+10⟨13⟩[13]⟨24⟩[24]⟨34⟩[34]^2⟨46⟩-4[13]⟨14⟩^3[14]^3⟨16⟩-3/2[13]⟨14⟩^3[14]^2[24]⟨26⟩+43/2⟨23⟩^3[23]^3[34]⟨46⟩-1/2⟨14⟩^2[14]^2⟨24⟩[24][34]⟨46⟩+1⟨14⟩[14]⟨24⟩^2[24]^2[34]⟨46⟩-9/2⟨14⟩[14]⟨24⟩[24]⟨34⟩[34]^2⟨46⟩+3[13]⟨14⟩⟨24⟩^2[24]^3⟨26⟩+4⟨13⟩[13][23]⟨24⟩^2[24][34]⟨36⟩+27[13]⟨14⟩⟨24⟩^2[24]^2[34]⟨36⟩+3/2[13]⟨14⟩^2[14]⟨24⟩[24][34]⟨36⟩-13[13]⟨14⟩^2[14]⟨24⟩[24]^2⟨26⟩+11/2⟨12⟩[13]^2⟨14⟩[24]⟨34⟩[34]⟨36⟩+1/2⟨13⟩[13]⟨14⟩[14]⟨24⟩[24][34]⟨46⟩-25⟨13⟩[13]⟨24⟩^2[24]^2[34]⟨46⟩+17/2⟨13⟩^2[13]^2⟨24⟩[24][34]⟨46⟩-9/2⟨13⟩[13]^2⟨14⟩⟨24⟩[24][34]⟨36⟩+6⟨13⟩[13]^2⟨14⟩⟨24⟩[24]^2⟨26⟩+37/2[12]⟨13⟩[23]⟨24⟩^2[34]^2⟨36⟩-4[12]⟨13⟩^2[13]⟨24⟩[34]^2⟨46⟩-2[12]⟨13⟩⟨14⟩[14]⟨24⟩[34]^2⟨46⟩)}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35]⟨24⟩(9/2⟨13⟩[13]⟨23⟩[24]⟨34⟩[34][35]+4⟨23⟩[24]⟨34⟩^2[34]^2[35]-19/2⟨23⟩^2[23][24]⟨34⟩[34][35]+25⟨23⟩^3[23]^2[24][35]+19⟨23⟩^2[23]⟨24⟩[24]^2[35]+4⟨13⟩⟨14⟩^2[14]^3[35]-21/2⟨23⟩⟨24⟩^2[24]^3[35]-18⟨23⟩⟨24⟩[24]^2⟨34⟩[34][35]-43/2[12]⟨13⟩⟨23⟩^2[23][34][35]+53/2⟨12⟩[12]⟨23⟩^2[23]^2[45]-7/2⟨12⟩^3[12]^2[14][25]+19/2⟨12⟩^2[12]⟨14⟩[14]^2[25]-12⟨12⟩^2[13][14][24][25]⟨34⟩+17/2⟨12⟩[14]⟨24⟩^2[24]^2[25]+4⟨14⟩^3[14]^3[45]-3/2⟨12⟩^3[12]^3[45]+3/2⟨12⟩[12]⟨34⟩^2[34]^2[45]-2⟨12⟩[12]⟨14⟩[14]⟨34⟩[34][45]-12⟨23⟩^2[23]^2⟨34⟩[34][45]-1/2⟨23⟩[23]⟨34⟩^2[34]^2[45]-9/2⟨13⟩^2[13]^2⟨23⟩[23][45]-9⟨13⟩[13]⟨23⟩^2[23]^2[45])}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(49/2⟨34⟩^2[34]^3⟨46⟩+61/2⟨24⟩[24]⟨34⟩[34]^2⟨46⟩-37/2[23]⟨24⟩⟨34⟩[34]^2⟨36⟩+47⟨23⟩[23]⟨24⟩[24][34]⟨46⟩+37/2[13]⟨14⟩⟨34⟩[34]^2⟨36⟩+45/2⟨14⟩[14]⟨34⟩[34]^2⟨46⟩+21⟨12⟩[13]^2⟨14⟩[24]⟨36⟩-21/2[13]⟨14⟩^2[14][34]⟨36⟩+27/2[13]⟨14⟩^2[14][24]⟨26⟩-15/2[12]⟨14⟩^2[14]⟨26⟩[34]+1/2[13]⟨14⟩^2[14]^2⟨16⟩+6⟨14⟩^2[14]^2[34]⟨46⟩-43/2⟨23⟩^2[23]^2[34]⟨46⟩-24⟨23⟩[23]^2⟨24⟩[24]⟨26⟩+121/2[13]⟨14⟩⟨24⟩[24]^2⟨26⟩+69/2[23]⟨24⟩^2[24]^2⟨26⟩-23/2⟨24⟩^2[24]^2[34]⟨46⟩-119[23]⟨24⟩^2[24][34]⟨36⟩+14⟨12⟩^2[12][13][23]⟨36⟩+49⟨12⟩^2[12][13][24]⟨46⟩-35⟨12⟩^2[12]^2[34]⟨46⟩+8⟨13⟩[13]⟨24⟩[24][34]⟨46⟩+19⟨13⟩[13]⟨34⟩[34]^2⟨46⟩+59⟨13⟩^2[13]^2[34]⟨46⟩-187/2⟨12⟩⟨13⟩[13]^2[23]⟨36⟩+3⟨23⟩[23]⟨34⟩[34]^2⟨46⟩-59⟨13⟩^2[13]^3⟨16⟩-35/2⟨13⟩[13][23]⟨24⟩[24]⟨26⟩+19/2⟨13⟩[13]^2⟨14⟩[34]⟨36⟩-30⟨13⟩[13]^2⟨14⟩[24]⟨26⟩-1⟨12⟩[13]⟨14⟩[14][24]⟨46⟩+45/2⟨12⟩[12]⟨34⟩[34]^2⟨46⟩+49/2⟨12⟩[12][23]⟨24⟩[24]⟨26⟩+43/2⟨12⟩[12]⟨23⟩[23][34]⟨46⟩)}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{12[12]^3⟨14⟩⟨26⟩^2Δ_{13|24|56}}{[13]⟨56⟩⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{Δ_{13|24|56}⟨24⟩[12](8[25]⟨26⟩-2[35]⟨36⟩-2[45]⟨46⟩)}{⟨12⟩[13]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{10[12]⟨24⟩[24]⟨26⟩⟨46⟩Δ_{13|24|56}}{⟨12⟩[13]⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨24⟩[24]⟨26⟩(-4[14]⟨24⟩^3[24]^3[35]+12⟨13⟩[13]^2⟨24⟩^2[24]^2[45]-12⟨13⟩^2[13]^3⟨24⟩[24][45]+4⟨13⟩^3[13]^4[45])}{⟨12⟩[13][34]⟨56⟩[56]⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-27/4[13]⟨23⟩[23]⟨24⟩^3[24]^2⟨36⟩[45]+9/4[13]⟨23⟩^3[23]^3⟨24⟩⟨36⟩[45]+9/2[13]⟨23⟩^4[23]^3[25]⟨26⟩+9/2[13]⟨23⟩^4[23]^3[45]⟨46⟩-3⟨12⟩^2[12][13]^2⟨23⟩[23]⟨34⟩⟨36⟩[45]+27/2⟨12⟩[12][13]⟨23⟩^3[23]^2[45]⟨46⟩-51/4⟨12⟩^3[12]^2[13]^2⟨23⟩[25]⟨36⟩-39/2⟨12⟩^3[12]^2[13][14]⟨23⟩[25]⟨46⟩-33/2⟨12⟩^3[12]^3[13]⟨23⟩[25]⟨26⟩-3⟨12⟩[12]⟨13⟩^2[13]^3⟨23⟩[35]⟨36⟩+93/4⟨12⟩^2[12]^2[14]⟨24⟩^2[24][35]⟨36⟩-3⟨12⟩^3[12]^2[13][14]⟨34⟩[45]⟨46⟩-3⟨12⟩^3[12]^2[13]^2⟨34⟩⟨36⟩[45]-21/2⟨12⟩^3[12]^2[13][14]⟨34⟩[35]⟨36⟩+3⟨12⟩^3[12][13][14]^2[25]⟨34⟩⟨46⟩-21/2⟨12⟩^3[12]^2[14]^2⟨34⟩[35]⟨46⟩-3[12]⟨13⟩^3[13]^3⟨23⟩⟨26⟩[35]-3⟨12⟩[12]⟨13⟩^2[13]^2[14]⟨23⟩[35]⟨46⟩-9/2⟨12⟩⟨13⟩^2[13]^3[14]⟨23⟩[25]⟨46⟩-27/2⟨12⟩^2[12]^2⟨13⟩[13]^2⟨23⟩[35]⟨36⟩-3⟨12⟩^2[12]⟨13⟩[13]^3⟨23⟩[25]⟨36⟩-27/2⟨12⟩^2[12]^2⟨13⟩[13][14]⟨23⟩[35]⟨46⟩-3⟨12⟩^2[12]⟨13⟩[13]^2[14]⟨23⟩[25]⟨46⟩+1/2⟨13⟩^3[13]^4⟨23⟩[25]⟨26⟩-9/2⟨12⟩[12]⟨13⟩^2[13]^3⟨23⟩[25]⟨26⟩-9/2⟨12⟩[12]⟨13⟩^3[13]^3[15]⟨26⟩-21/2⟨12⟩^2[12]^2⟨14⟩^2[14]^2[15]⟨26⟩-15/2⟨12⟩^3[12]^3⟨13⟩[13][15]⟨26⟩-3⟨12⟩[12]^2⟨13⟩⟨14⟩[14]^2⟨24⟩⟨26⟩[35]+27/2⟨12⟩^2[12]^3⟨13⟩[14]⟨24⟩⟨26⟩[35]+30⟨12⟩^2[12]^2[13]⟨23⟩^2[24][35]⟨46⟩+9/2⟨13⟩^2[13]^3⟨23⟩^2[24][35]⟨46⟩+3[12]⟨13⟩^2[13]^2⟨23⟩⟨24⟩[24]⟨26⟩[35]-3⟨12⟩^2[12][13][14]⟨23⟩[24]⟨34⟩[35]⟨46⟩+27/2⟨12⟩[12][13]⟨23⟩⟨24⟩^2[24]^2[25]⟨26⟩-9/2⟨13⟩^2[13]^3⟨23⟩[23]⟨24⟩⟨36⟩[45]-15/2⟨13⟩[13]^2⟨24⟩^3[24]^2⟨36⟩[45]-15/2⟨13⟩[13][14]⟨24⟩^3[24]^2[45]⟨46⟩-5/2[12]⟨24⟩^4[24]^3⟨26⟩[45]}{⟨12⟩[13]⟨56⟩[56]⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3⟨13⟩^2[13]^3⟨23⟩[24][35]⟨46⟩-8[12]⟨13⟩^3[13]^3⟨26⟩[35]+21/2⟨13⟩^3[13]^4[25]⟨26⟩+3/2⟨13⟩^3[13]^3[14][35]⟨46⟩-3/2⟨13⟩^3[13]^4[45]⟨46⟩-3/2⟨13⟩^2[13]^3⟨34⟩[34][35]⟨36⟩+3/2⟨13⟩^2[13]^4⟨14⟩⟨36⟩[45]+3/2⟨13⟩[13]^3⟨14⟩^2[14]⟨36⟩[45]+11/2[13]^2⟨14⟩^3[14]^2⟨36⟩[45]-35[12]⟨14⟩^3[14]^3⟨26⟩[35]+67/2[13]⟨14⟩^3[14]^3[25]⟨26⟩-103[12]⟨13⟩[13]⟨14⟩^2[14]^2⟨26⟩[35]+293/2⟨13⟩[13]^2⟨14⟩^2[14]^2[25]⟨26⟩-121/6⟨13⟩^2[13]^3⟨23⟩[23][35]⟨36⟩+33/2⟨13⟩^2[13]^3⟨24⟩[24][35]⟨36⟩+65/2⟨13⟩[13]^2⟨14⟩[14]⟨24⟩[24][35]⟨36⟩-5/2[13]⟨14⟩^2[14]^2⟨24⟩[24][35]⟨36⟩-11/2[13]⟨14⟩^3[14]^3[35]⟨36⟩-3/2⟨13⟩[13]^2⟨14⟩^2[14]^2[35]⟨36⟩-805/6⟨13⟩^2[13]^3⟨14⟩[14][35]⟨36⟩+3/2⟨13⟩[13]⟨14⟩^2[14]^3[35]⟨46⟩+3/2⟨13⟩^2[13]^2⟨14⟩[14]^2[35]⟨46⟩-4[13]⟨14⟩^3[14]^3[45]⟨46⟩-11/2⟨13⟩[13]^2⟨14⟩^2[14]^2[45]⟨46⟩-805/6⟨13⟩^2[13]^3⟨14⟩[14][45]⟨46⟩-398/3⟨13⟩^2[13]^3⟨14⟩[14][15]⟨16⟩-5[12][13]⟨14⟩^3[14]^2⟨26⟩[45]-11/2[13]⟨14⟩^2[14]^2⟨24⟩[24][45]⟨46⟩-265/6[13]⟨14⟩[14]⟨24⟩^2[24]^2[45]⟨46⟩+1/2⟨13⟩[13]^2⟨24⟩^2[24]^2[45]⟨46⟩+7/2[13]⟨24⟩^3[24]^3[45]⟨46⟩+29/2⟨13⟩^2[13]^3⟨24⟩[24][45]⟨46⟩-21⟨13⟩[13]^2⟨14⟩[14]⟨24⟩[24][45]⟨46⟩-27/2[13]⟨24⟩^3[24]^3[25]⟨26⟩-122/3[13]^2⟨14⟩⟨24⟩^2[24]^2⟨36⟩[45]+103/6[13]⟨14⟩[14]⟨24⟩^2[24]^2[25]⟨26⟩+57[12]⟨13⟩^2[13]^2[23]⟨24⟩⟨26⟩[45]-787/6[12]⟨13⟩^2[13]^2⟨14⟩[14]⟨26⟩[35]+9/2⟨14⟩^2[14]^3⟨24⟩[24][35]⟨46⟩-38[14]⟨24⟩^3[24]^3[35]⟨46⟩+15/2[13]⟨24⟩^3[24]^3[35]⟨36⟩+87/2[13]⟨14⟩[14]⟨24⟩^2[24]^2[35]⟨36⟩+21/2[12]⟨14⟩[14]⟨24⟩^2[24]^2⟨26⟩[35]-38[13]⟨23⟩⟨24⟩^2[24]^3[35]⟨46⟩+128/3[12]⟨14⟩^2[14]^2⟨24⟩[24]⟨26⟩[35]-60[12][13]⟨14⟩^2[14]⟨24⟩[24]⟨26⟩[45]-1/2[13]^2⟨14⟩^2[14]⟨24⟩[24]⟨36⟩[45]+45⟨13⟩[13]⟨14⟩[14]^2⟨24⟩[24][35]⟨46⟩+50/3⟨13⟩^2[13]^2[14]⟨24⟩[24][35]⟨46⟩-125/2⟨13⟩[13][14]⟨24⟩^2[24]^2[35]⟨46⟩+20⟨13⟩[13]^2⟨24⟩^2[24]^2[35]⟨36⟩-12⟨13⟩[13]^3⟨14⟩⟨24⟩[24]⟨36⟩[45]-43[12]⟨13⟩[13]^2⟨14⟩^2[14]⟨26⟩[45]-7/2[12]⟨13⟩^2[13]^3⟨14⟩⟨26⟩[45]-3/2⟨13⟩^2[13]^2[14]⟨34⟩[34][35]⟨46⟩-95/3[12]⟨13⟩^2[13][14]⟨24⟩[34][35]⟨46⟩+57/2[12]^2⟨13⟩^2[13]⟨24⟩⟨26⟩[34][35]+37/2[12]^2⟨13⟩⟨24⟩^2[34]^2[35]⟨36⟩+25/2[12]⟨13⟩[14]⟨24⟩⟨34⟩[34]^2[35]⟨46⟩+15[12]⟨13⟩[13]⟨24⟩⟨34⟩[34]^2[35]⟨36⟩+3/2⟨13⟩[13][14]⟨34⟩^2[34]^2[35]⟨46⟩-3/2[13]⟨34⟩^3[34]^3[45]⟨46⟩-14[12]⟨24⟩⟨34⟩^2[34]^3[45]⟨46⟩-3/2[13]⟨34⟩^3[34]^3[35]⟨36⟩-75/2[12]⟨24⟩⟨34⟩^2[34]^3[35]⟨36⟩+51/2[12]⟨23⟩⟨34⟩^2[34]^3[35]⟨46⟩+54⟨12⟩^2[12]^2[13]⟨34⟩[34][45]⟨46⟩-3⟨12⟩^3[12]^3[13][45]⟨46⟩-93/4⟨12⟩^3[12]^3[14][35]⟨46⟩-39/4⟨12⟩^2[12]^3[13]⟨14⟩⟨26⟩[45]-43/3⟨12⟩^2[12]^2[13]^2⟨14⟩⟨36⟩[45]+21/4⟨12⟩^2[12]^3⟨14⟩[14]⟨26⟩[35]-11/2⟨12⟩^2[12]^2[13]⟨14⟩[14][25]⟨26⟩+179/3⟨12⟩^2[12][13]^2⟨14⟩[14][25]⟨36⟩-31/2⟨12⟩^2[12]^2[13]⟨14⟩[14][35]⟨36⟩+277/6⟨12⟩^2[12]^2[13]⟨14⟩[14][45]⟨46⟩+109/6⟨12⟩^2[12][13]⟨14⟩[14]^2[25]⟨46⟩-5⟨12⟩^2[12]^2⟨14⟩[14]^2[35]⟨46⟩-67/2⟨12⟩^3[12]^2[13][14][25]⟨46⟩-39/4⟨12⟩^3[12]^3[13][25]⟨26⟩-3⟨12⟩^3[12]^2[13]^2[25]⟨36⟩-113/6⟨12⟩[12]^2[13]⟨14⟩^2[14]⟨26⟩[45]+7/2⟨12⟩[12][13]^2⟨14⟩^2[14]⟨36⟩[45]-35/2⟨12⟩^2[12]^2⟨13⟩[13]^2[25]⟨26⟩+6⟨12⟩^2[12]⟨13⟩[13]^3[25]⟨36⟩+25/2⟨12⟩⟨13⟩^2[13]^4[25]⟨36⟩+9⟨12⟩[12]^2⟨24⟩^2[24][34][45]⟨46⟩+66⟨12⟩^2[12]^2⟨13⟩[13]^2[45]⟨46⟩+25/2⟨12⟩^2[12]^2[13]⟨24⟩[24][25]⟨26⟩+28⟨12⟩^2[12][13]^2⟨24⟩[24][25]⟨36⟩+14⟨12⟩[12][13]⟨24⟩^2[24]^2[25]⟨26⟩+21/2⟨12⟩[13]^2⟨24⟩^2[24]^2[25]⟨36⟩-7/2⟨12⟩^2[13]^3[24][25]⟨34⟩⟨36⟩+103/3⟨13⟩[13]^2⟨24⟩^2[24]^2[25]⟨26⟩+64/3⟨12⟩[12]⟨13⟩[13]^2⟨24⟩[24][25]⟨26⟩-1/2⟨12⟩⟨13⟩[13]^3⟨24⟩[24][25]⟨36⟩-5/2⟨12⟩[12]^2⟨24⟩^2[24]^2⟨26⟩[35]-25⟨12⟩^2[12][13][14][24]⟨34⟩[35]⟨46⟩-87/2⟨12⟩[13]^2⟨23⟩[24]^2⟨34⟩[35]⟨46⟩-43⟨13⟩[13]^2⟨23⟩⟨24⟩[24]^2[35]⟨46⟩+5/2⟨12⟩[12]⟨13⟩[13]^3⟨14⟩⟨36⟩[45]+9/2⟨12⟩[12][13]⟨14⟩^2[14]^2[15]⟨16⟩+25⟨12⟩[12]⟨13⟩[13]^2⟨14⟩[14][15]⟨16⟩-11/2[13]^2⟨14⟩^2[14]⟨34⟩[34]⟨36⟩[45]-11/2[13]⟨14⟩^2[14]^2⟨34⟩[34][45]⟨46⟩-3/2⟨13⟩[13]^3⟨14⟩⟨34⟩[34]⟨36⟩[45]+4⟨13⟩[13]^2⟨14⟩[14]⟨34⟩[34][45]⟨46⟩+3/2[13]^2⟨14⟩⟨34⟩^2[34]^2⟨36⟩[45]-29/2⟨12⟩[13]^3⟨14⟩[24]⟨34⟩⟨36⟩[45]-21/2⟨12⟩[13]⟨14⟩[14]^2[24]⟨34⟩[35]⟨46⟩-11/2⟨13⟩[13]⟨14⟩[14]^2⟨34⟩[34][35]⟨46⟩+11/2[13]⟨14⟩[14]⟨34⟩^2[34]^2[45]⟨46⟩+4[13]⟨14⟩[14]⟨34⟩^2[34]^2[35]⟨36⟩+3/2⟨13⟩[13]^2⟨34⟩^2[34]^2[35]⟨36⟩}{⟨12⟩[13][34]⟨56⟩[56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{481/12⟨14⟩^2[14]^2⟨24⟩^2[24][34][35]⟨46⟩-5095/6⟨12⟩[13]⟨14⟩^3[14]^3[35]⟨46⟩-3293/6⟨12⟩^2[12][13]⟨14⟩^2[14]^2[35]⟨46⟩+1922/3[13]⟨14⟩^4[14]^3⟨26⟩[35]+11/12⟨13⟩[13]^2⟨14⟩^3[14]^2⟨26⟩[35]+3023/6⟨12⟩[12][13]⟨14⟩^3[14]^2⟨26⟩[35]-1922/3[13]^2⟨14⟩^4[14]^2⟨26⟩[45]-11/12⟨13⟩[13]^3⟨14⟩^3[14]⟨26⟩[45]-231/4⟨13⟩^3[13]^3⟨24⟩[34][35]⟨46⟩-199/6⟨12⟩[12]⟨13⟩^2[13]^2⟨24⟩[34][35]⟨46⟩+185/6⟨12⟩^2[12]^2⟨13⟩[13]⟨24⟩[34][35]⟨46⟩+121/2[12]⟨13⟩^2[13]^2⟨14⟩⟨24⟩⟨26⟩[34][35]-91/6[12]⟨13⟩[13]⟨14⟩^2[14]⟨24⟩⟨26⟩[34][35]+4⟨13⟩^3[13]^4⟨14⟩⟨26⟩[35]-1117/12⟨13⟩^2[13]^3⟨14⟩^2[14]⟨26⟩[35]+1117/12⟨13⟩^2[13]^4⟨14⟩^2⟨26⟩[45]-5/2⟨12⟩⟨13⟩^3[13]^4[35]⟨46⟩-1147/12⟨12⟩[12]⟨13⟩^2[13]^3⟨14⟩⟨26⟩[35]+577/12⟨12⟩⟨13⟩^2[13]^3⟨14⟩[14][35]⟨46⟩-326⟨12⟩^2[12]^2[13]⟨14⟩^2[14]⟨26⟩[35]+485/3⟨12⟩^3[12]^3[13]⟨14⟩⟨26⟩[35]+1346/3⟨12⟩^3[12]^2[13]⟨14⟩[14][35]⟨46⟩-611/12⟨12⟩[12]⟨13⟩[13]^2⟨14⟩^2[14]⟨26⟩[35]+369⟨12⟩^2[12]^2⟨13⟩[13]^2⟨14⟩⟨26⟩[35]-137/3⟨12⟩⟨13⟩[13]^2⟨14⟩^2[14]^2[35]⟨46⟩-731/2⟨12⟩^2[12]⟨13⟩[13]^2⟨14⟩[14][35]⟨46⟩+221/6⟨12⟩^3[12]^2⟨13⟩[13]^2[35]⟨46⟩-193⟨12⟩^4[12]^3[13][35]⟨46⟩-92⟨12⟩^2[12]⟨13⟩^2[13]^3[35]⟨46⟩-457/6⟨12⟩[12]⟨13⟩[13]^3⟨14⟩^2⟨26⟩[45]+1777/12⟨12⟩⟨13⟩[13]^3⟨14⟩^2[14][25]⟨26⟩+325/2⟨12⟩[12][13]^2⟨14⟩^3[14]⟨26⟩[45]-746⟨12⟩[13]^2⟨14⟩^3[14]^2[25]⟨26⟩+1539/2⟨12⟩[13]^2⟨14⟩^3[14]^2[45]⟨46⟩+2332/3⟨12⟩^2[12]^2[13]^2⟨14⟩^2⟨26⟩[45]+1117/12⟨12⟩⟨13⟩^2[13]^4⟨14⟩[25]⟨26⟩+200/3⟨12⟩⟨13⟩[13]^3⟨14⟩^2[14][45]⟨46⟩-607/12⟨12⟩⟨13⟩^2[13]^4⟨14⟩[45]⟨46⟩-2732/3⟨12⟩^2[12][13]^2⟨14⟩^2[14][25]⟨26⟩+707/3⟨12⟩^3[12]^2[13]^2⟨14⟩[25]⟨26⟩+1192/3⟨12⟩^3[12]^2[13]^2⟨14⟩[15]⟨16⟩-1378/3⟨12⟩^2[12][13]^2⟨14⟩^2[14][15]⟨16⟩-239/3⟨12⟩[13]^2⟨14⟩^3[14]^2[15]⟨16⟩+190⟨12⟩^4[12]^2[13]^2[25]⟨46⟩-2107/6⟨12⟩^3[12]^2[13]^2⟨14⟩[45]⟨46⟩+1763/6⟨12⟩^3[12][13]^2⟨14⟩[14][25]⟨46⟩-2335/3⟨12⟩^2[12][13]^2⟨14⟩^2[14][45]⟨46⟩+2359/6⟨12⟩^3[12][13]^2[23]⟨34⟩[45]⟨46⟩+2045/6⟨12⟩^2⟨13⟩[13]^3[23]⟨34⟩[45]⟨46⟩+21⟨12⟩^3[13]^3[23][25]⟨34⟩⟨36⟩+5189/6⟨12⟩^2[13]^2⟨14⟩^2[14]^2[25]⟨46⟩-221/6⟨12⟩^3[12]⟨13⟩[13]^3[25]⟨46⟩-256⟨12⟩^3[12][13]^2⟨24⟩[24][25]⟨46⟩+101/12⟨12⟩^3[12]^3⟨24⟩[34][35]⟨46⟩+425/12⟨12⟩^2[12]^2⟨14⟩[14]⟨24⟩[34][35]⟨46⟩-1829/12⟨12⟩^2[12]^3⟨14⟩⟨24⟩⟨26⟩[34][35]+206⟨12⟩[12]⟨14⟩^2[14]^2⟨24⟩[34][35]⟨46⟩-2021/12⟨12⟩[12]^2⟨14⟩^2[14]⟨24⟩⟨26⟩[34][35]+353/2⟨14⟩^3[14]^3⟨24⟩[34][35]⟨46⟩-15[12]⟨14⟩^3[14]^2⟨24⟩⟨26⟩[34][35]-341/12⟨12⟩^2[12]^2⟨24⟩^2[24][34][35]⟨46⟩+35/3⟨12⟩[12]⟨14⟩[14]⟨24⟩^2[24][34][35]⟨46⟩-4621/12⟨12⟩[12]^2⟨14⟩⟨24⟩^2[24]⟨26⟩[34][35]+13[12]⟨14⟩^2[14]⟨24⟩^2[24]⟨26⟩[34][35]+5/2⟨12⟩^2[12]^2[23]⟨24⟩^2[34][45]⟨46⟩+1165/3⟨12⟩[12]^2⟨14⟩[23]⟨24⟩^2⟨26⟩[34][45]-517/12⟨12⟩^2[12]^2[13]⟨14⟩⟨24⟩[34][45]⟨46⟩-1037/6⟨12⟩[12][13]⟨14⟩^2[14]⟨24⟩[34][45]⟨46⟩-3365/12⟨12⟩^3[12]^2[13][23]⟨24⟩[45]⟨46⟩-1481/6⟨12⟩^3[12]^2[13][23]⟨24⟩[25]⟨26⟩-7/2⟨12⟩^3[12]^3[23]⟨24⟩⟨26⟩[35]+679/4⟨12⟩^2[12]^2[13]⟨14⟩[23]⟨24⟩⟨26⟩[45]-2345/6⟨12⟩^2[12]^2[23]^2⟨24⟩^2⟨26⟩[45]+1005/4⟨12⟩^3[12]^2[13]⟨24⟩[24][35]⟨46⟩-3583/12⟨12⟩^2[13]^2⟨14⟩[14]⟨24⟩[24][25]⟨46⟩-401/2⟨12⟩^2[12][13]^2⟨14⟩⟨24⟩[24][25]⟨26⟩-1189/6[13]⟨14⟩^3[14]^2⟨24⟩[34][45]⟨46⟩+813/2[12][13]⟨14⟩^3[14]⟨24⟩⟨26⟩[34][45]+1363/4⟨12⟩[12]^2[13]⟨14⟩^2⟨24⟩⟨26⟩[34][45]-239/3⟨12⟩[13]^3⟨14⟩^3[14]⟨36⟩[45]+173/6⟨12⟩^2[13]^3⟨14⟩^2[14][25]⟨36⟩-2929/6⟨12⟩^2[12][13]^3⟨14⟩^2⟨36⟩[45]+1192/3⟨12⟩^3[12][13]^3⟨14⟩[25]⟨36⟩-1381/12⟨12⟩[12][13]^2⟨14⟩^2⟨24⟩[24]⟨26⟩[45]-3643/12⟨12⟩[13]^2⟨14⟩^2[14]⟨24⟩[24][25]⟨26⟩+27/4[13]^2⟨14⟩^2⟨24⟩^2[24]^2⟨26⟩[45]+9/2⟨12⟩[12]⟨24⟩^3[24]^2[34][35]⟨46⟩+9/2⟨14⟩[14]⟨24⟩^3[24]^2[34][35]⟨46⟩-247/4[12]⟨14⟩⟨24⟩^3[24]^2⟨26⟩[34][35]-77/2⟨12⟩[12][13]⟨14⟩⟨24⟩^2[24][34][45]⟨46⟩-4073/12⟨12⟩^2[12]^2[13]⟨14⟩⟨24⟩[24]⟨26⟩[35]+1288/3⟨12⟩^2[12][13]⟨14⟩[14]⟨24⟩[24][35]⟨46⟩+83/6[12][13]⟨14⟩^2⟨24⟩^2[24]⟨26⟩[34][45]+41/4⟨12⟩⟨13⟩[13]^2⟨23⟩[23]⟨34⟩[34][35]⟨46⟩-4⟨13⟩^3[13]^3[23]⟨24⟩⟨26⟩[35]+3/2⟨12⟩^2[13]^2[23]⟨24⟩[24]⟨34⟩[45]⟨46⟩-5801/12⟨12⟩^2⟨13⟩[13]^3[24]⟨34⟩[35]⟨46⟩+145/12⟨13⟩^2[13]^3⟨14⟩[23]⟨24⟩⟨26⟩[45]-5887/12⟨12⟩^2[12]⟨13⟩[13]^3⟨14⟩[25]⟨26⟩+1741/4⟨12⟩^2[12]⟨13⟩[13]^3⟨14⟩[45]⟨46⟩+92⟨12⟩^2⟨13⟩^2[13]^4[25]⟨46⟩-574/3⟨12⟩^2⟨13⟩[13]^3⟨14⟩[14][25]⟨46⟩+2653/6⟨12⟩^2[13]^3⟨14⟩[24]⟨34⟩[35]⟨36⟩+173/6⟨12⟩^3[13]^3[24][25]⟨34⟩⟨46⟩+55/3⟨12⟩^2[13]^3⟨14⟩[24]⟨34⟩[45]⟨46⟩+65/3⟨12⟩^3[12][13]^2[24]⟨34⟩[35]⟨46⟩-1459/12⟨12⟩^2[12]⟨13⟩[13]^3⟨14⟩[15]⟨16⟩-1190/3⟨12⟩^2[12]^2⟨13⟩[13][23]⟨24⟩⟨26⟩[35]-79/2⟨12⟩[12]⟨13⟩^2[13]^2[23]⟨24⟩⟨26⟩[35]-1459/12⟨12⟩^2⟨13⟩[13]^4⟨14⟩[25]⟨36⟩+21⟨12⟩⟨13⟩[13]^4⟨14⟩^2⟨36⟩[45]-5/2⟨12⟩⟨13⟩^2[13]^4⟨14⟩[15]⟨16⟩+21⟨12⟩⟨13⟩[13]^3⟨14⟩^2[14][15]⟨16⟩-2027/6⟨12⟩^2[13]^3⟨14⟩[23]⟨34⟩⟨36⟩[45]-1148/3⟨12⟩^3[12][13]^2⟨23⟩[23][25]⟨46⟩+1/3⟨12⟩^3[12]^2[13]⟨23⟩[23][35]⟨46⟩+1253/12⟨12⟩^2⟨13⟩[13]^3⟨23⟩[23][25]⟨46⟩+122/3⟨12⟩^2[12]⟨13⟩[13]^2⟨23⟩[23][35]⟨46⟩+241/4⟨12⟩⟨13⟩^2[13]^3⟨23⟩[23][35]⟨46⟩-395/6⟨12⟩^2[13]^2⟨23⟩[23]^2⟨24⟩[25]⟨36⟩+1516/3⟨12⟩^2[12][13]⟨23⟩[23]^2⟨24⟩[45]⟨46⟩+1601/4⟨12⟩^2[12][13]⟨23⟩[23]^2⟨24⟩[35]⟨36⟩+2537/6⟨12⟩^3[12][13]^2[23]⟨34⟩[35]⟨36⟩-4807/12⟨12⟩^2[13]^2[23]^2⟨24⟩⟨34⟩⟨36⟩[45]-1711/12⟨12⟩^2⟨13⟩[13]^3[23]⟨34⟩[35]⟨36⟩+272/3⟨12⟩^2[13]^2⟨14⟩[14][24]⟨34⟩[35]⟨46⟩-475/2⟨12⟩^2[12][13]^2⟨14⟩[23]⟨24⟩⟨36⟩[45]-74/3⟨12⟩^2[12][13][23]^2⟨24⟩^2⟨36⟩[45]-379/6⟨12⟩^2[13]^3⟨14⟩⟨24⟩[24][25]⟨36⟩-3099/4⟨12⟩^2[12][13]^2⟨14⟩⟨24⟩[24][45]⟨46⟩+38/3⟨12⟩^2[12][13][23]⟨24⟩^2[24][45]⟨46⟩-397/12⟨12⟩[13][23]⟨24⟩^3[24]^2[45]⟨46⟩+715/12⟨12⟩[13]⟨23⟩^2[23]^3⟨24⟩[25]⟨26⟩-397/12⟨12⟩[13][23]⟨24⟩^3[24]^2[25]⟨26⟩-12⟨12⟩^2[12][13][23]⟨24⟩^2[24][25]⟨26⟩+761/2⟨12⟩^2[12][13]⟨23⟩[23]^2⟨24⟩[25]⟨26⟩-2⟨12⟩[13]⟨23⟩[23]^2⟨24⟩^2[24][25]⟨26⟩+369/4⟨12⟩[13]^2⟨14⟩⟨24⟩^2[24]^2[25]⟨26⟩+59⟨12⟩^2[13]^2⟨23⟩^2[23]^2[25]⟨46⟩+1423/12⟨12⟩[13]^2⟨14⟩[23]⟨24⟩^2[24]⟨36⟩[45]+171/2⟨12⟩[13]^2⟨14⟩⟨24⟩^2[24]^2[45]⟨46⟩-15/2⟨12⟩^2[13]^2⟨24⟩^2[24]^2[25]⟨46⟩-622/3⟨12⟩[13]^3⟨14⟩^2⟨24⟩[24]⟨36⟩[45]+428/3⟨13⟩[13]^3⟨14⟩^2⟨24⟩[24]⟨26⟩[45]+89⟨12⟩⟨13⟩[13]^3⟨14⟩⟨24⟩[24][45]⟨46⟩+812/3⟨12⟩⟨13⟩[13]^3⟨14⟩⟨24⟩[24][25]⟨26⟩-43/4[13]⟨14⟩^2[14]⟨24⟩^2[24]^2⟨26⟩[35]-400[13]^2⟨14⟩^3[14]⟨24⟩[24]⟨26⟩[45]+415/12⟨12⟩^2[12][13]⟨24⟩^2[24]^2[35]⟨46⟩+3167/12⟨12⟩^2[13]^2[23]⟨24⟩[24]⟨34⟩[35]⟨36⟩-167/12⟨12⟩^2[13]^2[23]⟨24⟩^2[24][25]⟨36⟩+9/2⟨12⟩[13][23]^2⟨24⟩^3[24]⟨36⟩[45]-451/12⟨12⟩[13][23]⟨24⟩^3[24]^2[35]⟨36⟩+247/4⟨12⟩[12][23]⟨24⟩^3[24]^2⟨26⟩[35]+4807/12⟨12⟩^2[12]^2[23]⟨24⟩^2[24]⟨26⟩[35]+400[13]⟨14⟩^3[14]^2⟨24⟩[24]⟨26⟩[35]-425/3⟨13⟩[13]^2⟨14⟩^2[14]⟨24⟩[24]⟨26⟩[35]-289/12⟨13⟩^2[13]^3⟨14⟩⟨24⟩[24]⟨26⟩[35]+128/3⟨12⟩⟨13⟩^2[13]^3⟨24⟩[24][35]⟨46⟩-101/6⟨12⟩^2[13]^2⟨24⟩[24]^2⟨34⟩[35]⟨46⟩-531⟨12⟩^2[12]⟨13⟩[13]^2⟨24⟩[24][35]⟨46⟩+211/2⟨12⟩⟨13⟩[13]^2⟨24⟩^2[24]^2[35]⟨46⟩-899/2⟨12⟩^2[12]⟨13⟩[13]^2[23]⟨24⟩[35]⟨36⟩+59/2⟨12⟩⟨13⟩[13]^2⟨14⟩[14]⟨24⟩[24][35]⟨46⟩+5⟨13⟩[13]^2⟨14⟩⟨24⟩^2[24]^2⟨26⟩[35]-505/3⟨12⟩[12]⟨13⟩[13]^2⟨14⟩⟨24⟩[24]⟨26⟩[35]-1/2⟨12⟩[13]⟨34⟩^3[34]^3[35]⟨46⟩+1⟨13⟩[13]⟨24⟩⟨34⟩^2[34]^3[35]⟨46⟩-45/4⟨13⟩^2[13]^2⟨24⟩⟨34⟩[34]^2[35]⟨46⟩+17/3⟨12⟩[12]⟨24⟩⟨34⟩^2[34]^3[35]⟨46⟩+1/3[12]⟨13⟩⟨24⟩^2⟨34⟩[34]^3[35]⟨46⟩+25[12]⟨13⟩^2[13]⟨24⟩^2[34]^2[35]⟨46⟩+7/2⟨13⟩[13]⟨24⟩^2[24]⟨34⟩[34]^2[35]⟨46⟩-185/4⟨13⟩^2[13]^2⟨24⟩^2[24][34][35]⟨46⟩+35/6⟨14⟩[14]⟨24⟩⟨34⟩^2[34]^3[35]⟨46⟩-7⟨13⟩[13][23]⟨24⟩^2⟨34⟩[34]^2[45]⟨46⟩+5/6⟨13⟩[13][23]⟨24⟩^2⟨34⟩[34]^2[35]⟨36⟩+241/4⟨12⟩⟨13⟩^2[13]^3⟨34⟩[34][35]⟨46⟩+35/4⟨12⟩⟨13⟩[13]^2⟨34⟩^2[34]^2[35]⟨46⟩+5825/12⟨12⟩^2[12]⟨13⟩[13]^2⟨34⟩[34][35]⟨46⟩+1613/12⟨13⟩[13]^2⟨14⟩⟨24⟩⟨34⟩[34]^2[45]⟨46⟩+2689/6⟨12⟩^3[12]^2[13]⟨34⟩[34][35]⟨46⟩+1257/4⟨12⟩^2[13]^2[23]⟨34⟩^2[34][45]⟨46⟩-146/3⟨12⟩[12]⟨13⟩[13]⟨24⟩⟨34⟩[34]^2[35]⟨46⟩+1027/6⟨12⟩^2[12][13]⟨34⟩^2[34]^2[35]⟨46⟩-2611/6⟨12⟩^2[12]^2⟨24⟩⟨34⟩[34]^2[35]⟨46⟩+5/2⟨12⟩[12]^2⟨13⟩⟨24⟩^2[34]^2[35]⟨46⟩+4⟨13⟩^2[13]^2⟨23⟩[23]^2⟨24⟩⟨26⟩[35]+3/2⟨12⟩⟨13⟩[13]^2⟨23⟩^2[23]^2[35]⟨46⟩+214⟨12⟩^2[13]^2⟨23⟩[23]^2⟨34⟩[45]⟨46⟩+44/3⟨12⟩^2[12][13]⟨23⟩[23]⟨34⟩[34][35]⟨46⟩-57/2⟨12⟩⟨13⟩^2[13]^3[23]⟨24⟩[45]⟨46⟩+79/2⟨12⟩[12]⟨13⟩[13]^2⟨14⟩[23]⟨24⟩⟨26⟩[45]+725/6⟨12⟩⟨13⟩[13]^3⟨14⟩[23]⟨24⟩⟨36⟩[45]-459/4⟨12⟩⟨13⟩[13]^2⟨24⟩[24]⟨34⟩[34][35]⟨46⟩-10/3⟨12⟩[13]⟨24⟩^2[24]^2⟨34⟩[34][35]⟨46⟩+9/2⟨13⟩[13]⟨24⟩^3[24]^2[34][35]⟨46⟩+1009/3⟨12⟩^2[12][13]⟨24⟩[24]⟨34⟩[34][35]⟨46⟩+551/3[13]^2⟨14⟩^3[14]⟨24⟩[34]⟨36⟩[45]-49/3⟨13⟩^2[13]^2[23]^2⟨24⟩^2⟨26⟩[45]-413/2⟨12⟩^2[13]^2⟨23⟩[23][24]⟨34⟩[35]⟨46⟩+1781/4⟨12⟩[13]^2⟨14⟩⟨34⟩^2[34]^2[35]⟨36⟩+1327/3⟨12⟩^2[12][13]⟨14⟩[14]⟨34⟩[34][35]⟨46⟩+277/2⟨12⟩[13]⟨14⟩[14]⟨34⟩^2[34]^2[35]⟨46⟩-1037/12⟨12⟩[13]^3⟨14⟩^2⟨34⟩[34]⟨36⟩[45]+1093/12⟨12⟩[13]^2⟨14⟩^2[14]⟨34⟩[34][35]⟨36⟩+1/2⟨12⟩[13]⟨23⟩^2[23]^2⟨34⟩[34][35]⟨46⟩+35/3⟨13⟩[13]⟨23⟩[23]^3⟨24⟩^2⟨26⟩[45]-38/3⟨13⟩[13]⟨23⟩[23]^2⟨24⟩^2[24]⟨26⟩[35]-5/2⟨12⟩^2[12]^2⟨23⟩[23]^2⟨24⟩⟨26⟩[35]-5/6⟨12⟩[12]⟨13⟩[13][23]^2⟨24⟩^2⟨26⟩[45]-5/3⟨12⟩[13]⟨23⟩[23]^3⟨24⟩^2⟨36⟩[45]+595/12⟨12⟩[13]⟨23⟩^2[23]^3⟨24⟩[45]⟨46⟩-17/4⟨12⟩⟨13⟩[13]^2[23]^2⟨24⟩^2⟨36⟩[45]+533/12⟨12⟩[13]⟨23⟩^2[23]^3⟨24⟩[35]⟨36⟩-13/2⟨12⟩[13]⟨23⟩[23]^2⟨24⟩^2[24][45]⟨46⟩-89/6⟨12⟩⟨13⟩[13]^2⟨23⟩[23]^2⟨24⟩[35]⟨36⟩-3331/6⟨12⟩[12]⟨14⟩[14]⟨24⟩⟨34⟩[34]^2[35]⟨46⟩+749/6⟨12⟩[12][13]⟨14⟩⟨24⟩⟨34⟩[34]^2[45]⟨46⟩-245/2⟨14⟩^2[14]^2⟨24⟩⟨34⟩[34]^2[35]⟨46⟩-935/12⟨12⟩[12]⟨13⟩[13]⟨23⟩[23]^2⟨24⟩⟨26⟩[35]-265/2⟨12⟩⟨13⟩[13]^2[23]⟨24⟩^2[24][45]⟨46⟩+70/3⟨13⟩^2[13]^2[23]⟨24⟩^2[24]⟨26⟩[35]+131/12⟨12⟩⟨13⟩[13]^2[23]⟨24⟩^2[24][35]⟨36⟩+55/4⟨13⟩^2[13]^2[23]⟨24⟩^2[34][45]⟨46⟩+25⟨13⟩[13]⟨14⟩[14]⟨24⟩^2[24][34][35]⟨46⟩-593/6[12]⟨13⟩[13]⟨14⟩⟨24⟩^2[34]^2[45]⟨46⟩+5/2[12]^2⟨13⟩⟨14⟩⟨24⟩^2⟨26⟩[34]^2[35]+17/6[12]⟨13⟩[13]⟨14⟩⟨24⟩^2[34]^2[35]⟨36⟩+193/6[12]⟨13⟩^2[13][23]⟨24⟩^2⟨26⟩[34][35]+7[13]⟨14⟩⟨24⟩⟨34⟩^2[34]^3[45]⟨46⟩-8⟨13⟩^2[13]^2⟨23⟩[23]⟨24⟩[34][35]⟨46⟩+1/6⟨12⟩[12]⟨23⟩^2[23]^2⟨24⟩[34][35]⟨46⟩+1/6[12]⟨13⟩⟨24⟩^3[24][34]^2[35]⟨46⟩-7/3[13]⟨14⟩⟨24⟩^2[24]⟨34⟩[34]^2[35]⟨36⟩}{⟨12⟩[13]⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-12[12]^2[24]⟨26⟩^2⟨34⟩Δ_{13|24|56}}{[13]⟨56⟩⟨2|5+6|2]^3⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{4[12]⟨23⟩[25]⟨26⟩Δ_{13|24|56}}{⟨12⟩[13]⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{10[12]⟨23⟩[24]⟨26⟩⟨46⟩Δ_{13|24|56}}{⟨12⟩[13]⟨56⟩⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]Δ_{13|24|56}(-12[12]⟨13⟩⟨23⟩⟨26⟩[35]+12⟨24⟩^2[24]⟨36⟩[45]+12⟨12⟩[12]⟨24⟩⟨36⟩[45]+12⟨23⟩^2[23][45]⟨46⟩)}{⟨12⟩[13]⟨56⟩[56]⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩[25]Δ_{13|24|56}[12](-6⟨24⟩[45]+12⟨23⟩[35])}{⟨12⟩[13][56]⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3⟨14⟩^3[14]^4[35]⟨36⟩+9⟨14⟩^2[14]^3⟨34⟩[34][35]⟨36⟩-2⟨12⟩[13]⟨14⟩^2[14]^3[25]⟨36⟩+21/2⟨12⟩^2[12]^2⟨14⟩[14]^2[35]⟨36⟩-9/2⟨12⟩[12]⟨14⟩^2[14]^3[25]⟨26⟩-19/2⟨12⟩⟨14⟩^2[14]^4[25]⟨46⟩+21/2⟨12⟩^2[12]^2⟨14⟩[14]^2[25]⟨26⟩+21/2⟨12⟩^2[12]⟨14⟩[14]^3[25]⟨46⟩-18⟨12⟩^3[12]^3[14][25]⟨26⟩-18⟨12⟩^3[12]^2[14]^2[25]⟨46⟩-39/4⟨12⟩^3[12]^2[13][14][25]⟨36⟩-15/2⟨12⟩^2[12]⟨13⟩[13]^2[14][25]⟨36⟩-15/2⟨12⟩^2[12]⟨13⟩[13][14]^2[25]⟨46⟩-27/2⟨12⟩^2[12]^2⟨13⟩[13][14][35]⟨36⟩-21/2⟨12⟩^2[12]^2⟨13⟩[14]^2[35]⟨46⟩-9/2⟨12⟩^2[12]^3⟨13⟩[14]⟨26⟩[35]+3⟨12⟩[12]⟨13⟩[13]⟨14⟩[14]^2[35]⟨36⟩+3⟨12⟩[12]⟨13⟩⟨14⟩[14]^3[35]⟨46⟩-3/2⟨13⟩[13]⟨14⟩^2[14]^3[35]⟨36⟩-3⟨13⟩⟨14⟩^2[14]^4[35]⟨46⟩-9/2[12]⟨13⟩⟨14⟩^2[14]^3⟨26⟩[35]-2/3⟨13⟩^2[13]^2⟨14⟩[14]^2[35]⟨36⟩-3/2⟨13⟩^2[13]⟨14⟩[14]^3[35]⟨46⟩-5/6⟨13⟩^3[13]^2[14]^2[35]⟨46⟩-5/6⟨13⟩^3[13]^3[14][35]⟨36⟩-15/2[12]⟨13⟩^3[13]^2[14]⟨26⟩[35]-3⟨12⟩[12]⟨13⟩^2[13][14]^2[35]⟨46⟩-3⟨12⟩[12]⟨13⟩^2[13]^2[14][35]⟨36⟩-9/2⟨12⟩[12]^2⟨13⟩^2[13][14]⟨26⟩[35]-5/6⟨13⟩^3[13]^3[14][15]⟨16⟩-3⟨12⟩[12]^2⟨13⟩⟨14⟩[14]^2⟨26⟩[35]+25/6⟨13⟩^3[13]^3[14][25]⟨26⟩+1⟨13⟩^2[13]^2⟨14⟩[14]^2[25]⟨26⟩-15/2⟨12⟩⟨13⟩^2[13]^2[14]^2[25]⟨46⟩-3/2⟨12⟩⟨13⟩[13]⟨14⟩[14]^3[25]⟨46⟩-3/2⟨13⟩^2[13]^2⟨14⟩[14]^2[15]⟨16⟩-3⟨13⟩[13]⟨14⟩^2[14]^3[15]⟨16⟩-3[13]⟨14⟩^3[14]^3⟨36⟩[45]-3/2⟨13⟩[13]^2⟨14⟩^2[14]^2⟨36⟩[45]-5/6⟨13⟩^2[13]^3⟨14⟩[14]⟨36⟩[45]-2⟨12⟩[12]⟨13⟩[14]^2⟨34⟩[34][35]⟨46⟩+7/2⟨12⟩[12]⟨13⟩[13][14]⟨34⟩[34][45]⟨46⟩-6⟨13⟩⟨14⟩[14]^3⟨34⟩[34][35]⟨46⟩+15/2⟨13⟩[13]⟨14⟩[14]^2⟨34⟩[34][45]⟨46⟩+3/2⟨13⟩[13]⟨14⟩[14]^2⟨34⟩[34][35]⟨36⟩+5/6⟨13⟩^2[13]^2[14]⟨34⟩[34][45]⟨46⟩+5/6⟨13⟩^2[13]^2[14]⟨34⟩[34][35]⟨36⟩+6⟨14⟩[14]^2⟨34⟩^2[34]^2[45]⟨46⟩+3⟨14⟩^2[14]^3⟨34⟩[34][45]⟨46⟩-6[13]⟨14⟩^2[14]^2⟨34⟩[34]⟨36⟩[45]-10⟨12⟩[12]⟨14⟩[14]^2⟨34⟩[34][45]⟨46⟩+3⟨12⟩[12]⟨13⟩[13][14]⟨34⟩[34][35]⟨36⟩+5[12]⟨23⟩^2[23]⟨34⟩[34]^2[45]⟨46⟩+9⟨14⟩[14]^2⟨34⟩^2[34]^2[35]⟨36⟩-3[13]⟨14⟩[14]⟨34⟩^2[34]^2⟨36⟩[45]+3[14]⟨34⟩^3[34]^3[35]⟨36⟩+3[14]⟨34⟩^3[34]^3[45]⟨46⟩-5/2[13]⟨23⟩[23]⟨34⟩^2[34]^2⟨36⟩[45]+3⟨13⟩[13][14]⟨34⟩^2[34]^2[45]⟨46⟩-3⟨13⟩[14]^2⟨34⟩^2[34]^2[35]⟨46⟩-5[12]⟨23⟩[23]⟨24⟩⟨34⟩[34]^2⟨36⟩[45]+5[12]⟨13⟩[14]⟨24⟩⟨34⟩[34]^2[35]⟨36⟩}{⟨12⟩[13][34]⟨56⟩[56]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{65/2[12]^2⟨13⟩⟨23⟩[34][35]⟨46⟩+215/2[12]^2⟨14⟩⟨24⟩[34]⟨36⟩[45]-58⟨12⟩[12]^2[13]⟨14⟩⟨36⟩[45]-877/6[12][13]⟨14⟩^2[14]⟨36⟩[45]+27/4⟨12⟩^2[12]^3[45]⟨46⟩-187/3⟨12⟩[12]^3⟨14⟩⟨26⟩[45]-383/6[12]^2⟨14⟩^2[14]⟨26⟩[45]-107/2[12]⟨13⟩[13]⟨34⟩[34][45]⟨46⟩+19[12]⟨13⟩^2[13]^2[45]⟨46⟩+1229/6⟨12⟩[12]^2⟨13⟩[13][45]⟨46⟩+275/3[12]⟨13⟩[13]⟨14⟩[14][45]⟨46⟩-7/2[12]⟨14⟩^2[14]^2[45]⟨46⟩-3⟨12⟩[12]^2⟨14⟩[14][45]⟨46⟩-87[12]^2⟨13⟩[13]⟨14⟩⟨26⟩[45]+557/6[12]⟨14⟩^2[14]^2[25]⟨26⟩+223/6⟨12⟩[12]^2⟨14⟩[14][25]⟨26⟩-1225/12⟨12⟩^2[12]^3[25]⟨26⟩-68/3[12]^2⟨13⟩⟨14⟩[14]⟨26⟩[35]-101/6[12]^2⟨13⟩^2[13]⟨26⟩[35]+959/6[12]⟨13⟩[13]⟨14⟩[14][25]⟨26⟩+167/6[12]⟨13⟩^2[13]^2[25]⟨26⟩-271/3⟨12⟩[12]^3⟨13⟩⟨26⟩[35]-41[12]⟨13⟩[13]⟨23⟩[24][35]⟨46⟩-86/3[12]⟨13⟩^2[13][14][35]⟨46⟩+107/6⟨13⟩^2[13]^2[14][25]⟨46⟩-259/2[12]⟨13⟩⟨14⟩[14]^2[35]⟨46⟩+53/2⟨14⟩^2[14]^3[25]⟨46⟩+593/6⟨13⟩[13]⟨14⟩[14]^2[25]⟨46⟩-299/3⟨12⟩[12]⟨14⟩[14]^2[25]⟨46⟩-839/6⟨12⟩^2[12]^2[14][25]⟨46⟩-253/2⟨12⟩[12]^2⟨13⟩[14][35]⟨46⟩-79/3⟨12⟩[12]⟨13⟩[13][14][25]⟨46⟩+138[12]⟨14⟩^2[14]^2[35]⟨36⟩+283/6[13]⟨14⟩^2[14]^2[25]⟨36⟩-27/2[12]⟨13⟩[13]⟨14⟩[14][35]⟨36⟩-57/2[12]⟨13⟩[13]^2⟨14⟩⟨36⟩[45]+659/6⟨13⟩[13]^2⟨14⟩[14][25]⟨36⟩+103/6[12]⟨13⟩^2[13]^2[35]⟨36⟩+28⟨13⟩^2[13]^3[25]⟨36⟩+43⟨12⟩[12]^2⟨14⟩[14][35]⟨36⟩-243/2⟨12⟩^2[12]^3[35]⟨36⟩-787/12⟨12⟩^2[12]^2[13][25]⟨36⟩-27/2⟨12⟩[12]^2⟨13⟩[13][35]⟨36⟩-35⟨14⟩[14]^2[24]⟨34⟩[35]⟨46⟩+98/3[13]⟨14⟩[14][24]⟨34⟩[45]⟨46⟩+13⟨13⟩[13][14][24]⟨34⟩[35]⟨46⟩+23/2⟨13⟩[13]^2[24]⟨34⟩[45]⟨46⟩+45/2[14][24]⟨34⟩^2[34][35]⟨46⟩-58[13][24]⟨34⟩^2[34][45]⟨46⟩+227/3⟨12⟩[13][14][24][25]⟨34⟩⟨46⟩+221/2⟨12⟩[12]^2⟨34⟩[34][45]⟨46⟩+137/6⟨13⟩[13]^2[23]⟨34⟩⟨36⟩[45]+323/6[12]⟨13⟩[13][23]⟨24⟩⟨36⟩[45]+17/2[12]⟨13⟩[13]⟨34⟩[34][35]⟨36⟩+5/3⟨12⟩[12][13][23]⟨34⟩⟨36⟩[45]+106[12]⟨14⟩[14]⟨34⟩[34][35]⟨36⟩+179/2[12]⟨14⟩[14]⟨34⟩[34][45]⟨46⟩-12[12][13]⟨14⟩⟨34⟩[34]⟨36⟩[45]-20[12]^2⟨13⟩⟨24⟩[34][45]⟨46⟩+117/2[12]^2⟨13⟩⟨24⟩[34][35]⟨36⟩+41[12]⟨13⟩[14]⟨34⟩[34][35]⟨46⟩+76/3[12]⟨13⟩[13]⟨23⟩[23][45]⟨46⟩-56[12]^2⟨13⟩⟨23⟩[23]⟨26⟩[35]+48⟨12⟩[12]^2⟨34⟩[34][35]⟨36⟩-21[12]⟨34⟩^2[34]^2[45]⟨46⟩-8[13][24]⟨34⟩^2[34][35]⟨36⟩+8[12]⟨23⟩[24]⟨34⟩[34][35]⟨46⟩-93/2[12]⟨24⟩[24]⟨34⟩[34][45]⟨46⟩-61[12]⟨24⟩[24]⟨34⟩[34][35]⟨36⟩+154/3⟨12⟩[12][13][24]⟨34⟩[45]⟨46⟩-34[12]⟨34⟩^2[34]^2[35]⟨36⟩+6[13]⟨23⟩[23]^2⟨34⟩⟨36⟩[45]-142⟨12⟩[12]^2[23]⟨24⟩⟨36⟩[45]-123/2[12]⟨23⟩[23]^2⟨24⟩⟨36⟩[45]+23[13]⟨23⟩^2[23]^2[25]⟨36⟩+89/2[12]⟨23⟩^2[23]^2[25]⟨26⟩-13[12]⟨23⟩^2[23]^2[35]⟨36⟩+79[12]⟨23⟩^2[23]^2[45]⟨46⟩-21[13][23]⟨34⟩^2[34]⟨36⟩[45]-269/2⟨12⟩[12]^2⟨23⟩[23][35]⟨36⟩+83/6⟨13⟩[13]^2⟨23⟩[23][25]⟨36⟩+84⟨12⟩[12]^2⟨23⟩[23][45]⟨46⟩-191/3⟨13⟩[13][14]⟨24⟩[24][25]⟨46⟩-220/3[13]⟨14⟩[14][24]⟨34⟩[35]⟨36⟩+395/6[13]^2⟨14⟩[24]⟨34⟩⟨36⟩[45]-151/2⟨14⟩[14]^2⟨24⟩[24][25]⟨46⟩+47/2[14]⟨24⟩^2[24]^2[25]⟨46⟩-17/2[14]⟨24⟩[24]^2⟨34⟩[35]⟨46⟩}{⟨12⟩[13][34]⟨56⟩[56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-2⟨16⟩^2⟨23⟩[23]^2Δ_{13|24|56}}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1/3[12]⟨13⟩⟨16⟩^2[23]⟨24⟩s_{234}}{⟨12⟩⟨56⟩⟨1|2+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1/3[12]⟨13⟩⟨16⟩^2[23]⟨24⟩(s_{124}-s_{234})}{⟨12⟩⟨56⟩⟨1|2+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-4⟨16⟩^2[23]⟨34⟩Δ_{13|24|56}}{⟨12⟩⟨56⟩⟨1|2+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1/3⟨16⟩^2[23]⟨34⟩s_{234}}{⟨12⟩⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{1/3[12]⟨13⟩⟨16⟩^2[23]⟨24⟩}{⟨12⟩⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{1/3⟨16⟩^2[23]⟨34⟩(s_{124}-s_{234})}{⟨12⟩⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{1/12[34]⟨3|2+4|1]⟨4|1+3|2]⟨6|1+3|5](s_{12}+s_{14}+s_{32}+s_{34})}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-1/24[23](s_{123}-s_{134})⟨3|2+4|1]⟨6|1+3|5](s_{12}+s_{14}+s_{32}+s_{34})}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{1/24[14]⟨4|1+3|2]⟨6|1+3|5](s_{12}+s_{14}+s_{32}+s_{34})(s_{124}-s_{234})}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨14⟩[12](1/2⟨14⟩^2[15]⟨26⟩+1/2⟨14⟩⟨24⟩[25]⟨26⟩+1⟨14⟩⟨24⟩[45]⟨46⟩+1/2⟨12⟩⟨24⟩[25]⟨46⟩)}{⟨12⟩⟨24⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨12⟩⟨14⟩⟨46⟩^2[12](-1/2⟨13⟩[13]+1/2⟨24⟩[24])}{⟨12⟩⟨24⟩⟨56⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨14⟩⟨26⟩⟨24⟩⟨46⟩[12](-1/2⟨14⟩[24]-1/2⟨13⟩[23])}{⟨12⟩⟨24⟩⟨56⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1/2⟨14⟩^3[14][15]⟨46⟩}{⟨12⟩⟨24⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1/2[12]⟨13⟩⟨14⟩⟨24⟩[25][35]}{⟨12⟩[56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1/2⟨14⟩⟨24⟩[24][25]⟨34⟩[35]}{⟨12⟩[56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨24⟩⟨46⟩[12](1/2⟨14⟩⟨36⟩-1⟨13⟩⟨46⟩)}{⟨12⟩⟨24⟩⟨56⟩⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(-1/2⟨14⟩[15]-1/2⟨24⟩[25])}{⟨12⟩⟨24⟩⟨4|1+2|3]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{1/24⟨3|2+4|1]⟨4|1+3|2]⟨2|1+3|5]⟨6|1+5|3](s_{12}+s_{14}+s_{32}+s_{34})}{[13]⟨24⟩⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-1/24⟨16⟩[45]⟨3|2+4|1]⟨4|1+3|2](s_{12}+s_{14}+s_{32}+s_{34})}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_137.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/2(s_{13}-s_{24})⟨1|2+3|5]⟨3|1+4|2]⟨16⟩(s_{123}-s_{234})}{⟨14⟩⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-2⟨23⟩[24]^2⟨16⟩[12][45]}{[14][34]⟨1|2+3|4]^2⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{1/2⟨6|1+4|5](s_{124}-s_{134})(s_{13}-s_{24})(s_{124}+s_{134})}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{1⟨6|1+4|5](s_{123}-s_{124})(s_{124}-s_{134})(s_{13}-s_{24})}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-7/16s_{123}⟨3|1+4|2](s_{134}-s_{124})(s_{123}-s_{234})⟨6|1+4|5]}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1/2⟨3|1+4|5](s_{23}-s_{56})⟨3|1+4|2][23][45]⟨24⟩}{⟨14⟩[14][56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/2⟨13⟩⟨3|1+4|2][23]⟨6|1+4|5]⟨24⟩}{⟨14⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩⟨3|1+4|2](1/2[12][25]⟨12⟩^2+3/2[25]⟨12⟩[24]⟨24⟩+3/2⟨34⟩⟨12⟩[35][24]-1/2[13][25]⟨12⟩⟨13⟩-1[13]⟨13⟩^2[35])}{⟨14⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/2⟨13⟩⟨3|1+4|2][23]⟨6|1+5|4]⟨46⟩⟨24⟩}{⟨14⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩⟨3|1+4|2](s_{23}-s_{56})(-3/4⟨13⟩[35]-3/2[25]⟨12⟩)}{⟨14⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/4(s_{23}-s_{56})⟨13⟩⟨3|1+4|2][45]⟨46⟩⟨24⟩}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨36⟩⟨12⟩⟨46⟩⟨3|1+4|2](s_{23}-s_{56})(-1/4[24]⟨24⟩-1/4⟨34⟩[34])}{⟨14⟩⟨23⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩⟨3|1+4|2](s_{23}-s_{56})(-1/4[23]⟨26⟩⟨13⟩-1/2[34]⟨46⟩⟨13⟩-1/4⟨46⟩⟨12⟩[24])}{⟨14⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[45][12]⟨3|1+4|2](s_{23}-s_{56})(1/4[13][45]⟨14⟩+1/4[12]⟨12⟩[35]-1/4[13][25]⟨12⟩+3/4[45][23]⟨24⟩)}{[14][23][56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/2s_{123}⟨3|1+4|5]⟨3|1+4|2][13][45]}{[14][56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1s_{123}(s_{23}-s_{56})⟨3|1+4|2][15][45]}{[14][56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](-5/2⟨23⟩^2[24]⟨13⟩[13]⟨46⟩[35]+1/8⟨23⟩⟨13⟩^2[13]^2⟨36⟩[35]+15/4⟨23⟩⟨13⟩^2[12][13]⟨26⟩[35]+11/4⟨23⟩⟨13⟩^2[13][14]⟨46⟩[35]-19/4⟨23⟩[25]⟨13⟩^2[13]^2⟨26⟩-7⟨23⟩⟨13⟩^2[13]^2[45]⟨46⟩+85/8⟨13⟩^2[13][15][14]⟨26⟩⟨14⟩+15/2⟨13⟩^2[13]⟨36⟩[14][35]⟨24⟩-31/4⟨23⟩[24]^2⟨36⟩[35]⟨24⟩^2-5/8⟨23⟩[24]^2[45]⟨46⟩⟨24⟩^2+7⟨23⟩[24][23]⟨36⟩[45]⟨24⟩^2-3/4⟨36⟩[24]^2[45]⟨24⟩^3+25/4⟨23⟩^2[24]^2⟨46⟩[35]⟨24⟩-1/4⟨23⟩⟨13⟩[23][13]⟨36⟩[45]⟨24⟩+13/8⟨13⟩^2[14]^2⟨46⟩[35]⟨24⟩+61/8⟨13⟩^2[13][45][14]⟨46⟩⟨24⟩+51/8⟨13⟩^2[13]^2⟨36⟩[45]⟨24⟩+13/2[25]⟨13⟩^2[13][14]⟨26⟩⟨24⟩+6⟨13⟩^2[12][14]⟨26⟩[35]⟨24⟩-5/2⟨13⟩^2[12][13][45]⟨26⟩⟨24⟩-9/8[25]⟨36⟩[14]^2⟨14⟩⟨12⟩⟨24⟩+1⟨13⟩⟨36⟩[14]^2⟨14⟩[35]⟨24⟩+7/8⟨13⟩[13]⟨36⟩[45][14]⟨14⟩⟨24⟩+19/8⟨13⟩[45][14]^2⟨14⟩⟨46⟩⟨24⟩+4[25]⟨13⟩[14]^2⟨26⟩⟨14⟩⟨24⟩-3/2[12]⟨36⟩[45][14]⟨14⟩⟨12⟩⟨24⟩-5/8⟨13⟩[12][45][14]⟨26⟩⟨14⟩⟨24⟩-17/2⟨13⟩[12]^2[45]⟨26⟩⟨12⟩⟨24⟩+41/8[25]⟨13⟩[12][14]⟨26⟩⟨12⟩⟨24⟩-51/8⟨34⟩⟨36⟩[14]^2⟨14⟩⟨12⟩[35]+27/4⟨34⟩[13]⟨36⟩[45][14]⟨14⟩⟨12⟩-21/8⟨34⟩[45][14]^2⟨14⟩⟨46⟩⟨12⟩+49/4[12]⟨34⟩⟨36⟩[14]⟨12⟩^2[35]-7[25]⟨34⟩[13]⟨36⟩[14]⟨12⟩^2-17/4[12]⟨34⟩[13]⟨36⟩[45]⟨12⟩^2-31/8[25]⟨12⟩^2⟨34⟩[14]^2⟨46⟩+3[12]⟨34⟩[45][14]⟨46⟩⟨12⟩^2+27/4⟨23⟩⟨34⟩[23][13]⟨36⟩[45]⟨12⟩+11⟨23⟩[25][12][13]⟨36⟩⟨12⟩^2-7⟨23⟩[12]^2⟨36⟩⟨12⟩^2[35]-13/8⟨23⟩[25][12]^2⟨26⟩⟨12⟩^2+7/4⟨23⟩[25][12][14]⟨46⟩⟨12⟩^2-41/8⟨23⟩[12]^2[45]⟨46⟩⟨12⟩^2+1/2[12]^2⟨36⟩⟨12⟩^3[15]+7/2[12][15]⟨36⟩[14]⟨14⟩⟨12⟩^2-23/8[15]⟨36⟩[14]^2⟨14⟩^2⟨12⟩-35/4⟨23⟩^2[12][23][45]⟨46⟩⟨12⟩-7/2⟨23⟩^2[25][12][23]⟨26⟩⟨12⟩-6⟨23⟩^2[12][23]⟨36⟩⟨12⟩[35]+35/4[12]^2⟨36⟩[45]⟨12⟩^2⟨24⟩-21/4[25][12]⟨36⟩[14]⟨12⟩^2⟨24⟩+1/4⟨23⟩^2[24][12]⟨46⟩⟨12⟩[35]+55/4⟨23⟩⟨13⟩[12][14]⟨46⟩⟨12⟩[35]+31/4⟨23⟩⟨13⟩[12]^2⟨26⟩⟨12⟩[35]+27/2⟨23⟩⟨13⟩[12][13]⟨36⟩⟨12⟩[35]+19/4[34]⟨23⟩^2⟨34⟩[23][45]⟨46⟩+5/2[34]⟨23⟩^2⟨13⟩[12]⟨46⟩[35]-21/4[34]⟨23⟩[12]⟨34⟩[45]⟨46⟩⟨12⟩-9/4[34]⟨23⟩[12]⟨34⟩⟨36⟩⟨12⟩[35]+11/4⟨23⟩⟨13⟩[12][13][45]⟨46⟩⟨12⟩+15/8⟨23⟩[25]⟨13⟩[13][14]⟨46⟩⟨12⟩-2⟨23⟩[25]⟨13⟩[13]^2⟨36⟩⟨12⟩+17/4⟨13⟩⟨34⟩[14]^2⟨46⟩⟨12⟩[35]+15/4⟨23⟩[24]⟨34⟩[14]⟨46⟩⟨12⟩[35]-29/4⟨13⟩⟨34⟩[13]⟨36⟩[14]⟨12⟩[35]-73/8⟨13⟩⟨34⟩[13][45][14]⟨46⟩⟨12⟩-7/8⟨13⟩⟨34⟩[13]^2⟨36⟩[45]⟨12⟩-37/8⟨13⟩[12][15][13]⟨36⟩⟨12⟩^2-15/4[34]⟨34⟩^2[45][14]⟨46⟩⟨12⟩+25/8[34]⟨34⟩^2[13]⟨36⟩[45]⟨12⟩-55/8[34]⟨34⟩^2⟨36⟩[14]⟨12⟩[35]+23/8⟨13⟩[15][14]^2⟨26⟩⟨14⟩^2-35/8[13]^2⟨26⟩⟨13⟩^3[15]-3/4⟨23⟩[24]⟨34⟩[13]⟨36⟩⟨12⟩[35]-79/8⟨13⟩[13][15]⟨36⟩[14]⟨14⟩⟨12⟩-17/4⟨13⟩[12][15][14]⟨26⟩⟨14⟩⟨12⟩-147/8⟨13⟩[12]⟨36⟩[14]⟨12⟩[35]⟨24⟩+25/2⟨13⟩[12][13]⟨36⟩[45]⟨12⟩⟨24⟩+9/4[34]^2⟨23⟩⟨34⟩^2[45]⟨46⟩-13/8[34]⟨23⟩⟨13⟩⟨34⟩[13][45]⟨46⟩+4⟨23⟩^3[45]⟨46⟩[23]^2-3/4⟨23⟩^3⟨36⟩[23]^2[35]-3/4⟨23⟩^3⟨26⟩[25][23]^2+23/4⟨23⟩^2⟨13⟩[23][13]⟨36⟩[35]+4⟨23⟩^2⟨13⟩[12][23]⟨26⟩[35]+5/4⟨23⟩^2[25]⟨13⟩[23][13]⟨26⟩-2⟨23⟩^2[23]^2[45]⟨36⟩⟨24⟩-13/2⟨23⟩^3[24][23]⟨46⟩[35]+9/4[34]⟨23⟩⟨13⟩⟨34⟩[13]⟨36⟩[35]-11/8[34]⟨23⟩⟨13⟩⟨34⟩[14]⟨46⟩[35]+25/8[34]^2⟨23⟩⟨34⟩^2⟨36⟩[35]+6[34]⟨23⟩^2⟨34⟩[23]⟨36⟩[35]+3[34]⟨23⟩⟨13⟩[12]⟨36⟩[35]⟨24⟩+8[34]⟨23⟩⟨13⟩[12][45]⟨46⟩⟨24⟩-9/4[34]⟨13⟩[12]⟨36⟩[45]⟨24⟩^2+37/8[34]⟨13⟩⟨34⟩⟨36⟩[14][35]⟨24⟩-11/4[34]⟨13⟩⟨34⟩[13]⟨36⟩[45]⟨24⟩+9/4[34]⟨13⟩⟨34⟩[45][14]⟨46⟩⟨24⟩+9/4[34]⟨34⟩⟨36⟩[45][14]⟨14⟩⟨24⟩-3/4[34]^2⟨34⟩^2⟨36⟩[45]⟨24⟩-33/4⟨23⟩^2[24][23][45]⟨46⟩⟨24⟩-3⟨23⟩^2[25][24][23]⟨26⟩⟨24⟩-37/8⟨23⟩[25][24]^2⟨26⟩⟨24⟩^2+3/4[24]⟨36⟩[45][14]⟨14⟩⟨24⟩^2+3/4⟨23⟩[24]⟨13⟩[12]⟨26⟩[35]⟨24⟩+3/4[34]⟨23⟩⟨34⟩[23]⟨36⟩[45]⟨24⟩+13/2⟨23⟩^2[25][24][13]⟨46⟩⟨12⟩-4⟨23⟩[24]⟨13⟩[14]⟨46⟩[35]⟨24⟩+7/2⟨23⟩[12][23]⟨36⟩[45]⟨12⟩⟨24⟩-1/2⟨23⟩[24][25][14]⟨46⟩⟨12⟩⟨24⟩+9/4[25][24]⟨36⟩[14]⟨12⟩⟨24⟩^2+15/8[24]⟨13⟩[13]⟨36⟩[45]⟨24⟩^2+3[24]⟨13⟩[45][14]⟨46⟩⟨24⟩^2-3/2[34][24]⟨34⟩⟨36⟩[45]⟨24⟩^2)}{⟨23⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(-3/2⟨23⟩^2[25][24]⟨13⟩[13]⟨46⟩+3/2⟨13⟩^3[12][13][15]⟨26⟩+15/8[13]^2⟨36⟩⟨13⟩^3[15]+3/2⟨23⟩[25]⟨13⟩^2[13]^2⟨36⟩-9/8⟨23⟩[25]⟨13⟩^2[13][14]⟨46⟩+3/2⟨23⟩⟨13⟩^2[12]^2⟨26⟩[35]+3/4⟨23⟩⟨13⟩^2[12][14]⟨46⟩[35]-9/8⟨13⟩^2⟨34⟩[14]^2⟨46⟩[35]+15/8⟨13⟩⟨34⟩⟨36⟩[14]^2⟨14⟩[35]-3/4⟨13⟩^2[15][14]^2⟨14⟩⟨46⟩+9/8⟨13⟩^2[12][15][14]⟨26⟩⟨14⟩+3/4⟨13⟩[15]⟨36⟩[14]^2⟨14⟩^2-3/8⟨13⟩[12][15]⟨36⟩[14]⟨14⟩⟨12⟩+9/4⟨13⟩[12]^2[15]⟨36⟩⟨12⟩^2-3⟨13⟩^2[12]^2[15]⟨26⟩⟨12⟩-15/8⟨13⟩⟨34⟩[13]⟨36⟩[45][14]⟨14⟩-3/4[34]⟨34⟩^2⟨36⟩[45][14]⟨14⟩+3/8[24]⟨13⟩⟨34⟩[13]⟨36⟩[45]⟨24⟩-15/8⟨13⟩^2⟨34⟩[13]^2⟨36⟩[45]+3/4⟨13⟩⟨34⟩[45][14]^2⟨14⟩⟨46⟩-9/8⟨13⟩[12]⟨34⟩[13]⟨36⟩[45]⟨12⟩+3/8[25]⟨13⟩⟨34⟩[13]⟨36⟩[14]⟨12⟩+3/2[25]⟨13⟩⟨34⟩[14]^2⟨46⟩⟨12⟩+3/4[12]⟨34⟩⟨36⟩[45][14]⟨14⟩⟨12⟩+3/2⟨23⟩[12]⟨34⟩[23]⟨36⟩[45]⟨12⟩+9/4⟨23⟩[24][12]⟨34⟩[45]⟨46⟩⟨12⟩-3/4⟨23⟩[25][24]⟨34⟩[14]⟨46⟩⟨12⟩-3/2⟨23⟩[25][24]⟨34⟩[13]⟨36⟩⟨12⟩+3/2⟨23⟩[25][12]^2⟨36⟩⟨12⟩^2+3/4⟨13⟩^2[12]^2[45]⟨26⟩⟨24⟩-3/2⟨23⟩^2⟨13⟩[12][23][45]⟨46⟩+3/2⟨23⟩^2[25]⟨13⟩[23][13]⟨36⟩-3/2[34]⟨23⟩⟨13⟩[12]⟨34⟩[45]⟨46⟩-3/2⟨23⟩^2[25][24][23]⟨36⟩⟨24⟩)}{⟨23⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](5/4[34][12]^2[45]⟨26⟩⟨14⟩^2-1/4[34][12][13]⟨36⟩[45]⟨14⟩^2-1/2[34][12]⟨36⟩[14]⟨14⟩^2[35]+1/2[34][12]^2⟨36⟩⟨14⟩⟨12⟩[35]+2[34]⟨13⟩[12]^2⟨26⟩⟨14⟩[35]+2[34]⟨13⟩[12][13]⟨36⟩⟨14⟩[35]-3[34][24][12]⟨36⟩⟨14⟩[35]⟨24⟩-1/4[34][12][45][14]⟨14⟩^2⟨46⟩-2[24][12][14]⟨26⟩⟨14⟩^2[35]+7/2[24][12]^2⟨26⟩⟨14⟩⟨12⟩[35]+7/4[24][12][14]⟨14⟩⟨46⟩⟨12⟩[35]+1/4[24]⟨13⟩[13][14]⟨14⟩⟨46⟩[35]-11/4⟨12⟩^2[24][12]^2⟨46⟩[35]-11/4[24]⟨13⟩^2[13]^2⟨46⟩[35]-11/2[24]⟨13⟩[12][13]⟨46⟩⟨12⟩[35]-1/4[24]⟨13⟩[13]^2[45]⟨14⟩⟨46⟩-7/4[24][12][13][45]⟨14⟩⟨46⟩⟨12⟩+5/4[13]^3[25]⟨13⟩^2⟨16⟩-1/4[25]⟨13⟩⟨16⟩[13]^2[14]⟨14⟩-1/4[25]⟨16⟩[13][14]^2⟨14⟩^2-1/4[34][24]⟨34⟩[13][45]⟨14⟩⟨46⟩-1/4[25]⟨16⟩[12][13][14]⟨14⟩⟨12⟩+5/4[25]⟨16⟩[12]^2[13]⟨12⟩^2+5/2[25]⟨13⟩⟨16⟩[12][13]^2⟨12⟩-7/4[24]^2[13][45]⟨14⟩⟨46⟩⟨24⟩-3/2[25][24]^2[13]⟨46⟩⟨12⟩⟨24⟩-3[34][24]⟨13⟩[12]⟨46⟩[35]⟨24⟩-3/2[34][24]⟨13⟩⟨34⟩[13]⟨46⟩[35])}{[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[24]⟨14⟩[25](s_{124}-s_{134})(-3/2[13]⟨36⟩[24]⟨24⟩+3/4[13]^2⟨36⟩⟨13⟩+3/4[12]^2⟨12⟩⟨26⟩)}{[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-13[25][24]^3[12]⟨26⟩⟨12⟩^2⟨24⟩^2-14[12]^4[45]⟨12⟩^4⟨16⟩+14[25]⟨16⟩[12]^3[14]⟨12⟩^4-1/2[24][12]^3[45]⟨46⟩⟨12⟩^4+9/2[34]^2⟨13⟩[12]⟨36⟩[45][14]⟨14⟩^2⟨24⟩-16[34]^3⟨13⟩^2⟨34⟩[12][45]⟨46⟩⟨24⟩-2[34]^3⟨13⟩^2⟨34⟩[12]⟨36⟩[35]⟨24⟩-57/2[34]^2⟨13⟩^2[12][23]⟨36⟩[45]⟨24⟩^2-6[34]⟨34⟩[12]^2[23]⟨36⟩[45]⟨12⟩^3+5[25][24][12]^2[14]⟨46⟩⟨12⟩^4-31/2[25][24][12]^2[13]⟨36⟩⟨12⟩^4-14⟨23⟩[24][12]^2[23]⟨36⟩⟨12⟩^3[35]-2⟨23⟩[25][24][12][23][13]⟨36⟩⟨12⟩^3+3⟨23⟩[24]⟨12⟩^3[12]^2[23][45]⟨46⟩-14⟨23⟩[25][24][12]^2[23]⟨26⟩⟨12⟩^3+4⟨23⟩^2[24]⟨12⟩^2[12][23]^2[45]⟨46⟩+14⟨13⟩[12]^3[23][45]⟨26⟩⟨12⟩^3-4⟨13⟩^2[12]^2[23][13][45]⟨26⟩⟨12⟩^2-2⟨13⟩^3[12][23][13]^2[45]⟨26⟩⟨12⟩-19/2⟨13⟩⟨16⟩[12]^3[13][45]⟨12⟩^3+17/2⟨13⟩[12]^2[23][13]⟨36⟩[45]⟨12⟩^3-59/2⟨13⟩^3[23][13]^3[45]⟨36⟩⟨12⟩+43/2⟨13⟩^3⟨16⟩[12][13]^3[45]⟨12⟩+29/2⟨13⟩^2⟨16⟩[12]^2[13]^2[45]⟨12⟩^2+15/2[25]⟨13⟩^3⟨16⟩[13]^3[14]⟨12⟩+67/2[25][24]⟨13⟩^2[13]^3⟨36⟩⟨12⟩^2+41/2[25][24]⟨13⟩[12][13]^2⟨36⟩⟨12⟩^3+5/2[25]⟨13⟩^2[24][13]^2[14]⟨46⟩⟨12⟩^2-47/2[25][24]⟨13⟩^3[13]^3⟨26⟩⟨12⟩+17/2[25]⟨13⟩[24][12][13][14]⟨46⟩⟨12⟩^3-47/2[24]⟨13⟩^3[13]^2[14]⟨46⟩⟨12⟩[35]-4[34]⟨23⟩[24]⟨13⟩^3[13]^2⟨46⟩[35]+6[34]⟨23⟩⟨13⟩^3[23][13]^2[45]⟨46⟩-29/2[34]⟨13⟩^3[13]^3⟨36⟩[45]⟨14⟩-25/2[34]⟨13⟩^3[13]^2⟨36⟩[14]⟨14⟩[35]+3/2[34]⟨13⟩^3[13]^2[45][14]⟨14⟩⟨46⟩-65/2[34]⟨13⟩^3[13][14]^2⟨14⟩⟨46⟩[35]-25[34]⟨13⟩^2[12][13]^2⟨36⟩[45]⟨14⟩⟨12⟩+9/2[25]⟨13⟩^2⟨16⟩[13]^2[14]^2⟨14⟩⟨12⟩-31⟨13⟩^2⟨16⟩[12][13][14]^2⟨14⟩⟨12⟩[35]-19/2[25]⟨16⟩[12]^2[14]^2⟨14⟩⟨12⟩^3+19/2⟨16⟩[12]^3[45][14]⟨14⟩⟨12⟩^3-19/2⟨16⟩[12]^2[45][14]^2⟨14⟩^2⟨12⟩^2+19/2[25]⟨16⟩[12][14]^3⟨14⟩^2⟨12⟩^2+5⟨16⟩[12][45][14]^3⟨14⟩^3⟨12⟩-5[25]⟨16⟩[14]^4⟨14⟩^3⟨12⟩-5⟨13⟩^2⟨16⟩[13]^2[45][14]^2⟨14⟩^2+5⟨13⟩^2⟨16⟩[13][14]^3⟨14⟩^2[35]+19/2⟨13⟩⟨16⟩[12]^2[13][45][14]⟨14⟩⟨12⟩^2-19/2⟨13⟩⟨16⟩[12][13][45][14]^2⟨14⟩^2⟨12⟩-2⟨23⟩⟨13⟩^2[23]^2[13]^2⟨36⟩[45]⟨12⟩-6[34]⟨13⟩^2⟨34⟩[23][13]^2⟨36⟩[45]⟨12⟩-10[34]⟨13⟩⟨34⟩[12][23][13]⟨36⟩[45]⟨12⟩^2+31[24]⟨13⟩[14]^3⟨26⟩⟨14⟩^3[35]-31[24]⟨13⟩[13][45][14]^2⟨26⟩⟨14⟩^3+9/2[25][24][14]^3⟨26⟩⟨14⟩^3⟨12⟩-5[24][45][14]^3⟨14⟩^3⟨46⟩⟨12⟩-5[24][13]⟨36⟩[45][14]^2⟨14⟩^3⟨12⟩-53/2[24]⟨13⟩[14]^3⟨14⟩^2⟨46⟩⟨12⟩[35]-5[34]^3⟨13⟩^2⟨34⟩^2[14]⟨46⟩[35]-4[34]^3⟨13⟩^2⟨34⟩^2[13][45]⟨46⟩-19/2[34]^3⟨13⟩^2⟨34⟩^2[13]⟨36⟩[35]+5[34]^3⟨13⟩⟨34⟩^2[45][14]⟨14⟩⟨46⟩+5[34]^3⟨13⟩⟨34⟩^2⟨36⟩[14]⟨14⟩[35]+65/2[34]⟨13⟩^2[13]⟨36⟩[14]^2⟨14⟩^2[35]-6[34]⟨13⟩^2[13]^2⟨36⟩[45][14]⟨14⟩^2+13/2[34]^2⟨13⟩^2⟨34⟩[13][45][14]⟨14⟩⟨46⟩+2[34]^2⟨13⟩^2⟨34⟩[13]⟨36⟩[14]⟨14⟩[35]+19/2[34]^2⟨13⟩^2⟨34⟩[13]^2⟨36⟩[45]⟨14⟩-4[34]^2⟨23⟩⟨13⟩^2⟨34⟩[23][13][45]⟨46⟩-5[34]^2⟨13⟩⟨34⟩[45][14]^2⟨14⟩^2⟨46⟩+1/2[24]^2⟨13⟩⟨34⟩[13]^2⟨36⟩⟨12⟩^2[35]+4[24][12]^2⟨36⟩[14]⟨14⟩⟨12⟩^3[35]-1/2[24][12]^2[13]⟨36⟩[45]⟨14⟩⟨12⟩^3-8[34]^2⟨13⟩⟨34⟩[13]⟨36⟩[45][14]⟨14⟩^2-3[34]^2⟨34⟩[12]⟨36⟩[45][14]⟨14⟩^2⟨12⟩-25[34]^2⟨23⟩⟨12⟩⟨13⟩^2[12]^2⟨46⟩[35]-31/2[34]^2⟨13⟩⟨34⟩[12]^2⟨36⟩⟨12⟩^2[35]-9/2[34]^2⟨13⟩^2⟨34⟩[12][14]⟨46⟩⟨12⟩[35]+1/2[34]^2⟨13⟩⟨34⟩[12]⟨36⟩[14]⟨14⟩⟨12⟩[35]+13/2[34]^2⟨13⟩⟨34⟩[12][13]⟨36⟩[45]⟨14⟩⟨12⟩-8[34]^2⟨23⟩⟨13⟩^3[12][13]⟨46⟩[35]+4[34]^3⟨23⟩⟨13⟩^2⟨34⟩[12]⟨46⟩[35]-11/2[34]^3⟨13⟩⟨34⟩^2[12]⟨36⟩⟨12⟩[35]+2[34]⟨23⟩^2⟨13⟩^2[23]^2[13][45]⟨46⟩+2[34]⟨23⟩⟨13⟩^2[12][23][13]⟨36⟩⟨12⟩[35]-6[34]^2⟨23⟩^2⟨13⟩^2[12][23]⟨46⟩[35]+6⟨23⟩^2[25][24]^2⟨12⟩^2[23][13]⟨46⟩}{⟨12⟩⟨14⟩[14]⟨23⟩[23][34]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{11/18⟨36⟩[14]^3[25]⟨14⟩^3-11/18[12]⟨36⟩[45][14]^2⟨14⟩^3+11/36[25]⟨13⟩[13]⟨36⟩[14]^2⟨14⟩^2-11/18[25][12]⟨36⟩[14]^2⟨14⟩^2⟨12⟩+11/18[25][12]^2⟨36⟩[14]⟨14⟩⟨12⟩^2+11/18[12]^2⟨36⟩[45][14]⟨14⟩^2⟨12⟩-11/18[12]^3⟨36⟩[45]⟨14⟩⟨12⟩^2-14/9[34]^2[12]⟨34⟩^2⟨36⟩[45]⟨14⟩-11/12⟨13⟩⟨16⟩[12][15][14]^2⟨14⟩^2-121/36⟨13⟩[12]⟨36⟩[14]^2⟨14⟩^2[35]+77/36⟨13⟩[12][13]⟨36⟩[45][14]⟨14⟩^2+22/9⟨13⟩^2[12][14]^2⟨14⟩⟨46⟩[35]-11/18⟨13⟩^2[12][13]⟨36⟩[14]⟨14⟩[35]-22/9⟨13⟩^2[12][13][45][14]⟨14⟩⟨46⟩+11/18⟨13⟩^2[12][13]^2⟨36⟩[45]⟨14⟩+11/36[24]⟨13⟩⟨34⟩[13]⟨36⟩[14]⟨14⟩[35]+2[34][24]⟨13⟩[12]⟨34⟩⟨36⟩[35]⟨24⟩-11/12[25]⟨13⟩[14]^3⟨14⟩^2⟨46⟩-11/12⟨13⟩[12]^2[45][14]⟨26⟩⟨14⟩^2+11/18⟨13⟩^3[12][13][14]⟨46⟩[35]-11/18⟨13⟩^3[12][13]^2[45]⟨46⟩+11/18⟨13⟩^2[12]^2[13][45]⟨26⟩⟨14⟩-11/18[25]⟨13⟩^2[12][13][14]⟨26⟩⟨14⟩+11/12⟨13⟩[12]^3[45]⟨46⟩⟨12⟩^2-11/12[25]⟨13⟩[12]^2[14]⟨46⟩⟨12⟩^2+121/36[34]⟨13⟩^2[12]^2[45]⟨46⟩⟨24⟩+121/36[24]⟨13⟩^2[12][14]⟨46⟩[35]⟨24⟩+14/9[25][24]^2⟨36⟩[14]⟨14⟩⟨24⟩^2-77/36[24]^2⟨13⟩[12][45]⟨46⟩⟨24⟩^2+14/9⟨36⟩[25][24]^3⟨24⟩^3+11/4[25][24]^2⟨13⟩[14]⟨46⟩⟨24⟩^2+11/18[25][24]⟨36⟩[14]^2⟨14⟩^2⟨24⟩+22/9[24]⟨13⟩[12][45][14]⟨14⟩⟨46⟩⟨24⟩-11/36[25][24]^2⟨13⟩[13]⟨36⟩⟨24⟩^2-2[25][24]^2⟨13⟩[12]⟨26⟩⟨24⟩^2+14/9[24]^3⟨34⟩[45]⟨46⟩⟨24⟩^2+14/9[24]^3⟨34⟩⟨36⟩[35]⟨24⟩^2+14/9⟨23⟩[24]^3⟨34⟩⟨46⟩[35]⟨24⟩-11/18[24][12]^2⟨36⟩[45]⟨14⟩⟨12⟩⟨24⟩+11/3⟨23⟩^2[25][24]^2[23]⟨46⟩⟨24⟩-11/12⟨23⟩[25][24][12]^2⟨46⟩⟨12⟩^2+11/18[25][24][12]^2⟨36⟩⟨12⟩^2⟨24⟩-77/18⟨23⟩[24]^2[25][12]⟨46⟩⟨12⟩⟨24⟩+11/18[24][12]^2⟨34⟩⟨36⟩⟨12⟩^2[35]-47/18[34][12]⟨34⟩^2[23]⟨36⟩[45]⟨12⟩+121/36[34]⟨13⟩^2[12]⟨34⟩[13][45]⟨46⟩-77/18[34]⟨13⟩[12]^2⟨34⟩[45]⟨46⟩⟨12⟩-11/3[34]⟨13⟩[12]⟨34⟩[13]⟨36⟩[45]⟨14⟩+11/18[24]⟨13⟩[25]⟨34⟩[13][14]⟨46⟩⟨12⟩-83/18[24]^2⟨34⟩^2[13][45]⟨46⟩⟨12⟩-121/36[34]⟨13⟩[12]^2⟨36⟩[45]⟨14⟩⟨24⟩+11/36[24]⟨13⟩^2⟨34⟩[13][14]⟨46⟩[35]-11/36[24]^2⟨13⟩⟨34⟩[13]⟨36⟩[35]⟨24⟩+4[24]^2⟨34⟩^2[14]⟨46⟩⟨12⟩[35]-11/18[24][12]⟨34⟩⟨36⟩[14]⟨14⟩⟨12⟩[35]+11/18[24]⟨34⟩⟨36⟩[14]^2⟨14⟩^2[35]+11/36[24]^2⟨13⟩⟨34⟩[14]⟨46⟩[35]⟨24⟩-5/3⟨23⟩[24]^2⟨13⟩[12]⟨46⟩[35]⟨24⟩-11/36⟨23⟩[24]^2⟨13⟩⟨34⟩[13]⟨46⟩[35]}{⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩[24](-11/36⟨23⟩[12]^2[23]⟨36⟩⟨12⟩^2-11/36[12]^3⟨36⟩⟨12⟩^3+11/18[24][12]⟨34⟩[13]⟨36⟩⟨12⟩^2-11/12⟨23⟩[24][12]^2⟨46⟩⟨12⟩^2-11/36⟨23⟩^2[24]⟨13⟩[23][13]⟨46⟩+121/36[24]⟨13⟩^2[12][13]⟨26⟩⟨24⟩+11/36[13]^2[14]⟨46⟩⟨13⟩^3+11/36[34]⟨13⟩^2[12][14]⟨46⟩⟨24⟩-22/9[24]⟨13⟩[12][14]⟨46⟩⟨12⟩⟨24⟩-253/36[24]⟨13⟩[12][13]⟨36⟩⟨12⟩⟨24⟩-11/36[34]⟨13⟩^2[12][13]⟨36⟩⟨24⟩-11/18⟨13⟩^2[12][13]^2⟨36⟩⟨12⟩-11/36[34]⟨13⟩[12]^2⟨36⟩⟨12⟩⟨24⟩-55/18[24][12]^2⟨36⟩⟨12⟩^2⟨24⟩-11/36⟨13⟩[12]^2[13]⟨36⟩⟨12⟩^2-11/18⟨13⟩^2[12]^2[13]⟨26⟩⟨12⟩+11/18⟨36⟩[14]^3⟨14⟩^3-11/12[14]^3⟨46⟩⟨13⟩⟨14⟩^2+11/3⟨23⟩^2[24][23]^2⟨36⟩⟨24⟩+11/3⟨23⟩^2[24]^2[23]⟨46⟩⟨24⟩)}{⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨56⟩⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{[12](2[13]^2⟨26⟩⟨13⟩^4[15]+5⟨13⟩^3[13][15][14]⟨26⟩⟨14⟩+4⟨23⟩[25]⟨13⟩^3[13]^2⟨26⟩+32/3⟨13⟩^2[12][15][14]⟨46⟩⟨12⟩^2-4⟨13⟩^2[15][14]^2⟨14⟩⟨46⟩⟨12⟩-17/3⟨13⟩[12][15]⟨36⟩[14]⟨14⟩⟨12⟩^2-2⟨13⟩[12]^2[15]⟨36⟩⟨12⟩^3-2⟨23⟩[25][12]^2⟨36⟩⟨12⟩^3+16/3⟨23⟩[25]⟨13⟩[12][14]⟨46⟩⟨12⟩^2+13/3⟨23⟩⟨13⟩[12]^2[45]⟨46⟩⟨12⟩^2-32/3⟨13⟩[12]⟨34⟩[45][14]⟨46⟩⟨12⟩^2+13/3[25]⟨13⟩⟨34⟩[14]^2⟨46⟩⟨12⟩^2-2⟨23⟩⟨13⟩^3[12][13]⟨26⟩[35]+7/3[12]^2⟨34⟩⟨36⟩[45]⟨12⟩^3+16/3[25][12]⟨34⟩⟨36⟩[14]⟨12⟩^3-7/3⟨13⟩^3[12][13][45]⟨26⟩⟨24⟩+16/3[25]⟨13⟩^3[13][14]⟨26⟩⟨24⟩-14/3⟨13⟩^3[13]^2⟨36⟩[45]⟨24⟩+13/3⟨13⟩^3[14]^2⟨46⟩[35]⟨24⟩)}{⟨12⟩[13]⟨14⟩[14]⟨23⟩⟨56⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{11/9[34]⟨23⟩[24]^2⟨13⟩^2[12]⟨46⟩[35]⟨24⟩+1/9[24]⟨13⟩^3[13]^3⟨36⟩[45]⟨14⟩+8/9[34]⟨13⟩^3[12][13]^2⟨36⟩[45]⟨14⟩-4/9[34]^2⟨23⟩⟨13⟩^3[12]^2⟨46⟩[35]+4/9[34]^2⟨13⟩^2[12]^2⟨36⟩[45]⟨14⟩⟨24⟩-11/9[34]^2⟨13⟩^2⟨34⟩[12][23]⟨36⟩[45]⟨24⟩+7/9[34]^3⟨13⟩^2⟨34⟩^2[12][45]⟨46⟩-7/9[24]⟨13⟩^3[13][14]^2⟨14⟩⟨46⟩[35]+5/9[24]⟨13⟩^3[13]^2[45][14]⟨14⟩⟨46⟩+4/9[24]⟨13⟩^4[13]^3[45]⟨46⟩+4/9[24]⟨13⟩^4[12][13]^2⟨26⟩[35]-1[34]⟨13⟩^4[12][13]^2[45]⟨46⟩+5/9[34]⟨13⟩^4[12][13][14]⟨46⟩[35]+1/3[34]⟨13⟩^3[12][13][45][14]⟨14⟩⟨46⟩-4/9[34]⟨13⟩^4[12]^2[13]⟨26⟩[35]+4/9[34]⟨23⟩^2⟨13⟩^2[12][23]^2⟨36⟩[35]+4/9[34]⟨13⟩[12]^3⟨36⟩[45]⟨14⟩⟨12⟩^2+4/9[34]⟨13⟩^3[12]^2[13]⟨36⟩⟨12⟩[35]+8/9[34]⟨13⟩^2[12]^2[13]⟨36⟩[45]⟨14⟩⟨12⟩+1/3[34]⟨13⟩^2[12]^2[45][14]⟨14⟩⟨46⟩⟨12⟩-1/3[34]^2⟨13⟩^3[12]^2[45]⟨46⟩⟨24⟩-4/9[34]^2[24]⟨13⟩^2⟨34⟩[12][45]⟨46⟩⟨24⟩+4/9[25]⟨13⟩^4⟨16⟩[13]^3[14]-4/9⟨13⟩^4⟨16⟩[12][13]^2[14][35]+1[34]⟨23⟩[24]⟨13⟩^3[12][13]⟨46⟩[35]+4/9⟨13⟩^4[23][13]^3[45]⟨36⟩+4/9[24]^2⟨13⟩^3[13]^2[45]⟨46⟩⟨24⟩-7/9[24]^2⟨13⟩^3[13][14]⟨46⟩[35]⟨24⟩-4/9⟨23⟩[25][24]^2⟨13⟩^2⟨12⟩[13]^2⟨46⟩+4/9[25][24]⟨13⟩^2[12][13]^2⟨36⟩⟨12⟩^2-4/9⟨23⟩[24]^2⟨13⟩^3[13]^2⟨46⟩[35]-5/9[24]⟨13⟩^3[12][23][13][45]⟨26⟩⟨24⟩-4/9⟨23⟩[24]⟨13⟩^2[12][23]^2[45]⟨26⟩⟨24⟩+11/9[34][24]⟨13⟩^3[12][14]⟨46⟩[35]⟨24⟩+7/9[34][24]⟨13⟩⟨34⟩^2[23][13]⟨36⟩[45]⟨12⟩+7/9[34]⟨23⟩[24]^2⟨13⟩^2⟨34⟩[13]⟨46⟩[35]-7/9[24]^3⟨34⟩^2[13][45]⟨46⟩⟨12⟩^2-4/9⟨23⟩⟨13⟩^3[23]^2[13]^2⟨36⟩[45]-4/9⟨23⟩⟨13⟩^3[12][23]^2[13][45]⟨26⟩+4/9⟨23⟩^2[24]^2⟨13⟩^2[23][13]⟨46⟩[35]+4/9⟨23⟩^3[24]^2⟨13⟩[23]^2⟨46⟩[35]-4/9⟨23⟩^3[24]⟨13⟩[23]^3⟨36⟩[35]+4/9⟨23⟩^2[24]⟨13⟩^2[12][23]^2⟨26⟩[35]-4/9[34]⟨23⟩^2⟨13⟩⟨34⟩[23]^3⟨36⟩[45]-8/9⟨23⟩^3[24]⟨13⟩[23]^3[45]⟨46⟩-4/9⟨23⟩^3[25][24]⟨13⟩[23]^3⟨26⟩+4/9⟨23⟩^2⟨13⟩^2[23]^3[13]⟨36⟩[45]}{⟨12⟩⟨14⟩[14]⟨23⟩[23][34]⟨56⟩[56]⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{25/3⟨36⟩[14]^4[35]⟨14⟩^4-25/3⟨13⟩[14]^4⟨14⟩^3⟨46⟩[35]+6⟨13⟩[12]^2[14]^2⟨26⟩⟨14⟩^2⟨12⟩[35]+4[25][12]^2[14]^2⟨14⟩⟨46⟩⟨12⟩^3+4⟨16⟩[12]^2[15][14]^2⟨14⟩^2⟨12⟩^2-25/3[12]⟨36⟩[14]^3⟨14⟩^3⟨12⟩[35]+4[12]^2⟨36⟩[14]^2⟨14⟩^2⟨12⟩^2[35]+25/3⟨13⟩[12][14]^3⟨14⟩^2⟨46⟩⟨12⟩[35]-6⟨13⟩[12]^2[14]^2⟨14⟩⟨46⟩⟨12⟩^2[35]+2[34]⟨23⟩⟨13⟩[12]^3⟨46⟩⟨12⟩^2[35]-4[12]^3[45][14]⟨14⟩⟨46⟩⟨12⟩^3+4[12]^2[45][14]^2⟨14⟩^2⟨46⟩⟨12⟩^2+4[12]^3[45][14]⟨26⟩⟨14⟩^2⟨12⟩^2+28/3[24]^2⟨13⟩[12][14]⟨26⟩⟨14⟩[35]⟨24⟩^2+53/3[24]⟨36⟩[14]^3⟨14⟩^3[35]⟨24⟩+28/3[24]^2⟨36⟩[14]^2⟨14⟩^2[35]⟨24⟩^2-53/3[24]⟨13⟩[14]^3⟨14⟩^2⟨46⟩[35]⟨24⟩+28/3[24]⟨13⟩[12][14]^2⟨26⟩⟨14⟩^2[35]⟨24⟩-4[24][12]^2[45][14]⟨14⟩⟨46⟩⟨12⟩^2⟨24⟩+38/3[24]⟨13⟩[12][14]^2⟨14⟩⟨46⟩⟨12⟩[35]⟨24⟩+4[24][25][12][14]^2⟨14⟩⟨46⟩⟨12⟩^2⟨24⟩+4/3[24][12]^2⟨36⟩[14]⟨14⟩⟨12⟩^2[35]⟨24⟩-50/3[24][12]⟨36⟩[14]^2⟨14⟩^2⟨12⟩[35]⟨24⟩+5[24]⟨13⟩[12]^2[14]⟨26⟩⟨14⟩⟨12⟩[35]⟨24⟩-28/3[24][12]^2[23]⟨36⟩[45]⟨12⟩^2⟨24⟩^2-25/3[34][24][12]^2⟨36⟩[45]⟨14⟩⟨12⟩⟨24⟩^2+28/3[34][24][12]⟨36⟩[45][14]⟨14⟩^2⟨24⟩^2+28/3[24]^2[12]^2⟨36⟩⟨12⟩^2[35]⟨24⟩^2-25/3[24]^2[12]⟨36⟩[14]⟨14⟩⟨12⟩[35]⟨24⟩^2+25/3[34][12]⟨36⟩[45][14]^2⟨14⟩^3⟨24⟩-25/3[34][12]^2⟨36⟩[45][14]⟨14⟩^2⟨12⟩⟨24⟩+23/3[34]⟨13⟩[12]^2[23]⟨36⟩[45]⟨12⟩⟨24⟩^2+28/3[24]⟨13⟩[12]^2[23][45]⟨26⟩⟨12⟩⟨24⟩^2+13/3[34]^2⟨13⟩^2[12]^2⟨36⟩[35]⟨24⟩^2-25/3[34][24]⟨13⟩^2[12][14]⟨46⟩[35]⟨24⟩^2+28/3[34]⟨13⟩[12]⟨36⟩[14]^2⟨14⟩^2[35]⟨24⟩-25/3[34]⟨13⟩[12][45][14]^2⟨14⟩^2⟨46⟩⟨24⟩-13/3[34]⟨13⟩^2[12][14]^2⟨14⟩⟨46⟩[35]⟨24⟩-8[34]^2⟨13⟩^2[12]^2[45]⟨46⟩⟨24⟩^2+28/3[34]^2⟨13⟩[12]^2⟨36⟩[45]⟨14⟩⟨24⟩^2+25/3[34]⟨34⟩⟨36⟩[14]^3⟨14⟩^3[35]+25/3[34]⟨34⟩[45][14]^3⟨14⟩^3⟨46⟩+28/3[34]^2⟨13⟩[12]⟨34⟩⟨36⟩[14]⟨14⟩[35]⟨24⟩+25/3[34]^2⟨13⟩[12]⟨34⟩[45][14]⟨14⟩⟨46⟩⟨24⟩+13/3[34]⟨13⟩^2[12]^2[14]⟨26⟩⟨14⟩[35]⟨24⟩-2[34]^2⟨23⟩⟨13⟩^2[12]^2⟨46⟩[35]⟨24⟩-1/3[34]⟨13⟩^2[12]^2[23][45]⟨26⟩⟨24⟩^2-2[34]^2⟨13⟩[12]⟨34⟩[23]⟨36⟩[45]⟨24⟩^2+25/3[24]⟨34⟩[14]^3⟨14⟩^2⟨46⟩⟨12⟩[35]-28/3[24]^2⟨13⟩[14]^2⟨14⟩⟨46⟩[35]⟨24⟩^2+2[34][12]^3⟨34⟩⟨36⟩⟨12⟩^3[35]+16/3[24]^2⟨13⟩[12][14]⟨46⟩⟨12⟩[35]⟨24⟩^2-28/3[24]^2⟨13⟩[12]^2⟨26⟩⟨12⟩[35]⟨24⟩^2-25/3[24][12]⟨34⟩[14]^2⟨14⟩⟨46⟩⟨12⟩^2[35]-28/3⟨23⟩[24]^2[12]^2⟨46⟩⟨12⟩^2[35]⟨24⟩+28/3⟨23⟩[24][12]^2[23][45]⟨46⟩⟨12⟩^2⟨24⟩-16/3[24]^2[12]⟨34⟩[14]⟨46⟩⟨12⟩^2[35]⟨24⟩+28/3[24]^2⟨34⟩[14]^2⟨14⟩⟨46⟩⟨12⟩[35]⟨24⟩-2⟨23⟩^2[24][12]^2[23]⟨46⟩⟨12⟩^2[35]+2⟨23⟩^2[12]^2[23]^2[45]⟨46⟩⟨12⟩^2-10/3[34]⟨13⟩^2[12]^2[14]⟨46⟩⟨12⟩[35]⟨24⟩+55/3[34]⟨13⟩[12]^2[45][14]⟨14⟩⟨46⟩⟨12⟩⟨24⟩+25/3[34]^2[12]^2⟨34⟩^2[45]⟨46⟩⟨12⟩^2-25/3[34][12]^2⟨34⟩[45][14]⟨14⟩⟨46⟩⟨12⟩^2+10[34]⟨13⟩[12]^3[45]⟨26⟩⟨14⟩⟨12⟩⟨24⟩-25/3[34]⟨13⟩[12]⟨34⟩[14]^2⟨14⟩⟨46⟩⟨12⟩[35]+25/3[34]^2[12]⟨34⟩^2[45][14]⟨14⟩⟨46⟩⟨12⟩+25/3[34]^2[12]⟨34⟩^2⟨36⟩[14]⟨14⟩⟨12⟩[35]+2[34]⟨23⟩[12]^2⟨34⟩[23][45]⟨46⟩⟨12⟩^2+2[34]⟨23⟩[12]^2⟨34⟩[23]⟨36⟩⟨12⟩^2[35]+23/3[34][12]^2⟨34⟩[23]⟨36⟩[45]⟨12⟩^2⟨24⟩+25/3[34]^2[12]^2⟨34⟩⟨36⟩[45]⟨14⟩⟨12⟩⟨24⟩+25/3[34][24][12]⟨34⟩^2[14]⟨46⟩⟨12⟩^2[35]+28/3[34][24]⟨13⟩[12]^2[45]⟨26⟩⟨14⟩⟨24⟩^2+56/3[34][24]⟨13⟩[12]⟨36⟩[14]⟨14⟩[35]⟨24⟩^2-38/3[34][24]⟨13⟩[12]^2⟨36⟩⟨12⟩[35]⟨24⟩^2-35/3[34]^2⟨13⟩[12]^2⟨34⟩⟨36⟩⟨12⟩[35]⟨24⟩-4/3[34]^2⟨13⟩[12]^2⟨34⟩[45]⟨46⟩⟨12⟩⟨24⟩+2[34]⟨23⟩⟨13⟩[12]^2[23][45]⟨46⟩⟨12⟩⟨24⟩+28/3[34][24]⟨34⟩[45][14]^2⟨14⟩^2⟨46⟩⟨24⟩+28/3[34][24]⟨34⟩⟨36⟩[14]^2⟨14⟩^2[35]⟨24⟩-2[34][24][12]⟨34⟩[23]⟨36⟩[45]⟨12⟩⟨24⟩^2}{⟨12⟩[13]⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{143/36[24]^2⟨34⟩^2[13]⟨36⟩⟨12⟩^2[35]+5/3⟨12⟩^2[24]^2⟨34⟩^2[14]⟨46⟩[35]+49/36[24]^2⟨34⟩^2[13][45]⟨46⟩⟨12⟩^2+41/9[24]⟨34⟩⟨36⟩[14]^2⟨14⟩^2⟨12⟩[35]-2[34][24]⟨34⟩^2⟨36⟩[14]⟨14⟩⟨12⟩[35]-25/3⟨36⟩[14]^3[45]⟨14⟩^4+59/9⟨13⟩[13]⟨36⟩[45][14]^2⟨14⟩^3-94/9⟨13⟩^3[13]^3⟨36⟩[45]⟨14⟩-23/6⟨13⟩[45][14]^3⟨14⟩^3⟨46⟩+25/3[12]⟨36⟩[45][14]^2⟨14⟩^3⟨12⟩+10/3⟨13⟩[12][13]⟨36⟩[45][14]⟨14⟩^2⟨12⟩-11/18⟨13⟩^2[12][13]^2⟨36⟩[45]⟨14⟩⟨12⟩+107/36[12]^2⟨36⟩[45][14]⟨14⟩^2⟨12⟩^2-289/9[12]^3⟨36⟩[45]⟨14⟩⟨12⟩^3+533/36⟨13⟩[12]^2[13]⟨36⟩[45]⟨14⟩⟨12⟩^2+2[24]⟨34⟩[13]⟨36⟩[45][14]⟨14⟩^2⟨12⟩+143/36[24]⟨13⟩⟨34⟩[13]^2⟨36⟩[45]⟨14⟩⟨12⟩+55/18[24]⟨34⟩[12][13]⟨36⟩[45]⟨14⟩⟨12⟩^2-337/18⟨13⟩⟨36⟩[14]^3⟨14⟩^3[35]+391/18⟨13⟩[12][45][14]^2⟨14⟩^2⟨46⟩⟨12⟩+5/4⟨13⟩^2[12][13][45][14]⟨14⟩⟨46⟩⟨12⟩-157/36⟨13⟩^3[12][13]^2[45]⟨46⟩⟨12⟩+191/9⟨13⟩[12]^2[45][14]⟨14⟩⟨46⟩⟨12⟩^2+1249/36⟨13⟩[12]^3[45]⟨46⟩⟨12⟩^3-1073/36⟨13⟩^2[12]^2[13][45]⟨46⟩⟨12⟩^2-107/36[25][12]⟨36⟩[14]^2⟨14⟩^2⟨12⟩^2-577/36[25]⟨13⟩[12][13]⟨36⟩[14]⟨14⟩⟨12⟩^2+19/18[25]⟨13⟩^2[12][13]^2⟨36⟩⟨12⟩^2-41/9[25]⟨13⟩[13]⟨36⟩[14]^2⟨14⟩^2⟨12⟩+94/9⟨13⟩^3[13]^2⟨36⟩[14]⟨14⟩[35]+4/9[25]⟨13⟩^3[13]^3⟨36⟩⟨12⟩+289/9[25][12]^2⟨36⟩[14]⟨14⟩⟨12⟩^3-163/9[25]⟨13⟩[14]^3⟨14⟩^2⟨46⟩⟨12⟩-835/36[25]⟨13⟩[12][14]^2⟨14⟩⟨46⟩⟨12⟩^2+661/36[25]⟨13⟩^2[12][13][14]⟨46⟩⟨12⟩^2-235/9[25]⟨13⟩[12]^2[14]⟨46⟩⟨12⟩^3+95/3[25]⟨13⟩^2[13][14]^2⟨14⟩⟨46⟩⟨12⟩+1/6⟨13⟩^3[12][13]^2⟨36⟩⟨12⟩[35]-4/9⟨13⟩^2[12]^2[13]⟨36⟩⟨12⟩^2[35]-62/3[25]⟨13⟩^3[13]^2[14]⟨46⟩⟨12⟩-4/9⟨13⟩^2⟨34⟩[23][13]^2⟨36⟩[45]⟨12⟩+11/18⟨13⟩⟨34⟩[12][23][13]⟨36⟩[45]⟨12⟩^2-11/18⟨34⟩[12]^2[23][45]⟨36⟩⟨12⟩^3-10[24]⟨13⟩^2⟨34⟩[13]^2⟨36⟩⟨12⟩[35]-307/36[24]⟨13⟩⟨34⟩[13]⟨36⟩[14]⟨14⟩⟨12⟩[35]-545/36[24]⟨13⟩⟨34⟩[12][13]⟨36⟩⟨12⟩^2[35]-41/12[24]⟨34⟩[12]⟨36⟩[14]⟨14⟩⟨12⟩^2[35]+275/9[24]⟨34⟩[12]^2⟨36⟩⟨12⟩^3[35]-73/6⟨13⟩⟨16⟩[15][14]^3⟨14⟩^3-65/3⟨13⟩[12][45][14]^2⟨26⟩⟨14⟩^3-283/12⟨13⟩^2[12][14]^2⟨26⟩⟨14⟩^2[35]+595/36⟨13⟩^3[12][13][14]⟨26⟩⟨14⟩[35]-53/2[25]⟨13⟩^2[13][14]^2⟨26⟩⟨14⟩^2+280/9[25]⟨13⟩^3[13]^2[14]⟨26⟩⟨14⟩-4/9[13]^3⟨13⟩^4[25]⟨26⟩+4/9⟨13⟩^4[12][13]^2⟨26⟩[35]+283/12⟨13⟩^2[12][13][45][14]⟨26⟩⟨14⟩^2-671/36⟨13⟩^3[12][13]^2[45]⟨26⟩⟨14⟩-4/9[25]⟨13⟩^3[12][13]^2⟨26⟩⟨12⟩+11/18[25]⟨13⟩^2[12]^2[13]⟨26⟩⟨12⟩^2-6[25]⟨13⟩[12]^2[14]⟨26⟩⟨14⟩⟨12⟩^2+31/12[25]⟨13⟩[12][14]^2⟨26⟩⟨14⟩^2⟨12⟩+511/36[25]⟨13⟩^2[12][13][14]⟨26⟩⟨14⟩⟨12⟩-53/12⟨13⟩[12]^3[45]⟨26⟩⟨14⟩⟨12⟩^2+19/18⟨13⟩^3[12]^2[13]⟨26⟩⟨12⟩[35]-551/36[24]⟨13⟩^2⟨34⟩[13]^2[45]⟨46⟩⟨12⟩+31/6[24]⟨13⟩^2⟨34⟩[13][14]⟨46⟩⟨12⟩[35]-853/36[24]⟨13⟩⟨34⟩[12][13][45]⟨46⟩⟨12⟩^2-1/4[24]⟨13⟩⟨34⟩[12][14]⟨46⟩⟨12⟩^2[35]-43/18[24]⟨34⟩[45][14]^2⟨14⟩^2⟨46⟩⟨12⟩+107/36[24]⟨34⟩[12][45][14]⟨14⟩⟨46⟩⟨12⟩^2-137/18[24]⟨13⟩⟨34⟩[14]^2⟨14⟩⟨46⟩⟨12⟩[35]+11/4[24]⟨13⟩⟨34⟩[13][45][14]⟨14⟩⟨46⟩⟨12⟩+35/6[34]⟨13⟩^3[12][14]⟨46⟩[35]⟨24⟩+205/18[34]⟨13⟩^3[12][13][45]⟨46⟩⟨24⟩+401/12[24]⟨34⟩[12]^2[45]⟨46⟩⟨12⟩^3-619/18⟨23⟩[25][24]⟨12⟩^3[12]^2⟨46⟩+655/36⟨23⟩[25][24]⟨13⟩⟨12⟩^2[12][13]⟨46⟩-23/6⟨23⟩[24]⟨13⟩⟨12⟩^2[12]^2⟨46⟩[35]+86/9⟨23⟩[25][24]⟨13⟩^2⟨12⟩[13]^2⟨46⟩-55/18[34]⟨23⟩⟨13⟩^3[12][13]⟨46⟩[35]-4/9⟨23⟩[24]⟨13⟩^3[13]^2⟨46⟩[35]-4/9⟨23⟩[25]⟨13⟩^2[23][13]^2⟨36⟩⟨12⟩-4/9⟨23⟩[25]⟨13⟩[12][23][13]⟨36⟩⟨12⟩^2-4/9⟨23⟩⟨13⟩^3[23][13]^2⟨36⟩[35]+4/9⟨23⟩⟨13⟩[12]^2[23]⟨36⟩⟨12⟩^2[35]+127/36⟨23⟩[24]^2⟨13⟩⟨12⟩[12]⟨46⟩[35]⟨24⟩-28/3[24]^3⟨13⟩[45]⟨46⟩⟨24⟩^3-28/3[24]^3⟨13⟩⟨36⟩[35]⟨24⟩^3+407/18[34][24]⟨13⟩^2[12][45]⟨46⟩⟨24⟩^2+14/9[24]^3⟨34⟩[45]⟨46⟩⟨12⟩⟨24⟩^2+14/9[24]^3⟨34⟩⟨36⟩⟨12⟩[35]⟨24⟩^2+3/4[24]^2⟨13⟩⟨34⟩[14]⟨46⟩⟨12⟩[35]⟨24⟩-155/12[24]^2⟨13⟩⟨34⟩[13][45]⟨46⟩⟨12⟩⟨24⟩-329/36[24]^2⟨13⟩⟨34⟩[13]⟨36⟩⟨12⟩[35]⟨24⟩+151/9[34][24]⟨13⟩⟨34⟩[12][45]⟨46⟩⟨12⟩⟨24⟩-28/3[25][24]^3⟨13⟩⟨26⟩⟨24⟩^3+14/9[25][24]^3⟨36⟩⟨12⟩⟨24⟩^3+17/9[34]⟨13⟩⟨34⟩[12][23]⟨36⟩[45]⟨12⟩⟨24⟩+28/3[24]^2⟨13⟩⟨36⟩[14]⟨14⟩[35]⟨24⟩^2+94/9[34]⟨13⟩^3[12]^2⟨26⟩[35]⟨24⟩-65/36[34]⟨13⟩^3[12][13]⟨36⟩[35]⟨24⟩-7/2[34]^2⟨13⟩^2⟨34⟩[12]⟨36⟩[35]⟨24⟩-14/9⟨23⟩⟨13⟩^2[12][23]^2[45]⟨26⟩⟨24⟩-35/9⟨13⟩^3[12][23][13][45]⟨26⟩⟨24⟩-6⟨13⟩^3[23][13]^2[45]⟨36⟩⟨24⟩-599/18[34]⟨13⟩^2[12][23]⟨36⟩[45]⟨24⟩^2-28/3[24]⟨13⟩⟨36⟩[14]^2⟨14⟩^2[35]⟨24⟩-53/3[24]⟨36⟩[45][14]^2⟨14⟩^3⟨24⟩-89/9[34]⟨34⟩[12]⟨36⟩[45][14]⟨14⟩^2⟨12⟩-14/9[34]^2⟨34⟩^2[12]⟨36⟩[45]⟨14⟩⟨12⟩+587/36⟨13⟩[12]^2[23][45]⟨36⟩⟨12⟩^2⟨24⟩+19/18[34]⟨34⟩[12]^2⟨36⟩[45]⟨14⟩⟨12⟩^2+2[34]^2⟨13⟩⟨34⟩^2[45][14]⟨14⟩⟨46⟩+97/9[34]^2⟨13⟩⟨34⟩^2[12][45]⟨46⟩⟨12⟩-4/9⟨23⟩⟨13⟩^3[12][23][13]⟨26⟩[35]+4/9[34]^2⟨13⟩⟨34⟩^2[12]⟨36⟩⟨12⟩[35]-557/36[34]⟨13⟩^2[12]⟨36⟩[14]⟨14⟩[35]⟨24⟩-97/18[34]⟨13⟩^2[12][13]⟨36⟩[45]⟨14⟩⟨24⟩-10[34]⟨13⟩^2[12]^2[45]⟨26⟩⟨14⟩⟨24⟩-16/9[34]⟨13⟩^2[12][45][14]⟨14⟩⟨46⟩⟨24⟩+77/36[34]⟨13⟩^2⟨34⟩[23][13]⟨36⟩[45]⟨24⟩+25/3[34]^2⟨13⟩⟨34⟩[12]⟨36⟩[45]⟨14⟩⟨24⟩-443/18[34]⟨13⟩[12]⟨36⟩[45][14]⟨14⟩^2⟨24⟩-59/6[24]⟨13⟩^3[13][14]⟨46⟩[35]⟨24⟩+61/6[24]⟨13⟩^3[13]^2[45]⟨46⟩⟨24⟩-4[24]⟨13⟩^2[13]^2⟨36⟩[45]⟨14⟩⟨24⟩-53/12[24]⟨13⟩^2[13][45][14]⟨14⟩⟨46⟩⟨24⟩+53/4[34]⟨13⟩^2[12]^2[45]⟨46⟩⟨12⟩⟨24⟩-29/9[34]^2⟨23⟩⟨13⟩^2⟨34⟩[12]⟨46⟩[35]+98/9[34][24]⟨13⟩^2[12]⟨36⟩[35]⟨24⟩^2-53/3[34][24]⟨13⟩[12]⟨36⟩[45]⟨14⟩⟨24⟩^2-4[24]⟨13⟩^2[12][14]⟨26⟩⟨14⟩[35]⟨24⟩-56/3[24]⟨13⟩[12][45][14]⟨26⟩⟨14⟩^2⟨24⟩+25/3[24]⟨13⟩[45][14]^2⟨14⟩^2⟨46⟩⟨24⟩-19/18[34]⟨34⟩^2[12][23]⟨36⟩[45]⟨12⟩^2-47/18⟨23⟩⟨34⟩[12][23]^2⟨36⟩[45]⟨12⟩^2-4/9⟨23⟩⟨13⟩^2[12]^2[23]⟨26⟩⟨12⟩[35]+4/9⟨23⟩^2[25]⟨13⟩[12][23]^2⟨26⟩⟨12⟩+4/9⟨23⟩^2[25]⟨13⟩[23]^2[13]⟨36⟩⟨12⟩+4/9⟨23⟩⟨13⟩⟨34⟩[23]^2[13]⟨36⟩[45]⟨12⟩+4/9⟨23⟩^2⟨13⟩^2[23]^2[13][45]⟨46⟩+4/9⟨23⟩^2⟨13⟩^2[23]^2[13]⟨36⟩[35]-4/9⟨23⟩^3⟨13⟩[23]^3⟨36⟩[35]+4/9⟨23⟩^2⟨13⟩^2[12][23]^2⟨26⟩[35]-4/9⟨23⟩^3[25]⟨13⟩[23]^3⟨26⟩-32/9[24]^2⟨13⟩^2[13]⟨36⟩[35]⟨24⟩^2+53/12[24]⟨13⟩^2[14]^2⟨14⟩⟨46⟩[35]⟨24⟩-2⟨23⟩[24]^2⟨13⟩^2[13]⟨46⟩[35]⟨24⟩-547/36[24]^2⟨13⟩^2[14]⟨46⟩[35]⟨24⟩^2+619/36[24]^2⟨13⟩^2[13][45]⟨46⟩⟨24⟩^2-2⟨23⟩⟨13⟩^2[23]^2[13]⟨36⟩[45]⟨24⟩-47/18⟨23⟩⟨13⟩[12][23]^2⟨36⟩[45]⟨12⟩⟨24⟩-163/18[34]⟨23⟩⟨13⟩^2[12][23]⟨36⟩[35]⟨24⟩-13/12[34]⟨23⟩⟨13⟩^2⟨34⟩[23][13][45]⟨46⟩+4/9[34]⟨23⟩^2⟨13⟩⟨34⟩[23]^2⟨36⟩[35]+4/9[34]⟨23⟩^2⟨13⟩⟨34⟩[23]^2[45]⟨46⟩-4/9⟨23⟩^3[24]⟨13⟩[23]^2⟨46⟩[35]-2[34]⟨23⟩⟨13⟩⟨34⟩[23]^2⟨36⟩[45]⟨24⟩-98/9[24]^2⟨34⟩[45][14]⟨14⟩⟨46⟩⟨12⟩⟨24⟩+13/9[24]^2⟨34⟩⟨36⟩[14]⟨14⟩⟨12⟩[35]⟨24⟩-28/3[24]^2⟨36⟩[45][14]⟨14⟩^2⟨24⟩^2+32/9[24]⟨13⟩^2[23][13]⟨36⟩[45]⟨24⟩^2+56/3[24]^2⟨13⟩[45][14]⟨14⟩⟨46⟩⟨24⟩^2+14/9⟨23⟩[24]^3⟨34⟩⟨46⟩⟨12⟩[35]⟨24⟩+14/9⟨23⟩^2[24]⟨13⟩[23]^2[45]⟨46⟩⟨24⟩-14/9⟨23⟩^2[24]^2⟨13⟩[23]⟨46⟩[35]⟨24⟩}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-4s_{123}⟨36⟩⟨26⟩⟨24⟩}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2⟨6|2+3|1]⟨26⟩⟨14⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2⟨2|1+4|2]⟨46⟩⟨26⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨34⟩[45][35](-1⟨34⟩[34]-1[24]⟨24⟩-1[14]⟨14⟩)}{⟨12⟩[34][56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩^2[13](-1[12]⟨12⟩+1⟨34⟩[34])}{⟨23⟩[34]⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{2⟨23⟩[45]⟨26⟩⟨4|1+3|2]}{⟨12⟩⟨2|1+4|3]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-2[24]⟨34⟩^2[23][13]^2⟨36⟩[45]⟨12⟩^2-2[34]⟨13⟩⟨34⟩^2[23][13]^2⟨36⟩[45]⟨12⟩+22⟨13⟩^2[13]^3⟨36⟩[45][14]⟨14⟩^2-6⟨13⟩^3[12][13]^3[45]⟨26⟩⟨14⟩+14⟨13⟩^2[12][13]^2[45][14]⟨26⟩⟨14⟩^2-8⟨13⟩^3[12][13]^3[45]⟨46⟩⟨12⟩+14[12][45][14]^3⟨26⟩⟨14⟩^4-12⟨13⟩[12][13][45][14]^2⟨26⟩⟨14⟩^3+6⟨13⟩^3[12][13]^2[14]⟨26⟩⟨14⟩[35]+8⟨13⟩[14]^4⟨14⟩^3⟨46⟩[35]-22⟨13⟩^3[13]^3[45][14]⟨14⟩⟨46⟩-10⟨13⟩^2[13][14]^3⟨14⟩^2⟨46⟩[35]+8[45][14]^4⟨46⟩⟨14⟩^4-18⟨13⟩[13][45][14]^3⟨14⟩^3⟨46⟩+32⟨13⟩^2[13]^2[45][14]^2⟨14⟩^2⟨46⟩+8[13]⟨36⟩[45][14]^3⟨14⟩^4-10⟨13⟩[13]^2⟨36⟩[45][14]^2⟨14⟩^3+8[25][14]^4⟨14⟩^3⟨46⟩⟨12⟩-16[25]⟨13⟩[13][14]^3⟨14⟩^2⟨46⟩⟨12⟩+12[25][12][14]^3⟨14⟩^2⟨46⟩⟨12⟩^2+6⟨13⟩[12]^2[14]^2⟨26⟩⟨14⟩^2⟨12⟩[35]+22⟨13⟩^3[13]^2[14]^2⟨14⟩⟨46⟩[35]+24[25]⟨13⟩^2[13]^2[14]^2⟨14⟩⟨46⟩⟨12⟩+12[25]⟨13⟩^2[12][13]^2[14]⟨46⟩⟨12⟩^2-12[25]⟨13⟩[12][13][14]^2⟨14⟩⟨46⟩⟨12⟩^2+6[25][12]^2[14]^2⟨14⟩⟨46⟩⟨12⟩^3+6⟨13⟩^3⟨16⟩[12][13]^3[15]⟨12⟩+2⟨13⟩⟨16⟩[12][13][15][14]^2⟨14⟩^2⟨12⟩+6⟨13⟩⟨16⟩[12]^2[13][15][14]⟨14⟩⟨12⟩^2-4[25]⟨13⟩[13]^2⟨36⟩[14]^2⟨14⟩^2⟨12⟩+2[25]⟨13⟩[12][13]^2⟨36⟩[14]⟨14⟩⟨12⟩^2+2⟨13⟩[12][13]⟨36⟩[14]^2⟨14⟩^2⟨12⟩[35]+14⟨13⟩^2[12][13]^3⟨36⟩[45]⟨14⟩⟨12⟩-6⟨13⟩[12][13]^2⟨36⟩[45][14]⟨14⟩^2⟨12⟩+6[12][13]⟨36⟩[45][14]^2⟨14⟩^3⟨12⟩-10⟨13⟩[12]^2[13]^2⟨36⟩[45]⟨14⟩⟨12⟩^2+8[12]^3[13]⟨36⟩[45]⟨14⟩⟨12⟩^3+18[12]^2[13]⟨36⟩[45][14]⟨14⟩^2⟨12⟩^2-10⟨13⟩^2[12][13][14]^2⟨14⟩⟨46⟩⟨12⟩[35]+12⟨13⟩[12][14]^3⟨14⟩^2⟨46⟩⟨12⟩[35]+2⟨13⟩^2[12]^2[13][14]⟨46⟩⟨12⟩^2[35]+2[34]⟨23⟩⟨12⟩⟨13⟩^2[12]^2[13]⟨46⟩[35]+2[12]^3[45][14]⟨14⟩⟨46⟩⟨12⟩^3+6[12]^2[45][14]^2⟨14⟩^2⟨46⟩⟨12⟩^2-8⟨13⟩[12]^3[13][45]⟨46⟩⟨12⟩^3-8⟨13⟩[12]^2[13][45][14]⟨14⟩⟨46⟩⟨12⟩^2-4⟨13⟩^2[12]^2[13]^2[45]⟨46⟩⟨12⟩^2+2⟨13⟩^3[12][23][13]^2[45]⟨26⟩⟨24⟩-12[24]⟨13⟩^2[12][13]^2[45]⟨26⟩⟨14⟩⟨24⟩-6[24]^3[12][45]⟨26⟩⟨14⟩⟨24⟩^3+2[24]^2⟨13⟩[12][14]⟨26⟩⟨14⟩[35]⟨24⟩^2-14[24]^2⟨13⟩[12][13][45]⟨26⟩⟨14⟩⟨24⟩^2+2[45]⟨46⟩[24]^4⟨24⟩^4-6[24]^3⟨13⟩[13][45]⟨46⟩⟨24⟩^3+4[24]^2⟨13⟩^2[13]^2[45]⟨46⟩⟨24⟩^2+2[24]⟨13⟩^2[13]^2[45][14]⟨14⟩⟨46⟩⟨24⟩-12[24]^2⟨13⟩[13][45][14]⟨14⟩⟨46⟩⟨24⟩^2-4[24]^2⟨13⟩[13]^2⟨36⟩[45]⟨14⟩⟨24⟩^2+6[24]^3[45][14]⟨14⟩⟨46⟩⟨24⟩^3+6[24]^2[45][14]^2⟨14⟩^2⟨46⟩⟨24⟩^2+2[24][45][14]^3⟨14⟩^3⟨46⟩⟨24⟩-6[24]⟨13⟩[14]^3⟨14⟩^2⟨46⟩[35]⟨24⟩-4[24]⟨13⟩[13]⟨36⟩[14]^2⟨14⟩^2[35]⟨24⟩-14[24]⟨13⟩[12][13][45][14]⟨26⟩⟨14⟩^2⟨24⟩+12[24][12][45][14]^2⟨26⟩⟨14⟩^3⟨24⟩-8[24]⟨13⟩[12]^2[13][45]⟨46⟩⟨12⟩^2⟨24⟩+2[24][12]^3[45]⟨46⟩⟨12⟩^3⟨24⟩+6[24][12]^2[45][14]⟨14⟩⟨46⟩⟨12⟩^2⟨24⟩+6[25][24][12]^2[14]⟨46⟩⟨12⟩^3⟨24⟩+6[25][24][12][14]^2⟨14⟩⟨46⟩⟨12⟩^2⟨24⟩+8[24]^3[12][45]⟨46⟩⟨12⟩⟨24⟩^3-6[25][24]^2[12][14]⟨46⟩⟨12⟩^2⟨24⟩^2-2[24]⟨13⟩^2[12][23][13][45]⟨26⟩⟨24⟩^2-4[24]⟨13⟩[12]^2[23][45]⟨26⟩⟨12⟩⟨24⟩^2-2[34]^3⟨23⟩⟨34⟩^3[23][45]⟨46⟩+2⟨23⟩^4[23]^4⟨46⟩[45]-2[34]^2⟨23⟩⟨13⟩⟨34⟩^2[23][13][45]⟨46⟩+2[34]⟨23⟩^3⟨13⟩[12][23]^2⟨46⟩[35]-2[34]⟨23⟩^2⟨13⟩^2[12][23][13]⟨46⟩[35]-2⟨23⟩^4[24][23]^3⟨46⟩[35]-2[34]⟨23⟩^2[24]⟨13⟩⟨34⟩[23][13]⟨46⟩[35]-2⟨23⟩^3[23]^4[45]⟨36⟩⟨24⟩-2⟨23⟩[24]^2[12]^2⟨46⟩⟨12⟩^2[35]⟨24⟩-2⟨23⟩^3[24][23]^3[45]⟨46⟩⟨24⟩+2⟨23⟩^2[24][23]^3[45]⟨36⟩⟨24⟩^2}{⟨12⟩⟨14⟩[14]⟨23⟩[23][34]⟨56⟩[56]⟨2|1+4|3]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-2⟨23⟩[25][13]⟨46⟩⟨12⟩+4[25][12]⟨26⟩⟨12⟩⟨24⟩+4[25]⟨12⟩[14]⟨46⟩⟨24⟩-2[13]⟨36⟩[45]⟨14⟩⟨24⟩+2⟨13⟩[12]⟨26⟩[35]⟨24⟩+2⟨36⟩[14]⟨14⟩[35]⟨24⟩}{⟨12⟩[13]⟨23⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩⟨46⟩(-1[12]⟨12⟩^2[13]-1[13][34]⟨34⟩⟨12⟩-2[13]⟨12⟩[24]⟨24⟩+2[34]⟨23⟩[23]⟨24⟩)}{⟨12⟩[13]⟨23⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[24]^2⟨34⟩[13]⟨36⟩⟨12⟩[35]⟨24⟩+4[25][24]⟨34⟩[13]^2⟨36⟩⟨12⟩^2-1[25][24]⟨34⟩[13][14]⟨46⟩⟨12⟩^2+3⟨23⟩[25][24]⟨12⟩^2[12][13]⟨46⟩+28[25][12]^2[13]⟨36⟩⟨12⟩^3+14[12]^3[25]⟨26⟩⟨12⟩^3-11[25][12]^2[14]⟨46⟩⟨12⟩^3-1/2[12]^3⟨36⟩⟨12⟩^3[35]+7[25][12][13]⟨36⟩[14]⟨14⟩⟨12⟩^2+4[25][12][14]^2⟨14⟩⟨46⟩⟨12⟩^2-8[45][14]^3⟨46⟩⟨14⟩^3+10⟨13⟩[13][45][14]^2⟨14⟩^2⟨46⟩+5[13]⟨36⟩[45][14]^2⟨14⟩^3-2[12][45][14]^2⟨26⟩⟨14⟩^3-5/2[12][45][14]^2⟨14⟩^2⟨46⟩⟨12⟩-55/2[12]^2[45][14]⟨14⟩⟨46⟩⟨12⟩^2+25/2[12]^3[45]⟨46⟩⟨12⟩^3+12[12]^2[45][14]⟨26⟩⟨14⟩^2⟨12⟩-3[12][13]⟨36⟩[45][14]⟨14⟩^2⟨12⟩+1/2[12]^2[13]⟨36⟩[45]⟨14⟩⟨12⟩^2+4[25][14]^3⟨14⟩^2⟨46⟩⟨12⟩-5/2[25][12][14]^2⟨26⟩⟨14⟩^2⟨12⟩-43/2[14]^3[25]⟨26⟩⟨14⟩^3-11/2[25][12]^2[14]⟨26⟩⟨14⟩⟨12⟩^2-13⟨36⟩[14]^3[35]⟨14⟩^3+3[25][13]⟨36⟩[14]^2⟨14⟩^2⟨12⟩-3/2[12]⟨36⟩[14]^2⟨14⟩^2⟨12⟩[35]-47/2[12]^2⟨36⟩[14]⟨14⟩⟨12⟩^2[35]-19/2⟨13⟩[12][14]^2⟨26⟩⟨14⟩^2[35]-51/2[25]⟨13⟩[13][14]^2⟨26⟩⟨14⟩^2+5⟨13⟩[14]^3⟨14⟩^2⟨46⟩[35]-13⟨13⟩[13]⟨36⟩[14]^2⟨14⟩^2[35]+11/2⟨23⟩[12]^2[23]⟨36⟩⟨12⟩^2[35]-2⟨23⟩[25][12][23][13]⟨36⟩⟨12⟩^2-1/2⟨23⟩[25][12]^2[23]⟨26⟩⟨12⟩^2+6⟨23⟩^2[25][12][23]^2⟨26⟩⟨12⟩-6⟨23⟩^3⟨26⟩[25][23]^3+4⟨34⟩[12][23][13]⟨36⟩[45]⟨12⟩^2-6⟨23⟩⟨34⟩[23]^2[13]⟨36⟩[45]⟨12⟩-31/2⟨23⟩⟨12⟩^2[12]^2[23][45]⟨46⟩-5[34]⟨34⟩[12]^2[45]⟨46⟩⟨12⟩^2+19/2[34]^2⟨34⟩^2[12]⟨36⟩⟨12⟩[35]-3[34]⟨34⟩[12][13]⟨36⟩[45]⟨14⟩⟨12⟩-8⟨13⟩[12]^2[13]⟨36⟩⟨12⟩^2[35]+39/2⟨12⟩^2⟨13⟩[12]^2[14]⟨46⟩[35]+28⟨13⟩^2[13][14]^2⟨14⟩⟨46⟩[35]+43/2⟨13⟩^3[13]^2[14]⟨46⟩[35]-21/2[34]^2⟨34⟩^2[45][14]⟨14⟩⟨46⟩-21/2[34]^2⟨34⟩^2⟨36⟩[14]⟨14⟩[35]+27/2[34]⟨34⟩[13]⟨36⟩[45][14]⟨14⟩^2-21/2[34]⟨34⟩⟨36⟩[14]^2⟨14⟩^2[35]+19/2[34]⟨34⟩[12]⟨36⟩[14]⟨14⟩⟨12⟩[35]-7/2[34]^2⟨34⟩^2[12][45]⟨46⟩⟨12⟩+3/2⟨13⟩[13]^2⟨36⟩[45][14]⟨14⟩^2+51/2⟨13⟩[12][13][45][14]⟨26⟩⟨14⟩^2+8[13]^3⟨16⟩⟨13⟩^3[15]+36⟨13⟩^2[13]^3⟨36⟩[45]⟨14⟩-31⟨13⟩^2[13]^2⟨36⟩[14]⟨14⟩[35]-19⟨13⟩^2[13]^2[45][14]⟨14⟩⟨46⟩+8[13]^3⟨36⟩⟨13⟩^3[35]-27/2[13]^3[45]⟨46⟩⟨13⟩^3+16⟨13⟩^2[12][13]^2[45]⟨26⟩⟨14⟩-8⟨13⟩^2[12][13][14]⟨26⟩⟨14⟩[35]+8⟨13⟩^3[12][13]^2⟨26⟩[35]+7[25]⟨13⟩^2[13]^2[14]⟨26⟩⟨14⟩-43/2[34]⟨13⟩^2⟨34⟩[13]^2⟨36⟩[35]-65/2[34]⟨13⟩^2⟨34⟩[13]^2[45]⟨46⟩+11[34]⟨13⟩^2⟨34⟩[13][14]⟨46⟩[35]-7[34]^2⟨13⟩⟨34⟩^2[13][45]⟨46⟩-3/2[34]^2⟨13⟩⟨34⟩^2[13]⟨36⟩[35]-71/2⟨23⟩⟨13⟩^2[23][13]^2[45]⟨46⟩-8⟨23⟩⟨13⟩^2[23][13]^2⟨36⟩[35]-6⟨23⟩[25]⟨13⟩^2[23][13]^2⟨26⟩+3/2[34]⟨13⟩⟨34⟩[13]^2⟨36⟩[45]⟨14⟩-17/2[34]⟨13⟩⟨34⟩[13]⟨36⟩[14]⟨14⟩[35]+11/2[34]⟨13⟩⟨34⟩[14]^2⟨14⟩⟨46⟩[35]-15/2[34]⟨13⟩⟨34⟩[13][45][14]⟨14⟩⟨46⟩+5[34]^2⟨13⟩⟨34⟩^2[14]⟨46⟩[35]-9⟨13⟩^2[12][13][14]⟨46⟩⟨12⟩[35]-47/2⟨13⟩^2[12][13]^2[45]⟨46⟩⟨12⟩-15⟨13⟩[12]^2[13][45]⟨46⟩⟨12⟩^2+9/2[25]⟨13⟩[12][13][14]⟨46⟩⟨12⟩^2-3⟨13⟩[12][13][45][14]⟨14⟩⟨46⟩⟨12⟩+13[25]⟨13⟩[13][14]^2⟨14⟩⟨46⟩⟨12⟩+1⟨13⟩[12][14]^2⟨14⟩⟨46⟩⟨12⟩[35]-19/2⟨13⟩[12][13]^2⟨36⟩[45]⟨14⟩⟨12⟩+23/2[25]⟨13⟩[13]^2⟨36⟩[14]⟨14⟩⟨12⟩+8[34]⟨23⟩⟨13⟩^2[12][13]⟨46⟩[35]+51/2⟨23⟩[24]⟨13⟩^2[13]^2⟨46⟩[35]-67/2[25]⟨13⟩[12][13]^2⟨36⟩⟨12⟩^2+15⟨13⟩[12][13]⟨36⟩[14]⟨14⟩⟨12⟩[35]+1/2⟨13⟩[12]^3⟨26⟩⟨12⟩^2[35]+10⟨13⟩^2[12]^2[13]⟨26⟩⟨12⟩[35]-2⟨13⟩[12]^2[13][45]⟨26⟩⟨14⟩⟨12⟩-19⟨23⟩[24]⟨13⟩⟨12⟩[12][13]⟨46⟩[35]+4[25]⟨12⟩[24]^2[14]⟨46⟩⟨24⟩^2-2[25][24][12][14]⟨46⟩⟨12⟩^2⟨24⟩+8[24][12]^2[45]⟨46⟩⟨12⟩^2⟨24⟩-3[25][24][12][13]⟨36⟩⟨12⟩^2⟨24⟩+6[24]⟨13⟩[12][14]⟨46⟩⟨12⟩[35]⟨24⟩+3⟨23⟩[25][24]⟨13⟩⟨12⟩[13]^2⟨46⟩-14[25]⟨13⟩[24][13][14]⟨46⟩⟨12⟩⟨24⟩-2[24]⟨13⟩^2[13]^2⟨36⟩[35]⟨24⟩-4[24]⟨13⟩^2[13][14]⟨46⟩[35]⟨24⟩+4[24]⟨13⟩^2[12][13]⟨26⟩[35]⟨24⟩+14[25][24]^2⟨13⟩[13]⟨26⟩⟨24⟩^2+15[25][24]⟨13⟩[12][13]⟨26⟩⟨12⟩⟨24⟩+4[24]⟨13⟩[12]^2⟨26⟩⟨12⟩[35]⟨24⟩-1[25][24]⟨13⟩[13]^2⟨36⟩⟨12⟩⟨24⟩+14[24]^2⟨13⟩[13]⟨36⟩[35]⟨24⟩^2+19[24]^2⟨13⟩[13][45]⟨46⟩⟨24⟩^2+5[25][24]^2[13]⟨36⟩⟨12⟩⟨24⟩^2+8[24]^2[12]⟨36⟩⟨12⟩[35]⟨24⟩^2-4[24]^2[12][45]⟨46⟩⟨12⟩⟨24⟩^2-4[25]⟨26⟩[24]^3⟨24⟩^3+21[25][24]^2[12]⟨26⟩⟨12⟩⟨24⟩^2-1⟨23⟩[25][24]^2⟨12⟩[13]⟨46⟩⟨24⟩-4⟨23⟩⟨13⟩^2[12][23][13]⟨26⟩[35]-10⟨23⟩^3[23]^3⟨46⟩[45]-4⟨23⟩^3⟨36⟩[23]^3[35]-2⟨23⟩^2[23]^3[45]⟨36⟩⟨24⟩-6⟨23⟩^2⟨13⟩[23]^2[13][45]⟨46⟩+2⟨23⟩⟨13⟩[23]^2[13]⟨36⟩[45]⟨24⟩-8[24]⟨13⟩[13]^2⟨36⟩[45]⟨14⟩⟨24⟩-9[24]⟨13⟩[13][45][14]⟨14⟩⟨46⟩⟨24⟩+5[24]^2[13]⟨36⟩[45]⟨14⟩⟨24⟩^2-4[24]^2[23]⟨36⟩[45]⟨24⟩^3-6[45]⟨46⟩[24]^3⟨24⟩^3-6[24][45][14]^2⟨14⟩^2⟨46⟩⟨24⟩-3[24][13]⟨36⟩[45][14]⟨14⟩^2⟨24⟩-2[24][12]⟨36⟩[14]⟨14⟩⟨12⟩[35]⟨24⟩-19/2[34][24]⟨34⟩^2[13]⟨36⟩⟨12⟩[35]+7/2[34][24]⟨34⟩^2[13][45]⟨46⟩⟨12⟩-21/2[34][24]⟨34⟩^2[14]⟨46⟩⟨12⟩[35]-7[24]⟨34⟩[12][13]⟨36⟩⟨12⟩^2[35]+2[24]⟨34⟩[13]^2⟨36⟩[45]⟨14⟩⟨12⟩+2⟨23⟩^2⟨13⟩[23]^2[13]⟨36⟩[35]+6⟨23⟩^2⟨13⟩[12][23]^2⟨26⟩[35]-2⟨23⟩^2[25]⟨13⟩[23]^2[13]⟨26⟩-6⟨23⟩⟨13⟩[12][23][13]⟨36⟩⟨12⟩[35]+11⟨23⟩⟨12⟩⟨13⟩[12][23][13][45]⟨46⟩-6⟨23⟩⟨13⟩[12]^2[23]⟨26⟩⟨12⟩[35]-3⟨13⟩⟨34⟩[23][13]^2⟨36⟩[45]⟨12⟩+12⟨23⟩^2[25][23]^2[13]⟨36⟩⟨12⟩-4[34]^2⟨23⟩⟨13⟩⟨34⟩[12]⟨46⟩[35]-21[34]^2⟨13⟩⟨34⟩[12]⟨36⟩[35]⟨24⟩+17[34]⟨23⟩⟨12⟩⟨13⟩[12]^2⟨46⟩[35]+8⟨23⟩^2[24]⟨13⟩[23][13]⟨46⟩[35]+2⟨23⟩^2[24]⟨12⟩[12][23]⟨46⟩[35]-1/2[34]⟨13⟩⟨34⟩[12][14]⟨46⟩⟨12⟩[35]-8[34]⟨23⟩⟨34⟩[12][23]⟨36⟩⟨12⟩[35]-8[24][12]^2[45]⟨26⟩⟨14⟩⟨12⟩⟨24⟩+10[24]^2[12][45]⟨26⟩⟨14⟩⟨24⟩^2-10[24][12][45][14]⟨26⟩⟨14⟩^2⟨24⟩+11[34]⟨23⟩[24]⟨13⟩⟨34⟩[13]⟨46⟩[35]+2[34]^2⟨23⟩⟨34⟩^2[23][45]⟨46⟩-6[34]⟨23⟩^2⟨34⟩[23]^2⟨36⟩[35]+6⟨23⟩^3[24][23]^2⟨46⟩[35]-6[34]⟨23⟩^2⟨34⟩[23]^2[45]⟨46⟩-5[34]⟨23⟩⟨13⟩⟨34⟩[23][13][45]⟨46⟩-6⟨23⟩[24]⟨12⟩⟨34⟩[23][13][45]⟨46⟩-6⟨23⟩[25][24][23][13]⟨36⟩⟨12⟩⟨24⟩}{⟨12⟩⟨14⟩[14]⟨23⟩[23][34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3⟨34⟩⟨36⟩^2s_{123}}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨36⟩(1[34]⟨23⟩⟨13⟩[23]⟨46⟩+1[13][34]⟨46⟩⟨13⟩^2-1[34][24]⟨13⟩⟨46⟩⟨24⟩+2⟨34⟩⟨36⟩[34]^2⟨14⟩+2[34]⟨36⟩[14]⟨14⟩^2-1[34]⟨13⟩[14]⟨14⟩⟨46⟩-2[24][13]⟨36⟩⟨14⟩⟨12⟩)}{⟨12⟩⟨23⟩[34]⟨56⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(-2[12]⟨36⟩⟨12⟩+1⟨36⟩[24]⟨24⟩-2⟨23⟩[24]⟨46⟩+3⟨34⟩⟨36⟩[34]+3⟨36⟩[14]⟨14⟩-2[14]⟨46⟩⟨13⟩)}{⟨12⟩⟨23⟩[34]⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[12](-35/3⟨23⟩^2[25]⟨13⟩[13]⟨46⟩+2⟨23⟩[25]⟨13⟩[12]⟨26⟩⟨24⟩-2⟨23⟩^2[25][24]⟨46⟩⟨24⟩+4⟨23⟩⟨13⟩[12][45]⟨46⟩⟨24⟩+2⟨23⟩⟨13⟩[12]⟨36⟩[35]⟨24⟩+2⟨23⟩[25][24]⟨36⟩⟨24⟩^2+35/3⟨23⟩[25]⟨13⟩[13]⟨36⟩⟨24⟩-2⟨13⟩[15]⟨36⟩[14]⟨14⟩⟨24⟩-2⟨13⟩[12]⟨36⟩[45]⟨24⟩^2+32/3⟨13⟩^2[13]⟨36⟩[15]⟨24⟩-13/3⟨13⟩^2[15][14]⟨46⟩⟨24⟩-31/3⟨23⟩⟨13⟩^2[13][15]⟨46⟩+2⟨23⟩[24]⟨34⟩[45]⟨46⟩⟨24⟩+4⟨23⟩[24]⟨34⟩⟨36⟩[35]⟨24⟩+2[34]⟨23⟩⟨34⟩^2[45]⟨46⟩+2[34]⟨23⟩⟨34⟩^2⟨36⟩[35]-2⟨23⟩⟨34⟩[23]⟨36⟩[45]⟨24⟩-2⟨23⟩⟨13⟩⟨34⟩[14]⟨46⟩[35]-2⟨13⟩⟨34⟩[45][14]⟨46⟩⟨24⟩-4⟨13⟩⟨34⟩[13]⟨36⟩[45]⟨24⟩-2⟨23⟩^2[24]⟨34⟩⟨46⟩[35]+2⟨23⟩^2⟨34⟩[23][45]⟨46⟩+41/3⟨23⟩⟨13⟩⟨34⟩[13][45]⟨46⟩+35/3⟨23⟩⟨13⟩⟨34⟩[13]⟨36⟩[35]+2⟨34⟩^2[13]⟨36⟩[45]⟨12⟩-2⟨23⟩[25]⟨34⟩[14]⟨46⟩⟨12⟩+2⟨34⟩^2[45][14]⟨46⟩⟨12⟩+2⟨34⟩[15]⟨36⟩[14]⟨14⟩⟨12⟩)}{⟨12⟩[13]⟨14⟩[14]⟨23⟩⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{-10/9[25][24]⟨13⟩^2[13]^2⟨36⟩⟨24⟩^2+8/9[25]⟨13⟩^3[13]^3⟨36⟩⟨24⟩-10/9[25]⟨13⟩^2[13]^2⟨36⟩[14]⟨14⟩⟨24⟩-50/9[25]⟨13⟩^3[12][13]^2⟨26⟩⟨24⟩+5/3[25]⟨13⟩^3[13]^2[14]⟨46⟩⟨24⟩-58/9⟨13⟩^3[12][13]^2⟨36⟩[35]⟨24⟩-140/9⟨13⟩^2[12]^2[13][45]⟨26⟩⟨14⟩⟨24⟩+4/9⟨13⟩^3[12][13]^2[15]⟨26⟩⟨14⟩-50/9⟨13⟩^3[12][13]^2[45]⟨46⟩⟨24⟩-29/3⟨13⟩^3[12][13][14]⟨46⟩[35]⟨24⟩-4/9⟨13⟩^3⟨34⟩[13]^3[45]⟨46⟩+211/36[24]^3⟨34⟩[45]⟨46⟩⟨24⟩^3+283/36[24]^2⟨34⟩[23]⟨36⟩[45]⟨24⟩^3+4[24]^2⟨34⟩[13]⟨36⟩[45]⟨14⟩⟨24⟩^2+5/36⟨23⟩[24]^3⟨34⟩⟨46⟩[35]⟨24⟩^2+4/9⟨13⟩^3⟨34⟩[13]^2[14]⟨46⟩[35]-22/9[24]^2⟨13⟩⟨34⟩[13][45]⟨46⟩⟨24⟩^2+211/18[24]^2⟨13⟩⟨34⟩[14]⟨46⟩[35]⟨24⟩^2+4/9⟨13⟩^2⟨34⟩[13]^3⟨36⟩[45]⟨14⟩-101/9[34]⟨13⟩^2⟨34⟩[12][13][45]⟨46⟩⟨24⟩+59/3[34]⟨13⟩^2⟨34⟩[12][14]⟨46⟩[35]⟨24⟩+1[24]⟨13⟩^2⟨34⟩[13]^2[45]⟨46⟩⟨24⟩-4⟨13⟩⟨34⟩[13]^2⟨36⟩[45][14]⟨14⟩^2-17/3⟨13⟩^2⟨34⟩[13]^2[45][14]⟨14⟩⟨46⟩-200/9⟨13⟩⟨34⟩[13][45][14]^2⟨14⟩^2⟨46⟩+17/2⟨34⟩[45][14]^3⟨14⟩^3⟨46⟩+200/9⟨13⟩⟨34⟩[14]^3⟨14⟩^2⟨46⟩[35]+55/9⟨13⟩^2⟨34⟩[13][14]^2⟨14⟩⟨46⟩[35]+17/2⟨34⟩[13]⟨36⟩[45][14]^2⟨14⟩^3+4⟨13⟩⟨34⟩[13]⟨36⟩[14]^2⟨14⟩^2[35]-307/36⟨34⟩[12][45][14]^2⟨14⟩^2⟨46⟩⟨12⟩+167/36[25]⟨34⟩[14]^3⟨14⟩^2⟨46⟩⟨12⟩-82/9⟨34⟩[12]^2[45][14]⟨14⟩⟨46⟩⟨12⟩^2+23/36⟨23⟩[24]^2⟨34⟩[23][45]⟨46⟩⟨24⟩^2+77/36[24]^2[12]⟨36⟩[45]⟨14⟩⟨24⟩^3-895/36[24]^2⟨13⟩[12][45]⟨46⟩⟨24⟩^3+31/18[24][12]⟨36⟩[45][14]⟨14⟩^2⟨24⟩^2+5/2[12]⟨36⟩[45][14]^2⟨14⟩^3⟨24⟩+19⟨13⟩[12][13]⟨36⟩[45][14]⟨14⟩^2⟨24⟩-146/9⟨13⟩[12]⟨36⟩[14]^2⟨14⟩^2[35]⟨24⟩+25/18⟨13⟩[12]^2[45][14]⟨26⟩⟨14⟩^2⟨24⟩+55/9⟨13⟩^2[13][15][14]^2⟨14⟩^2⟨46⟩-36⟨13⟩^2[12][13][45][14]⟨14⟩⟨46⟩⟨24⟩+671/18⟨13⟩^2[12][14]^2⟨14⟩⟨46⟩[35]⟨24⟩-4/9⟨13⟩^2[12][13]^2⟨36⟩[45]⟨14⟩⟨24⟩+40/9⟨13⟩^2[12]^2[14]⟨26⟩⟨14⟩[35]⟨24⟩+146/9[24]⟨13⟩[12]⟨36⟩[14]⟨14⟩[35]⟨24⟩^2+40/9[24]⟨13⟩^2[12]^2⟨26⟩[35]⟨24⟩^2+3[34]⟨13⟩^2[12]^2[45]⟨46⟩⟨24⟩^2+40/9[34]⟨13⟩^2[12]^2⟨36⟩[35]⟨24⟩^2+4/9⟨23⟩⟨13⟩^3[12][13]^2⟨46⟩[35]-164/9[24]^2⟨13⟩[12]⟨36⟩[35]⟨24⟩^3-4/9⟨23⟩[24]⟨13⟩^2[12][13]⟨46⟩[35]⟨24⟩-5/6⟨23⟩[24]^2⟨13⟩[12]⟨46⟩[35]⟨24⟩^2-4/9⟨23⟩[25]⟨13⟩^3[13]^3⟨46⟩+4/9⟨13⟩^2[12][23][13]⟨36⟩[45]⟨24⟩^2-2⟨13⟩^2[12]^2[23][45]⟨26⟩⟨24⟩^2+4/3[24]⟨13⟩[12][23]⟨36⟩[45]⟨24⟩^3+12⟨13⟩^2[12]^2[13][45]⟨46⟩⟨12⟩⟨24⟩-8⟨13⟩[12]^3[45]⟨46⟩⟨12⟩^2⟨24⟩-8/9[25]⟨13⟩^2[12][13]^2⟨36⟩⟨12⟩⟨24⟩+8[25]⟨13⟩[12]^2[14]⟨46⟩⟨12⟩^2⟨24⟩+7/3[24]⟨13⟩[12]^2[45]⟨46⟩⟨12⟩⟨24⟩^2+34/9[25]⟨13⟩[24][12][14]⟨46⟩⟨12⟩⟨24⟩^2-4/9⟨13⟩^2[12][13]^2⟨36⟩[15]⟨14⟩⟨12⟩+2⟨13⟩[12]^2[15][14]⟨14⟩⟨46⟩⟨12⟩^2+4/9⟨23⟩[25]⟨13⟩^2⟨12⟩[12][13]^2⟨46⟩-2⟨13⟩[12][13]⟨36⟩[15][14]⟨14⟩^2⟨12⟩+4⟨13⟩[13]⟨36⟩[15][14]^2⟨14⟩^3+247/18⟨13⟩[15][14]^3⟨14⟩^3⟨46⟩-146/9⟨13⟩[12][15][14]^2⟨26⟩⟨14⟩^3+202/9⟨13⟩[12][15][14]^2⟨14⟩^2⟨46⟩⟨12⟩+6⟨13⟩[12]^2[15][14]⟨26⟩⟨14⟩^2⟨12⟩+14/9⟨13⟩^2[12][15][13][14]⟨14⟩⟨46⟩⟨12⟩+88/9[12][15]⟨36⟩[14]^2⟨14⟩^3⟨12⟩-139/18⟨23⟩[25][24]^3⟨46⟩⟨24⟩^3-164/9[25][24]^2⟨13⟩[12]⟨26⟩⟨24⟩^3-47/18[24]⟨13⟩[12]^2[45]⟨26⟩⟨14⟩⟨24⟩^2+55/9⟨23⟩[25][24]^2⟨13⟩[13]⟨46⟩⟨24⟩^2-19/9[24]⟨13⟩^2⟨34⟩[13][14]⟨46⟩[35]⟨24⟩-10/9[24]⟨13⟩^2⟨34⟩[13]^2⟨36⟩[35]⟨24⟩+47/18⟨23⟩[24]^2⟨13⟩⟨34⟩[13]⟨46⟩[35]⟨24⟩+4/9⟨23⟩[24]⟨13⟩^2⟨34⟩[13]^2⟨46⟩[35]+103/18[24]⟨34⟩[45][14]^2⟨14⟩^2⟨46⟩⟨24⟩+139/18[24]⟨34⟩[13]⟨36⟩[45][14]⟨14⟩^2⟨24⟩+263/18[24]⟨13⟩⟨34⟩[13][45][14]⟨14⟩⟨46⟩⟨24⟩+91/9[24]⟨13⟩⟨34⟩[13]^2⟨36⟩[45]⟨14⟩⟨24⟩-71/18⟨13⟩⟨34⟩[12][14]^2⟨14⟩⟨46⟩⟨12⟩[35]-2⟨13⟩⟨34⟩[12][13]⟨36⟩[14]⟨14⟩⟨12⟩[35]+88/9⟨34⟩[12]⟨36⟩[14]^2⟨14⟩^2⟨12⟩[35]-4/9⟨13⟩^2⟨34⟩[12][13][14]⟨46⟩⟨12⟩[35]-8[25]⟨34⟩[12]^2[14]⟨46⟩⟨12⟩^3-31/9[24]⟨34⟩[12]^2[45]⟨46⟩⟨12⟩^2⟨24⟩+11/36[24]^2⟨34⟩[12][45]⟨46⟩⟨12⟩⟨24⟩^2+11/36[34][24]⟨34⟩^3[13][45]⟨46⟩⟨12⟩+139/36[34][24]⟨34⟩^3[14]⟨46⟩⟨12⟩[35]-2[25]⟨13⟩⟨34⟩[12][13][14]⟨46⟩⟨12⟩^2-4/9[25]⟨13⟩^2⟨34⟩[13]^3⟨36⟩⟨12⟩-8⟨34⟩[12]^2[13]⟨36⟩[45]⟨14⟩⟨12⟩^2-18⟨34⟩[12][13]⟨36⟩[45][14]⟨14⟩^2⟨12⟩-74/9[25]⟨34⟩[12][14]^2⟨14⟩⟨46⟩⟨12⟩^2+88/9[25][12]⟨36⟩[14]^2⟨14⟩^2⟨12⟩⟨24⟩+133/18[34]⟨34⟩[12]^2⟨36⟩[45]⟨14⟩⟨12⟩⟨24⟩-35/18[34]^2⟨23⟩⟨13⟩⟨34⟩^2[12]⟨46⟩[35]+25/18⟨23⟩[24]^2⟨12⟩⟨34⟩[12]⟨46⟩[35]⟨24⟩-25/18⟨23⟩^2[24]^2⟨34⟩[23]⟨46⟩[35]⟨24⟩-10/9[24]⟨34⟩^2[12][13][45]⟨46⟩⟨12⟩^2-4/9⟨23⟩^3⟨34⟩[23]^3⟨36⟩[35]-4/9⟨23⟩^3⟨34⟩[23]^3[45]⟨46⟩-2⟨23⟩^2⟨34⟩[23]^3[45]⟨36⟩⟨24⟩+4/9⟨23⟩^4[25][23]^3⟨46⟩-4/9⟨23⟩^3[25][23]^3⟨36⟩⟨24⟩+1/6[34]⟨23⟩⟨12⟩⟨34⟩^2[12][23][45]⟨46⟩+4/9⟨23⟩^2[25]⟨34⟩[23]^2[13]⟨36⟩⟨12⟩-4/9⟨23⟩^2⟨34⟩[12][23]^2⟨36⟩⟨12⟩[35]-17/18[34]⟨23⟩^2⟨34⟩^2[23]^2[45]⟨46⟩-25/6[34]^2⟨23⟩⟨34⟩^3[23][45]⟨46⟩+25/18[34]⟨23⟩⟨34⟩^2[23]^2⟨36⟩[45]⟨24⟩-4/9⟨23⟩^3⟨13⟩[12][23]^2⟨46⟩[35]+4/9⟨23⟩^3[25]⟨13⟩[23]^2[13]⟨46⟩-4/9⟨23⟩^2[25]⟨13⟩^2[23][13]^2⟨46⟩+4/9⟨23⟩⟨13⟩^2⟨34⟩[23][13]^2⟨36⟩[35]+4/9⟨23⟩⟨13⟩^2[12][23][13]⟨36⟩[35]⟨24⟩+2⟨23⟩⟨13⟩⟨34⟩[23]^2[13]⟨36⟩[45]⟨24⟩-4/9⟨13⟩⟨34⟩[12][23][13]⟨36⟩[45]⟨12⟩⟨24⟩-4/9⟨13⟩[12]^2[23][45]⟨36⟩⟨12⟩⟨24⟩^2+4/9⟨23⟩⟨13⟩[12][23]^2⟨36⟩[45]⟨24⟩^2-94/9⟨13⟩[12]^2[13]⟨36⟩[45]⟨14⟩⟨12⟩⟨24⟩}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1[13][45]⟨46⟩⟨13⟩+1[14]⟨46⟩⟨13⟩[35]+2[13]⟨36⟩[45]⟨14⟩-2⟨36⟩[14][35]⟨14⟩-1⟨34⟩[45][34]⟨46⟩-2⟨34⟩⟨36⟩[34][35]-3⟨23⟩[24][35]⟨46⟩+1⟨23⟩[45]⟨46⟩[23]+2⟨36⟩[24][35]⟨24⟩+4[25][24]⟨26⟩⟨24⟩}{⟨12⟩[13]⟨23⟩[34]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-1[34]⟨36⟩[24]⟨24⟩-4[34]⟨23⟩[24]⟨46⟩+2⟨23⟩⟨26⟩[24][23]-1[34]⟨23⟩⟨36⟩[23]-1⟨34⟩⟨36⟩[34]^2-2[13]⟨36⟩[34]⟨13⟩)}{⟨12⟩[13]⟨23⟩[34]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[45](-2[13][45]⟨34⟩⟨14⟩+2⟨34⟩[14][35]⟨14⟩-4⟨34⟩[24][35]⟨24⟩+2⟨34⟩[45][23]⟨24⟩-4[25][24]⟨24⟩^2-2⟨23⟩[25][23]⟨24⟩)}{⟨12⟩[13]⟨23⟩[34][56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-1/3[15]^2s_{123}⟨34⟩⟨13⟩}{⟨12⟩[13]⟨23⟩[56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{-1/3[12]⟨46⟩^2[24]⟨2|3+4|2]}{[23]⟨24⟩[34]⟨56⟩(⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{-4/3[12]⟨3|1+2|5]⟨13⟩[35]}{⟨12⟩⟨23⟩[23][34][56]⟨3|1+2|3]}+\\
\scriptscriptstyle\frac{286/9⟨23⟩[25][12]^2⟨46⟩⟨12⟩^2-1273/36[25]⟨34⟩[12][13]⟨36⟩⟨12⟩^2+563/12[25]⟨34⟩[12][14]⟨46⟩⟨12⟩^2-22/3⟨34⟩[12]^2⟨36⟩⟨12⟩^2[35]-1429/36⟨34⟩[12]^2[45]⟨46⟩⟨12⟩^2+935/36⟨13⟩⟨34⟩[12][13]⟨36⟩⟨12⟩[35]+83/18⟨23⟩⟨12⟩⟨13⟩[12]^2⟨46⟩[35]+55/18⟨23⟩⟨13⟩^2[12][13]⟨46⟩[35]-22⟨13⟩^2[12][14]⟨46⟩[35]⟨24⟩+721/36⟨13⟩^2[12][13][45]⟨46⟩⟨24⟩-22⟨13⟩[12][13]⟨36⟩[45]⟨14⟩⟨24⟩+31/2⟨13⟩[12]^2[45]⟨26⟩⟨14⟩⟨24⟩+79/9⟨13⟩[12][45][14]⟨14⟩⟨46⟩⟨24⟩-11/2[25]⟨36⟩[14]^2⟨14⟩^2⟨24⟩+1031/36[25]⟨13⟩[13]⟨36⟩[14]⟨14⟩⟨24⟩-41/18[25]⟨13⟩[14]^2⟨14⟩⟨46⟩⟨24⟩-691/36[25]⟨13⟩[12][14]⟨26⟩⟨14⟩⟨24⟩+263/18[25]⟨13⟩^2[13]^2⟨36⟩⟨24⟩+697/36[25]⟨13⟩^2[12][13]⟨26⟩⟨24⟩+539/12[25]⟨13⟩[12]^2⟨26⟩⟨12⟩⟨24⟩+4/9⟨23⟩[25]⟨13⟩^2[13]^2⟨46⟩+163/18[12]⟨36⟩[45][14]⟨14⟩^2⟨24⟩-200/9⟨34⟩[45][14]^2⟨14⟩^2⟨46⟩-200/9⟨34⟩⟨36⟩[14]^2⟨14⟩^2[35]-259/36⟨13⟩⟨34⟩[13]⟨36⟩[14]⟨14⟩[35]-55/9⟨13⟩⟨34⟩[13][45][14]⟨14⟩⟨46⟩+13/12⟨13⟩⟨34⟩[13]^2⟨36⟩[45]⟨14⟩+13/12⟨13⟩^2⟨34⟩[13][14]⟨46⟩[35]-4/9⟨13⟩^2⟨34⟩[13]^2⟨36⟩[35]-55/36⟨13⟩^2⟨34⟩[13]^2[45]⟨46⟩-43/6[15]⟨36⟩[14]^2⟨14⟩^3-91/9⟨13⟩[13]⟨36⟩[15][14]⟨14⟩^2-94/9⟨13⟩^2[13]^2⟨36⟩[15]⟨14⟩-469/36⟨13⟩^2[12][13][15]⟨26⟩⟨14⟩+361/36⟨13⟩[12][15][14]⟨26⟩⟨14⟩^2-214/9[24]⟨34⟩^2[13][45]⟨46⟩⟨12⟩-337/36⟨12⟩[24]⟨34⟩^2[14]⟨46⟩[35]-107/18[24]⟨34⟩^2[13]⟨36⟩⟨12⟩[35]-50/9⟨12⟩^2⟨13⟩[12]^2[15]⟨46⟩-131/18⟨23⟩[24]⟨12⟩⟨34⟩[12]⟨46⟩[35]-5/3⟨23⟩[25][24]⟨12⟩⟨34⟩[13]⟨46⟩+25/4⟨23⟩[24]⟨13⟩⟨34⟩[13]⟨46⟩[35]-25/3[24]⟨34⟩[13]⟨36⟩[45]⟨14⟩⟨24⟩-217/18⟨34⟩^2[23][13]⟨36⟩[45]⟨12⟩+1[24]⟨34⟩[45][14]⟨14⟩⟨46⟩⟨24⟩+11/2[24]⟨34⟩⟨36⟩[14]⟨14⟩[35]⟨24⟩-271/18⟨34⟩[12][23][45]⟨36⟩⟨12⟩⟨24⟩-13/12[34]⟨13⟩⟨34⟩^2[13]⟨36⟩[35]-13/12[34]⟨13⟩⟨34⟩^2[13][45]⟨46⟩+38/9[25][24]⟨34⟩[14]⟨46⟩⟨12⟩⟨24⟩-49/18[25][24][12]⟨36⟩⟨12⟩⟨24⟩^2-19[24]⟨34⟩[12][45]⟨46⟩⟨12⟩⟨24⟩+40/9⟨23⟩[25]⟨34⟩[23][13]⟨36⟩⟨12⟩+25/9⟨23⟩⟨34⟩[12][23]⟨36⟩⟨12⟩[35]+25/18⟨23⟩^2[25]⟨12⟩[12][23]⟨46⟩+28/3[24][12]⟨36⟩[45]⟨14⟩⟨24⟩^2+427/36⟨36⟩[25][24]^2⟨24⟩^3-5/36⟨23⟩[25][24]^2⟨46⟩⟨24⟩^2-25/18⟨23⟩[25][24][23]⟨36⟩⟨24⟩^2+53/18⟨23⟩^2[25][24][23]⟨46⟩⟨24⟩+50/9⟨23⟩^2[25][23]^2⟨36⟩⟨24⟩+4/9⟨23⟩^3[25][23]^2⟨46⟩+1/2⟨23⟩^2⟨34⟩[23]^2[45]⟨46⟩-4/9⟨23⟩^2⟨34⟩[23]^2⟨36⟩[35]+11/18⟨23⟩⟨34⟩[23]^2[45]⟨36⟩⟨24⟩-13/6⟨23⟩[24]⟨34⟩[23][45]⟨46⟩⟨24⟩+25/6[34]⟨23⟩⟨34⟩^2[23][45]⟨46⟩-2[34]⟨34⟩^2[45][14]⟨14⟩⟨46⟩}{⟨12⟩⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-16/9⟨34⟩^2⟨36⟩⟨12⟩[35]+239/12⟨34⟩^2[45]⟨46⟩⟨12⟩-359/18⟨34⟩[15]⟨36⟩⟨14⟩⟨12⟩+11/6⟨34⟩⟨36⟩[45]⟨14⟩⟨24⟩+205/36⟨13⟩[15]⟨36⟩⟨14⟩⟨24⟩-19/9⟨23⟩[25]⟨34⟩⟨46⟩⟨12⟩+599/36[25]⟨34⟩⟨36⟩⟨12⟩⟨24⟩-11/2⟨23⟩[25]⟨13⟩⟨46⟩⟨24⟩-235/36⟨36⟩[25]⟨13⟩⟨24⟩^2+230/9⟨13⟩⟨34⟩⟨36⟩[35]⟨24⟩+683/36⟨13⟩⟨34⟩[45]⟨46⟩⟨24⟩-31/6⟨23⟩⟨13⟩⟨34⟩⟨46⟩[35]}{⟨12⟩⟨14⟩⟨23⟩⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-403/36⟨23⟩[25][24][13]⟨46⟩+41/12[12][13]⟨36⟩[45]⟨14⟩-323/36[12]^2[45]⟨26⟩⟨14⟩+64/3[25][24][13]⟨36⟩⟨24⟩-201/4[25][12][13]⟨36⟩⟨12⟩-75/2[12]^2[25]⟨26⟩⟨12⟩-407/12[12]^2[45]⟨46⟩⟨12⟩-83/12[34]⟨34⟩[12][45]⟨46⟩+875/36[25][24][12]⟨26⟩⟨24⟩+5/18[34]⟨34⟩[12]⟨36⟩[35]-61/12[12]^2⟨13⟩⟨26⟩[35]+1039/36⟨13⟩[12][13]⟨36⟩[35]}{⟨12⟩[14][23]⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{535/36[12]⟨36⟩⟨12⟩[15]+4[13]⟨23⟩⟨36⟩[25]-49/36[12]⟨23⟩[25]⟨26⟩+4/9[13]⟨36⟩⟨13⟩[15]-217/18⟨34⟩[45]⟨36⟩[13]+41/4[12]⟨36⟩[45]⟨24⟩-89/36[12]⟨23⟩⟨46⟩[45]+13/4[12]⟨23⟩⟨36⟩[35]}{⟨12⟩[14]⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{13/4[13]⟨46⟩[25]⟨13⟩+35/4⟨46⟩[14][25]⟨14⟩+443/18⟨12⟩⟨46⟩[25][12]+41/36⟨46⟩[25][24]⟨24⟩-583/36[13]⟨36⟩[25]⟨14⟩+8/3[12][25]⟨26⟩⟨14⟩-613/36[12][45]⟨46⟩⟨14⟩-11/2⟨34⟩⟨46⟩[24][35]}{⟨12⟩[23]⟨24⟩[34]⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_138.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-7/8⟨16⟩⟨3|1+4|2](s_{123}-s_{234})⟨1|2+3|5](s_{13}-s_{24})}{⟨14⟩⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{7/2⟨16⟩⟨13⟩^3[15][23]}{⟨12⟩⟨14⟩⟨1|2+3|1]⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{7/2⟨13⟩^2⟨16⟩[25]}{⟨12⟩⟨14⟩⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{7/4⟨6|1+4|5](s_{24}-s_{13})s_{123}(s_{124}-s_{134})}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-7/2[13]^3⟨16⟩[15]⟨13⟩^4⟨12⟩+2849/96[25]⟨12⟩^2⟨14⟩^3⟨36⟩[14]^3-4865/96⟨12⟩^2⟨14⟩^3⟨36⟩[14]^2[12][45]+1841/96⟨46⟩⟨12⟩^2⟨14⟩^2⟨34⟩[14]^2[24][45]-4739/96[25]⟨12⟩^3⟨14⟩^2⟨36⟩[14]^2[12]+2849/64[25]⟨12⟩^4⟨14⟩⟨36⟩[14][12]^2+5747/96⟨12⟩^3⟨14⟩^2⟨36⟩[14][12]^2[45]-3857/64⟨12⟩^4⟨14⟩⟨36⟩[12]^3[45]+21/2[25]⟨46⟩⟨13⟩⟨12⟩^2⟨14⟩^2[14]^3+1841/96[13][25]⟨13⟩⟨12⟩^2⟨14⟩^2⟨36⟩[14]^2+2065/192[13][25]⟨46⟩⟨13⟩^2⟨12⟩^2⟨14⟩[14]^2-7/4[13]^2[25]⟨13⟩^2⟨12⟩^2⟨14⟩⟨36⟩[14]-3857/96[13]⟨46⟩⟨13⟩^2⟨12⟩⟨14⟩^2[14]^2[45]+3017/192[13]⟨13⟩^2⟨12⟩⟨14⟩^2⟨36⟩[14]^2[35]+3857/96⟨46⟩⟨13⟩^2⟨12⟩⟨14⟩^2[14]^3[35]+77/2[13]^2⟨46⟩⟨13⟩^4⟨12⟩[14][35]-455/48[13]⟨46⟩⟨13⟩^3⟨12⟩⟨14⟩[14]^2[35]-21/2[13]^3⟨13⟩^4⟨12⟩⟨36⟩[35]-2723/192[13]^2⟨13⟩^3⟨12⟩⟨14⟩⟨36⟩[14][35]+3185/64[13]^2[25]⟨46⟩⟨13⟩^3⟨12⟩^2[14]+7/2[13]^2⟨46⟩⟨13⟩^4⟨23⟩[34][35]-7/2[13]⟨46⟩⟨13⟩^3⟨12⟩⟨23⟩[34][12][35]-7/2⟨46⟩⟨13⟩^2⟨12⟩^2⟨23⟩[34][12]^2[35]-91/2[13]^3⟨46⟩⟨13⟩^4⟨12⟩[45]-455/32[13]^2⟨46⟩⟨13⟩^3⟨12⟩⟨14⟩[14][45]-833/64[13]^3⟨13⟩^3⟨12⟩⟨14⟩⟨36⟩[45]-3017/192[13]^2⟨13⟩^2⟨12⟩⟨14⟩^2⟨36⟩[14][45]-2275/96[13][25]⟨13⟩^2⟨12⟩⟨14⟩^2⟨26⟩[14]^2+2275/96⟨13⟩^2⟨12⟩⟨14⟩^2⟨26⟩[14]^2[12][35]-7/2[13]^2⟨13⟩^4⟨12⟩⟨26⟩[12][35]+14[13]^2[25]⟨13⟩^3⟨12⟩^2⟨26⟩[12]-21/4[13]⟨13⟩^3⟨12⟩^2⟨26⟩[12]^2[35]-7⟨46⟩⟨13⟩⟨12⟩^2⟨23⟩⟨34⟩[34][12][24][35]-35[13][25]⟨13⟩⟨12⟩^4⟨36⟩[12]^2-35/2[13]⟨13⟩^2⟨12⟩^3⟨36⟩[12]^2[35]-161/2[13]^2[25]⟨13⟩^2⟨12⟩^3⟨36⟩[12]-35[13]^2⟨13⟩^3⟨12⟩^2⟨36⟩[12][35]+7/4[13]^3[25]⟨13⟩^3⟨12⟩^2⟨36⟩+21/2⟨46⟩⟨13⟩^2⟨12⟩^3[14][12]^2[35]-147/4[13]⟨46⟩⟨13⟩^3⟨12⟩^2[14][12][35]+651/16[13][25]⟨46⟩⟨13⟩^2⟨12⟩^3[14][12]+7483/96⟨13⟩⟨12⟩^3⟨14⟩⟨36⟩[14][12]^2[35]-4445/64[13][25]⟨13⟩⟨12⟩^3⟨14⟩⟨36⟩[14][12]-63/4⟨46⟩⟨13⟩^2⟨23⟩[34]^3⟨34⟩^2[35]-833/16⟨46⟩⟨13⟩^2⟨12⟩^2⟨14⟩[14]^2[12][35]-2275/96[13]^2[25]⟨13⟩^3⟨12⟩⟨14⟩⟨26⟩[14]+1169/48[25]⟨13⟩⟨12⟩^3⟨14⟩⟨26⟩[14][12]^2+49/4[13][25]⟨13⟩^2⟨12⟩^3⟨26⟩[12]^2+21/4[13]^2[25]⟨46⟩⟨13⟩^2⟨12⟩^2⟨23⟩[24]+7[25]⟨46⟩⟨12⟩^4⟨23⟩[12]^2[24]+56[13][25]⟨46⟩⟨13⟩⟨12⟩^3⟨23⟩[12][24]+4319/192⟨46⟩⟨13⟩⟨12⟩^3⟨14⟩[14][12]^2[45]+77/2[13][25]⟨12⟩^4⟨36⟩⟨34⟩[12][24]+35[13]^2⟨46⟩⟨13⟩^2⟨12⟩^2⟨34⟩[24][45]-91/4[13]⟨46⟩⟨13⟩^2⟨12⟩^2⟨34⟩[14][24][35]+7/2[13]^2[25]⟨13⟩⟨12⟩^3⟨36⟩⟨34⟩[24]-3857/64[13][25]⟨46⟩⟨13⟩⟨12⟩^3⟨34⟩[14][24]-679/16[25]⟨46⟩⟨12⟩^4⟨34⟩[14][12][24]+385/32⟨46⟩⟨12⟩^3⟨14⟩⟨34⟩[14][12][24][45]-7/2[13]⟨13⟩^3⟨12⟩⟨23⟩⟨26⟩[12][35][23]+7[13]^2[25]⟨13⟩^3⟨12⟩⟨23⟩⟨26⟩[23]+7/2[13][25]⟨13⟩^2⟨12⟩^2⟨23⟩⟨26⟩[12][23]+7[13]⟨13⟩⟨12⟩^2⟨23⟩⟨36⟩⟨34⟩[23]^2[45]-7[13]^2[25]⟨13⟩^2⟨12⟩^2⟨23⟩⟨36⟩[23]-7[13][25]⟨13⟩⟨12⟩^3⟨23⟩⟨36⟩[12][23]-35/4[13]⟨13⟩⟨12⟩^2⟨36⟩⟨34⟩^2[34][23][45]+7/2[13][25]⟨13⟩^2⟨12⟩⟨23⟩^2⟨26⟩[23]^2+63/2⟨12⟩^4⟨36⟩⟨34⟩[12]^2[23][45]+21/2⟨12⟩^3⟨23⟩⟨36⟩⟨34⟩[12][23]^2[45]+21/2⟨12⟩^3⟨36⟩[34]⟨34⟩^2[12][23][45]-63/4⟨12⟩^3⟨14⟩⟨36⟩[34]⟨34⟩[12]^2[45]+7/2[13]⟨13⟩^2⟨12⟩⟨23⟩^2⟨36⟩[35][23]^2-7/2⟨46⟩⟨13⟩⟨12⟩⟨23⟩^2⟨34⟩[34][23]^2[45]-63/4⟨46⟩⟨13⟩⟨12⟩[34]^3⟨34⟩^3[45]+4753/192⟨46⟩⟨13⟩⟨12⟩⟨14⟩⟨34⟩^2[34]^2[14][45]-77/4⟨46⟩⟨13⟩⟨12⟩⟨23⟩⟨34⟩^2[34]^2[23][45]-7⟨46⟩⟨13⟩^2⟨12⟩[34]^2⟨34⟩^2[14][35]-1841/96[13]⟨13⟩⟨12⟩⟨14⟩^2⟨36⟩⟨34⟩[34][14][45]+21/2⟨12⟩^2⟨14⟩^2⟨36⟩⟨34⟩[34][14][12][45]-679/48[25]⟨46⟩⟨12⟩^3⟨14⟩⟨34⟩[14]^2[24]+77/4[13][25]⟨12⟩^3⟨14⟩⟨36⟩⟨34⟩[14][24]+14[13]⟨12⟩^3⟨14⟩⟨36⟩⟨34⟩[12][24][45]+35/4⟨46⟩⟨13⟩⟨12⟩^2[34]^2⟨34⟩^2[12][45]+21/2⟨13⟩⟨12⟩^2⟨36⟩[34]^2⟨34⟩^2[12][35]+63/4⟨12⟩^2⟨36⟩[34]^2⟨34⟩^3[24][35]+63/4⟨12⟩⟨14⟩⟨36⟩⟨34⟩^2[34]^2⟨24⟩[24][45]+903/64⟨13⟩⟨12⟩⟨14⟩⟨36⟩⟨34⟩^2[34]^2[14][35]+679/48⟨46⟩⟨13⟩^2⟨12⟩⟨14⟩⟨34⟩[34][14]^2[35]+49/4[13]⟨46⟩⟨13⟩^3⟨23⟩[34]^2⟨34⟩[35]}{⟨12⟩^2⟨14⟩[14]⟨23⟩[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-49/64⟨6|1+4|5]⟨3|1+4|2](s_{123}-s_{234})s_{123}(s_{124}-s_{134})}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-21/8⟨6|1+4|5]⟨13⟩⟨3|1+4|2]⟨4|1+2|3]}{⟨14⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-7/8⟨6|1+4|5]⟨3|1+4|2][34]⟨34⟩(s_{23}-s_{56})}{⟨14⟩[14]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{23}-s_{56})(-35/16⟨26⟩⟨13⟩⟨24⟩[25]-7/16⟨13⟩⟨24⟩[35]⟨36⟩+35/8⟨46⟩⟨13⟩⟨23⟩[35]-7/16⟨46⟩⟨13⟩⟨24⟩[45]+7/4⟨12⟩⟨24⟩[25]⟨36⟩)}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2]⟨12⟩⟨46⟩(s_{23}-s_{56})(7/16[24]⟨24⟩⟨36⟩+7/16[24]⟨23⟩⟨46⟩+7/16[34]⟨36⟩⟨34⟩)}{⟨14⟩⟨23⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{7/8⟨6|1+4|5][13]⟨3|1+4|2]⟨23⟩[24]}{[14]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[24]⟨3|1+4|2](s_{23}-s_{56})(7/16⟨26⟩[13][25]-7/16[35][13]⟨36⟩-7/8[35]⟨26⟩[12]-7/8⟨46⟩[13][45])}{[14][23]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{23}-s_{56})(-7/8[13]⟨13⟩⟨36⟩[34][12][35]-7/8⟨12⟩⟨36⟩[34][12]^2[35]-7/16[13]⟨14⟩⟨36⟩[34][12][45]-7/8[13]⟨12⟩⟨36⟩[12][23][45]-7/8⟨13⟩[34]⟨26⟩[12]^2[35]-7/16⟨14⟩[34]⟨26⟩[12]^2[45]-7/8⟨12⟩⟨26⟩[12]^2[24][35]-7/8[13]^2⟨13⟩⟨36⟩[23][45])}{[14][23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](413/32[13]⟨12⟩⟨36⟩⟨34⟩⟨24⟩[24]^2[35]-161/16[13]^2[25]⟨12⟩^2⟨36⟩⟨34⟩[24]+7/2[13][25]⟨46⟩⟨12⟩^2⟨34⟩[14][24]+91/16[13][25]⟨46⟩⟨12⟩^2⟨23⟩[12][24]+497/128[13][25]⟨12⟩^3⟨36⟩[12]^2+1169/192⟨12⟩^3⟨26⟩[25][12]^3+161/24[25]⟨46⟩⟨12⟩^3[14][12]^2-2611/768⟨12⟩^3[35]⟨36⟩[12]^3-371/48[13][25]⟨12⟩^2⟨14⟩⟨36⟩[14][12]-21/4[25]⟨46⟩⟨12⟩^2⟨14⟩[14]^2[12]+105/16[13]⟨46⟩⟨13⟩⟨14⟩^2[14]^2[45]-105/16[13]⟨14⟩^3⟨36⟩[14]^2[45]+21/8⟨46⟩⟨12⟩^2⟨14⟩[14][12]^2[45]-833/768⟨46⟩⟨12⟩^3[45][12]^3-21/2⟨12⟩⟨14⟩^2⟨26⟩[14][12]^2[45]+28/3⟨12⟩^2⟨14⟩⟨26⟩[12]^3[45]-1897/64[13]⟨12⟩⟨14⟩^2⟨36⟩[14][12][45]+2737/384[13]⟨12⟩^2⟨14⟩⟨36⟩[12]^2[45]-147/16⟨14⟩^2⟨36⟩[34]⟨24⟩[14][12][45]+21/4[25]⟨12⟩⟨14⟩^2⟨26⟩[14]^2[12]-175/12[25]⟨12⟩^2⟨14⟩⟨26⟩[14][12]^2+105/16[14]^3[35]⟨14⟩^3⟨36⟩+133/8[13][25]⟨12⟩⟨14⟩^2⟨36⟩[14]^2-511/64⟨12⟩⟨14⟩^2⟨36⟩[14]^2[12][35]+413/128⟨12⟩^2⟨14⟩⟨36⟩[14][12]^2[35]+7/4⟨13⟩⟨14⟩^2⟨26⟩[14]^2[12][35]-63/8[13][25]⟨13⟩⟨14⟩^2⟨26⟩[14]^2-105/16⟨46⟩⟨13⟩⟨14⟩^2[14]^3[35]+1267/96[13]⟨13⟩⟨14⟩^2⟨36⟩[14]^2[35]-6769/128⟨12⟩^2⟨23⟩⟨36⟩[12]^2[35][23]+7[13][25]⟨12⟩^2⟨23⟩⟨36⟩[12][23]-1897/128[25]⟨12⟩^2⟨23⟩⟨26⟩[12]^2[23]-581/16[25]⟨12⟩⟨23⟩^2⟨26⟩[12][23]^2+35⟨26⟩⟨23⟩^3[25][23]^3+581/32⟨12⟩^2⟨36⟩⟨24⟩[12]^2[23][45]-133/16⟨12⟩⟨23⟩⟨36⟩⟨24⟩[12][23]^2[45]+231/4[13]⟨12⟩^2⟨36⟩⟨34⟩[12][23][45]+7/8[13]⟨12⟩⟨23⟩⟨36⟩⟨34⟩[23]^2[45]-2093/128⟨46⟩⟨12⟩^2⟨23⟩[12]^2[23][45]+6839/256⟨12⟩^2⟨36⟩[34]⟨34⟩[12]^2[35]+413/768⟨46⟩⟨12⟩^2[34]⟨34⟩[12]^2[45]+1939/256⟨12⟩⟨36⟩[34]^2⟨34⟩^2[12][35]+35/2[13]⟨12⟩⟨14⟩⟨36⟩⟨34⟩[34][12][45]+8015/256[13]⟨13⟩⟨12⟩^2⟨36⟩[12]^2[35]+3241/384⟨46⟩⟨13⟩⟨12⟩^2[14][12]^2[35]-1267/96[13]⟨46⟩⟨13⟩^2⟨14⟩[14]^2[35]+7/384[13]^2⟨46⟩⟨13⟩^3[14][35]-385/768⟨46⟩[34]^3[45]⟨34⟩^3-455/256[35][34]^3⟨36⟩⟨34⟩^3-343/384[13]⟨14⟩⟨36⟩[34]^2⟨34⟩^2[45]-133/192⟨46⟩⟨14⟩[34]^2⟨34⟩^2[14][45]+77/384⟨14⟩⟨36⟩[34]^2⟨34⟩^2[14][35]-371/192[13]⟨14⟩^2⟨36⟩[34]⟨34⟩[14][45]+1631/192⟨14⟩^2⟨36⟩[34]⟨34⟩[14]^2[35]-315/64⟨12⟩⟨14⟩⟨36⟩⟨34⟩[34][14][12][35]+105/16⟨46⟩⟨14⟩^2[34]⟨34⟩[14]^2[45]+581/64⟨46⟩⟨12⟩⟨14⟩⟨34⟩[34][14][12][45]+917/64⟨12⟩⟨14⟩⟨36⟩[34]⟨24⟩[12]^2[45]+1379/192⟨14⟩⟨36⟩[34]^2⟨34⟩⟨24⟩[12][45]-1463/768⟨46⟩⟨12⟩[34]^2⟨34⟩^2[12][45]-1267/96[13]^2⟨13⟩⟨14⟩^2⟨36⟩[14][45]+91/8[13]⟨13⟩⟨14⟩^2⟨26⟩[14][12][45]+1169/384⟨16⟩⟨13⟩^3[13]^3[15]+7/384[13]^3⟨13⟩^2⟨14⟩⟨36⟩[45]-1015/384[13]^2⟨13⟩^2⟨14⟩⟨36⟩[14][35]+1015/96[13]^2⟨46⟩⟨13⟩^2⟨14⟩[14][45]+259/256⟨13⟩^3[13]^3[35]⟨36⟩+1015/768⟨46⟩⟨13⟩^3[13]^3[45]+2065/192[13]^2⟨13⟩^2⟨14⟩⟨26⟩[12][45]-1099/96[13]⟨13⟩^2⟨14⟩⟨26⟩[14][12][35]+189/16[13]^2⟨13⟩^3⟨26⟩[12][35]-875/192[13]^2[25]⟨13⟩^2⟨14⟩⟨26⟩[14]-1393/256[13]^2⟨13⟩^2⟨36⟩[34]⟨34⟩[35]-11081/768[13]^2⟨46⟩⟨13⟩^2[34]⟨34⟩[45]+3689/384[13]⟨46⟩⟨13⟩^2[34]⟨34⟩[14][35]-3381/256[13]⟨46⟩⟨13⟩[34]^2⟨34⟩^2[45]-4011/256[13]⟨13⟩⟨36⟩[34]^2⟨34⟩^2[35]+7/4[13]^2⟨46⟩⟨13⟩^2⟨23⟩[23][45]-259/16[13]^2⟨13⟩^2⟨23⟩⟨36⟩[35][23]-63/16[13]^2[25]⟨13⟩^2⟨23⟩⟨26⟩[23]+3689/384[13]^2⟨13⟩⟨14⟩⟨36⟩[34]⟨34⟩[45]-637/384[13]⟨13⟩⟨14⟩⟨36⟩⟨34⟩[34][14][35]-371/192⟨46⟩⟨13⟩⟨14⟩[34]⟨34⟩[14]^2[35]+1897/192[13]⟨46⟩⟨13⟩⟨14⟩⟨34⟩[34][14][45]-343/384⟨46⟩⟨13⟩[34]^2⟨34⟩^2[14][35]+6293/384[13]⟨46⟩⟨13⟩^2⟨12⟩[14][12][35]-9149/768[13]^2⟨46⟩⟨13⟩^2⟨12⟩[12][45]-217/96[13]^2[25]⟨46⟩⟨13⟩^2⟨12⟩[14]+1939/768[13]⟨46⟩⟨13⟩⟨12⟩^2[12]^2[45]-91/64[13][25]⟨46⟩⟨13⟩⟨12⟩^2[14][12]+1169/64[13]⟨46⟩⟨13⟩⟨12⟩⟨14⟩[14][12][45]-35/4[13][25]⟨46⟩⟨13⟩⟨12⟩⟨14⟩[14]^2+399/64⟨46⟩⟨13⟩⟨12⟩⟨14⟩[14]^2[12][35]-1729/384[13]^2⟨13⟩⟨12⟩⟨14⟩⟨36⟩[12][45]+805/192[13]^2[25]⟨13⟩⟨12⟩⟨14⟩⟨36⟩[14]-49/16[13]⟨46⟩⟨13⟩^2⟨23⟩[34][12][35]-105/16[13]^2⟨46⟩⟨13⟩^2⟨23⟩[24][35]-49/32⟨46⟩⟨12⟩^2⟨23⟩[12]^2[24][35]-175/8[13]^2[25]⟨13⟩⟨12⟩^2⟨36⟩[12]+4151/384[13]⟨13⟩⟨12⟩⟨14⟩⟨36⟩[14][12][35]+427/256[13]^2⟨13⟩^2⟨12⟩⟨36⟩[12][35]+1841/128⟨13⟩⟨12⟩^2⟨26⟩[12]^3[35]-539/16[13]⟨13⟩^2⟨12⟩⟨26⟩[12]^2[35]+301/8[13]^2[25]⟨13⟩^2⟨12⟩⟨26⟩[12]+1001/64[13]⟨13⟩⟨12⟩⟨14⟩⟨26⟩[12]^2[45]-5005/128[13]⟨46⟩⟨13⟩⟨12⟩⟨23⟩[12][24][35]+1365/256⟨46⟩⟨23⟩⟨24⟩^2[24]^3[35]-21/8[25]⟨46⟩⟨12⟩⟨24⟩^2[14][24]^2-21/4[25]⟨46⟩⟨12⟩^2⟨24⟩[14][12][24]+637/96⟨46⟩⟨12⟩^2⟨24⟩[12]^2[24][45]+175/16[13][25]⟨12⟩^2⟨36⟩⟨24⟩[12][24]-21/2⟨46⟩⟨13⟩⟨12⟩⟨24⟩[14][12][24][35]-665/64[13]^2[25]⟨46⟩⟨13⟩⟨12⟩⟨23⟩[24]-343/24⟨13⟩⟨12⟩⟨14⟩⟨26⟩[14][12]^2[35]+1757/192[13][25]⟨13⟩⟨12⟩⟨14⟩⟨26⟩[14][12]+7/8[13][25]⟨46⟩⟨13⟩⟨12⟩⟨24⟩[14][24]+21/32[13]^2⟨13⟩^2⟨36⟩⟨24⟩[24][35]-7/2[13]⟨46⟩⟨13⟩^2⟨24⟩[14][24][35]+511/96[13]^2⟨46⟩⟨13⟩^2⟨24⟩[24][45]-217/16[13]⟨13⟩^2⟨24⟩⟨26⟩[12][24][35]+7/384[13][25]⟨13⟩⟨24⟩^2⟨26⟩[24]^2+595/96[13][25]⟨13⟩⟨12⟩⟨24⟩⟨26⟩[12][24]+35/16⟨13⟩⟨12⟩⟨24⟩⟨26⟩[12]^2[24][35]+693/64[13]^2[25]⟨13⟩⟨12⟩⟨36⟩⟨24⟩[24]+24871/384[13]⟨13⟩⟨12⟩⟨36⟩⟨24⟩[12][24][35]-4333/768[13]⟨13⟩⟨36⟩⟨24⟩^2[24]^2[35]-1155/128[13]⟨46⟩⟨13⟩⟨24⟩^2[24]^2[45]+5089/768⟨46⟩⟨13⟩⟨24⟩^2[14][24]^2[35]-21/8[13][25]⟨12⟩⟨36⟩⟨24⟩^2[24]^2+21959/768⟨12⟩⟨36⟩⟨24⟩^2[12][24]^2[35]+3185/256⟨46⟩⟨12⟩⟨24⟩^2[12][24]^2[45]+77/16⟨13⟩⟨24⟩^2⟨26⟩[12][24]^2[35]+119/32[24]^3⟨24⟩^3⟨26⟩[25]+1337/192[25]⟨12⟩⟨24⟩^2⟨26⟩[12][24]^2+21/4[13][25]⟨46⟩⟨12⟩⟨23⟩⟨24⟩[24]^2-49/16[13]⟨13⟩^2⟨23⟩⟨26⟩[12][35][23]+399/16⟨46⟩⟨23⟩^3[45][23]^3+35[35]⟨23⟩^3⟨36⟩[23]^3+133/8⟨23⟩^2⟨36⟩⟨24⟩[23]^3[45]-105/16[13]⟨46⟩⟨13⟩⟨23⟩^2[23]^2[45]+7/8[13]⟨13⟩⟨23⟩⟨36⟩⟨24⟩[23]^2[45]-7/4[13]^2⟨13⟩⟨14⟩⟨36⟩⟨24⟩[24][45]+21/2[13]⟨46⟩⟨13⟩⟨14⟩⟨24⟩[14][24][45]-189/16⟨46⟩⟨13⟩⟨14⟩⟨24⟩[14]^2[24][35]+5089/768[13]⟨14⟩⟨36⟩⟨24⟩^2[24]^2[45]+1365/256⟨36⟩⟨24⟩^3[24]^2[23][45]-1141/256⟨46⟩⟨23⟩⟨24⟩^2[24]^2[23][45]+1813/384[24]^3⟨46⟩⟨24⟩^3[45]+497/256[24]^3⟨24⟩^3[35]⟨36⟩-7105/768⟨14⟩⟨36⟩⟨24⟩^2[14][24]^2[35]-105/16[13]⟨46⟩⟨13⟩⟨23⟩⟨24⟩[24]^2[35]-35/16⟨46⟩⟨23⟩^2⟨24⟩[24][23]^2[45]-21/8⟨46⟩⟨14⟩⟨24⟩^2[14][24]^2[45]-189/16[13]⟨14⟩^2⟨36⟩⟨24⟩[14][24][45]+189/16⟨14⟩^2⟨36⟩⟨24⟩[14]^2[24][35]-21/16⟨12⟩⟨14⟩⟨36⟩⟨24⟩[14][12][24][35]-371/64[13]⟨12⟩⟨36⟩[34]⟨34⟩^2[24][35]+49/16[13]⟨46⟩⟨12⟩[34]⟨34⟩^2[24][45]-133/192⟨46⟩⟨12⟩[34]⟨34⟩^2[14][24][35]-959/64[13]⟨12⟩^2⟨36⟩⟨34⟩[12][24][35]+133/96[13]⟨46⟩⟨12⟩⟨34⟩⟨24⟩[24]^2[45]-973/96[13]^2⟨12⟩⟨14⟩⟨36⟩⟨34⟩[24][45]+1519/96[13]⟨12⟩⟨14⟩⟨36⟩⟨34⟩[14][24][35]-21/16[13]⟨46⟩⟨12⟩⟨14⟩⟨34⟩[14][24][45]+105/16⟨46⟩⟨12⟩⟨14⟩⟨34⟩[14]^2[24][35]+301/64⟨46⟩⟨12⟩^2⟨34⟩[14][12][24][35]-2863/64⟨13⟩⟨12⟩⟨36⟩[34]⟨24⟩[12]^2[35]+287/64[13]⟨13⟩^2⟨36⟩[34]⟨24⟩[12][35]-1029/64[13]⟨46⟩⟨13⟩^2[34]⟨24⟩[12][45]+371/96⟨46⟩⟨13⟩^2[34]⟨24⟩[14][12][35]+175/16⟨13⟩^2[34]⟨24⟩⟨26⟩[12]^2[35]+1197/32⟨13⟩⟨36⟩[34]⟨24⟩^2[12][24][35]+175/96⟨46⟩⟨13⟩[34]⟨24⟩^2[12][24][45]-21/8[13]⟨13⟩⟨36⟩⟨24⟩^2[24][23][45]-49/4[13]⟨13⟩⟨23⟩^2⟨36⟩[35][23]^2-21/4⟨13⟩⟨23⟩⟨24⟩⟨26⟩[12][23]^2[45]-679/16⟨13⟩⟨23⟩^2⟨26⟩[12][35][23]^2+539/16[13][25]⟨13⟩⟨23⟩^2⟨26⟩[23]^2+91/16[13]⟨13⟩⟨12⟩⟨23⟩⟨36⟩[12][35][23]+8925/128[13]⟨46⟩⟨13⟩⟨12⟩⟨23⟩[12][23][45]+399/16⟨13⟩⟨12⟩⟨23⟩⟨26⟩[12]^2[35][23]-6797/128[13]⟨13⟩⟨12⟩⟨36⟩⟨24⟩[12][23][45]+77/16[13]^2⟨13⟩⟨12⟩⟨36⟩⟨34⟩[23][45]-721/16[13][25]⟨12⟩⟨23⟩^2⟨36⟩[23]^2+63/16⟨46⟩⟨13⟩⟨23⟩[34]^2⟨34⟩[12][35]-287/64⟨13⟩⟨36⟩[34]^2⟨34⟩⟨24⟩[12][35]-21/4[13]⟨13⟩⟨14⟩⟨36⟩[34]⟨24⟩[12][45]+931/96⟨13⟩⟨14⟩⟨36⟩[34]⟨24⟩[14][12][35]+791/16⟨46⟩⟨13⟩⟨12⟩⟨23⟩[34][12]^2[35]+35/16[13]⟨46⟩⟨13⟩⟨23⟩^2[24][35][23]-35⟨46⟩⟨12⟩⟨23⟩^2[12][24][35][23]-35/16⟨46⟩⟨13⟩⟨23⟩^2[34][12][35][23]+483/16⟨12⟩⟨23⟩⟨36⟩⟨34⟩[34][12][35][23]-147/16⟨13⟩⟨23⟩⟨36⟩[34]⟨24⟩[12][35][23]+91/8⟨46⟩⟨13⟩⟨23⟩[34]⟨24⟩[12][23][45]-21/4⟨14⟩^2⟨24⟩⟨26⟩[14][12][24][45]-245/64⟨46⟩[34]⟨34⟩⟨24⟩^2[24]^2[45]+91/16[13]⟨46⟩⟨13⟩⟨23⟩⟨34⟩[34][24][35]-133/8⟨23⟩^2⟨36⟩⟨24⟩[24][35][23]^2+35/4[13]⟨13⟩⟨36⟩⟨34⟩[34]⟨24⟩[23][45]+147/16⟨12⟩⟨36⟩⟨34⟩[34]⟨24⟩[12][23][45]+91/16⟨46⟩⟨23⟩[34]^2⟨34⟩^2[23][45]+35⟨46⟩⟨12⟩⟨23⟩⟨34⟩[34][12][23][45]+21/16⟨23⟩⟨36⟩[34]⟨34⟩⟨24⟩[23]^2[45]-147/16[13]⟨13⟩⟨23⟩⟨36⟩⟨34⟩[34][35][23]+7/2[13]⟨12⟩⟨36⟩[34]⟨34⟩^2[23][45]-91/8⟨23⟩^2⟨36⟩[34]⟨34⟩[35][23]^2+21/2⟨46⟩⟨23⟩^3[24][35][23]^2-21/4⟨46⟩⟨23⟩^2[34]⟨34⟩[23]^2[45]+63/4[13]⟨46⟩⟨12⟩⟨23⟩⟨34⟩[24][23][45]-119/16⟨12⟩⟨36⟩⟨24⟩^2[12][24][23][45]+105/16⟨46⟩⟨23⟩⟨34⟩[34]⟨24⟩[24][23][45]+147/16[13][25]⟨12⟩⟨23⟩⟨36⟩⟨24⟩[24][23]-21/4⟨46⟩⟨23⟩^2[34]⟨34⟩[24][35][23]-63/16⟨23⟩⟨36⟩⟨24⟩^2[24][23]^2[45])}{⟨23⟩[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(-21/8⟨23⟩^2⟨36⟩⟨34⟩[23]^3[45]+21/4⟨14⟩^2⟨36⟩[34]⟨34⟩[14][12][45]-21/4[25]⟨12⟩⟨14⟩^2⟨36⟩[14]^2[12]+21/4[25]⟨12⟩^2⟨14⟩⟨36⟩[14][12]^2-63/16⟨12⟩^3[25]⟨36⟩[12]^3-21/8⟨12⟩^2⟨14⟩⟨36⟩[12]^3[45]-21/8[25]⟨12⟩⟨23⟩^2⟨36⟩[12][23]^2-21/8⟨23⟩⟨36⟩[34]⟨34⟩^2[23]^2[45]-21/8⟨14⟩⟨36⟩[34]^2⟨34⟩^2[12][45]+21/4⟨13⟩⟨14⟩^2⟨36⟩[14]^2[12][35]-21/4⟨46⟩⟨13⟩^2⟨14⟩[14]^2[12][35]-21/4[13]⟨13⟩^2⟨14⟩⟨36⟩[14][12][35]+21/8[13]^2⟨13⟩^2⟨14⟩⟨36⟩[12][45]-21/2⟨13⟩^2⟨14⟩⟨26⟩[14][12]^2[35]-63/16⟨13⟩⟨36⟩⟨34⟩[34]⟨24⟩[12][24][35]+21/4⟨13⟩⟨14⟩^2⟨26⟩[14][12]^2[45]+21/4[13]⟨13⟩^2⟨14⟩⟨26⟩[12]^2[45]+105/16[13]⟨13⟩^3⟨26⟩[12]^2[35]-21/4[13]⟨13⟩⟨12⟩⟨14⟩⟨36⟩[12]^2[45]+21/2⟨13⟩⟨12⟩⟨14⟩⟨36⟩[14][12]^2[35]-63/16⟨13⟩⟨12⟩^2⟨36⟩[12]^3[35]+21/4[25]⟨46⟩⟨13⟩⟨12⟩⟨14⟩[14]^2[12]+21/4⟨13⟩⟨12⟩⟨14⟩⟨26⟩[12]^3[45]+21/4⟨46⟩⟨13⟩^2⟨12⟩[14][12]^2[35]-105/16[13]⟨46⟩⟨13⟩^2⟨23⟩[12][24][35]+63/16[13]⟨13⟩^2⟨12⟩⟨36⟩[12]^2[35]-21/4[13]⟨46⟩⟨13⟩^2⟨12⟩[12]^2[45]-105/16[13]^2[25]⟨13⟩^2⟨12⟩⟨36⟩[12]-21/4⟨46⟩⟨13⟩^2[34]⟨24⟩[12]^2[45]+21/4⟨46⟩⟨13⟩^2⟨24⟩[14][12][24][35]-21/8⟨14⟩⟨36⟩⟨24⟩^2[12][24]^2[45]+63/16⟨13⟩⟨36⟩⟨24⟩^2[12][24]^2[35]+63/16[25]⟨12⟩⟨36⟩⟨24⟩^2[12][24]^2-21/8[25]⟨23⟩^2⟨36⟩⟨24⟩[24][23]^2+21/8[25]⟨46⟩⟨23⟩^2⟨24⟩[24]^2[23]+21/8[25]⟨46⟩⟨23⟩^3[24][23]^2+63/8[25]⟨46⟩⟨12⟩⟨23⟩^2[12][24][23]-63/8[25]⟨12⟩^2⟨23⟩⟨36⟩[12]^2[23]-21/2[25]⟨12⟩⟨23⟩⟨36⟩⟨24⟩[12][24][23]-63/16⟨12⟩⟨36⟩[34]⟨34⟩^2[12][23][45]-21/4⟨12⟩⟨23⟩⟨36⟩⟨34⟩[12][23]^2[45]+21/8[13]⟨13⟩^2⟨36⟩⟨24⟩[12][23][45]-21/8[13]^2[25]⟨13⟩^2⟨23⟩⟨36⟩[23]-21/8[13]⟨13⟩⟨23⟩⟨36⟩⟨34⟩[23]^2[45])}{⟨23⟩[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-7/4[25]⟨46⟩⟨13⟩⟨12⟩^3⟨23⟩[12]^2[24]-7/4⟨46⟩⟨13⟩^5[13]^3[45]+7/4[13]^2⟨46⟩⟨13⟩^5[14][35]-7/4[13]⟨46⟩⟨13⟩^4⟨23⟩[34][12][35]+7/2⟨13⟩^2⟨12⟩^2⟨36⟩⟨24⟩[12]^2[23][45]-7/4[25]⟨12⟩^4⟨36⟩⟨34⟩[12]^2[24]-7/4⟨13⟩⟨12⟩^3⟨36⟩⟨34⟩[12]^2[24][35]+7/4[25]⟨13⟩^2⟨12⟩^2⟨14⟩⟨26⟩[14][12]^2-7/4[13]^2⟨13⟩^4⟨14⟩⟨26⟩[12][45]+7/4[13]⟨46⟩⟨13⟩^4[34]⟨24⟩[12][45]+7/4[13]⟨13⟩^4⟨36⟩[34]⟨24⟩[12][35]+7/4⟨13⟩^4[34]⟨24⟩⟨26⟩[12]^2[35]}{⟨12⟩^2⟨14⟩[14]⟨23⟩[23]⟨56⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{7/2[13][25]⟨46⟩⟨13⟩^2⟨12⟩^2⟨23⟩[12][24]+7/2[13]⟨13⟩^3⟨14⟩^2⟨36⟩[14]^2[35]+7/2⟨46⟩⟨13⟩^3⟨23⟩[34]⟨24⟩[12][24][35]-7/2[25]⟨46⟩⟨13⟩⟨12⟩⟨23⟩^3[24][23]^2-7/2⟨13⟩⟨12⟩^3⟨14⟩⟨36⟩[12]^3[45]+7/2[13][25]⟨46⟩⟨13⟩^3⟨12⟩^2[14][12]-7/2[13]⟨46⟩⟨13⟩^3⟨12⟩^2[12]^2[45]-7/2[13]⟨46⟩⟨13⟩^4⟨23⟩[34][12][35]-7/2[13]^2[25]⟨46⟩⟨13⟩^3⟨12⟩⟨23⟩[24]-7/2[13]^2⟨13⟩^3⟨14⟩^2⟨36⟩[14][45]-7/2⟨13⟩^2⟨12⟩^2⟨36⟩⟨24⟩[12]^2[23][45]-7/2⟨13⟩⟨12⟩^2⟨14⟩^2⟨36⟩[14][12]^2[45]+7/2[25]⟨12⟩^4⟨36⟩⟨34⟩[12]^2[24]-7/2[13][25]⟨13⟩⟨12⟩^3⟨36⟩⟨34⟩[12][24]+7/2⟨12⟩^3⟨14⟩⟨36⟩⟨34⟩[12]^2[24][45]+7/2⟨13⟩⟨12⟩^3⟨36⟩⟨34⟩[12]^2[24][35]+7⟨46⟩⟨13⟩^2⟨12⟩^2⟨14⟩[14][12]^2[45]+7/2⟨46⟩⟨13⟩^2⟨12⟩⟨14⟩^2[14]^2[12][45]+7/2[13][25]⟨13⟩^2⟨12⟩^2⟨14⟩⟨36⟩[14][12]+7/2[13][25]⟨13⟩^2⟨12⟩⟨14⟩^2⟨36⟩[14]^2-7/2⟨46⟩⟨13⟩^3⟨23⟩^2[34][12][35][23]+7/2⟨46⟩⟨13⟩^3[34]⟨24⟩^2[12][24][45]+7/2⟨46⟩⟨13⟩^4[34]⟨24⟩[14][12][35]+7/2[13]⟨13⟩^4⟨36⟩[34]⟨24⟩[12][35]+7/2⟨13⟩^3⟨36⟩[34]⟨24⟩^2[12][23][45]+7/2[13]⟨13⟩^3⟨23⟩⟨36⟩⟨24⟩[23]^2[45]+7/2⟨13⟩^2⟨23⟩^2⟨36⟩⟨24⟩[23]^3[45]-7[13][25]⟨46⟩⟨13⟩^2⟨12⟩⟨23⟩^2[24][23]}{⟨12⟩^2⟨14⟩[14]⟨23⟩[23]⟨56⟩[56]⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-63/4⟨12⟩^2⟨36⟩⟨34⟩^2[24]^2[35]+63/4⟨12⟩⟨14⟩⟨36⟩[34]⟨34⟩^2[24][45]+7⟨46⟩⟨13⟩^2⟨12⟩⟨23⟩[12][24][35]-49/4[15]⟨16⟩⟨13⟩^2⟨12⟩^2[12]^2+1111/96[15]⟨16⟩⟨13⟩^2⟨12⟩⟨14⟩[14][12]-21/2[13][15]⟨16⟩⟨13⟩^3⟨12⟩[12]+2275/96[13][15]⟨16⟩⟨13⟩^3⟨14⟩[14]-7⟨13⟩^4[13]^2[35]⟨36⟩-49/64[13]⟨46⟩⟨13⟩^4[14][35]-119/4⟨13⟩^2⟨12⟩^2⟨36⟩[12]^2[35]+1397/32⟨13⟩^2⟨12⟩⟨14⟩⟨36⟩[14][12][35]-49[13]⟨13⟩^3⟨12⟩⟨36⟩[12][35]-259/24⟨13⟩^2⟨14⟩^2⟨36⟩[14]^2[35]+161/64[13]⟨13⟩^3⟨14⟩⟨36⟩[14][35]+259/24⟨46⟩⟨13⟩^3⟨14⟩[14]^2[35]-499/16⟨46⟩⟨13⟩^3⟨12⟩[14][12][35]+245/24⟨13⟩⟨12⟩⟨14⟩⟨36⟩⟨34⟩[14][24][35]+63/4⟨13⟩⟨12⟩^2⟨36⟩⟨34⟩[12][24][35]+1[13]⟨13⟩^2⟨12⟩⟨36⟩⟨34⟩[24][35]+71/4⟨46⟩⟨13⟩^2⟨12⟩⟨34⟩[14][24][35]+259/24[13]⟨13⟩^2⟨14⟩^2⟨36⟩[14][45]-175/64⟨46⟩⟨13⟩^4[13]^2[45]-385/64[13]^2⟨13⟩^3⟨14⟩⟨36⟩[45]-259/24[13]⟨46⟩⟨13⟩^3⟨14⟩[14][45]+2157/64[13]⟨46⟩⟨13⟩^3⟨12⟩[12][45]+21/4[13]^2[25]⟨13⟩^3⟨12⟩⟨36⟩-1869/64[13]⟨13⟩^2⟨12⟩⟨14⟩⟨36⟩[12][45]-317/12⟨46⟩⟨13⟩^2⟨12⟩⟨14⟩[14][12][45]+1841/96⟨13⟩⟨12⟩⟨14⟩^2⟨36⟩[14][12][45]+511/16⟨46⟩⟨13⟩^2⟨12⟩^2[12]^2[45]-84[13][25]⟨13⟩^2⟨12⟩^2⟨36⟩[12]-63/2[25]⟨13⟩⟨12⟩^3⟨36⟩[12]^2-343/16⟨13⟩⟨12⟩^2⟨14⟩⟨36⟩[12]^2[45]-7/4[13]⟨13⟩^3⟨14⟩⟨26⟩[12][45]+9/2⟨13⟩^2⟨12⟩⟨14⟩⟨26⟩[12]^2[45]+21/2[25]⟨12⟩^3⟨36⟩⟨34⟩[12][24]+25/4[13][25]⟨13⟩⟨12⟩^2⟨36⟩⟨34⟩[24]+91/4[25]⟨12⟩^2⟨14⟩⟨36⟩⟨34⟩[14][24]-7/4⟨13⟩^3⟨12⟩⟨26⟩[12]^2[35]-3/4[13]⟨13⟩^3⟨36⟩⟨24⟩[24][35]-865/96[25]⟨46⟩⟨13⟩⟨12⟩^2⟨34⟩[14][24]+5⟨46⟩⟨13⟩⟨12⟩^2⟨34⟩[12][24][45]+385/96[25]⟨46⟩⟨13⟩^2⟨12⟩⟨24⟩[14][24]+1⟨46⟩⟨13⟩^2⟨12⟩⟨24⟩[12][24][45]+25/4[25]⟨13⟩⟨12⟩^2⟨36⟩⟨24⟩[12][24]+39/4[13][25]⟨13⟩^2⟨12⟩⟨36⟩⟨24⟩[24]-21/2⟨13⟩^2⟨12⟩⟨36⟩⟨24⟩[12][24][35]+11/4⟨13⟩^3⟨24⟩⟨26⟩[12][24][35]-385/96[25]⟨13⟩⟨12⟩⟨14⟩⟨36⟩⟨24⟩[14][24]-7[25]⟨13⟩⟨12⟩^2⟨23⟩⟨36⟩[12][23]-7⟨13⟩^2⟨12⟩⟨23⟩⟨36⟩[12][35][23]-7/2[13]⟨13⟩^3⟨23⟩⟨36⟩[35][23]-25/4[13]⟨46⟩⟨13⟩^3⟨23⟩[23][45]-63/4⟨13⟩⟨12⟩⟨36⟩[34]⟨34⟩^2[23][45]-7/2⟨13⟩^2⟨23⟩^2⟨36⟩[35][23]^2}{⟨12⟩^2⟨14⟩[14]⟨23⟩[23]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-7⟨24⟩s_{123}[25][35]}{⟨12⟩[23][56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{7/4⟨24⟩[25]^2(s_{13}-s_{24})[12]}{[23][56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{7/4[13][25]⟨12⟩^3⟨36⟩[12]^2+7/4[25]⟨46⟩⟨12⟩^3[14][12]^2-7/4[25]⟨12⟩^2⟨14⟩⟨26⟩[14][12]^2+7/4[13]⟨13⟩⟨14⟩^2⟨26⟩[14][12][45]-7/4[13]^2⟨13⟩^2⟨14⟩⟨26⟩[12][45]+7/4[13]^2⟨13⟩^2⟨23⟩⟨36⟩[35][23]+7/4[13]^2[25]⟨13⟩^2⟨23⟩⟨26⟩[23]-7/4[13][25]⟨46⟩⟨13⟩⟨12⟩^2[14][12]-7/4[13]⟨46⟩⟨13⟩⟨12⟩⟨14⟩[14][12][45]+7/4[25]⟨46⟩⟨12⟩^2⟨24⟩[14][12][24]+7/4[13][25]⟨12⟩^2⟨36⟩⟨24⟩[12][24]}{⟨12⟩^2[14][23]⟨56⟩[56]⟨2|1+3|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[13]⟨13⟩[12](7/4[14]⟨26⟩⟨14⟩^2[45]-7/4⟨46⟩⟨12⟩⟨14⟩[14][45]+7/4⟨14⟩⟨36⟩[34]⟨24⟩[45]-7/4⟨26⟩⟨13⟩^2[13][35])}{⟨12⟩[23]⟨56⟩[56]⟨2|1+3|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{10[25]⟨46⟩⟨12⟩^4⟨34⟩[14]^2[12]+7/2[13][25]⟨46⟩⟨13⟩⟨12⟩^3⟨34⟩[14]^2+1[13]^3⟨46⟩⟨13⟩^3⟨23⟩⟨12⟩[45]-1/4[13]^2⟨46⟩⟨13⟩^2⟨23⟩⟨12⟩⟨34⟩[34][45]-3/4[13]^2⟨46⟩⟨13⟩^2⟨23⟩⟨12⟩^2[12][45]+25/4[13]⟨46⟩⟨13⟩⟨23⟩⟨12⟩^3[12]^2[45]+7/2[13]^2⟨46⟩⟨13⟩⟨23⟩⟨12⟩^2⟨34⟩[24][45]-1[13]^2⟨13⟩⟨12⟩^2⟨14⟩⟨36⟩⟨34⟩[14][45]+17/2[13]⟨46⟩⟨12⟩^3⟨23⟩⟨34⟩[12][24][45]-27/4[13]^2⟨12⟩^3⟨36⟩⟨34⟩^2[24][45]-13/4[13]⟨46⟩⟨12⟩^3⟨34⟩^2[14][24][45]+1[13]^2⟨13⟩⟨12⟩^3⟨36⟩⟨34⟩[12][45]+7/4[13]⟨46⟩⟨13⟩⟨23⟩⟨12⟩⟨34⟩^2[34]^2[45]+8[13]⟨12⟩^2⟨14⟩^2⟨36⟩⟨34⟩[14]^2[45]-27/4⟨46⟩⟨12⟩^2⟨14⟩^2⟨34⟩[14]^3[45]+9/4[13]⟨46⟩⟨13⟩⟨12⟩^2⟨14⟩⟨34⟩[14]^2[45]+5⟨46⟩⟨12⟩^3⟨14⟩⟨34⟩[14]^2[12][45]-13/4⟨46⟩⟨12⟩^4⟨34⟩[14][12]^2[45]-1/2[13]⟨46⟩⟨13⟩⟨12⟩^3⟨34⟩[14][12][45]-25/4[13]⟨12⟩^3⟨14⟩⟨36⟩⟨34⟩[14][12][45]-7/4[13]⟨12⟩^4⟨36⟩⟨34⟩[12]^2[45]-13/4[15]⟨12⟩^2⟨14⟩^3⟨36⟩[14]^3-25/4[13][25]⟨12⟩^4⟨36⟩⟨34⟩[14][12]+7[15]⟨12⟩^4⟨14⟩⟨36⟩[14][12]^2+2[13]⟨46⟩⟨13⟩^2⟨23⟩^2⟨34⟩[34]^2[35]-1[13]^2⟨46⟩⟨13⟩^3⟨23⟩^2[34][35]+3/2[13]⟨46⟩⟨13⟩^2⟨23⟩^2⟨12⟩[34][12][35]-7[13]^2⟨13⟩^2⟨23⟩⟨12⟩^2⟨36⟩[12][35]+9/2⟨46⟩⟨13⟩⟨23⟩^2⟨12⟩^2[34][12]^2[35]+3/4[13]^2⟨46⟩⟨13⟩^2⟨23⟩^2⟨12⟩[24][35]-15/2[13]^2[25]⟨46⟩⟨13⟩⟨12⟩^2⟨23⟩^2[24]-5/2[13]^2[25]⟨46⟩⟨13⟩^2⟨12⟩^2⟨23⟩[14]+15/2⟨46⟩⟨13⟩⟨23⟩^4[34][35][23]^2+31/2⟨46⟩⟨13⟩⟨23⟩^3⟨12⟩[34][12][35][23]+5⟨46⟩⟨12⟩⟨23⟩^3[34]⟨34⟩[24][35][23]-4[13]⟨46⟩⟨13⟩⟨23⟩^3⟨12⟩[23]^2[45]-31/4⟨12⟩^2⟨14⟩^2⟨36⟩⟨34⟩[14]^3[35]-17/4⟨46⟩⟨13⟩⟨23⟩^2⟨12⟩⟨34⟩[34]^2[12][35]-11/4[13]⟨46⟩⟨13⟩^2⟨23⟩^2[34]⟨24⟩[24][35]+9/4[13]^2⟨46⟩⟨13⟩^3⟨23⟩[34]⟨24⟩[45]-3[13]⟨46⟩⟨13⟩^3⟨23⟩[34]⟨24⟩[14][35]+1[13]⟨13⟩^3⟨36⟩[34]⟨24⟩^2[14][35]-17/4[13]⟨46⟩⟨13⟩^3[34]⟨24⟩^2[14][45]-11/4⟨13⟩^3[34]⟨24⟩^2⟨26⟩[14][12][35]-3/4[13]^2⟨13⟩^3⟨23⟩⟨36⟩[34]⟨24⟩[35]-7/4[13][25]⟨46⟩⟨12⟩^3⟨23⟩^2[12][24]-5⟨46⟩⟨13⟩⟨23⟩^2⟨12⟩[34]⟨24⟩[12][24][35]-7/2[13][25]⟨12⟩^4⟨23⟩⟨36⟩[12]^2-7/4[25]⟨46⟩⟨12⟩^4⟨23⟩[14][12]^2+7[13][15]⟨13⟩⟨12⟩^4⟨36⟩[12]^2-7/2⟨46⟩⟨12⟩⟨23⟩⟨34⟩^3[34]^3[45]-7/2⟨12⟩⟨36⟩⟨34⟩^3[34]^3⟨24⟩[45]+7/2⟨12⟩^4⟨36⟩⟨34⟩[14][12]^2[35]+17/4[13][25]⟨12⟩^3⟨14⟩⟨36⟩⟨34⟩[14]^2-7/2⟨12⟩⟨14⟩^3⟨36⟩⟨24⟩[14]^3[45]+5/4[25]⟨12⟩^2⟨14⟩^2⟨36⟩⟨24⟩[14]^3-17/4⟨12⟩^3⟨14⟩⟨36⟩⟨24⟩[14][12]^2[45]+41/4[25]⟨12⟩^3⟨14⟩⟨36⟩⟨24⟩[14]^2[12]+7/2⟨13⟩⟨12⟩⟨14⟩^2⟨36⟩⟨24⟩[14]^3[35]+7⟨12⟩^3⟨14⟩⟨36⟩⟨34⟩[14]^2[12][35]+5/4[25]⟨46⟩⟨12⟩^3⟨14⟩⟨34⟩[14]^3+7/4[13]⟨13⟩⟨12⟩^2⟨14⟩⟨36⟩⟨34⟩[14]^2[35]-9/2⟨12⟩^2⟨14⟩⟨36⟩[34]⟨34⟩^2[14]^2[35]+7/2[13]⟨12⟩^2⟨14⟩⟨36⟩⟨34⟩^2[34][14][45]-23/2⟨46⟩⟨12⟩^2⟨14⟩[34]⟨34⟩^2[14]^2[45]+17/4[13]⟨12⟩^3⟨36⟩⟨34⟩^2[14][24][35]+7/4[13]^2⟨13⟩^2⟨12⟩^2⟨36⟩⟨34⟩[14][35]+15/4⟨46⟩⟨13⟩⟨12⟩^2⟨14⟩⟨34⟩[14]^3[35]+7/4[13]^2[25]⟨13⟩⟨12⟩^3⟨36⟩⟨34⟩[14]-27/4⟨46⟩⟨13⟩⟨23⟩⟨12⟩^2[34]⟨24⟩[12]^2[45]-21/2[13]⟨13⟩⟨12⟩^3⟨36⟩⟨24⟩[12]^2[45]+7/2⟨13⟩⟨14⟩^2⟨36⟩[34]⟨24⟩^2[14]^2[45]-6⟨13⟩⟨12⟩⟨14⟩⟨36⟩[34]⟨24⟩^2[14][12][45]+27/4[13]⟨13⟩^2⟨12⟩⟨36⟩[34]⟨24⟩^2[12][45]+3/4⟨13⟩⟨12⟩^2⟨36⟩[34]⟨24⟩^2[12]^2[45]-35/4[13]^2⟨13⟩^2⟨12⟩^2⟨36⟩⟨24⟩[12][45]-39/4[13]⟨46⟩⟨13⟩^2⟨12⟩^2⟨24⟩[14][12][45]+3⟨46⟩⟨13⟩^2⟨12⟩[34]⟨24⟩^2[14][12][45]-13/2[13]⟨13⟩^3[34]⟨24⟩^2⟨26⟩[12][45]+3/4⟨13⟩^2⟨12⟩[34]⟨24⟩^2⟨26⟩[12]^2[45]-3/2[13]⟨13⟩⟨12⟩^3⟨36⟩⟨34⟩[14][12][35]-7[13]^2[25]⟨13⟩⟨23⟩⟨12⟩^3⟨36⟩[12]+8[13]⟨12⟩^3⟨23⟩⟨36⟩⟨34⟩[12][24][35]+1[13][25]⟨12⟩^3⟨36⟩⟨34⟩⟨24⟩[14][24]+9/4[13][25]⟨13⟩⟨12⟩^2⟨14⟩⟨36⟩⟨24⟩[14]^2-9/4[13][25]⟨13⟩⟨12⟩^3⟨36⟩⟨24⟩[14][12]+1/2[13]^2[15]⟨13⟩^3⟨12⟩⟨14⟩⟨26⟩[14]+1/2[13][15]⟨13⟩^2⟨12⟩⟨14⟩^2⟨26⟩[14]^2+7/2[15]⟨13⟩⟨12⟩⟨14⟩^3⟨26⟩[14]^3-9/2[15]⟨13⟩⟨12⟩^2⟨14⟩^2⟨26⟩[14]^2[12]-1[15]⟨46⟩⟨13⟩⟨12⟩^2⟨14⟩^2[14]^3+7/4[13][15]⟨13⟩⟨12⟩^2⟨14⟩^2⟨36⟩[14]^2+7/4[15]⟨13⟩⟨12⟩^3⟨14⟩⟨26⟩[14][12]^2-19/4[15]⟨46⟩⟨13⟩⟨12⟩^3⟨14⟩[14]^2[12]+7[15]⟨12⟩^3⟨14⟩^2⟨36⟩[14]^2[12]+25/4[13]^2[15]⟨13⟩^2⟨12⟩^3⟨36⟩[12]-15/4[13][15]⟨13⟩^2⟨12⟩^2⟨14⟩⟨26⟩[14][12]+1/2[13]^2[15]⟨13⟩^2⟨12⟩^2⟨14⟩⟨36⟩[14]-7/4[13]⟨13⟩^2⟨12⟩⟨14⟩⟨36⟩⟨24⟩[14]^2[35]-23/4⟨13⟩⟨12⟩⟨14⟩^2⟨24⟩⟨26⟩[14]^2[12][45]+17/4[25]⟨13⟩⟨12⟩⟨14⟩^2⟨24⟩⟨26⟩[14]^3+9/2⟨46⟩⟨13⟩⟨12⟩^2⟨14⟩⟨24⟩[14]^2[12][45]+7/4⟨13⟩⟨12⟩^3⟨24⟩⟨26⟩[12]^3[45]+6[13]⟨13⟩^2⟨12⟩^2⟨24⟩⟨26⟩[12]^2[45]+7/4⟨13⟩⟨12⟩^2⟨24⟩^2⟨26⟩[12]^2[24][45]-3/2⟨13⟩⟨12⟩⟨36⟩[34]⟨24⟩^3[12][24][45]+3/2⟨12⟩^2⟨14⟩⟨36⟩⟨24⟩^2[14][12][24][45]+7/2⟨12⟩⟨14⟩^2⟨36⟩⟨24⟩^2[14]^2[24][45]-2[13]⟨13⟩⟨12⟩⟨14⟩⟨36⟩⟨24⟩^2[14][24][45]+3/4⟨46⟩⟨13⟩⟨12⟩⟨14⟩⟨24⟩^2[14]^2[24][45]+5[13]^2⟨13⟩^2⟨12⟩⟨36⟩⟨24⟩^2[24][45]+3/4[13]⟨46⟩⟨13⟩^2⟨12⟩⟨24⟩^2[14][24][45]+7[13]⟨13⟩⟨12⟩^2⟨36⟩⟨24⟩^2[12][24][45]+11/4⟨46⟩⟨13⟩⟨12⟩^2⟨24⟩^2[14][12][24][45]-5[13]⟨13⟩^2⟨12⟩⟨24⟩^2⟨26⟩[12][24][45]-17/4⟨13⟩⟨12⟩⟨14⟩⟨24⟩^2⟨26⟩[14][12][24][45]-1/2[13]⟨12⟩^2⟨14⟩⟨36⟩⟨34⟩⟨24⟩[14][24][45]+15/4⟨46⟩⟨12⟩^2⟨14⟩⟨34⟩⟨24⟩[14]^2[24][45]-17/4[13]⟨12⟩^3⟨36⟩⟨34⟩⟨24⟩[12][24][45]-7/4⟨46⟩⟨12⟩^3⟨34⟩⟨24⟩[14][12][24][45]-11/4[13]⟨12⟩^2⟨36⟩⟨34⟩⟨24⟩^2[24]^2[45]+13/4[25]⟨46⟩⟨12⟩^3⟨34⟩⟨24⟩[14]^2[24]-5⟨12⟩^2⟨36⟩⟨34⟩⟨24⟩^2[14][24]^2[35]-5/2⟨46⟩⟨12⟩^2⟨34⟩⟨24⟩^2[14][24]^2[45]-11/4[25]⟨12⟩^2⟨14⟩⟨36⟩⟨24⟩^2[14]^2[24]-5/2[25]⟨12⟩^3⟨36⟩⟨24⟩^2[14][12][24]-11/4[13][25]⟨13⟩⟨12⟩^2⟨36⟩⟨24⟩^2[14][24]+5/2⟨12⟩^3⟨23⟩⟨36⟩⟨24⟩[12]^2[23][45]-11/4⟨12⟩^2⟨23⟩^2⟨36⟩⟨24⟩[12][23]^2[45]-7/4⟨12⟩^2⟨23⟩⟨36⟩⟨24⟩^2[12][24][23][45]-5⟨13⟩⟨23⟩^2⟨36⟩[34]^2⟨34⟩⟨24⟩[35][23]+7/2⟨12⟩⟨23⟩^3⟨36⟩[34]⟨34⟩[35][23]^2-7/2⟨12⟩⟨36⟩[34]⟨34⟩⟨24⟩^3[24]^2[45]-7/4⟨46⟩⟨12⟩⟨23⟩^2⟨24⟩^2[24]^2[23][45]+13/4[13][25]⟨12⟩^2⟨23⟩⟨36⟩⟨24⟩^2[24]^2+5/2⟨46⟩⟨12⟩^2⟨23⟩^2⟨24⟩[12][24]^2[35]-13/4[13][25]⟨46⟩⟨12⟩^2⟨23⟩^2⟨24⟩[24]^2+7/4[13]⟨12⟩^2⟨23⟩^2⟨36⟩⟨34⟩[23]^2[45]-7/2[13][25]⟨12⟩^2⟨23⟩^3⟨36⟩[23]^2-7⟨46⟩⟨12⟩⟨23⟩^3⟨24⟩[24][23]^2[45]-21/4⟨12⟩⟨23⟩^3⟨36⟩⟨24⟩[24][35][23]^2-7[25]⟨12⟩⟨23⟩^3⟨24⟩⟨26⟩[24][23]^2+5/2[25]⟨12⟩^2⟨23⟩^2⟨24⟩⟨26⟩[12][24][23]-7/4[25]⟨12⟩⟨23⟩^2⟨24⟩^2⟨26⟩[24]^2[23]+7/4[13][25]⟨12⟩^2⟨23⟩^2⟨36⟩⟨24⟩[24][23]+3/2⟨46⟩⟨12⟩^2⟨23⟩⟨34⟩⟨24⟩[14][24]^2[35]-3/4[13]⟨13⟩⟨12⟩⟨36⟩⟨24⟩^3[24]^2[45]+1⟨46⟩⟨13⟩⟨12⟩⟨24⟩^3[14][24]^2[45]+7/2[13]⟨13⟩^2⟨36⟩[34]⟨24⟩^3[24][45]-7/2⟨13⟩⟨14⟩⟨36⟩[34]⟨24⟩^3[14][24][45]-5/2⟨13⟩⟨23⟩⟨12⟩^2⟨24⟩⟨26⟩[12]^2[24][35]-21/4[13][25]⟨46⟩⟨13⟩⟨12⟩^2⟨23⟩⟨24⟩[14][24]+7/2[13]⟨13⟩⟨23⟩^2⟨12⟩^2⟨36⟩[12][35][23]+7/2[13]^2[25]⟨13⟩⟨23⟩^2⟨12⟩^2⟨36⟩[23]-6[13]⟨13⟩^2⟨23⟩^2⟨24⟩⟨26⟩[23]^2[45]+6[13]⟨13⟩^2⟨23⟩^2⟨24⟩⟨26⟩[24][35][23]-7/4[13]⟨13⟩^2⟨23⟩⟨12⟩⟨24⟩⟨26⟩[12][24][35]+1/4⟨46⟩⟨13⟩⟨23⟩^2[34]⟨24⟩^2[24]^2[35]-7/4[13]⟨13⟩⟨23⟩⟨12⟩⟨36⟩⟨24⟩^2[24]^2[35]+15/4[13]⟨46⟩⟨13⟩⟨23⟩^2⟨12⟩⟨24⟩[24]^2[35]+21/4⟨13⟩⟨23⟩^2⟨12⟩⟨24⟩⟨26⟩[12][24][35][23]+7/2⟨13⟩⟨36⟩⟨34⟩^2[34]^3⟨24⟩^2[45]+7/2⟨13⟩⟨36⟩[34]^2⟨34⟩⟨24⟩^3[24][45]}{⟨12⟩^2⟨14⟩[14]⟨23⟩[23]⟨56⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/2[13]^2[25]⟨46⟩⟨13⟩⟨12⟩⟨23⟩⟨24⟩[24]+1[13]^3[25]⟨46⟩⟨13⟩^2⟨12⟩⟨23⟩-10[13]^2⟨46⟩⟨13⟩^2⟨23⟩⟨12⟩[12][35]-5/2[13]^3⟨46⟩⟨13⟩^3⟨23⟩[35]-5[13]⟨46⟩⟨13⟩⟨23⟩⟨12⟩^2[12]^2[35]-397/4[13]^2[25]⟨46⟩⟨13⟩⟨12⟩^2⟨23⟩[12]-35/4[13][25]⟨46⟩⟨12⟩^3⟨23⟩[12]^2-4[13]⟨46⟩⟨12⟩^3⟨34⟩[12]^2[45]-23/2[13]^2[25]⟨12⟩^3⟨36⟩⟨34⟩[12]+479/16[13][25]⟨46⟩⟨12⟩^3⟨34⟩[14][12]-143/4[13]⟨12⟩^3⟨36⟩⟨34⟩[12]^2[35]-3/2[13]^2⟨12⟩^2⟨14⟩⟨36⟩⟨34⟩[12][45]-6173/192[13]⟨46⟩⟨12⟩^2⟨14⟩⟨34⟩[14][12][45]-2741/96[13]⟨46⟩⟨12⟩⟨14⟩^2⟨34⟩[14]^2[45]-343/96[13]^2⟨12⟩⟨14⟩^2⟨36⟩⟨34⟩[14][45]+2993/64[13]^2⟨46⟩⟨13⟩⟨12⟩⟨14⟩⟨34⟩[14][45]-49/4[13]^3⟨13⟩⟨12⟩⟨14⟩⟨36⟩⟨34⟩[45]+101/4[13]^3⟨46⟩⟨13⟩^2⟨12⟩⟨34⟩[45]-221/96[13]⟨12⟩⟨14⟩^2⟨36⟩⟨34⟩[14]^2[35]-1771/48[13]⟨46⟩⟨13⟩⟨12⟩⟨14⟩⟨34⟩[14]^2[35]-57/4[13]^2⟨46⟩⟨13⟩^2⟨12⟩⟨34⟩[14][35]+1985/64[13]^2⟨13⟩⟨12⟩⟨14⟩⟨36⟩⟨34⟩[14][35]+11[13]^3⟨13⟩^2⟨12⟩⟨36⟩⟨34⟩[35]+745/32[13][25]⟨46⟩⟨12⟩^2⟨14⟩⟨34⟩[14]^2-95/4[13]^2[25]⟨12⟩^2⟨14⟩⟨36⟩⟨34⟩[14]+5409/64[13]^2[25]⟨46⟩⟨13⟩⟨12⟩^2⟨34⟩[14]+219/4[13]^2⟨46⟩⟨13⟩⟨12⟩^2⟨34⟩[12][45]+5[13]^3[25]⟨13⟩⟨12⟩^2⟨36⟩⟨34⟩+581/64[13]⟨12⟩^2⟨14⟩⟨36⟩⟨34⟩[14][12][35]+7/4[13]⟨46⟩⟨13⟩⟨12⟩^2⟨34⟩[14][12][35]+325/4[13]^2⟨13⟩⟨12⟩^2⟨36⟩⟨34⟩[12][35]-1057/192[13]⟨46⟩⟨12⟩⟨14⟩⟨34⟩^2[34][14][45]+33/2[13]⟨46⟩⟨12⟩^2[34]⟨34⟩^2[12][45]+63/4[13]⟨46⟩⟨13⟩⟨23⟩⟨34⟩^2[34]^2[35]-21/2[13]^2⟨12⟩^2⟨36⟩⟨34⟩^2[23][45]-35/4[13]^2⟨46⟩⟨13⟩⟨12⟩⟨34⟩^2[34][45]+91/4[13]^2⟨12⟩⟨14⟩⟨36⟩⟨34⟩^2[34][45]-77/4[13]⟨12⟩⟨36⟩⟨34⟩^3[34]^2[35]-679/64[13]⟨12⟩⟨14⟩⟨36⟩⟨34⟩^2[34][14][35]+105/4[13]⟨46⟩⟨13⟩⟨12⟩⟨34⟩^2[34][14][35]+49/4[13]^2⟨13⟩⟨12⟩⟨36⟩⟨34⟩^2[34][35]-8[13]⟨12⟩^2⟨36⟩[34]⟨34⟩^2[12][35]-2741/96[13][15]⟨12⟩⟨14⟩^3⟨36⟩[14]^2-155/8[13][15]⟨46⟩⟨13⟩⟨12⟩⟨14⟩^2[14]^2-2127/64[13]^2[15]⟨46⟩⟨13⟩^2⟨12⟩⟨14⟩[14]-56[13]^3[15]⟨46⟩⟨13⟩^3⟨12⟩+389/96[13]^2[15]⟨13⟩⟨12⟩⟨14⟩^2⟨36⟩[14]+207/64[13]^3[15]⟨13⟩^2⟨12⟩⟨14⟩⟨36⟩-71/4[13]^2[15]⟨13⟩^2⟨12⟩⟨14⟩⟨26⟩[12]-49/4[13]^3⟨13⟩^3⟨36⟩⟨24⟩[35]-21/2[13]^2⟨46⟩⟨13⟩^3⟨24⟩[14][35]-7/2[13]^3⟨13⟩^2⟨14⟩⟨36⟩⟨24⟩[45]-31/4[13]^3[15]⟨13⟩^3⟨14⟩⟨26⟩+2491/96[13]^2[15]⟨13⟩^2⟨14⟩^2⟨26⟩[14]-5[13][15]⟨13⟩⟨14⟩^3⟨26⟩[14]^2-255/4[13]^2[15]⟨46⟩⟨13⟩^2⟨12⟩^2[12]+7/4[13][15]⟨13⟩⟨12⟩^2⟨14⟩⟨26⟩[12]^2+1259/48[13][15]⟨46⟩⟨13⟩⟨12⟩^2⟨14⟩[14][12]-155/8[13][15]⟨13⟩⟨12⟩⟨14⟩^2⟨26⟩[14][12]+7009/64[13]^2[15]⟨13⟩⟨12⟩^2⟨14⟩⟨36⟩[12]-3409/64[13][15]⟨12⟩^3⟨14⟩⟨36⟩[12]^2+3013/96[13][15]⟨12⟩^2⟨14⟩^2⟨36⟩[14][12]+159/4[13]⟨13⟩^2⟨36⟩[34]⟨24⟩^2[12][35]+24⟨46⟩⟨13⟩^2[34]⟨24⟩^2[14][12][35]-6[13]^2⟨13⟩^3⟨24⟩⟨26⟩[12][35]+7⟨13⟩^2[34]⟨24⟩^2⟨26⟩[12]^2[35]-7/4[13]^2⟨13⟩^2⟨36⟩⟨24⟩^2[23][45]-57/4[13]^2⟨46⟩⟨13⟩^2⟨23⟩⟨34⟩[34][35]+17/4[13]⟨46⟩⟨13⟩⟨23⟩⟨12⟩⟨34⟩[34][12][35]+5/2[13]^2⟨13⟩^2⟨23⟩⟨36⟩⟨24⟩[35][23]+5/2[13]^2⟨46⟩⟨13⟩^2⟨23⟩⟨24⟩[23][45]-27/4[13]⟨12⟩^2⟨14⟩⟨36⟩⟨24⟩[12]^2[45]+5/2[13]⟨46⟩⟨13⟩⟨12⟩^2⟨24⟩[12]^2[45]+31/4[13]⟨13⟩⟨12⟩^2⟨36⟩⟨24⟩[12]^2[35]+83/4[13][25]⟨46⟩⟨13⟩⟨12⟩^2⟨24⟩[14][12]-41/4[13]^2[25]⟨46⟩⟨13⟩^2⟨12⟩⟨24⟩[14]-61/96⟨46⟩⟨13⟩⟨14⟩[34]⟨24⟩^2[14][12][45]-17/2⟨46⟩⟨13⟩⟨14⟩^2⟨24⟩[14]^3[35]-7/2⟨14⟩^3⟨36⟩⟨24⟩[14]^3[35]-5[13]⟨13⟩⟨14⟩^2⟨36⟩⟨24⟩[14]^2[35]+21/4[13]^2⟨46⟩⟨13⟩^2⟨14⟩⟨24⟩[14][45]+27/4[13]^2⟨13⟩^2⟨14⟩⟨24⟩⟨26⟩[12][45]-10[13]⟨13⟩⟨14⟩^2⟨24⟩⟨26⟩[14][12][45]+13/8⟨12⟩⟨14⟩^2⟨36⟩⟨24⟩[14]^2[12][35]-3[13][25]⟨12⟩⟨14⟩^2⟨36⟩⟨24⟩[14]^2+1135/32[13]⟨13⟩⟨12⟩⟨14⟩⟨36⟩⟨24⟩[14][12][35]-9/2⟨46⟩⟨23⟩^3⟨24⟩[23]^3[45]+2[13][25]⟨12⟩⟨23⟩^2⟨36⟩⟨24⟩[23]^2+1[13][25]⟨12⟩^2⟨23⟩⟨36⟩⟨24⟩[12][23]-11/4⟨12⟩⟨23⟩⟨36⟩⟨24⟩^2[12][23]^2[45]-1⟨23⟩^2⟨36⟩⟨24⟩^2[23]^3[45]-2⟨46⟩⟨23⟩^2⟨24⟩^2[24][23]^2[45]+1/4⟨23⟩⟨36⟩⟨24⟩^3[24][23]^2[45]-11/4[25]⟨23⟩^2⟨24⟩^2⟨26⟩[24][23]^2+9/2⟨46⟩⟨23⟩^3⟨24⟩[24][35][23]^2-7/2[13]⟨46⟩⟨13⟩⟨23⟩^2⟨12⟩[12][35][23]+5/2[13][25]⟨46⟩⟨12⟩^2⟨23⟩^2[12][23]-5[13]⟨12⟩^2⟨23⟩⟨36⟩⟨34⟩[12][35][23]+1[13]⟨12⟩⟨23⟩⟨36⟩⟨34⟩⟨24⟩[23]^2[45]-3/4[13]⟨12⟩^2⟨36⟩⟨34⟩⟨24⟩[12][23][45]+1[13]⟨12⟩⟨23⟩^2⟨36⟩⟨34⟩[35][23]^2-1[13]⟨12⟩⟨14⟩⟨36⟩⟨24⟩^2[12][24][45]-5/2[13][25]⟨46⟩⟨12⟩^2⟨23⟩⟨24⟩[12][24]+7/2[13]⟨14⟩^2⟨36⟩⟨24⟩^2[14][24][45]-27/4[13]^2[25]⟨13⟩⟨23⟩⟨12⟩⟨36⟩⟨24⟩[23]-21/4[13]^2⟨13⟩⟨12⟩⟨36⟩⟨34⟩⟨24⟩[23][45]-7/4[13]⟨13⟩^2⟨24⟩^2⟨26⟩[12][23][45]+17/4[13]⟨13⟩⟨12⟩⟨36⟩⟨24⟩^2[12][23][45]+7/4⟨13⟩⟨12⟩⟨24⟩^2⟨26⟩[12]^2[23][45]+23/2[13]^2⟨12⟩^2⟨36⟩⟨34⟩^2[24][35]-59/4[13]^2⟨46⟩⟨12⟩^2⟨34⟩^2[24][45]+13/2[13]⟨46⟩⟨13⟩⟨12⟩⟨34⟩⟨24⟩[14][24][35]-7/4[13]⟨12⟩⟨36⟩⟨34⟩⟨24⟩^2[24]^2[35]-21/4[13]^2[25]⟨12⟩^2⟨36⟩⟨34⟩⟨24⟩[24]+6[13][25]⟨46⟩⟨12⟩^2⟨34⟩⟨24⟩[14][24]+3/4⟨46⟩⟨12⟩^2⟨34⟩⟨24⟩[14][12][24][35]-7/4[13][25]⟨12⟩⟨36⟩⟨24⟩^3[24]^2+17/4⟨12⟩⟨36⟩⟨24⟩^3[12][24]^2[35]+5/2[13][25]⟨12⟩⟨14⟩⟨36⟩⟨24⟩^2[14][24]+639/32[13]⟨12⟩⟨14⟩⟨36⟩⟨34⟩⟨24⟩[14][24][35]+1009/96⟨46⟩⟨12⟩⟨14⟩⟨34⟩⟨24⟩[14]^2[24][35]+9/4[13]^2⟨13⟩⟨14⟩⟨36⟩⟨24⟩^2[24][45]+5[13]⟨46⟩⟨13⟩⟨14⟩⟨24⟩^2[14][24][45]+8[13]⟨46⟩⟨12⟩⟨23⟩^2⟨34⟩[23]^2[45]-1[13]⟨46⟩⟨13⟩^2⟨24⟩^2[14][24][35]-5[13]⟨13⟩⟨36⟩⟨24⟩^3[24][23][45]-3/4[13]⟨13⟩⟨23⟩⟨36⟩⟨24⟩^2[23]^2[45]-15/2[13]⟨46⟩⟨13⟩⟨23⟩^3[35][23]^2+13/4[13]^2[25]⟨12⟩^2⟨23⟩⟨36⟩⟨34⟩[23]+1/4[13]^2⟨46⟩⟨13⟩⟨23⟩⟨12⟩⟨34⟩[23][45]-17[13]^2⟨13⟩⟨23⟩⟨12⟩⟨36⟩⟨34⟩[35][23]+1⟨13⟩⟨23⟩⟨24⟩^2⟨26⟩[12][23]^2[45]-8⟨46⟩⟨13⟩⟨23⟩[34]⟨24⟩^2[12][23][45]-5[13]⟨46⟩⟨12⟩⟨23⟩^2⟨34⟩[24][35][23]-3/4⟨46⟩⟨23⟩^2⟨24⟩^2[24]^2[35][23]+5/2⟨46⟩⟨23⟩⟨24⟩^3[24]^3[35]+7/4⟨46⟩⟨23⟩⟨24⟩^3[24]^2[23][45]+4⟨23⟩⟨36⟩⟨24⟩^3[24]^2[35][23]-17/4[13]⟨46⟩⟨13⟩⟨24⟩^3[24]^2[45]+1⟨46⟩⟨13⟩⟨24⟩^3[14][24]^2[35]-7/2⟨46⟩⟨23⟩[34]^2⟨34⟩^2⟨24⟩[24][35]+17/4[25]⟨23⟩⟨24⟩^3⟨26⟩[24]^2[23]-17/4⟨13⟩⟨24⟩^3⟨26⟩[12][24]^2[35]}{⟨12⟩^2[13]⟨14⟩[14]⟨23⟩[23]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-7/8⟨46⟩^2s_{134}⟨3|1+4|2]}{⟨14⟩⟨56⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{7/4⟨46⟩^2⟨3|1+4|2][56]}{⟨14⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{7/8⟨6|1+4|5][13]⟨3|1+4|2][12]}{[14][23]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/4⟨46⟩^2⟨13⟩[14][12]^2}{[13]⟨56⟩⟨1|2+3|1]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{5/2⟨13⟩[15]^2[12]^2}{[13][14][56]⟨1|2+3|1]^2}+\\
\scriptscriptstyle\frac{1/4⟨46⟩⟨14⟩[12]^3[45]}{[13][23]⟨1|2+3|1]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(3/4[13]^3⟨13⟩^3⟨36⟩⟨24⟩[24]-1/4[13]⟨13⟩^2⟨36⟩⟨34⟩[34]^2⟨24⟩[12]+3/4[13]^3⟨13⟩^3⟨36⟩[34]⟨34⟩-1/4[13]^2⟨46⟩⟨13⟩^2⟨23⟩⟨24⟩[24]^2-3/4[13]^2⟨46⟩⟨13⟩^2⟨23⟩⟨34⟩[34][24]-1/4[13]^2⟨46⟩⟨13⟩⟨12⟩⟨23⟩⟨34⟩[24]^2+1/4[13]⟨46⟩⟨13⟩⟨23⟩^2⟨24⟩[24]^2[23]+1/2⟨13⟩⟨12⟩⟨36⟩[34]⟨24⟩^2[12]^2[24]+1/4⟨13⟩⟨12⟩⟨24⟩^2⟨26⟩[12]^2[24]^2-3/4⟨13⟩⟨12⟩^2⟨14⟩⟨26⟩[14][12]^3-1/4⟨13⟩⟨12⟩⟨14⟩^2⟨26⟩[14]^2[12]^2-1/4⟨46⟩⟨12⟩⟨23⟩^2⟨34⟩[34][12][24][23])}{⟨12⟩^2[13]⟨14⟩[14]⟨23⟩[23]⟨56⟩⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/4[13]^2[25]⟨13⟩^2⟨36⟩⟨24⟩^2[24]-5[13]^3[25]⟨13⟩^3⟨36⟩⟨24⟩-17/4[13]^2[25]⟨13⟩^2⟨14⟩⟨36⟩⟨24⟩[14]+1[13]^2[25]⟨13⟩^3⟨24⟩⟨26⟩[12]+3/4[13]^2[25]⟨46⟩⟨13⟩^3⟨24⟩[14]-3/4[13]⟨13⟩^3⟨24⟩⟨26⟩[12]^2[35]+25/4[13]^2⟨13⟩^3⟨36⟩⟨24⟩[12][35]+7/2⟨46⟩⟨13⟩^4[13]^3[15]+9/2[13]^2[15]⟨13⟩^3⟨14⟩⟨26⟩[12]+3/4[13]⟨46⟩⟨13⟩^3⟨24⟩[14][12][35]-11/4[13]^3⟨46⟩⟨13⟩^3⟨34⟩[45]+3/4[13]^2⟨46⟩⟨13⟩^3⟨34⟩[14][35]+5/2[13]^3⟨13⟩^3⟨36⟩⟨34⟩[35]-1/4[13]^3⟨13⟩^2⟨14⟩⟨36⟩⟨34⟩[45]-1/4[13]⟨13⟩^2⟨36⟩⟨34⟩[34]⟨24⟩[12][35]-1/4[13]^2⟨46⟩⟨13⟩^2⟨34⟩⟨24⟩[24][45]-4[13]^2⟨46⟩⟨13⟩^2⟨14⟩⟨34⟩[14][45]-4[13]^2⟨13⟩^2⟨14⟩⟨36⟩⟨34⟩[14][35]-1/4[13]⟨46⟩⟨13⟩^2⟨14⟩⟨24⟩[14][12][45]-1/4[13]⟨13⟩^2⟨14⟩⟨36⟩⟨24⟩[14][12][35]+1/2[13]^2⟨13⟩^2⟨14⟩⟨36⟩⟨24⟩[12][45]+1/4[13]⟨46⟩⟨13⟩^2⟨24⟩^2[12][24][45]-1/4[13]⟨13⟩^2⟨36⟩⟨24⟩^2[12][24][35]-7/4[13]^2⟨46⟩⟨13⟩^3⟨23⟩[12][35]+27/4[13]^3[25]⟨46⟩⟨13⟩^3⟨23⟩+1/4[13]⟨13⟩^2⟨36⟩⟨24⟩^2[12][23][45]+9/4[15]⟨46⟩⟨13⟩⟨12⟩^2⟨14⟩[14][12]^2+4[13][15]⟨13⟩⟨12⟩⟨14⟩^2⟨36⟩[14][12]-1/4[13]^2⟨13⟩^2⟨36⟩⟨34⟩⟨24⟩[24][35]-3/4[13]^2⟨46⟩⟨13⟩^2⟨23⟩⟨34⟩[24][35]+5[13][25]⟨12⟩^3⟨36⟩⟨34⟩[12]^2+1/4[13][25]⟨12⟩^2⟨36⟩⟨34⟩⟨24⟩[12][24]-1/4⟨46⟩⟨12⟩⟨23⟩^2⟨34⟩[12][24][35][23]+1/4[13][25]⟨12⟩^2⟨14⟩⟨36⟩⟨34⟩[14][12]+1/4[13]⟨46⟩⟨12⟩^2⟨34⟩^2[12][24][45]+1/4[13]⟨12⟩^2⟨36⟩⟨34⟩^2[12][24][35]+1/4[13][25]⟨46⟩⟨13⟩⟨23⟩^2⟨24⟩[24][23]}{⟨12⟩^2[13]⟨14⟩[14]⟨23⟩[23]⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{-1/4⟨46⟩⟨13⟩⟨24⟩[12]^2[45]}{⟨12⟩[13]⟨2|1+3|2]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-3/4⟨46⟩⟨3|1+2|4][45]⟨34⟩^2}{⟨14⟩⟨23⟩⟨2|1+3|4]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-1/4⟨46⟩^2⟨13⟩⟨23⟩[12][24]}{⟨12⟩⟨56⟩⟨2|1+3|2]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨13⟩[12](2⟨46⟩⟨13⟩^2[13]^2[45]-2[13]⟨46⟩⟨13⟩^2[14][35]-2[13]⟨46⟩⟨13⟩⟨14⟩[14][45]-2[13]^2⟨13⟩⟨14⟩⟨36⟩[45]-2[13]⟨13⟩⟨14⟩⟨26⟩[12][45]-3/4[13][25]⟨46⟩⟨13⟩⟨12⟩[14]+3/4⟨46⟩⟨13⟩⟨12⟩[14][12][35]-3/4⟨46⟩⟨12⟩^2[45][12]^2+3/2⟨46⟩⟨12⟩⟨14⟩[14][12][45]+3/4[13]⟨12⟩⟨14⟩⟨36⟩[12][45]+3/4⟨12⟩⟨14⟩⟨26⟩[12]^2[45]-5/4[13]⟨13⟩⟨36⟩⟨24⟩[23][45]-5/4⟨13⟩⟨24⟩⟨26⟩[12][23][45])}{⟨12⟩^2[14][23]⟨56⟩[56]⟨2|1+3|2]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{3/4⟨13⟩^2⟨23⟩[34]⟨24⟩^2⟨26⟩[12]^2[23][45]-7/2⟨12⟩^4⟨36⟩⟨24⟩[12]^4[45]+21/2⟨13⟩⟨12⟩^3⟨24⟩⟨26⟩[12]^4[45]+39/4⟨46⟩⟨13⟩⟨12⟩^3⟨24⟩[14][12]^3[45]-9/2[13]⟨46⟩⟨13⟩^2⟨12⟩^2⟨24⟩[14][12]^2[45]-7[13]^3⟨13⟩^3⟨12⟩⟨36⟩⟨24⟩[12][45]-53/4[13]^2⟨13⟩^2⟨12⟩^2⟨36⟩⟨24⟩[12]^2[45]-3/4[13]^2⟨13⟩^3⟨36⟩[34]⟨24⟩^2[12][45]-3/4[13]⟨13⟩^2⟨12⟩⟨36⟩[34]⟨24⟩^2[12]^2[45]+3/4⟨13⟩⟨12⟩^2⟨36⟩[34]⟨24⟩^2[12]^3[45]+9/2⟨46⟩⟨13⟩^2⟨12⟩^2⟨24⟩[14]^2[12]^2[35]-3/4[13]^2[15]⟨46⟩⟨13⟩^3⟨12⟩^2[14][12]+7/2[15]⟨46⟩⟨13⟩⟨12⟩^4[14][12]^3+7/2[13][15]⟨46⟩⟨13⟩^2⟨12⟩^3[14][12]^2-7/2[15]⟨12⟩^4⟨14⟩⟨36⟩[14][12]^3+7/2[13]^2⟨46⟩⟨13⟩^2⟨12⟩^2⟨23⟩[12]^2[45]+7/2[25]⟨46⟩⟨12⟩^4⟨23⟩[14][12]^3-17/4[13]^2[25]⟨46⟩⟨13⟩^2⟨12⟩^2⟨23⟩[14][12]-7/2[25]⟨12⟩^4⟨36⟩⟨24⟩[14][12]^3-7/2[13]^2[25]⟨46⟩⟨13⟩⟨12⟩^2⟨23⟩^2[12][24]-3/2[13]⟨46⟩⟨12⟩^2⟨23⟩⟨34⟩^2[14][24]^2[35]-3/4[13]^3⟨13⟩⟨12⟩^2⟨36⟩⟨34⟩^2[24][45]+3/2[13][25]⟨46⟩⟨12⟩^3⟨34⟩^2[14]^2[24]-3/4[13]⟨46⟩⟨13⟩^3⟨14⟩⟨24⟩[14]^3[35]-3/4[13][25]⟨46⟩⟨13⟩^2⟨12⟩⟨14⟩⟨24⟩[14]^3-7/2⟨46⟩⟨12⟩^4⟨34⟩[14][12]^3[45]-7/2[13][25]⟨12⟩^4⟨36⟩⟨34⟩[14][12]^2-9/2[15]⟨46⟩⟨13⟩⟨12⟩^3⟨14⟩[14]^2[12]^2-3/4[15]⟨46⟩⟨13⟩⟨12⟩^2⟨14⟩^2[14]^3[12]-7/2[13]^2⟨46⟩⟨13⟩^2⟨12⟩⟨23⟩^2[12][24][35]+7/2[13]⟨46⟩⟨13⟩⟨12⟩^2⟨23⟩^2[12]^2[24][35]+7/2[13]^3[25]⟨46⟩⟨13⟩^2⟨12⟩⟨23⟩^2[24]+3/4[13]^3⟨13⟩^2⟨12⟩^2⟨36⟩⟨34⟩[12][45]-15/4[13][25]⟨46⟩⟨13⟩⟨12⟩^3⟨34⟩[14]^2[12]+9/2[13]⟨46⟩⟨13⟩⟨12⟩^3⟨34⟩[14][12]^2[45]+3/4[13]⟨46⟩⟨13⟩^2⟨12⟩^2⟨34⟩[14]^2[12][35]-3/4⟨46⟩⟨13⟩⟨12⟩^2⟨14⟩⟨34⟩[14]^3[12][35]-3/4[25]⟨46⟩⟨13⟩⟨12⟩^2⟨14⟩⟨24⟩[14]^3[12]+3/4[13]^2⟨46⟩⟨13⟩^3⟨14⟩⟨24⟩[14]^2[45]-3/2[13]^2⟨46⟩⟨13⟩⟨12⟩^2⟨34⟩^2[14][24][45]+7/2⟨46⟩⟨23⟩^5[45][23]^4-7/2⟨46⟩⟨23⟩^5[24][35][23]^3-3/4[13]^2⟨12⟩^2⟨23⟩⟨36⟩⟨34⟩^2[24][23][45]+9/2⟨46⟩⟨13⟩⟨23⟩^3⟨34⟩[34]^2[12][35][23]+7/2⟨46⟩⟨13⟩⟨23⟩^4[34][12][35][23]^2+8⟨46⟩⟨12⟩^2⟨23⟩^2⟨34⟩[34][12]^2[23][45]+23/2⟨46⟩⟨12⟩⟨23⟩^3⟨34⟩[34][12][23]^2[45]-7/2[13]^2[25]⟨12⟩^2⟨23⟩^2⟨36⟩⟨34⟩[24][23]+7[13]⟨12⟩^2⟨23⟩^2⟨36⟩⟨34⟩[12][24][35][23]-7/2[13][25]⟨46⟩⟨12⟩^2⟨23⟩^3[12][24][23]-7/2[13]^2⟨13⟩⟨12⟩⟨23⟩^2⟨36⟩⟨34⟩[23]^2[45]+7⟨46⟩⟨23⟩^4[34]⟨34⟩[23]^3[45]+7/2⟨23⟩^4⟨36⟩[34]⟨34⟩[35][23]^3}{⟨12⟩^2[13]⟨14⟩[14]⟨23⟩[23]⟨56⟩[56]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{7/2[13]^2[25]⟨13⟩^2⟨14⟩⟨36⟩⟨24⟩[14]-21/2[13]^2[25]⟨13⟩^3⟨24⟩⟨26⟩[12]+7/2[13]⟨13⟩^3⟨24⟩⟨26⟩[12]^2[35]-21/2[13]^2⟨13⟩^3⟨36⟩⟨24⟩[12][35]-41/4[13]⟨13⟩^2⟨14⟩⟨24⟩⟨26⟩[12]^2[45]-7[13]^2[15]⟨13⟩^3⟨14⟩⟨26⟩[12]+5/2[13]^2⟨46⟩⟨13⟩^3⟨24⟩[12][45]-49/4[13]⟨46⟩⟨13⟩^3⟨24⟩[14][12][35]+3/4[13]^3⟨46⟩⟨13⟩^3⟨34⟩[45]+3/2⟨46⟩⟨34⟩⟨24⟩^3[24]^3[45]+3/2⟨36⟩⟨34⟩⟨24⟩^3[24]^2[23][45]-3/2⟨46⟩⟨23⟩⟨34⟩⟨24⟩^2[24]^3[35]-3/4[13]^2⟨46⟩⟨13⟩^3⟨34⟩[14][35]+3⟨46⟩⟨13⟩⟨34⟩⟨24⟩^2[14][24]^2[35]-7/2[13]^3⟨13⟩^2⟨14⟩⟨36⟩⟨34⟩[45]+23/4[13]⟨46⟩⟨13⟩^2[34]⟨34⟩⟨24⟩[12][45]-19/4⟨46⟩⟨13⟩^2[34]⟨34⟩⟨24⟩[14][12][35]+3/4[13]^2⟨46⟩⟨13⟩^2⟨34⟩⟨24⟩[24][45]-3/2[13]^2⟨13⟩⟨14⟩^2⟨36⟩⟨34⟩[14][45]+1/4[13]^2⟨46⟩⟨13⟩^2⟨14⟩⟨34⟩[14][45]-37/4[13]⟨46⟩⟨13⟩⟨14⟩^2⟨34⟩[14]^2[45]+19/4⟨46⟩⟨14⟩^3⟨34⟩[14]^3[45]+31/4⟨46⟩⟨13⟩⟨14⟩^2⟨34⟩[14]^3[35]-1[13]⟨46⟩⟨13⟩^2⟨14⟩⟨34⟩[14]^2[35]+19/4[13]⟨14⟩^3⟨36⟩⟨34⟩[14]^2[45]+7/2[13]^2⟨13⟩^2⟨14⟩⟨36⟩⟨34⟩[14][35]+3⟨46⟩⟨12⟩⟨14⟩^2⟨34⟩[14]^2[12][45]+13/4[25]⟨46⟩⟨12⟩⟨14⟩^2⟨34⟩[14]^3+3⟨46⟩⟨23⟩⟨34⟩⟨24⟩^2[24]^2[23][45]-3/2⟨14⟩⟨36⟩⟨24⟩^3[12][24]^2[45]-1/2⟨46⟩⟨13⟩⟨24⟩^3[12][24]^2[45]+3⟨14⟩^2⟨36⟩⟨24⟩^2[14][12][24][45]+19/4⟨14⟩^3⟨36⟩⟨24⟩[14]^2[12][45]+2⟨13⟩⟨14⟩^2⟨36⟩⟨24⟩[14]^2[12][35]+7/2⟨13⟩⟨14⟩^2⟨24⟩⟨26⟩[14][12]^2[45]+5/4[13][15]⟨46⟩⟨13⟩^2⟨14⟩^2[14]^2-13/4[13]⟨46⟩⟨13⟩^2⟨14⟩⟨24⟩[14][12][45]-11/8⟨46⟩⟨13⟩^2⟨14⟩⟨24⟩[14]^2[12][35]-51/4[13]^2⟨13⟩^2⟨14⟩⟨36⟩⟨24⟩[12][45]-3/2⟨13⟩^2⟨14⟩⟨24⟩⟨26⟩[14][12]^2[35]-2⟨13⟩⟨14⟩⟨36⟩⟨24⟩^2[14][12][24][35]-3/2⟨13⟩^2⟨24⟩^2⟨26⟩[12]^2[24][35]+3⟨46⟩⟨13⟩^2[34]⟨24⟩^2[12]^2[45]-3/2⟨13⟩^2⟨36⟩[34]⟨24⟩^2[12]^2[35]+7/2[13]^2⟨46⟩⟨13⟩^3⟨23⟩[12][35]+2⟨13⟩⟨36⟩⟨24⟩^3[12][24]^2[35]-7/4[13]⟨46⟩⟨13⟩^2⟨23⟩⟨24⟩[12][24][35]-15/8⟨46⟩⟨13⟩⟨23⟩⟨24⟩^2[12][24]^2[35]-7[13]⟨13⟩^2⟨36⟩⟨24⟩^2[12][23][45]+3/4⟨13⟩^2⟨24⟩^2⟨26⟩[12]^2[23][45]-15/4⟨13⟩⟨36⟩⟨24⟩^3[12][24][23][45]+11/2[13]⟨46⟩⟨13⟩^2⟨12⟩⟨24⟩[12]^2[45]-23/2⟨46⟩⟨13⟩⟨12⟩^2⟨24⟩[12]^3[45]-9/2[25]⟨12⟩^3⟨36⟩⟨24⟩[12]^3+7[13]^2[25]⟨13⟩^2⟨12⟩⟨36⟩⟨24⟩[12]+21/2[25]⟨46⟩⟨13⟩⟨12⟩^2⟨24⟩[14][12]^2-7/2[13]⟨13⟩^2⟨12⟩⟨36⟩⟨24⟩[12]^2[35]+23/2[15]⟨46⟩⟨13⟩⟨12⟩^3[12]^3-7[13][15]⟨46⟩⟨13⟩^2⟨12⟩^2[12]^2-9/4⟨46⟩⟨13⟩⟨12⟩⟨24⟩^2[12]^2[24][45]+21/4[25]⟨46⟩⟨13⟩⟨12⟩⟨24⟩^2[14][12][24]-9/2[15]⟨12⟩^3⟨14⟩⟨36⟩[12]^3+6[15]⟨46⟩⟨13⟩⟨12⟩^2⟨14⟩[14][12]^2+1[25]⟨46⟩⟨12⟩^3⟨23⟩[12]^3-7/2⟨46⟩⟨13⟩⟨23⟩⟨12⟩^2[12]^3[35]-7/2[13]⟨46⟩⟨13⟩^2⟨23⟩⟨12⟩[12]^2[35]-7[13][25]⟨46⟩⟨13⟩⟨12⟩^2⟨23⟩[12]^2-7/2[13]^2[25]⟨46⟩⟨13⟩^2⟨12⟩⟨23⟩[12]+3[15]⟨46⟩⟨13⟩⟨14⟩^3[14]^3+2[15]⟨13⟩⟨14⟩^3⟨26⟩[14]^2[12]-8[15]⟨46⟩⟨13⟩⟨12⟩⟨14⟩^2[14]^2[12]+11[13][15]⟨46⟩⟨13⟩^2⟨12⟩⟨14⟩[14][12]+3/2[15]⟨12⟩⟨14⟩^3⟨36⟩[14]^2[12]-3[25]⟨46⟩⟨23⟩⟨24⟩^3[24]^3+2[25]⟨13⟩⟨24⟩^3⟨26⟩[12][24]^2+11/4⟨13⟩⟨14⟩⟨24⟩^2⟨26⟩[12]^2[24][45]+1/2[13][25]⟨46⟩⟨13⟩⟨23⟩⟨24⟩^2[24]^2-3/2[13]⟨46⟩⟨13⟩^2⟨34⟩⟨24⟩[14][24][35]+1/2[13]⟨46⟩⟨13⟩⟨23⟩⟨34⟩⟨24⟩[24]^2[35]+3⟨46⟩⟨14⟩^2⟨34⟩⟨24⟩[14]^2[24][45]+3[13]⟨14⟩^2⟨36⟩⟨34⟩⟨24⟩[14][24][45]+1/2[13]⟨46⟩⟨13⟩⟨14⟩⟨34⟩⟨24⟩[14][24][45]-1[13]^2⟨13⟩⟨14⟩⟨36⟩⟨34⟩⟨24⟩[24][45]-41/8⟨46⟩⟨13⟩⟨12⟩⟨14⟩⟨34⟩[14]^2[12][35]+63/4⟨46⟩⟨13⟩⟨12⟩^2⟨34⟩[14][12]^2[35]-1⟨12⟩^3⟨36⟩⟨34⟩[12]^3[35]+3/2⟨12⟩⟨14⟩^2⟨36⟩⟨34⟩[14]^2[12][35]+25/4[13]⟨46⟩⟨13⟩^2⟨12⟩⟨34⟩[14][12][35]-3/4[25]⟨46⟩⟨12⟩^3⟨34⟩[14][12]^2-7[13][25]⟨12⟩^3⟨36⟩⟨34⟩[12]^2-33/4[13][25]⟨12⟩^2⟨36⟩⟨34⟩⟨24⟩[12][24]+3/2[25]⟨46⟩⟨12⟩^2⟨34⟩⟨24⟩[14][12][24]-3/2⟨46⟩⟨12⟩⟨34⟩⟨24⟩^2[12][24]^2[45]+9⟨46⟩⟨12⟩⟨23⟩^2⟨34⟩[12][24][35][23]+3/2[13]⟨46⟩⟨12⟩[34]⟨34⟩^3[24][45]+3/2⟨46⟩⟨12⟩[34]⟨34⟩^3[14][24][35]-3[13][25]⟨46⟩⟨13⟩⟨12⟩^2⟨34⟩[14][12]+7/2[13]^2[25]⟨13⟩⟨12⟩^2⟨36⟩⟨34⟩[12]-7/2[13]⟨12⟩^2⟨14⟩⟨36⟩⟨34⟩[12]^2[45]+3/2[13]⟨12⟩⟨14⟩^2⟨36⟩⟨34⟩[14][12][45]+3[25]⟨46⟩⟨12⟩^2⟨14⟩⟨34⟩[14]^2[12]-33/4[13][25]⟨12⟩^2⟨14⟩⟨36⟩⟨34⟩[14][12]+3/2[25]⟨12⟩⟨14⟩^2⟨36⟩⟨24⟩[14]^2[12]-3/2⟨12⟩⟨14⟩⟨36⟩[34]⟨34⟩⟨24⟩[12]^2[45]-17/8⟨46⟩⟨13⟩⟨23⟩[34]^2⟨34⟩^2[12][35]-3/2[13]^2⟨12⟩⟨14⟩⟨36⟩⟨34⟩^2[24][45]-33/4[13]⟨12⟩^2⟨36⟩⟨34⟩^2[12][24][35]-7/2⟨46⟩⟨23⟩^3⟨34⟩[23]^3[45]+7/2[25]⟨23⟩^3⟨36⟩⟨24⟩[23]^3-35/4⟨46⟩⟨12⟩⟨23⟩[34]⟨34⟩^2[12][23][45]-7[25]⟨46⟩⟨12⟩⟨23⟩^3[12][23]^2-7[13][25]⟨12⟩⟨23⟩^2⟨36⟩⟨34⟩[23]^2-7/2[13][25]⟨12⟩^2⟨23⟩⟨36⟩⟨34⟩[12][23]+21/2⟨12⟩⟨23⟩^2⟨36⟩⟨34⟩[12][35][23]^2+7/2[25]⟨46⟩⟨12⟩^2⟨23⟩^2[12]^2[23]-10⟨46⟩⟨12⟩⟨23⟩^2⟨34⟩[12][23]^2[45]-7/2⟨46⟩⟨12⟩^2⟨23⟩⟨34⟩[12]^2[23][45]+7/2[25]⟨12⟩⟨23⟩^2⟨36⟩⟨24⟩[12][23]^2+9⟨12⟩⟨23⟩⟨36⟩⟨34⟩⟨24⟩[12][23]^2[45]+1/4⟨46⟩⟨23⟩^2⟨34⟩^2[34][23]^2[45]-3/2⟨46⟩⟨23⟩⟨34⟩^3[34]^2[23][45]+7/2[13]^2[25]⟨46⟩⟨13⟩^2⟨23⟩^2[23]-17/4[13]⟨46⟩⟨13⟩⟨23⟩^2⟨34⟩[23]^2[45]+7⟨46⟩⟨13⟩⟨23⟩^2⟨12⟩[12]^2[35][23]-7/2[13]⟨13⟩^2⟨23⟩⟨36⟩⟨24⟩[12][35][23]-7/2⟨13⟩^2⟨23⟩⟨24⟩⟨26⟩[12]^2[35][23]+8⟨46⟩⟨13⟩⟨23⟩^2⟨24⟩[12][23]^2[45]+3/4[13]⟨13⟩⟨23⟩⟨36⟩⟨34⟩⟨24⟩[23]^2[45]+27/2[13]⟨13⟩⟨12⟩⟨36⟩⟨34⟩⟨24⟩[12][23][45]-9/2⟨13⟩⟨23⟩⟨36⟩⟨24⟩^2[12][23]^2[45]+7/2[13][25]⟨13⟩⟨23⟩^2⟨36⟩⟨24⟩[23]^2-16[13]⟨46⟩⟨13⟩⟨23⟩⟨12⟩⟨34⟩[12][23][45]+7/2[25]⟨13⟩⟨23⟩^2⟨24⟩⟨26⟩[12][23]^2-3/4[13]^2⟨13⟩⟨12⟩⟨36⟩⟨34⟩^2[23][45]-7/2[13]⟨13⟩⟨12⟩⟨14⟩⟨36⟩⟨24⟩[12]^2[45]+3/4[13]⟨46⟩⟨13⟩⟨23⟩^2⟨34⟩[24][35][23]}{⟨12⟩^2[13]⟨14⟩[14]⟨23⟩[23]⟨56⟩[56]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-7/4⟨23⟩^2[25]^2s_{123}}{⟨12⟩[56]⟨2|1+3|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-21/4⟨24⟩[25]^2(s_{13}-s_{24})[12]^2}{[13][23][56]⟨2|1+3|2]⟨2|5+6|2]^2}+\\
\scriptscriptstyle\frac{-7/4⟨46⟩⟨26⟩[12]^2[24](s_{13}-s_{24})}{[13][23]⟨56⟩⟨2|1+3|2]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{5/2(s_{13}-s_{24})[25]⟨2|1+3|5][12]^2}{[13][23][56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/4[15][25]⟨24⟩[12][24](s_{13}-s_{24})}{[13][23][56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{21/4⟨24⟩[25]^2[12]^2}{[13][23][56]⟨2|1+3|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{7/4⟨12⟩^3⟨36⟩[14][12]^3[35]-7/2[13][25]⟨12⟩^3⟨36⟩[14][12]^2+7/4⟨16⟩[15]⟨12⟩^3[14][12]^3-1/2[13]^2[25]⟨13⟩⟨12⟩^2⟨36⟩[14][12]+1/4[13][25]⟨46⟩⟨13⟩⟨12⟩^2[14]^2[12]-7/4⟨13⟩⟨12⟩^2⟨26⟩[14][12]^3[35]-3/4[13]^2⟨13⟩^3⟨26⟩[14][12][35]-3/4[13]⟨13⟩^2⟨12⟩⟨26⟩[14][12]^2[35]-5/4[13]^3[25]⟨13⟩^3⟨26⟩[14]-3/4[13]^2[25]⟨46⟩⟨13⟩^2⟨12⟩[14]^2+5/4[13]^3[25]⟨13⟩^2⟨12⟩⟨36⟩[14]+11/2[13]^2[25]⟨13⟩^2⟨12⟩⟨26⟩[14][12]+3/4[13]^2[25]⟨13⟩⟨12⟩⟨14⟩⟨36⟩[14]^2+1/4[13]^3⟨13⟩^3⟨26⟩[12][45]-1/4[13]^3⟨13⟩^2⟨12⟩⟨36⟩[12][45]+3/4[13]^2⟨13⟩⟨12⟩^2⟨36⟩[12]^2[45]+7/4[13]⟨12⟩^3⟨36⟩[12]^3[45]-2[13]^2⟨13⟩^2⟨12⟩⟨26⟩[12]^2[45]+7/4[13]^2⟨13⟩^2⟨14⟩⟨26⟩[14][12][45]-3/4[13]^2⟨13⟩⟨12⟩⟨14⟩⟨36⟩[14][12][45]+7/4[13]⟨23⟩^3⟨36⟩[24][35][23]^2+3/4[13]⟨46⟩⟨23⟩^3[24][23]^2[45]-3[13]^2[25]⟨46⟩⟨13⟩⟨12⟩⟨23⟩[14][24]-3/4[13]^2⟨46⟩⟨13⟩⟨23⟩⟨12⟩[12][24][45]+3/2[13][25]⟨46⟩⟨12⟩^2⟨23⟩[14][12][24]+1[25]⟨46⟩⟨12⟩^2⟨24⟩[14]^2[12][24]+3/4[13]⟨46⟩⟨12⟩⟨23⟩^2[12][24]^2[35]+3/4[13]^2⟨46⟩⟨13⟩⟨12⟩⟨34⟩[14][24][45]+3/4[13]^2⟨13⟩⟨12⟩⟨36⟩⟨34⟩[14][24][35]-7/4⟨46⟩⟨23⟩^2[34]⟨24⟩[12][24]^2[35]+3/4[13]^2[25]⟨12⟩^2⟨36⟩⟨34⟩[14][24]-3/4[13]^2⟨46⟩⟨12⟩⟨23⟩⟨34⟩[24]^2[45]-3/4[13]^2⟨12⟩⟨23⟩⟨36⟩⟨34⟩[24]^2[35]+3/4[13]^2⟨12⟩⟨23⟩⟨36⟩⟨34⟩[24][23][45]+7/4[13]⟨46⟩⟨23⟩^2⟨24⟩[24]^3[35]-3/4[13]^2⟨13⟩⟨23⟩⟨36⟩⟨24⟩[24][23][45]+7/4[13][25]⟨46⟩⟨12⟩⟨23⟩⟨24⟩[14][24]^2-3/4[13][25]⟨23⟩^2⟨24⟩⟨26⟩[24]^2[23]+3/4[13]⟨23⟩^2⟨36⟩⟨24⟩[24]^2[35][23]-3/4[13]⟨23⟩^2⟨36⟩⟨24⟩[24][23]^2[45]-3/4⟨23⟩^2⟨24⟩⟨26⟩[12][24][23]^2[45]+3/4⟨23⟩^2⟨24⟩⟨26⟩[12][24]^2[35][23]}{⟨12⟩^2[13][14][23]⟨56⟩[56]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{7/2⟨13⟩⟨14⟩^2⟨36⟩⟨24⟩[14]^3[35]+7/2[25]⟨13⟩⟨14⟩^2⟨24⟩⟨26⟩[14]^3+7/2⟨46⟩⟨13⟩⟨14⟩^2⟨24⟩[14]^3[45]-7/2⟨46⟩⟨13⟩^2⟨14⟩⟨24⟩[14]^3[35]+7⟨13⟩⟨14⟩⟨36⟩[34]⟨34⟩⟨24⟩[14]^2[35]+3/2⟨13⟩⟨23⟩⟨24⟩^2⟨26⟩[12][24]^2[35]-5⟨13⟩^2⟨24⟩^2⟨26⟩[14][12][24][35]-3/2⟨13⟩^2[34]⟨24⟩^2⟨26⟩[12]^2[45]+7/2[15]⟨13⟩⟨14⟩^3⟨26⟩[14]^3-3/2⟨13⟩^2⟨36⟩[34]⟨24⟩^2[14][12][35]-5⟨46⟩⟨13⟩^2[34]⟨24⟩^2[14][12][45]+7/2⟨23⟩⟨36⟩⟨34⟩^3[34]^3[35]+7/2⟨46⟩⟨13⟩[34]^2⟨34⟩^2⟨24⟩[14][45]+7/2⟨13⟩⟨36⟩[34]^2⟨34⟩⟨24⟩^2[12][45]+7/4⟨13⟩^2⟨12⟩⟨24⟩⟨26⟩[14][12]^2[35]-7/2⟨46⟩⟨13⟩⟨23⟩[34]^2⟨34⟩^2[14][35]-7/2⟨12⟩⟨14⟩^2⟨36⟩⟨34⟩[14]^3[35]-5⟨13⟩^2⟨14⟩⟨24⟩⟨26⟩[14]^2[12][35]-7/2⟨13⟩⟨12⟩⟨14⟩⟨24⟩⟨26⟩[14][12]^2[45]-1/4[25]⟨46⟩⟨13⟩⟨12⟩^2⟨24⟩[14]^2[12]+1/4[25]⟨46⟩⟨12⟩^3⟨34⟩[14]^2[12]+7/4⟨46⟩⟨12⟩^3⟨34⟩[14][12]^2[45]+3/2⟨46⟩⟨13⟩⟨12⟩^2⟨34⟩[14]^2[12][35]-7/2⟨12⟩^4[15]⟨36⟩[12]^3+21/2[15]⟨13⟩⟨12⟩^3⟨26⟩[12]^3-7/4[15]⟨12⟩^3⟨14⟩⟨36⟩[14][12]^2+7/4⟨13⟩⟨12⟩^2⟨24⟩⟨26⟩[12]^3[45]-7/2⟨46⟩⟨23⟩[34]^2⟨34⟩^2⟨24⟩[24][45]+7/2⟨46⟩⟨13⟩⟨23⟩⟨24⟩^2[14][24]^2[35]-3/2⟨13⟩⟨23⟩⟨24⟩^2⟨26⟩[12][24][23][45]-5⟨23⟩^2⟨36⟩⟨24⟩^2[24][23]^2[45]+13/4⟨46⟩⟨23⟩^3⟨24⟩[24][23]^2[45]+5⟨23⟩^2⟨36⟩⟨24⟩^2[24]^2[35][23]-5⟨46⟩⟨23⟩^3⟨24⟩[24]^2[35][23]-7/4[25]⟨23⟩^3⟨24⟩⟨26⟩[24][23]^2-7/2⟨12⟩⟨36⟩[34]⟨34⟩⟨24⟩^2[12][24][45]-7/2⟨23⟩⟨36⟩[34]⟨34⟩⟨24⟩^2[24]^2[35]}{⟨12⟩^2[13]⟨14⟩[14]⟨23⟩[23]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-69/4[13][25]⟨12⟩^2⟨36⟩⟨34⟩[12]-33/4[25]⟨46⟩⟨12⟩^2⟨34⟩[14][12]+21/2⟨12⟩^2⟨36⟩⟨34⟩[12]^2[35]+29/4⟨46⟩⟨12⟩^2⟨34⟩[12]^2[45]+915/16[13]⟨13⟩⟨12⟩⟨36⟩⟨34⟩[12][35]-35/4⟨46⟩⟨13⟩⟨23⟩⟨12⟩[12]^2[35]-35/4[13]⟨46⟩⟨13⟩^2⟨23⟩[12][35]+93/2⟨46⟩⟨13⟩^2⟨24⟩[14][12][35]+171/16[13]⟨46⟩⟨13⟩^2⟨24⟩[12][45]+55/4[13]⟨13⟩⟨14⟩⟨36⟩⟨24⟩[12][45]-33/4⟨13⟩⟨14⟩⟨24⟩⟨26⟩[12]^2[45]-343/48⟨46⟩⟨13⟩⟨14⟩⟨24⟩[14][12][45]-39/4[25]⟨14⟩^2⟨36⟩⟨24⟩[14]^2-1153/24[13][25]⟨13⟩⟨14⟩⟨36⟩⟨24⟩[14]+1153/96[25]⟨46⟩⟨13⟩⟨14⟩⟨24⟩[14]^2+47/4[25]⟨13⟩⟨14⟩⟨24⟩⟨26⟩[14][12]-1183/64[13]^2[25]⟨13⟩^2⟨36⟩⟨24⟩+407/16[13][25]⟨13⟩^2⟨24⟩⟨26⟩[12]+7/4[25]⟨13⟩⟨12⟩⟨24⟩⟨26⟩[12]^2+1023/64[13]^2[25]⟨46⟩⟨13⟩^2⟨23⟩-3⟨14⟩^2⟨36⟩⟨24⟩[14][12][45]-51/4⟨46⟩⟨14⟩^2⟨34⟩[14]^2[45]+7/2[13]⟨14⟩^2⟨36⟩⟨34⟩[14][45]-93/4⟨14⟩^2⟨36⟩⟨34⟩[14]^2[35]+7/2⟨46⟩⟨13⟩⟨14⟩⟨34⟩[14]^2[35]-205/24[13]⟨13⟩⟨14⟩⟨36⟩⟨34⟩[14][35]-415/24[13]⟨46⟩⟨13⟩⟨14⟩⟨34⟩[14][45]-11/2[13]^2⟨13⟩⟨14⟩⟨36⟩⟨34⟩[45]-9/2[13]⟨46⟩⟨13⟩^2⟨34⟩[14][35]-319/64[13]^2⟨13⟩^2⟨36⟩⟨34⟩[35]-271/64[13]^2⟨46⟩⟨13⟩^2⟨34⟩[45]-23/2⟨14⟩^3[15][14]^2⟨36⟩-1/2[13][15]⟨13⟩⟨14⟩^2⟨36⟩[14]-27/2[13]^2[15]⟨13⟩^2⟨14⟩⟨36⟩-19/2[13][15]⟨13⟩^2⟨14⟩⟨26⟩[12]+81/8[15]⟨13⟩⟨14⟩^2⟨26⟩[14][12]-41/4[13]⟨46⟩⟨12⟩⟨34⟩^2[24][45]-3/2⟨46⟩⟨12⟩⟨34⟩^2[14][24][35]+77/4[13]⟨12⟩⟨36⟩⟨34⟩^2[24][35]-23/2[15]⟨46⟩⟨13⟩⟨12⟩^2[12]^2-61/8⟨46⟩⟨12⟩⟨23⟩⟨34⟩[12][24][35]+43/4[13][25]⟨46⟩⟨12⟩⟨23⟩⟨34⟩[24]-25/8[13]⟨46⟩⟨13⟩⟨23⟩⟨34⟩[24][35]+7/2[13]⟨14⟩⟨36⟩⟨34⟩⟨24⟩[24][45]-35/4[13]⟨12⟩⟨36⟩⟨34⟩^2[23][45]+7/2⟨46⟩⟨34⟩^3[45][34]^2-7⟨14⟩⟨36⟩⟨34⟩⟨24⟩[14][24][35]+1/4⟨12⟩⟨36⟩⟨34⟩⟨24⟩[12][23][45]-7⟨46⟩⟨23⟩⟨34⟩^2[34][24][35]+21/4[13]⟨13⟩⟨36⟩⟨34⟩^2[34][35]+35/4[13]⟨46⟩⟨13⟩⟨34⟩^2[34][45]-1/2[25]⟨46⟩⟨12⟩⟨34⟩⟨24⟩[14][24]+19/4⟨46⟩⟨12⟩⟨34⟩⟨24⟩[12][24][45]-19/4[13][25]⟨12⟩⟨23⟩⟨36⟩⟨34⟩[23]-25/4⟨12⟩⟨23⟩⟨36⟩⟨34⟩[12][35][23]+11/4[25]⟨46⟩⟨12⟩⟨23⟩^2[12][23]+3/2[24]^2⟨24⟩^3[25]⟨36⟩+4[25]⟨46⟩⟨23⟩⟨24⟩^2[24]^2-21/4[25]⟨23⟩⟨36⟩⟨24⟩^2[24][23]+17/4[25]⟨46⟩⟨23⟩^2⟨24⟩[24][23]+11/2[25]⟨23⟩^2⟨36⟩⟨24⟩[23]^2+17/4⟨46⟩⟨23⟩^2⟨34⟩[23]^2[45]+9/2⟨23⟩^2⟨36⟩⟨34⟩[35][23]^2-5⟨46⟩⟨23⟩⟨34⟩⟨24⟩[24][23][45]+7/2⟨36⟩⟨34⟩⟨24⟩^2[24][23][45]+7/2⟨46⟩⟨23⟩⟨34⟩⟨24⟩[24]^2[35]+5⟨46⟩⟨23⟩⟨34⟩^2[34][23][45]-7/2⟨36⟩⟨34⟩^2[34]⟨24⟩[23][45]-7⟨46⟩⟨14⟩⟨34⟩^2[34][14][45]-41/4[13]⟨13⟩⟨23⟩⟨36⟩⟨34⟩[35][23]}{⟨12⟩^2[13]⟨14⟩[14]⟨23⟩[23]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-489/16⟨12⟩[35]⟨36⟩⟨34⟩^2-213/16⟨46⟩⟨12⟩[45]⟨34⟩^2-5/4[15]⟨12⟩⟨14⟩⟨36⟩⟨34⟩+7⟨14⟩⟨36⟩⟨34⟩⟨24⟩[45]+17[15]⟨13⟩⟨14⟩⟨36⟩⟨24⟩-13/4[25]⟨46⟩⟨12⟩⟨23⟩⟨34⟩-47/8[25]⟨12⟩⟨36⟩⟨34⟩⟨24⟩-20[25]⟨46⟩⟨13⟩⟨23⟩⟨24⟩+187/8⟨13⟩⟨24⟩^2[25]⟨36⟩+773/16⟨13⟩⟨36⟩⟨34⟩⟨24⟩[35]+553/16⟨46⟩⟨13⟩⟨34⟩⟨24⟩[45]-17/8⟨46⟩⟨13⟩⟨23⟩⟨34⟩[35]}{⟨12⟩^2[13]⟨14⟩⟨23⟩⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-373/16[13][25]⟨46⟩⟨23⟩[24]-459/16[13]⟨14⟩⟨36⟩[12][45]+5⟨26⟩⟨14⟩[12]^2[45]+407/16[13][25]⟨36⟩⟨24⟩[24]-25/4[13][25]⟨12⟩⟨36⟩[12]-1⟨12⟩⟨26⟩[25][12]^2+2⟨46⟩⟨12⟩[45][12]^2+279/16⟨46⟩⟨34⟩[34][12][45]-23/4[25]⟨24⟩⟨26⟩[12][24]+419/16⟨36⟩⟨34⟩[34][12][35]-359/16⟨13⟩⟨26⟩[35][12]^2+99/2[13]⟨13⟩⟨36⟩[12][35]}{⟨12⟩^2[13][14][23]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-611/16⟨12⟩[15]⟨36⟩[12]+3/4[13]⟨23⟩[25]⟨36⟩+415/16⟨23⟩⟨26⟩[25][12]+5/2⟨13⟩[13]⟨36⟩[15]-21/4[13][45]⟨36⟩⟨34⟩-5/4⟨24⟩[45]⟨36⟩[12]+337/16⟨46⟩⟨23⟩[45][12]+431/16[35]⟨23⟩⟨36⟩[12]}{⟨12⟩^2[13][14]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-1549/48⟨46⟩⟨13⟩[13][25]+71/96⟨46⟩[25]⟨14⟩[14]-5/2⟨46⟩⟨12⟩[25][12]-15/4⟨46⟩⟨24⟩[25][24]+869/16⟨14⟩[13][25]⟨36⟩-27/8⟨14⟩⟨26⟩[25][12]+1309/96⟨46⟩⟨14⟩[12][45]+7⟨46⟩[35][24]⟨34⟩}{⟨12⟩^2[13][23]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-3/4[15]⟨46⟩⟨13⟩⟨34⟩[12]}{⟨12⟩⟨23⟩[23]⟨56⟩[56]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-9/4⟨46⟩[15][12]^2⟨34⟩}{[13]⟨23⟩[23]⟨56⟩[56]⟨4|2+3|1]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_14.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3[15]^2⟨24⟩[24]^2⟨34⟩}{⟨23⟩[34]^2[56]⟨4|2+3|1]s_{234}}+\\
\scriptscriptstyle\frac{2[15]^2⟨24⟩^2[24]^3}{⟨23⟩[34]^3[56]⟨4|2+3|1]s_{234}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_15.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3[12]⟨34⟩⟨46⟩^2}{[23]⟨24⟩^2⟨56⟩s_{123}}+\\
\scriptscriptstyle\frac{2[13]^2⟨34⟩^3⟨46⟩^2}{[23]⟨24⟩^3⟨56⟩⟨4|2+3|1]s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_16.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨16⟩⟨1|3+4|2]^2⟨6|1+5|3]}{⟨56⟩⟨1|2+4|3]^3⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1⟨16⟩⟨1|3+4|2]⟨6|1+5|2]}{⟨56⟩⟨1|2+4|3]^2⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_17.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1⟨13⟩^2⟨34⟩⟨46⟩⟨1|2+3|5]}{⟨12⟩⟨14⟩^2⟨23⟩⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{3⟨13⟩^2⟨46⟩⟨3|1+2|5]}{⟨12⟩⟨14⟩⟨23⟩⟨1|2+3|4]s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_18.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[14][24]^2⟨34⟩⟨46⟩^2}{[34]⟨56⟩⟨4|2+3|4]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1/2[14][24]⟨34⟩⟨46⟩^2}{⟨24⟩[34]⟨56⟩⟨4|2+3|4]⟨4|5+6|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_19.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[24]^3⟨46⟩^2s_{234}}{[23][34]⟨56⟩⟨1|2+3|4]⟨4|2+3|4]^2}+\\
\scriptscriptstyle\frac{-2[24]^2⟨46⟩⟨6|1+5|2]}{[23][34]⟨56⟩⟨1|2+3|4]⟨4|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_2.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[15]^2⟨34⟩^3}{⟨23⟩⟨24⟩[56]⟨4|2+3|1]s_{234}}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_20.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1[12][15]⟨16⟩[24]⟨1|3+4|2]}{[23][34]⟨1|5+6|1]^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{3[12]⟨16⟩[24]⟨6|1+5|2]}{[23][34]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_21.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[13]⟨24⟩[25]⟨26⟩}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle(523614,\;\text{False},\;-)+\\
\scriptscriptstyle(632541,\;\text{True})+\\
\scriptscriptstyle\frac{-3[13]⟨24⟩⟨26⟩[35](s_{124}-s_{134})}{⟨2|1+4|3]^4}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_22.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/2⟨46⟩^2[56]⟨3|1+2|4]^3}{⟨23⟩⟨1|2+3|4]⟨2|1+3|4]⟨4|5+6|4]^2s_{123}}+\\
\scriptscriptstyle\frac{1⟨46⟩⟨3|1+2|4]^3⟨2|1+3|5]}{⟨23⟩⟨1|2+3|4]⟨2|1+3|4]^2⟨4|5+6|4]s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_23.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2⟨14⟩[15]^2⟨34⟩^2}{⟨12⟩⟨24⟩[56]⟨4|2+3|1]s_{234}}+\\
\scriptscriptstyle\frac{-1⟨13⟩⟨14⟩[15]^2⟨34⟩}{⟨12⟩^2[56]⟨4|2+3|1]s_{234}}+\\
\scriptscriptstyle\frac{2⟨13⟩^2⟨14⟩[15]^2⟨24⟩}{⟨12⟩^3[56]⟨4|2+3|1]s_{234}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_24.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/3⟨13⟩^2[15]⟨34⟩⟨1|2+3|5]}{⟨12⟩⟨14⟩⟨23⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[45]⟨34⟩⟨13⟩(2⟨14⟩⟨3|1+2|5]+1/3⟨13⟩⟨46⟩[56])}{⟨12⟩⟨14⟩⟨23⟩[56]⟨1|2+3|4]⟨4|5+6|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_25.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3/2⟨16⟩[23]⟨1|3+4|2]⟨6|2+4|3]}{[34]⟨56⟩⟨1|2+4|3]^3}+\\
\scriptscriptstyle\frac{⟨16⟩[23](3/2[24]⟨46⟩+1/2[23]⟨36⟩)}{[34]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{-1⟨16⟩[23]^2[24]⟨26⟩}{[34]^2⟨56⟩⟨1|2+4|3]^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_26.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-3/2[12]⟨23⟩[23]⟨46⟩^2}{⟨12⟩[13]⟨56⟩⟨4|1+2|3]s_{123}}+\\
\scriptscriptstyle\frac{3/2⟨13⟩⟨23⟩[23]⟨46⟩^2}{⟨12⟩^2⟨56⟩⟨4|1+2|3]s_{123}}+\\
\scriptscriptstyle\frac{-1⟨14⟩⟨23⟩[23]⟨46⟩^2}{⟨12⟩^2⟨56⟩⟨4|1+2|3]^2}+\\
\scriptscriptstyle\frac{1/2⟨23⟩[23]⟨46⟩^2}{⟨12⟩^2[13]⟨56⟩⟨4|1+2|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_27.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3/4⟨14⟩^2⟨16⟩[23][35]s_{234}}{⟨12⟩⟨1|2+4|3]^3⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨14⟩^2[35]s_{234}(1/4⟨4|1+6|5]+1⟨4|1+2|5])}{⟨12⟩⟨24⟩[56]⟨1|2+4|3]^2⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1/2⟨13⟩⟨14⟩^2[35]^2s_{234}}{⟨12⟩^2[56]⟨1|2+4|3]^2⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1/2⟨14⟩^3[35]^2⟨4|2+3|1]s_{234}}{⟨12⟩⟨24⟩[56]⟨1|2+4|3]^2⟨4|1+2|3]^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_28.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1[14][24]⟨34⟩^2⟨46⟩^2}{⟨24⟩⟨56⟩⟨4|2+3|4]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1[14]⟨34⟩^3[45]⟨46⟩}{⟨23⟩⟨24⟩⟨4|2+3|4]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{⟨46⟩[14]⟨34⟩^2(3⟨46⟩⟨3|2+4|1]+3⟨34⟩⟨6|4-5|1])}{⟨23⟩⟨24⟩⟨56⟩⟨4|2+3|1]⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1[14]⟨34⟩^2⟨46⟩^2}{⟨24⟩^2⟨56⟩⟨4|2+3|4]⟨4|5+6|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_29.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/2[23][24]⟨34⟩⟨36⟩⟨6|2+4|3]}{[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{3/2[23]⟨36⟩⟨6|1+5|2]}{[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{1[23]^2[24]⟨26⟩⟨36⟩}{[34]^2⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{1⟨14⟩[23][24]⟨36⟩⟨6|2+4|3]}{[34]⟨56⟩⟨1|2+4|3]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{1⟨16⟩[23]^2⟨36⟩}{[34]⟨56⟩⟨1|2+4|3]^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_3.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]⟨46⟩^2⟨4|1+3|2]}{⟨56⟩⟨4|1+2|3]^2s_{123}}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_30.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-4⟨12⟩[13]^2⟨24⟩⟨26⟩[35]⟨56⟩[56]}{⟨2|1+4|3]^5}+\\
\scriptscriptstyle\frac{[13][35]⟨24⟩⟨26⟩(1s_{134}+1s_{124}+2s_{123})}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{[13]⟨24⟩(1[25]⟨26⟩+1/3[35]⟨36⟩+2/3[45]⟨46⟩)}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩[13](2/3⟨14⟩[15]+1/3⟨34⟩[35])}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-1/3[12]⟨24⟩⟨26⟩[35]}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{1/3[15]⟨46⟩}{⟨2|1+4|3]^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_31.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3[12][15]^2⟨4|2+3|1]}{[13]^3⟨23⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{-1/2[12][15]^2⟨34⟩}{[13]^2⟨23⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{1[15]^2[24]⟨4|2+3|1]}{[13]^2⟨23⟩[34][56]s_{234}}+\\
\scriptscriptstyle\frac{2[15]^2[24]⟨34⟩}{[13]⟨23⟩[34][56]s_{234}}+\\
\scriptscriptstyle\frac{-1[12][15][35]}{⟨12⟩[13]^2[34][56]}+\\
\scriptscriptstyle\frac{1[12][15]^2}{[13]^2⟨23⟩[34][56]}+\\
\scriptscriptstyle\frac{-3[15]⟨3|1+2|5]}{⟨12⟩[13]⟨23⟩[34][56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_32.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{7/2[12][23]⟨46⟩^2⟨4|5+6|4]}{[34]⟨56⟩⟨4|1+2|3]^2s_{123}}+\\
\scriptscriptstyle\frac{-2[13][23][24]⟨46⟩^2⟨4|5+6|4]}{[34]^2⟨56⟩⟨4|1+2|3]^2s_{123}}+\\
\scriptscriptstyle\frac{3[12]^2⟨46⟩^2⟨4|5+6|4]}{[34]⟨56⟩⟨4|2+3|1]⟨4|1+2|3]s_{123}}+\\
\scriptscriptstyle\frac{3/2[12][13][24]⟨46⟩^2⟨4|5+6|4]}{[34]^2⟨56⟩⟨4|2+3|1]⟨4|1+2|3]s_{123}}+\\
\scriptscriptstyle\frac{-3[13]^2[24]^2⟨46⟩^2⟨4|5+6|4]}{[34]^3⟨56⟩⟨4|2+3|1]⟨4|1+2|3]s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_33.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/2⟨13⟩^2⟨6|2+4|3]^2}{⟨12⟩^3[23][34]⟨56⟩s_{234}}+\\
\scriptscriptstyle\frac{1/4⟨1|2+3|4]⟨6|1+5|2]⟨6|2+4|3]}{⟨12⟩^2[23][34]^2⟨56⟩s_{234}}+\\
\scriptscriptstyle\frac{-1/4⟨13⟩⟨6|1+5|4]⟨6|2+4|3]}{⟨12⟩^2[34]^2⟨56⟩s_{234}}+\\
\scriptscriptstyle\frac{-1/4[24]^2⟨26⟩⟨6|2+4|3]}{⟨12⟩[34]^3⟨56⟩s_{234}}+\\
\scriptscriptstyle\frac{[24]⟨6|2+4|3](3/4[23]⟨36⟩+1[24]⟨46⟩)}{⟨12⟩[23][34]^2⟨56⟩s_{234}}+\\
\scriptscriptstyle\frac{1/4⟨6|1+5|2]^2}{⟨12⟩[23][34]⟨56⟩s_{234}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_34.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/4[12]^2⟨13⟩⟨14⟩⟨23⟩[45]⟨46⟩}{⟨12⟩⟨1|2+3|1]^2⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-3/4[12]⟨13⟩^2[15]⟨23⟩⟨46⟩}{⟨12⟩⟨23⟩⟨1|2+3|1]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1[12]⟨13⟩⟨34⟩[45]⟨46⟩}{⟨12⟩⟨1|2+3|1]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{1/4⟨13⟩⟨34⟩[45]⟨46⟩⟨3|1+2|4]}{⟨12⟩⟨23⟩⟨1|2+3|4]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{9/4⟨13⟩^2[14]⟨46⟩⟨3|1+2|5]}{⟨12⟩⟨23⟩⟨1|2+3|1]⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1[12]⟨13⟩^2[45]⟨46⟩}{⟨12⟩⟨1|2+3|1]⟨1|2+3|4]⟨4|5+6|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_35.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[13]⟨36⟩⟨3|1+2|5]+1⟨34⟩[45]⟨6|2+5|1]-1/2[14][25]⟨26⟩⟨34⟩+3/2[14]⟨36⟩⟨4|1+2|5]}{⟨12⟩[34]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨36⟩[12](-1[13]⟨36⟩-2[14]⟨46⟩)}{[34]⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{1[15]⟨34⟩⟨3|1+6|5]}{⟨12⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-1/2[14]⟨46⟩⟨4|1+2|5](s_{23}-s_{14})}{⟨12⟩[34]⟨2|3+4|1]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1[12][14]⟨46⟩^2(s_{23}-s_{14})}{[34]⟨56⟩⟨2|3+4|1]⟨4|1+2|3]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{-1[25]⟨36⟩}{⟨12⟩[34]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_36.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2[12]⟨23⟩[45]^2⟨3|1+2|4]}{[24][56]⟨2|1+3|4]^3}+\\
\scriptscriptstyle\frac{2⟨34⟩[45]^2⟨3|1+2|4]s_{123}}{[56]⟨1|2+3|4]⟨2|1+3|4]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/3⟨23⟩⟨34⟩⟨46⟩^2[56]}{⟨24⟩^3⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{1/6⟨34⟩⟨46⟩⟨3|1+2|5]}{⟨24⟩^2⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{1/2⟨23⟩⟨34⟩[45]⟨46⟩}{⟨24⟩^2⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/2⟨34⟩[45]⟨46⟩⟨3|1+2|4]}{⟨24⟩⟨1|2+3|4]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/3⟨3|1+2|5]^2⟨4|5+6|4]}{⟨24⟩[56]⟨1|2+3|4]⟨2|1+3|4]s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_37.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨23⟩[25]⟨3|1+2|5]}{⟨12⟩[56]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/3⟨23⟩⟨46⟩⟨3|1+2|5]}{⟨12⟩⟨24⟩⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{1/6⟨23⟩^2[56]⟨46⟩^2}{⟨12⟩⟨24⟩^2⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{-1/2⟨46⟩^2[12]⟨34⟩}{[23]⟨24⟩^2⟨56⟩s_{123}}+\\
\scriptscriptstyle\frac{-1[13]⟨46⟩^2⟨34⟩^2}{[23]⟨24⟩^3⟨56⟩s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_38.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2/3⟨34⟩⟨46⟩^2s_{234}}{[23]⟨24⟩^3⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2/3⟨34⟩⟨46⟩⟨6|1+5|2]}{[23]⟨24⟩^2⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1[24]⟨46⟩^2s_{234}}{[23]⟨24⟩^2[34]⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2[24]^2⟨26⟩⟨46⟩}{⟨24⟩[34]^2⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-10[24]^2⟨26⟩⟨6|1+5|2]}{[34]^2⟨56⟩⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{⟨6|1+5|2](-22/3[23]⟨24⟩[24]⟨36⟩+2/3⟨34⟩[34]⟨6|1+5|2]+8/3⟨24⟩[24]^2⟨46⟩)}{[23]⟨24⟩[34]⟨56⟩⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{2[23][24]⟨36⟩⟨46⟩}{[23]⟨24⟩[34]⟨56⟩⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_39.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨14⟩^2⟨23⟩[23][35]⟨46⟩}{⟨12⟩^2⟨1|2+4|3]⟨4|1+2|3]^2}+\\
\scriptscriptstyle\frac{1⟨14⟩^2⟨16⟩⟨23⟩[23][35]}{⟨12⟩^2⟨1|2+4|3]^2⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1⟨23⟩^2[45]⟨1|2+3|5]}{⟨12⟩^2[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{3⟨23⟩⟨1|2+3|5]⟨3|1+2|5]}{⟨12⟩^2[56]⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{3/2⟨23⟩⟨1|2+3|5]^2(s_{14}-s_{32})}{⟨12⟩^2[56]⟨1|2+4|3]⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{-3/2⟨14⟩⟨23⟩[23]⟨46⟩⟨1|2+3|5]}{⟨12⟩^2⟨1|2+4|3]⟨4|1+2|3]s_{123}}+\\
\scriptscriptstyle\frac{⟨14⟩^2⟨23⟩[35](2⟨46⟩[56]+3/2⟨34⟩[35]-3/2⟨24⟩[25])}{⟨12⟩^2⟨24⟩[56]⟨1|2+4|3]⟨4|1+2|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_4.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[15][24]^2⟨6|1+5|4]}{[14][34]^2⟨1|2+3|4]s_{234}}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_40.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-12[23]⟨24⟩⟨26⟩[35]Δ_{12|34|56}}{⟨1|2+4|3]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{4⟨14⟩[35]⟨6|2+4|3]Δ_{12|34|56}}{⟨1|2+4|3]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{8[35]⟨46⟩Δ_{12|34|56}}{⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2⟨46⟩⟨6|2+4|3]Δ_{12|34|56}}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35]Δ_{12|34|56}(2⟨4|1+6|5]+4⟨24⟩[25])}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-5⟨26⟩[35]Δ_{12|34|56}(s_{14}-s_{23})}{⟨1|2+4|3]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{4⟨24⟩[35][45]⟨56⟩Δ_{12|34|56}(s_{14}-s_{23})}{⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{-24[13]⟨24⟩⟨26⟩[35]Δ_{12|34|56}}{⟨2|1+4|3]^4}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_41.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{6⟨12⟩[13]⟨26⟩[35]⟨2|3+4|1]⟨4|1+2|3]}{⟨2|1+4|3]^5}+\\
\scriptscriptstyle\frac{6⟨24⟩[35]⟨2|3+4|1]⟨6|2+4|3]}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{⟨24⟩(1[14][35]⟨46⟩+2[13][45]⟨46⟩+8[15][35]⟨56⟩-3[13][25]⟨26⟩)}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{2[15]⟨24⟩[35]s_{124}}{[56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{2⟨24⟩[24]⟨26⟩[35](s_{13}-s_{24})}{⟨1|2+3|4]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{2⟨24⟩[35]^2⟨3|1+2|4](s_{13}-s_{24})}{[56]⟨1|2+3|4]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{1[15]⟨34⟩[35]}{[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1[25]⟨26⟩(s_{13}-s_{24})}{⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1⟨34⟩[35][45](s_{13}-s_{24})}{[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_42.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/4[34]⟨3|2+4|1]⟨4|1+3|2]⟨6|1+3|5](s_{123}+s_{134})}{[13]⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{1[12]⟨13⟩[35]⟨6|2+4|1]}{[13]⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1[12][35]⟨36⟩⟨4|1+3|4]}{[13]⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1[24]⟨34⟩^2[35]⟨6|1+5|3]}{⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-1[12]^3⟨14⟩[15]⟨16⟩}{[13][23]⟨56⟩[56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{1[12]^3⟨14⟩[45]⟨46⟩}{[13][23]⟨56⟩[56]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1[13][15]⟨16⟩[24]⟨34⟩^2}{⟨24⟩[34]⟨56⟩[56]⟨1|5+6|1]⟨3|2+4|3]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_43.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-2[12]⟨13⟩[13]⟨23⟩^2[25]^2}{[56]⟨2|1+3|2]^3⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{2[12]⟨23⟩[45]⟨3|1+2|4]⟨2|1+3|5]}{[56]⟨2|1+3|2]⟨2|1+3|4]^3}+\\
\scriptscriptstyle\frac{3⟨13⟩[13]⟨23⟩^2[25]^2}{⟨12⟩[56]⟨2|1+3|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-2⟨13⟩[13]⟨23⟩^3[25]^2[34]}{⟨12⟩[56]⟨2|1+3|2]^2⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-2⟨13⟩⟨23⟩^2[25][35]}{⟨12⟩^2[56]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{2⟨23⟩^2[25][45]}{⟨12⟩[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩^2[25][45](-6s_{123}+2⟨34⟩[34]-4⟨3|5+6|3])}{⟨12⟩[56]⟨2|1+3|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩^2[25](2[34]⟨36⟩[56]+2⟨23⟩[24][35])}{⟨12⟩[56]⟨2|1+3|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{5⟨13⟩[15]⟨23⟩[25]}{⟨12⟩[56]⟨2|1+3|2]⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_44.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{4⟨13⟩^2⟨24⟩⟨26⟩[45]}{⟨12⟩^3⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-3⟨13⟩^2⟨24⟩^2[45]^2}{⟨12⟩^3[56]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1⟨13⟩^2⟨24⟩^2[45]^2⟨56⟩[56]}{⟨12⟩^3[56]⟨2|1+3|4]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-1⟨34⟩^2[45]^2⟨56⟩[56]}{⟨12⟩[56]⟨2|1+3|4]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-1⟨13⟩⟨24⟩⟨34⟩[45]^2⟨56⟩[56]}{⟨12⟩^2[56]⟨2|1+3|4]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{2⟨23⟩⟨34⟩[45]^2s_{123}}{⟨12⟩[56]⟨2|1+3|4]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1⟨13⟩⟨23⟩⟨24⟩[45]^2s_{123}}{⟨12⟩^2[56]⟨2|1+3|4]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{[45]⟨13⟩(1⟨24⟩⟨34⟩[45]+4⟨23⟩⟨34⟩[35]+2⟨23⟩⟨46⟩[56])}{⟨12⟩^2[56]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨34⟩[45](-7⟨34⟩[45]+4⟨23⟩[25]+8⟨36⟩[56])}{⟨12⟩[56]⟨2|1+3|4]⟨4|5+6|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_45.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-12[13]⟨24⟩⟨26⟩[35]⟨56⟩[56]}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{-2[12]⟨14⟩[15][35]}{⟨12⟩[13]^2[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-6⟨14⟩[15]⟨34⟩[35]}{⟨12⟩[13]⟨24⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{6⟨14⟩[14][35]⟨46⟩}{⟨12⟩[13]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-6⟨12⟩[14]^2[35]⟨46⟩}{⟨12⟩[13][34]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-6⟨26⟩[35]⟨4|2+3|1]}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{6⟨12⟩[23][35]⟨36⟩}{⟨12⟩[34]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{8[15]⟨46⟩}{⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{6[13]⟨6|1+2|5]}{[34]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩[35](1⟨13⟩[13]+1⟨14⟩[14]+1⟨23⟩[23]+1⟨24⟩[24])}{⟨12⟩[34]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-6[14][35]⟨36⟩}{[34]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3⟨6|3-4|5]}{⟨12⟩[34]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_46.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{4[12]⟨13⟩⟨23⟩[35]⟨46⟩}{⟨12⟩^2[23]⟨2|3+4|1]s_{123}}+\\
\scriptscriptstyle\frac{2[12]⟨13⟩⟨23⟩⟨46⟩⟨6|2+4|3]}{⟨12⟩^2[23]⟨56⟩⟨2|3+4|1]s_{123}}+\\
\scriptscriptstyle\frac{2[12]⟨13⟩⟨23⟩[35]⟨4|1+6|5]}{⟨12⟩^2[23][56]⟨2|3+4|1]s_{123}}+\\
\scriptscriptstyle\frac{-2[12]⟨13⟩[14]⟨46⟩^2}{⟨12⟩[23]⟨56⟩⟨2|3+4|1]s_{123}}+\\
\scriptscriptstyle\frac{2[12]⟨13⟩⟨14⟩[15]^2}{⟨12⟩[23][56]⟨2|3+4|1]s_{123}}+\\
\scriptscriptstyle\frac{2[12]⟨13⟩[15]^2⟨23⟩⟨24⟩⟨1|5+6|1]}{⟨12⟩[56]⟨2|3+4|1]^2(⟨3|2|5+6|1|3]-⟨2|4|5+6|1|2])}+\\
\scriptscriptstyle\frac{-2[12]⟨13⟩[15]^2⟨24⟩⟨1|3+4|2]}{⟨12⟩[23][56]⟨2|3+4|1](⟨3|2|5+6|1|3]-⟨2|4|5+6|1|2])}+\\
\scriptscriptstyle\frac{-1[12]⟨13⟩[15]^2⟨23⟩[23]⟨24⟩⟨1|5+6|1]⟨1|3+4|2]}{⟨12⟩[23][56]⟨2|3+4|1](⟨3|2|5+6|1|3]-⟨2|4|5+6|1|2])^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_47.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{72[13]⟨24⟩⟨26⟩[35]⟨56⟩[56]}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{18⟨24⟩⟨26⟩[35](s_{234}-s_{123})}{⟨12⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-3⟨23⟩[35]^2⟨56⟩+6⟨26⟩[35]⟨56⟩[56]-9[23]⟨26⟩^2[56]-6⟨24⟩[34]⟨6|1+4|5]+12⟨24⟩[45]⟨6|1+2|3]+24⟨26⟩[34]⟨46⟩[56]}{⟨12⟩[34]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{6[35]⟨36⟩+12[45]⟨46⟩+6[25]⟨26⟩}{⟨12⟩[34]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3⟨26⟩[35]⟨1|2+3|4]}{⟨12⟩^2[34]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3⟨13⟩^2⟨2|1+3|5]^2}{⟨12⟩^3⟨23⟩[34][56]s_{123}}+\\
\scriptscriptstyle\frac{-1⟨13⟩⟨3|1+2|5]⟨2|1+3|5]}{⟨12⟩^2⟨23⟩[34][56]s_{123}}+\\
\scriptscriptstyle\frac{-1⟨13⟩[24]⟨2|1+3|5]^2}{⟨12⟩^2⟨23⟩[34]^2[56]s_{123}}+\\
\scriptscriptstyle\frac{1[24]⟨3|1+2|5]⟨2|1+3|5]}{⟨12⟩⟨23⟩[34]^2[56]s_{123}}+\\
\scriptscriptstyle\frac{4⟨3|1+2|5]^2}{⟨12⟩⟨23⟩[34][56]s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_48.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨23⟩⟨46⟩(1/2⟨14⟩⟨36⟩[45][46]-1/2⟨16⟩⟨36⟩[46][56]-1/2⟨15⟩⟨36⟩[45][56]+1/2⟨14⟩⟨35⟩[45]^2+1/4⟨13⟩[45]⟨56⟩[56])}{⟨12⟩⟨24⟩⟨1|2+3|4]⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{[56]⟨23⟩⟨46⟩⟨56⟩(5/4⟨12⟩⟨36⟩[56]+1/4⟨13⟩⟨26⟩[56]-5/4⟨12⟩⟨34⟩[45])}{⟨12⟩⟨24⟩^2⟨1|2+3|4]⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{-1⟨23⟩^2⟨46⟩^2⟨56⟩[56]^2}{⟨24⟩^3⟨1|2+3|4]⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{3[12]⟨23⟩[45]^2⟨3|1+2|4]}{[24][56]⟨2|1+3|4]^3}+\\
\scriptscriptstyle\frac{3⟨23⟩⟨34⟩[45]⟨2|1+3|5]}{⟨12⟩⟨24⟩[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45](3⟨13⟩⟨24⟩⟨34⟩[45]-1⟨12⟩⟨34⟩^2[45]+1⟨12⟩⟨34⟩⟨36⟩[56]+7/2⟨13⟩⟨23⟩⟨46⟩[56]-3⟨13⟩⟨24⟩⟨36⟩[56])}{⟨12⟩⟨24⟩[56]⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩⟨46⟩(5/4⟨12⟩⟨36⟩[56]+1/4⟨13⟩⟨26⟩[56]+1⟨12⟩⟨34⟩[45])}{⟨12⟩⟨24⟩^2⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1⟨23⟩^2⟨46⟩^2[56]}{⟨24⟩^3⟨1|2+3|4]⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_49.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{12[23]⟨24⟩⟨26⟩[35]Δ_{13|24|56}}{⟨1|2+4|3]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{4[35]⟨46⟩Δ_{13|24|56}}{⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2⟨14⟩[34][35]⟨46⟩Δ_{13|24|56}}{⟨1|2+4|3]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-4[34]⟨46⟩^2Δ_{13|24|56}}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩Δ_{13|24|56}(4[12]⟨26⟩+2[14]⟨46⟩)}{⟨56⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[35]Δ_{13|24|56}(s_{14}-s_{32})(4⟨12⟩[35]⟨56⟩+2⟨14⟩⟨26⟩[34])}{⟨1|2+4|3]^2⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{4⟨16⟩[23]⟨46⟩Δ_{13|24|56}}{⟨56⟩⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{4⟨16⟩[35]Δ_{13|24|56}(s_{14}-s_{32})}{⟨1|2+4|3]^2⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-2[23]⟨26⟩⟨36⟩Δ_{13|24|56}}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1⟨23⟩[24][25]⟨46⟩}{⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/2[24]⟨46⟩^2⟨3|1+2|4]-1/2[23]⟨36⟩^2⟨3|5+6|3]}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/2[25]^2⟨34⟩}{[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-1/4[25]⟨36⟩(s_{14}-s_{32})}{⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/2[24]⟨36⟩⟨46⟩(s_{14}-s_{32})}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{48[13]⟨24⟩⟨26⟩[35]Δ_{13|24|56}}{⟨2|1+4|3]^4}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_5.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨13⟩⟨3|1+2|5]^2}{⟨12⟩⟨23⟩[56]⟨1|2+3|4]s_{123}}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_50.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/2⟨13⟩^3[15]⟨24⟩⟨1|2+3|5]}{⟨12⟩^2⟨14⟩⟨23⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-3/2⟨13⟩[25]⟨34⟩⟨2|1+3|5]}{⟨12⟩⟨14⟩[56]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/2⟨13⟩^2⟨24⟩[25]⟨2|1+3|5]}{⟨12⟩^2⟨14⟩[56]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩⟨2|1+3|5](2[25]⟨3|1+2|4]+1[24]⟨3|1+2|5])}{⟨12⟩[56]⟨2|1+3|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-1/2⟨13⟩⟨34⟩^2[45]⟨1|2+3|5]}{⟨12⟩⟨14⟩⟨23⟩[56]⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨34⟩^2[45](5/2⟨13⟩⟨2|1+3|5]+1⟨12⟩⟨3|1+2|5])}{⟨12⟩⟨14⟩⟨23⟩[56]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-2⟨23⟩⟨34⟩^2[45]⟨1|2+3|4]⟨2|1+3|5]}{⟨12⟩⟨14⟩⟨23⟩[56]⟨2|1+3|4]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{[45](-2⟨13⟩^2[15]⟨24⟩+1⟨13⟩⟨23⟩⟨34⟩[35]-1⟨14⟩⟨23⟩^2[25])}{⟨12⟩⟨14⟩[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{1⟨13⟩^2⟨23⟩⟨24⟩[35][45]}{⟨12⟩^2⟨14⟩[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-3⟨13⟩^3⟨24⟩[35][45]}{⟨12⟩^2⟨14⟩[56]⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45]⟨13⟩^2⟨24⟩(7/2⟨34⟩[45]-3⟨23⟩[25])}{⟨12⟩⟨14⟩⟨23⟩[56]⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45]⟨13⟩(-7/2⟨34⟩[45]+3⟨23⟩[25]+3⟨13⟩[15])}{⟨12⟩[56]⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨13⟩[45](-7/2⟨12⟩⟨34⟩⟨36⟩-1/2⟨13⟩⟨23⟩⟨46⟩)}{⟨12⟩⟨14⟩⟨23⟩⟨1|2+3|4]⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_51.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]^3⟨16⟩^2}{[13][23]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨12⟩[12]^2(1⟨14⟩[24]⟨26⟩[45]+1⟨13⟩[24]⟨26⟩[35]+1⟨12⟩[24][25]⟨26⟩-1⟨12⟩[23]⟨36⟩[45]+1⟨13⟩[14]⟨16⟩[35]+1⟨12⟩[14]⟨16⟩[25]+1⟨14⟩[14]⟨16⟩[45]+1⟨14⟩[34]⟨36⟩[45])}{[13]⟨56⟩[56]⟨1|2+4|3]⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨6|1+4|5]⟨3|1+4|2](s_{123}-s_{234})(1/4[13]⟨14⟩[24]-1/8⟨13⟩[13][23]-1/8[23]⟨34⟩[34])}{[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/2⟨14⟩[24][34]⟨3|1+4|2]⟨4|2+3|1]⟨6|1+4|5]}{[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1[13]⟨14⟩[24][25]⟨36⟩+1/2[12]⟨13⟩[23][35]⟨36⟩+1[12]⟨13⟩[23][45]⟨46⟩+1/2[12]⟨13⟩[23][25]⟨26⟩-1[12]^2⟨13⟩⟨16⟩[35]+1⟨13⟩[13][24][25]⟨46⟩}{[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1[12]^2[25]⟨26⟩}{[13][23]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/4[34]⟨3|2+4|1]⟨4|1+3|2]⟨6|1+3|5](s_{123}+s_{134})}{[13]⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{[12](-1⟨14⟩[14][45]⟨46⟩-1⟨13⟩[14][35]⟨46⟩-1[13]⟨14⟩⟨36⟩[45]+1⟨14⟩[14][35]⟨36⟩+1⟨34⟩[34][35]⟨36⟩+1⟨12⟩[12][35]⟨36⟩-1[12]⟨14⟩⟨26⟩[45]-1[12]⟨13⟩⟨26⟩[35])}{[13]⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1[14]⟨16⟩⟨34⟩⟨36⟩}{⟨23⟩⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_52.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{[25]⟨13⟩⟨4|2+3|1](1/2⟨23⟩[25]+1⟨3|1+2|5])}{⟨12⟩⟨23⟩[23][56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{1/2[12]⟨14⟩⟨3|1+2|5]^2}{⟨12⟩⟨23⟩[23][56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-1/2⟨12⟩^2[12]^2[25]⟨36⟩+3/2[12]⟨13⟩[13]⟨14⟩⟨36⟩[45]+1/2[12]⟨14⟩^2[14]⟨36⟩[45]+1[12]⟨13⟩^2[13][35]⟨36⟩+1/2[12]^2⟨13⟩⟨14⟩⟨26⟩[45]+1/2[12]⟨13⟩⟨14⟩[14][45]⟨46⟩-1/2[12]⟨14⟩⟨34⟩[34]⟨36⟩[45]+1[12]⟨13⟩^2[14][35]⟨46⟩-1/2[12]⟨13⟩^2[13][45]⟨46⟩+1/2[12]^2⟨13⟩^2⟨26⟩[35]+1/2[12]⟨13⟩⟨34⟩[34][45]⟨46⟩-1/2[12]⟨13⟩⟨34⟩[34][35]⟨36⟩+1/2[12]⟨13⟩^2[13][15]⟨16⟩+1/2[12]⟨13⟩⟨14⟩[14][15]⟨16⟩+1/2⟨23⟩[24]^2⟨34⟩[35]⟨46⟩+1⟨12⟩[12][24]⟨34⟩[45]⟨46⟩+1⟨14⟩[14][24]⟨34⟩[45]⟨46⟩+1/2[13]⟨14⟩[24]⟨34⟩⟨36⟩[45]-1/2⟨14⟩[14][24]⟨34⟩[35]⟨36⟩-1/2⟨13⟩[13][23]⟨34⟩⟨36⟩[45]+1⟨13⟩[14][24]⟨34⟩[35]⟨46⟩+1/2⟨13⟩[13][24]⟨34⟩[35]⟨36⟩-1/2⟨23⟩[23]^2⟨34⟩⟨36⟩[45]+1/2⟨23⟩[23][24]⟨34⟩[35]⟨36⟩-1/2⟨23⟩[23][24]⟨34⟩[45]⟨46⟩}{⟨12⟩⟨23⟩[23][34]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-1/4[12]⟨14⟩⟨36⟩[45]+5/4[12]⟨13⟩[45]⟨46⟩-1/4⟨14⟩[14][25]⟨36⟩+1/4⟨23⟩[23][25]⟨36⟩+1⟨12⟩[12][25]⟨36⟩+1/2⟨24⟩[24][25]⟨36⟩-1/2⟨23⟩[24][25]⟨46⟩+1[12]⟨13⟩[25]⟨26⟩}{⟨12⟩⟨23⟩[23][34]⟨56⟩[56]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_53.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/2[13][15]⟨16⟩[24]^2⟨34⟩^2}{[34]⟨1|5+6|1]^2⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{1[13][15]⟨16⟩[24]^2⟨34⟩}{[34]^2⟨1|5+6|1]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{1[12][15]⟨16⟩[24]⟨34⟩}{[34]⟨1|5+6|1]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{1/2[15]⟨16⟩⟨24⟩[24]^3⟨4|2+3|1]}{[34]^2⟨1|5+6|1]^2⟨4|2+3|4]^2}+\\
\scriptscriptstyle\frac{3/2[13][15]⟨16⟩[24]^2⟨34⟩}{[34]^2⟨1|5+6|1]^2⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{[12][15]⟨16⟩(1⟨12⟩⟨13⟩[23]^2[24]+1/2⟨14⟩^2[24]^2[34]+1/2⟨13⟩^2[23]^2[34])}{[23][34]⟨1|5+6|1]^2⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-3/2[12][15]⟨16⟩[24]}{[34]^2⟨1|5+6|1]^2}+\\
\scriptscriptstyle\frac{1[15]⟨16⟩[24]^2⟨1|3+4|1]}{[34]^2⟨1|5+6|1]^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{3/2[15][23][24]⟨34⟩⟨36⟩}{[34]⟨1|5+6|1]⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{-5/2⟨13⟩[15][23]⟨6|1+5|2]}{[34]⟨1|5+6|1]⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-2[15][23]⟨36⟩⟨1|3+4|2]}{[34]⟨1|5+6|1]⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-3[15][23]^2[24]⟨36⟩}{[23][34]^2⟨1|5+6|1]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-3/2[15][24]^2⟨34⟩⟨46⟩}{[34]⟨1|5+6|1]⟨4|2+3|4]^2}+\\
\scriptscriptstyle\frac{5/2⟨14⟩[15][24]^3⟨6|1+5|3]}{[23][34]^2⟨1|5+6|1]⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{2[15][24]^3⟨46⟩⟨1|2+4|3]}{[23][34]^2⟨1|5+6|1]⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-3/2[15][23][24]^2⟨46⟩}{[23][34]^2⟨1|5+6|1]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{3[15]⟨16⟩[23]⟨1|3+4|2]}{[34]⟨1|5+6|1]⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{3[15]⟨16⟩[23]^2[24]}{[23][34]^2⟨1|5+6|1]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1/2[15]⟨16⟩[23][24]^2}{[23][34]^2⟨1|5+6|1]⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_54.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{[13]⟨26⟩[35](3/2⟨12⟩⟨4|2+3|1]-3/2⟨24⟩(s_{24}-s_{13}))}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{1/2[23]⟨26⟩^2s_{134}(s_{13}-s_{24})}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-1/2[35]⟨2|1+4|5]s_{124}(s_{13}-s_{24})}{[56]⟨1|2+3|4]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{1/2[13]⟨24⟩[25]⟨26⟩-3/2[15]⟨24⟩[35]⟨56⟩-5/2[13]⟨24⟩[35]⟨36⟩-2[14]⟨24⟩[35]⟨46⟩-1[13]⟨26⟩⟨46⟩[56]}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[35](s_{13}-s_{24})(-1/2⟨26⟩⟨56⟩[56]+1⟨23⟩[35]⟨56⟩+1/2⟨26⟩^2[26]+1/2⟨25⟩[25]⟨26⟩+1⟨24⟩[24]⟨26⟩)}{⟨1|2+3|4]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩⟨2|5+6|2](-7/4[23]⟨36⟩-5/4[24]⟨46⟩)}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](-5/4⟨34⟩[35]⟨3|1+2|4]+1/2⟨23⟩[25]⟨3|5+6|3])}{[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{3⟨23⟩[24][35]⟨46⟩-5/4[12]⟨14⟩⟨26⟩[45]+5/4⟨14⟩[14][25]⟨26⟩+7/4⟨13⟩[13][25]⟨26⟩+7/4[13]⟨14⟩⟨36⟩[45]+5/4⟨13⟩[13][45]⟨46⟩+3⟨12⟩[12][45]⟨46⟩-3⟨12⟩[14][25]⟨46⟩-7/4⟨14⟩[14][35]⟨36⟩+7/4⟨12⟩[12][35]⟨36⟩-7/4⟨34⟩[34][45]⟨46⟩-7/4⟨34⟩[34][35]⟨36⟩+9/4⟨23⟩[23][35]⟨36⟩+1/2[12]⟨13⟩⟨26⟩[35]}{⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2[15]⟨46⟩}{⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{13}-s_{24})(3/4[35]⟨36⟩+7/4[25]⟨26⟩+5/4[45]⟨46⟩)}{⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{7/4[13][25]⟨36⟩}{[13]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[15]⟨34⟩⟨6|2+5|1]}{[13]⟨23⟩⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1⟨3|1+2|5]⟨6|2+5|1](s_{13}-s_{24})}{[13]⟨23⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[12]⟨46⟩⟨3|1+2|4]⟨3|1+2|5]}{[13]⟨23⟩⟨56⟩[56]⟨1|2+3|4]s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_55.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2/3⟨1|3+4|2][5|1+3|6⟩(s_{324}-s_{124})(s_{14}-s_{32})}{⟨1|2+4|3]^2⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-1/2⟨12⟩[24]⟨3|2+4|1]⟨4|1+3|2][5|1+3|6⟩(s_{132}-s_{134})}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}^2}+\\
\scriptscriptstyle\frac{1/3[12]⟨3|2+4|3]s_{123}[5|1+3|6⟩}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{[12][5|1+3|6⟩(s_{24}-s_{56})(4/3⟨12⟩[12]+5/3⟨14⟩[14]+1/3⟨34⟩[34])}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{1[12]^2⟨13⟩⟨26⟩[35](s_{24}-s_{56})}{[13]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{16/3[14]⟨34⟩[35]⟨46⟩+4/3[13][25]⟨26⟩⟨34⟩-16/3⟨12⟩[12][15]⟨46⟩-2⟨14⟩[14][15]⟨46⟩}{[13]⟨24⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{4[25]⟨36⟩}{⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1[12]^2⟨13⟩^2⟨26⟩[35]-1⟨13⟩[13]⟨23⟩[24][25]⟨46⟩+2⟨12⟩[13][24][25]⟨34⟩⟨36⟩-1⟨13⟩[13][24][25]⟨26⟩⟨34⟩-2[12]⟨13⟩[25]⟨26⟩⟨34⟩[34]-2[12]⟨13⟩[23]⟨26⟩⟨34⟩[45]+1/2⟨14⟩^2[14]^2[25]⟨36⟩-1⟨12⟩^2[12]^2[25]⟨36⟩+1/2⟨23⟩^2[23]^2[25]⟨36⟩}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{[5|1+3|6⟩(-7/3⟨12⟩[12]^2⟨13⟩+1/3[12]⟨13⟩⟨14⟩[14]-7/3[12]⟨13⟩⟨24⟩[24]+5/3[12]⟨13⟩⟨34⟩[34]-1/3⟨23⟩[23][24]⟨34⟩)}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{(s_{36}-s_{15})(4/3[25]⟨34⟩[34]⟨36⟩+4/3[12]⟨14⟩⟨36⟩[45]+4/3⟨13⟩[14][25]⟨46⟩-4/3⟨14⟩[14][25]⟨36⟩-4/3⟨12⟩[12][25]⟨36⟩)}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{8/3⟨13⟩[13]⟨23⟩[24][25]⟨46⟩-4/3[13]⟨14⟩[24]⟨34⟩⟨36⟩[45]+4/3[12]⟨13⟩[25]⟨26⟩⟨34⟩[34]-4/3⟨13⟩[14][25]⟨34⟩[34]⟨46⟩+4/3[12]⟨13⟩[23]⟨26⟩⟨34⟩[45]+4/3[12]⟨14⟩^2[14]⟨36⟩[45]-4/3⟨14⟩^2[14]^2[25]⟨36⟩-4/3⟨12⟩^2[12]^2[25]⟨36⟩-4/3⟨23⟩^2[23]^2[25]⟨36⟩-8/3⟨23⟩[23][25]⟨34⟩[34]⟨36⟩}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-1⟨14⟩[24]⟨3|2+4|1]⟨4|1+3|2][5|1+3|6⟩}{⟨1|2+4|3]Δ_{13|24|56}^2}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_56.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{684/25⟨24⟩^2[24]⟨26⟩[35]}{⟨12⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-84/25⟨24⟩⟨26⟩⟨34⟩[34][35]}{⟨12⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨6|1+4|3]⟨26⟩(-1364/75⟨13⟩[13]-542/25⟨23⟩[23]-262/75⟨24⟩[24]+622/75⟨34⟩[34]-28/75⟨12⟩[12])}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(128/25[13]⟨14⟩⟨36⟩+28/25⟨14⟩[14]⟨46⟩+612/25⟨23⟩[23]⟨46⟩-4⟨24⟩[24]⟨46⟩-4⟨34⟩[34]⟨46⟩-612/25[23]⟨24⟩⟨36⟩)}{⟨12⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩[35](-64/25⟨13⟩[13]⟨14⟩[14]-118/75⟨13⟩^2[13]^2+14/25⟨23⟩[23]⟨24⟩[24])}{⟨12⟩^2[13]⟨24⟩[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(2[23]⟨24⟩[24]⟨26⟩+2⟨13⟩[13]^2⟨16⟩)}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1298/75[13]⟨23⟩^2[23][35]⟨46⟩-1298/75[12]⟨23⟩[23]⟨24⟩⟨26⟩[35]+56/75[13]⟨23⟩⟨34⟩[34][35]⟨46⟩-8/25[13]⟨24⟩⟨34⟩[34][35]⟨36⟩-1298/75⟨12⟩[12][13]⟨23⟩[35]⟨46⟩+44/15⟨13⟩[13]^2⟨23⟩[35]⟨46⟩+1298/75⟨13⟩[13]^2⟨14⟩[15]⟨26⟩-2464/75[13]⟨14⟩^2[14][15]⟨26⟩+4⟨12⟩[13]^2⟨14⟩[15]⟨36⟩-2132/75⟨12⟩[12][13]⟨14⟩[15]⟨26⟩+748/25⟨13⟩[13]^2⟨24⟩[35]⟨36⟩-2356/75[12]⟨14⟩[14]⟨24⟩⟨26⟩[35]}{⟨12⟩[13]⟨24⟩[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(2[12]⟨14⟩⟨26⟩+2[13]⟨14⟩⟨36⟩+2⟨14⟩[14]⟨46⟩+2⟨23⟩[23]⟨46⟩+2⟨34⟩[34]⟨46⟩)}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-56/25⟨24⟩[24]^2[35]^2}{[34]^2[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45]⟨26⟩(2⟨13⟩[13]^2⟨14⟩+208/75⟨13⟩[13][23]⟨24⟩+14/25⟨23⟩[23]^2⟨24⟩)}{⟨12⟩^2[13]⟨24⟩[34]^2⟨56⟩[56]}+\\
\scriptscriptstyle\frac{⟨16⟩(-2⟨13⟩[23]⟨26⟩+2⟨14⟩[24]⟨26⟩+2⟨13⟩[13]⟨16⟩)}{⟨12⟩^2[34]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-52/25⟨14⟩[14]⟨24⟩[25]⟨26⟩+134/75⟨13⟩[13]⟨24⟩[25]⟨26⟩+14/25⟨23⟩[23]⟨24⟩[25]⟨26⟩-2/25⟨24⟩^2[24][25]⟨26⟩+48/25[13]⟨14⟩⟨24⟩⟨36⟩[45]+188/75⟨13⟩[13]⟨24⟩[45]⟨46⟩+52/25[12]⟨14⟩⟨24⟩⟨26⟩[45]+114/25⟨13⟩[13]⟨24⟩[35]⟨36⟩+2/25⟨14⟩[14]⟨24⟩[35]⟨36⟩-2/25⟨24⟩^2[24][45]⟨46⟩-2/25[23]⟨24⟩^2⟨36⟩[45]+2/25⟨24⟩⟨34⟩[34][45]⟨46⟩+44/15⟨13⟩[13]⟨23⟩[35]⟨46⟩+2/25⟨24⟩⟨34⟩[34][35]⟨36⟩+2/25⟨23⟩⟨34⟩[34][35]⟨46⟩}{⟨12⟩^2[13]⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{⟨16⟩(2⟨14⟩⟨36⟩+2⟨13⟩⟨46⟩)}{⟨12⟩^2⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-2[24]⟨26⟩⟨6|2+5|1]}{⟨12⟩[34]^2⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-168/25⟨6|2+5|1]^2}{⟨12⟩[13][34]⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-2[12][13]⟨26⟩⟨36⟩}{⟨12⟩[13][34]⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{2[14][15]⟨4|1+2|5]}{⟨12⟩[13][34][56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-649/75[12]⟨23⟩[35]⟨46⟩-218/15[13]⟨23⟩[25]⟨46⟩+1013/75⟨13⟩[13][15]⟨46⟩+197/25[13]⟨34⟩[35]⟨36⟩-2156/75[14]⟨34⟩[35]⟨46⟩+391/75[13]⟨34⟩[45]⟨46⟩-914/75⟨14⟩[14][15]⟨46⟩+459/25[13]⟨14⟩[15]⟨36⟩}{⟨12⟩[13]⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{168/25[15]⟨34⟩⟨6|2+5|1]}{⟨12⟩[13]⟨56⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_57.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1⟨13⟩⟨46⟩⟨3|1+2|5]}{⟨12⟩^2⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{[13]⟨26⟩[35](-6⟨13⟩[13]⟨14⟩-6⟨14⟩⟨24⟩[24]-12⟨13⟩[23]⟨24⟩)}{⟨1|2+4|3]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨24⟩[35](-1[13]⟨14⟩⟨16⟩[24]+1⟨13⟩[23]^2⟨26⟩-1⟨13⟩[23][34]⟨46⟩)}{⟨1|2+4|3]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2⟨12⟩[14]⟨24⟩⟨34⟩[34][35]⟨36⟩+1⟨12⟩^2[13]^2⟨34⟩⟨36⟩[45]+1⟨12⟩^2[13][14]⟨34⟩[45]⟨46⟩+1⟨12⟩^2[13][14]⟨24⟩[25]⟨36⟩+2⟨12⟩⟨14⟩[14]^2⟨24⟩[35]⟨36⟩+1⟨12⟩⟨13⟩[13][14]⟨24⟩[35]⟨36⟩-1⟨12⟩⟨13⟩[14]^2⟨24⟩[35]⟨46⟩-3⟨12⟩⟨13⟩[13][14]⟨24⟩[45]⟨46⟩-2⟨12⟩^2[12][14]⟨24⟩[45]⟨46⟩-3⟨12⟩⟨13⟩[13]^2⟨24⟩⟨36⟩[45]-1⟨12⟩^2[12][13]⟨24⟩⟨36⟩[45]+1⟨12⟩[12]⟨24⟩^2[34]⟨36⟩[45]+2⟨13⟩⟨14⟩[14]^2⟨24⟩⟨26⟩[35]+2⟨13⟩^2[13][14]⟨24⟩⟨26⟩[35]+1⟨12⟩[12]⟨14⟩[14]⟨24⟩⟨26⟩[45]-1⟨12⟩^2[12]^2⟨24⟩⟨26⟩[45]-1⟨12⟩[12]⟨13⟩[14]⟨24⟩⟨26⟩[35]-2⟨12⟩⟨13⟩[13]^2⟨23⟩[25]⟨26⟩+4⟨12⟩[12]⟨13⟩[13]⟨23⟩⟨26⟩[35]+4⟨12⟩^2[12]^2⟨23⟩⟨26⟩[35]+1⟨12⟩^2[12][13]⟨23⟩[45]⟨46⟩+2⟨12⟩^2[12][13]⟨23⟩[35]⟨36⟩-1⟨12⟩^2[12][13]⟨23⟩[25]⟨26⟩-2⟨12⟩^3[12][13][15]⟨36⟩-1⟨12⟩^3[12]^2[15]⟨26⟩-1⟨12⟩[13]⟨23⟩⟨24⟩[24][45]⟨46⟩-1⟨12⟩[13]⟨23⟩^2[24][35]⟨46⟩+6⟨23⟩⟨24⟩^2[24]^2⟨26⟩[35]+7⟨12⟩[12]⟨23⟩⟨24⟩[24]⟨26⟩[35]+8⟨23⟩^2[23]⟨24⟩[24]⟨26⟩[35]+10⟨13⟩[13]⟨23⟩⟨24⟩[24]⟨26⟩[35]+8⟨13⟩[14]⟨24⟩^2[24]⟨26⟩[35]+5⟨12⟩[12]⟨23⟩^2[23]⟨26⟩[35]-2⟨12⟩[13]⟨23⟩^2[23][25]⟨26⟩+2⟨23⟩^3[23]^2⟨26⟩[35]+2⟨13⟩[13]⟨23⟩^2[23]⟨26⟩[35]}{⟨12⟩⟨56⟩[56]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13][45](5[23]⟨24⟩[24]⟨26⟩-5⟨13⟩[13]^2⟨16⟩+5⟨23⟩[23]^2⟨26⟩)}{[34]^2⟨56⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](-5[13]⟨24⟩[24]⟨36⟩+1[13]⟨23⟩[24]⟨46⟩+8[13]⟨23⟩[23]⟨36⟩-3[12]⟨23⟩[23]⟨26⟩+5⟨14⟩[14]^2⟨46⟩-12[14]⟨24⟩[24]⟨46⟩+1[14]⟨34⟩[34]⟨46⟩-6[12]⟨24⟩[24]⟨26⟩+3[12]⟨14⟩[14]⟨26⟩-2⟨12⟩[12][14]⟨46⟩-1⟨12⟩[12]^2⟨26⟩)}{[34]⟨56⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{5⟨13⟩[13]^2[45]⟨46⟩}{[34]⟨56⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1[13]^2⟨14⟩⟨36⟩[45]}{[34]⟨56⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨13⟩(-6⟨13⟩[13]⟨26⟩[35]+4⟨14⟩[14]⟨26⟩[35]-6⟨23⟩[23]⟨26⟩[35]-1[23]⟨24⟩⟨26⟩[45]+1⟨23⟩[34][35]⟨46⟩)}{⟨12⟩^2[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2⟨12⟩[12][15]⟨16⟩-5/2⟨14⟩[14][15]⟨16⟩-13/2⟨13⟩[13][45]⟨46⟩-3/2⟨13⟩[14][35]⟨46⟩-3/2[13]⟨14⟩⟨36⟩[45]-1⟨14⟩[14][35]⟨36⟩-1⟨13⟩[13][35]⟨36⟩+1/2⟨34⟩[34][35]⟨36⟩+1/2⟨12⟩[13][25]⟨36⟩+5/2⟨23⟩[24][35]⟨46⟩+15/2⟨23⟩[23][35]⟨36⟩-4⟨24⟩[24][45]⟨46⟩}{⟨12⟩[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1⟨13⟩[14]⟨23⟩[35]⟨46⟩}{⟨12⟩⟨56⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{5⟨13⟩[13]⟨16⟩[45]}{⟨12⟩^2[34]^2⟨56⟩[56]}+\\
\scriptscriptstyle\frac{⟨13⟩(1[25]⟨26⟩-1[45]⟨46⟩+5[15]⟨16⟩)}{⟨12⟩^2[34]⟨56⟩[56]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{[13]⟨24⟩⟨26⟩[35](-24⟨13⟩[13]+24⟨24⟩[24])}{⟨2|1+4|3]^4}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_58.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/4[24][14]⟨34⟩^2[15]⟨16⟩}{⟨23⟩[34]⟨1|5+6|1]^2⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-1/4⟨3|2+4|1][15]⟨13⟩⟨16⟩}{⟨12⟩⟨23⟩[34]⟨1|5+6|1]^2}+\\
\scriptscriptstyle\frac{737/36[24][15]⟨16⟩[12]^2}{[14][23][34]⟨1|5+6|1]^2}+\\
\scriptscriptstyle\frac{⟨13⟩(1/3⟨26⟩⟨13⟩[13][12]^2[45]+7/12[14]⟨26⟩⟨13⟩[35][12]^2-11/12[25][14]⟨26⟩⟨13⟩[13][12]+1/3[14]⟨13⟩[13][12][45]⟨46⟩-1/3[25][14]^2⟨13⟩[13]⟨46⟩+1/3⟨13⟩[13]^2[12]⟨36⟩[45]-1/3[25][14]⟨13⟩[13]^2⟨36⟩-7/12⟨14⟩[14][13][12]⟨36⟩[45]+7/12⟨14⟩[14]^2[35][12]⟨36⟩)}{[13]⟨23⟩[34]⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{119/9[24]⟨13⟩[12][15]⟨16⟩}{[34]⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{32/3[15]⟨13⟩^2[12]⟨46⟩}{⟨12⟩⟨23⟩[23]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{[15]⟨13⟩(7/3⟨36⟩⟨12⟩[12]-7/4⟨26⟩⟨13⟩[12]+1/3[14]⟨13⟩⟨46⟩)}{⟨12⟩⟨23⟩[34]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{95/9[24][15]⟨16⟩[12]^2}{[14][23][34]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{⟨13⟩⟨46⟩(3/4⟨14⟩[14][25]-32/3⟨14⟩[45][12]-119/12⟨13⟩[35][12])}{⟨12⟩⟨14⟩⟨23⟩[23][34]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-1/3⟨36⟩[15]⟨13⟩}{⟨12⟩⟨23⟩[34]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-119/12⟨13⟩⟨46⟩[45][12]^2}{⟨14⟩[14]⟨23⟩[23][34]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-7/12[15]⟨6|1+5|2]⟨13⟩[12]}{[13]⟨1|2+3|4](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{-7/12[15]⟨13⟩[12]⟨46⟩}{⟨12⟩[13](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{[12]⟨36⟩⟨13⟩(7/12[45][13]-7/12[14][35])}{[13]⟨23⟩[34]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{3/4[15]⟨13⟩^2[12]⟨46⟩}{⟨12⟩⟨23⟩[23]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{119/24⟨13⟩⟨46⟩[45][12]}{⟨12⟩⟨14⟩[14]⟨23⟩[23][34]}+\\
\scriptscriptstyle\frac{119/24⟨13⟩[25]⟨46⟩}{⟨12⟩⟨14⟩⟨23⟩[23][34]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_59.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1⟨16⟩^2[12]^2[24]}{[23][34]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1⟨36⟩⟨34⟩⟨16⟩[34]}{⟨12⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1⟨36⟩⟨34⟩[45](s_{34}-s_{12})}{⟨23⟩⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1⟨36⟩[45]⟨4|1+3|2]}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[25]⟨26⟩[12]}{[34]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1⟨36⟩[15]⟨34⟩}{⟨23⟩⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{1/16(s_{123}-s_{234})(s_{124}-s_{134})⟨3|1+4|2]⟨6|1+4|5](s_{25}+s_{35}+s_{26}+s_{36})}{⟨23⟩[23]⟨56⟩[56]Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/4(s_{13}+s_{24}-s_{34}-s_{12})⟨3|1+4|2]⟨6|1+4|5]}{⟨23⟩[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2s_{23}⟨3|1+4|2]⟨6|1+4|5]}{⟨23⟩[23]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_6.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[15]^2[24]⟨34⟩^2}{⟨23⟩[34][56]⟨4|2+3|1]s_{234}}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_60.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3⟨26⟩(s_{134}+s_{234})⟨24⟩[13][35]}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{-3⟨26⟩[13]⟨34⟩[35]}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩(-7/4[34]⟨34⟩[13]^2⟨36⟩⟨12⟩^2-7/4[14]⟨46⟩[34]⟨34⟩[13]⟨12⟩^2-3/2⟨14⟩⟨26⟩[14]⟨24⟩[12][34]⟨12⟩+3/2⟨26⟩⟨13⟩⟨24⟩^2[12][34]^2-1/4⟨26⟩⟨24⟩^2[24]^2[13]⟨12⟩+1/2⟨26⟩[23]⟨24⟩^2[34][24]⟨23⟩+1/4⟨26⟩[23]^2⟨24⟩[34]⟨23⟩^2)}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/4[15]^2⟨12⟩^2⟨4|2+3|1]}{⟨24⟩[56]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(-7/4⟨14⟩⟨26⟩⟨24⟩[12][34]-7/4⟨14⟩[14]⟨24⟩⟨46⟩[34]+1/2⟨14⟩⟨26⟩⟨24⟩[24][13]-5/4[23]⟨36⟩[34]⟨24⟩^2-3/2⟨46⟩[34][24]⟨24⟩^2-1/4[23]⟨24⟩⟨46⟩[34]⟨23⟩+1/4⟨14⟩^2[13][14]⟨26⟩-9/4⟨14⟩⟨24⟩[34][13]⟨36⟩+1/2⟨26⟩[23]⟨13⟩⟨24⟩[13]+1/4⟨14⟩⟨13⟩[13]^2⟨26⟩-1/2⟨24⟩[12]⟨46⟩[34]⟨12⟩+1/4⟨26⟩[23]⟨24⟩[12]⟨12⟩)}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1/4⟨46⟩^2[34]⟨24⟩(s_{123}-s_{124})}{⟨12⟩⟨56⟩⟨2|1+4|3]^2⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{[13]⟨16⟩(-3/4[13]⟨36⟩-1/4⟨46⟩[14])}{[34]⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-3[12]⟨12⟩⟨34⟩[35]^2}{⟨24⟩[34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/4⟨2|1+3|5][15][13]⟨1|3+4|1]⟨23⟩}{⟨24⟩[34][56]⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/4[23][15]⟨2|1+6|5][13]⟨23⟩^2}{⟨24⟩[34][56]⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/4[15]⟨34⟩[13]⟨23⟩^2[35]}{⟨24⟩[56]⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13]⟨26⟩⟨34⟩(169/36[13]⟨36⟩+169/36⟨46⟩[14]+1/4[12]⟨26⟩)}{⟨24⟩[34]⟨56⟩⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩[13][15](3/4⟨23⟩[35]+1[45]⟨24⟩)}{⟨24⟩[34][56]⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(-15/4[12][13]⟨36⟩⟨12⟩^2-9/4[12][14]⟨12⟩^2⟨46⟩+1/2[14]⟨46⟩[34]⟨34⟩⟨12⟩+3/4[34]⟨34⟩[13]⟨36⟩⟨12⟩-3/2⟨24⟩[24][13]⟨36⟩⟨12⟩-5/4⟨14⟩[14]^2⟨12⟩⟨46⟩-5/4⟨14⟩[14][13]⟨36⟩⟨12⟩+1/4⟨26⟩[23]⟨24⟩[24]⟨23⟩-1/4⟨26⟩⟨24⟩[12][24]⟨12⟩+1/4⟨14⟩⟨26⟩[14][12]⟨12⟩-3/2⟨24⟩⟨46⟩[34][24]⟨23⟩)}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[15]⟨23⟩(-1/4[24]⟨24⟩[35]+1/2[23][45]⟨24⟩+1/4[23]⟨23⟩[35]-1/4⟨34⟩[34][35]-1/4⟨14⟩[14][35])}{⟨24⟩[34][56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(1/4[12]⟨26⟩⟨14⟩-11/4⟨14⟩[13]⟨36⟩-71/18⟨14⟩[14]⟨46⟩+1⟨46⟩[24]⟨24⟩-9/4[12]⟨12⟩⟨46⟩-53/18⟨34⟩[34]⟨46⟩+2⟨46⟩⟨13⟩[13]-1/2[23]⟨36⟩⟨24⟩)}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨16⟩(31/9[14]⟨24⟩-7/4[13]⟨23⟩)}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/2⟨46⟩⟨16⟩⟨4|1+2|4]}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/2[25]⟨34⟩[35]}{[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{97/36⟨46⟩^2(s_{123}-s_{124})}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-133/36⟨46⟩^2s_{123}}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨46⟩^2(-3/4⟨13⟩[13]-3/4[23]⟨23⟩)}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{53/18⟨34⟩^2[35]^2}{⟨12⟩[56]⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-1/4[15]⟨2|1+6|5][24][13]⟨23⟩}{[34][56]⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/2⟨34⟩⟨26⟩[14]⟨46⟩}{⟨24⟩^2[34]⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3[25]⟨34⟩[35]}{⟨24⟩[34][56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{53/18⟨34⟩⟨46⟩^2}{⟨12⟩⟨24⟩⟨56⟩⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(-15/4[12]⟨36⟩⟨12⟩-115/36⟨14⟩⟨36⟩[14]+1/4⟨13⟩⟨36⟩[13]+1/4[12]⟨13⟩⟨26⟩+1/4⟨46⟩⟨13⟩[14])}{⟨12⟩⟨24⟩[34]⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{53/18⟨46⟩⟨36⟩⟨23⟩}{⟨12⟩⟨24⟩⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-2⟨34⟩[45][15]}{⟨24⟩[34][56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/2[23]⟨36⟩⟨16⟩}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{115/36⟨16⟩⟨36⟩[14]}{⟨12⟩[34]⟨56⟩⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_61.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/7⟨16⟩⟨34⟩^2[24][14][15]}{⟨23⟩[34]⟨1|5+6|1]^2⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{15/7[12]⟨16⟩⟨1|3+4|1][24][15]}{⟨12⟩[14][23][34]⟨1|5+6|1]^2}+\\
\scriptscriptstyle\frac{-1/7⟨16⟩⟨3|2+4|1]⟨13⟩[15]}{⟨12⟩⟨23⟩[34]⟨1|5+6|1]^2}+\\
\scriptscriptstyle\frac{4/7[15]⟨13⟩^2[12]⟨46⟩}{⟨12⟩⟨23⟩[23]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{1/7[24]⟨13⟩^2[15]⟨46⟩}{⟨12⟩⟨23⟩[23]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-8/7⟨16⟩[15][24]^2[12]}{[14][23][34]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1/7[24]⟨13⟩⟨36⟩[15]}{⟨23⟩[34]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{15/7⟨16⟩[15][24][12]}{⟨12⟩[14][23][34]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{3/7[24]⟨13⟩[15]⟨46⟩}{⟨12⟩⟨23⟩[23][34]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{1/7⟨13⟩⟨36⟩[15]}{⟨12⟩⟨23⟩[34]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-1[12][25]⟨26⟩}{[34]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1⟨6|1+4|5]⟨13⟩⟨34⟩}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/7[15]⟨13⟩^2[12]⟨46⟩}{⟨12⟩⟨23⟩[23]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{1/16⟨3|1+4|2](s_{123}-s_{234})(s_{124}-s_{134})(s_{12}+s_{13}+s_{24}+s_{34})⟨6|1+4|5]}{⟨14⟩[14]⟨23⟩[23]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/4⟨3|1+4|2]⟨6|1+4|5](s_{13}+s_{24}-s_{34}-s_{12})}{⟨14⟩[14]⟨23⟩[23]⟨1|2+3|4]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_62.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[25]s_{134}[12]^2⟨12⟩⟨26⟩}{[34]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-4/3⟨14⟩[12][13][35][24]⟨23⟩⟨26⟩}{[34]⟨2|5+6|2]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-4/3⟨24⟩⟨14⟩[12][35][14][24]⟨26⟩}{[34]⟨2|5+6|2]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-5/6⟨26⟩[25]s_{134}[12]}{[34]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/3⟨26⟩[25][12](s_{134}-s_{234})}{[34]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]^2⟨26⟩(1[45]⟨14⟩-1/3⟨13⟩[35])}{[34]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2⟨24⟩s_{134}[13][35][24]⟨26⟩}{[34]⟨2|5+6|2]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[13]⟨26⟩[25](1⟨13⟩[13]-1⟨14⟩[14]+5/3⟨23⟩[23]-1/3⟨24⟩[24]+2/3[34]⟨34⟩)}{[34]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-4/3[12][13][35]⟨13⟩⟨26⟩}{[34]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(-13/6[25]⟨14⟩[14]+11/6[45]⟨14⟩[12]+7/6⟨12⟩[25][12]-13/6[25]⟨13⟩[13]+11/6⟨13⟩[12][35])}{⟨12⟩[34]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/3⟨16⟩[15][12]+2⟨36⟩[25][13]}{[34]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨24⟩[35](-5/3⟨36⟩[34]+1⟨16⟩[14])}{⟨12⟩[34]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-19/6⟨26⟩[25]}{⟨12⟩[34]⟨2|1+4|3]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_63.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨3|1+2|5]⟨46⟩⟨13⟩[12]}{⟨12⟩⟨23⟩[23]⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{1[12]^2⟨46⟩^2⟨13⟩[14]}{[13]⟨23⟩[23]⟨56⟩⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1[13][15]⟨16⟩[24]⟨34⟩^2}{⟨24⟩[34]⟨56⟩[56]⟨1|5+6|1]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-1[12][15]⟨16⟩⟨34⟩^2}{⟨23⟩[23]⟨24⟩⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{1[25][12]^2⟨46⟩}{[13][23]⟨56⟩[56]⟨2|1+3|2]}+\\
\scriptscriptstyle\frac{-1[12]⟨46⟩[15]⟨13⟩}{⟨12⟩[13]⟨23⟩[23]⟨56⟩[56]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_64.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{[12][23][45][35](1[24]⟨24⟩+1⟨23⟩[23])}{[13][34]^2[56]s_{234}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[12][35](1/4[45][12]⟨14⟩-1/4[14][25]⟨14⟩-1/4⟨13⟩[13][25]+1/4⟨13⟩[35][12]+1[45][23]⟨34⟩)}{[13][34][56]s_{234}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1[24]⟨26⟩[23]^2⟨36⟩}{[34]^2⟨56⟩s_{234}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[24][23]⟨26⟩(1[24]⟨46⟩-1⟨16⟩[12])}{[34]^2⟨56⟩s_{234}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[24]⟨46⟩(2923/216[23]⟨36⟩+2707/432[24]⟨46⟩+3/4⟨16⟩[12])}{[34]⟨56⟩s_{234}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[23]⟨36⟩(3139/432[23]⟨36⟩-1/4⟨16⟩[12])}{[34]⟨56⟩s_{234}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[14][35][12](-1/12[35][12]+1/12[13][25])}{[13]^2[34]^2[56]s_{234}}+\\
\scriptscriptstyle\frac{⟨36⟩(1/2[24]^2⟨16⟩[13]^2+1[24][12][34]⟨16⟩[13]-1⟨16⟩[12]^2[34]^2-1/2[24][34]^2[12]⟨46⟩+1/2⟨36⟩[34]^2[12][23]+1[24]^2[13][34]⟨46⟩+1[24]⟨26⟩[23][34][12]+1[24][23]⟨36⟩[34][13]+1[24]^2⟨26⟩[13][23])}{[13][34]^2⟨56⟩s_{234}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[24][14]⟨16⟩(1/2[24][13]⟨46⟩-1/2⟨16⟩[13][12]+1/2[34][12]⟨46⟩)}{[13][34]^2⟨56⟩s_{234}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[12][45](-1⟨13⟩[35][34][12]+1/2⟨13⟩[13][35][24]-1/2⟨13⟩[45][13][23]-1/2[24][35][34]⟨34⟩-1/2[45][34][23]⟨34⟩-1/2[45]⟨23⟩[23]^2)}{[13][34]^2[56]s_{234}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[24][35](1/2[24]⟨23⟩[35][12]+1/2⟨13⟩[14][13][25]+1/2[14]^2[25]⟨14⟩)}{[13][34]^2[56]s_{234}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[12][45](11/12[13][25]+1/12[35][12])}{[13][34]^2[56]s_{234}}+\\
\scriptscriptstyle\frac{1[24]^3⟨26⟩⟨46⟩}{[34]^2⟨56⟩s_{234}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1/2[14][25]^2}{[34]^2[56]s_{234}}+\\
\scriptscriptstyle\frac{-1⟨6|1+5|3]⟨16⟩[23]^2⟨3|2+4|1]}{[13][34]⟨56⟩⟨1|2+4|3]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{1[24]⟨24⟩[23]^2⟨36⟩^2}{[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{-1[24]⟨6|1+5|3][23]⟨36⟩}{[34]^2⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-5/2[23]⟨6|1+5|2]⟨36⟩}{[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-1[23]^2⟨36⟩^2}{[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[35][12](-1/6[35][12]-7/12[13][25])}{[13]^2[34][56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-5/12⟨6|1+5|3]⟨16⟩[12]^2}{[13][34]⟨56⟩⟨1|5+6|1]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-1/12⟨16⟩[12]⟨6|1+5|2]}{[34]⟨56⟩⟨1|5+6|1]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1/12[12][15]^2⟨3|1+2|3][23]}{[13]^2[34][56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{[45](-1/2[24][13][25]+1/2[24][35][12]+1/2[45][12][23])}{[13][34]^2[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1/2[24][14][25][35]}{[13][34]^2[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/2⟨6|1+5|4]⟨16⟩[12]^2}{[13][34]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_65.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{[13]⟨26⟩[35](9⟨24⟩[24]-9/2[34]⟨34⟩+9/2[12]⟨12⟩)}{[34]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{9/2⟨1|3+4|2][13]^2⟨26⟩^2}{[34]⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{9/2⟨24⟩[13][35]^2⟨3|1+2|4]}{[34][56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[35](2[14]⟨14⟩⟨24⟩[35]⟨34⟩[34]^2+2⟨14⟩⟨24⟩^2[12][45][34]^2-2[14]⟨14⟩⟨24⟩^2[24][35][34]+3/4⟨24⟩^2[35]⟨13⟩[12][34]^2-3/4[23][24]⟨24⟩^3[45][34]+11/4⟨14⟩⟨13⟩⟨12⟩[13]^3[45]-4⟨24⟩[35]⟨13⟩^2[13]^2[34]-13/4⟨24⟩[35]⟨34⟩⟨13⟩[13][34]^2+2[23]^2⟨24⟩^2⟨23⟩[45][34]+2[23]^2⟨24⟩[35]⟨23⟩^2[34])}{⟨24⟩[34]^2[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[13]⟨16⟩(9/4[34][23]⟨46⟩⟨23⟩-17/4⟨26⟩[23]^2⟨23⟩+17/4⟨14⟩[13]⟨26⟩[24]+17/4⟨14⟩[13]⟨36⟩[34]+2⟨14⟩[34]⟨46⟩[14])}{[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[14]⟨46⟩[13]⟨26⟩(-9/4⟨14⟩[13]⟨12⟩[14]-3/4⟨24⟩[13]⟨13⟩[34]+9/4⟨24⟩[34][12]⟨12⟩-3⟨24⟩[13]⟨12⟩[24])}{⟨24⟩[34]^2⟨56⟩⟨2|3+4|1]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35][13](17/4[24]⟨24⟩[35]⟨23⟩^2[13]+9/4⟨23⟩⟨34⟩⟨12⟩[13]^2[45]-9/4[14]⟨24⟩^2[12]⟨12⟩[45]-17/4[13]^2⟨13⟩[35]⟨23⟩^2)}{⟨24⟩[34]^2[56]⟨2|3+4|1]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(-1/2[13]^3⟨13⟩⟨16⟩-27/4[13]^2[12]⟨16⟩⟨12⟩-21/4[13]^2⟨12⟩⟨46⟩[24]+9⟨46⟩[12]⟨12⟩[13][34]-37/4⟨26⟩[23][24]⟨24⟩[13]+23/4⟨26⟩[23]⟨24⟩[12][34]+33/4[13]^2[23]⟨36⟩⟨12⟩+17/4[13]⟨26⟩[23]^2⟨23⟩-3[23]⟨46⟩⟨23⟩[13][34]+15/4[13]^2⟨13⟩⟨26⟩[23]+7/4[13]^2⟨13⟩⟨46⟩[34]+5/4⟨34⟩[13]⟨46⟩[34]^2-2⟨14⟩[13]^2⟨36⟩[34]+21/4[14]⟨14⟩⟨46⟩[13][34])}{⟨24⟩[34]^2⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-9/4[13]^3⟨16⟩⟨36⟩⟨12⟩}{⟨24⟩[34]^2⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](-25/4[14][35]⟨34⟩⟨12⟩[13]+9/4⟨24⟩[35]⟨23⟩[12][34]+3/4⟨24⟩^2[12][45][34]-9/4[13][23][35]⟨23⟩^2+9[23]⟨24⟩⟨23⟩[13][45]-31/4[13]^2⟨13⟩[35]⟨23⟩)}{⟨24⟩[34]^2[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2[15]⟨14⟩⟨12⟩[13]^2[45]}{⟨24⟩[34]^2[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-3/4⟨26⟩[23]^2⟨16⟩s_{234}}{[34]⟨56⟩⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1⟨1|3+4|2]⟨26⟩[23]⟨16⟩[13]}{[34]⟨56⟩⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-5/4⟨46⟩[23]⟨16⟩s_{234}}{⟨56⟩⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1⟨14⟩[15][23]⟨16⟩}{⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-23/4⟨26⟩[23]⟨16⟩[24]⟨4|1+2|3]}{[34]⟨56⟩⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩[23]⟨16⟩(-2⟨24⟩[24]+2[13]⟨13⟩)}{⟨56⟩⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35](-9/2⟨14⟩^2[13][45][14]+9/2⟨14⟩^2[35][14]^2+11/4⟨24⟩[45][23]^2⟨23⟩+2[23]^2[35]⟨23⟩^2-7[23]⟨24⟩⟨13⟩[13][45]-4[23][35]⟨23⟩⟨13⟩[13]+11/4⟨14⟩[13]^2⟨13⟩[45]-17/4⟨24⟩[35]⟨13⟩[12][34]-4[35]⟨34⟩⟨13⟩[13][34]-1/4⟨34⟩^2[35][34]^2+17/4[24]⟨24⟩[35]⟨13⟩[13]-6⟨24⟩^2[35][24]^2+5/2[24]⟨24⟩[35]⟨34⟩[34]-4[35]⟨34⟩[12]⟨12⟩[34]+4[24][35]⟨34⟩⟨12⟩[13]+9/2⟨14⟩[12]⟨12⟩[13][45]+13⟨14⟩⟨24⟩[12][45][34]-4⟨14⟩⟨34⟩[13][45][34]-97/4[24]⟨14⟩⟨24⟩[13][45]+45/4[14]⟨14⟩⟨24⟩[24][35]-5/4[23]⟨24⟩⟨34⟩[45][34]+3/4[23][35]⟨23⟩⟨34⟩[34]-9/4[23][24]⟨24⟩[35]⟨23⟩-57/4⟨24⟩^2[45][23][24])}{⟨24⟩[34]^2[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45](-9/2⟨14⟩[13]^2[25]⟨12⟩+13[23]⟨14⟩⟨24⟩[13][45]+15/2⟨24⟩^2[45][23]^2)}{⟨24⟩[34]^2[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(11/2[13][23]⟨36⟩[34]+49/4[13]⟨26⟩[23][24]-9/4[13][24]⟨46⟩[34]+3[12]⟨26⟩[23][34])}{[34]^2⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3⟨26⟩[14]^2⟨24⟩(s_{24}-s_{13})[15]}{[34]⟨2|3+4|1]^2⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[15]⟨26⟩[14](3/2[13]⟨34⟩+3⟨24⟩[12])}{[34]⟨2|3+4|1]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨23⟩[14][45](1/2[13]⟨46⟩⟨23⟩-1/2⟨24⟩[13]⟨36⟩-15/4⟨24⟩[12]⟨26⟩)}{⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[13][45]⟨26⟩[14](3/2⟨24⟩[24]⟨23⟩-3/4⟨24⟩⟨13⟩[14]+13/4[23]⟨23⟩^2+1[13]⟨13⟩⟨23⟩)}{[34]⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[14][35](23/4[14]⟨34⟩⟨12⟩[13][45]-3/2⟨23⟩[12]⟨12⟩[13][45]+17/4⟨24⟩⟨12⟩[25][14]^2+17/4⟨24⟩⟨13⟩[35][14]^2-17/4⟨24⟩^2[45][14][24])}{[34]^2[56]⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13][45]^2(-3/4[13][23]⟨23⟩^2+3/4⟨24⟩^2[14][24]+3/4⟨24⟩⟨34⟩[34][14])}{[34]^2[56]⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13]⟨36⟩⟨26⟩(21/4[34][12]⟨23⟩+1⟨34⟩[34][14]+25/4⟨14⟩[14]^2-25/4[13]⟨23⟩[24])}{[34]⟨56⟩⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13]⟨26⟩(-11/4[13]^2⟨13⟩⟨36⟩-3/4[13]⟨13⟩[12]⟨26⟩-15/4⟨34⟩[13]⟨36⟩[34]+3/4⟨34⟩[34]⟨46⟩[14]+9/4[13]⟨23⟩⟨46⟩[24]-15/2[13][23]⟨36⟩⟨23⟩)}{⟨24⟩[34]^2⟨56⟩⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[13][35](3/4⟨34⟩⟨12⟩[15][14]+3[15][12]⟨12⟩⟨23⟩-4⟨24⟩⟨34⟩[45][14]+10⟨24⟩[45][12]⟨23⟩-29/4⟨24⟩⟨23⟩[25][14])}{⟨24⟩[34]^2[56]⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[13][15][45](3/2[13]⟨12⟩⟨34⟩-5⟨14⟩⟨24⟩[14]-3/2⟨24⟩[12]⟨12⟩)}{⟨24⟩[34]^2[56]⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3[13]^2⟨36⟩^2}{[34]⟨56⟩⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[13]⟨26⟩[24](-13/2⟨26⟩[24]-2⟨16⟩[14])}{[34]^2⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13][45][35](3/2⟨23⟩[24]+2⟨13⟩[14])}{[34]^2[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(-7/4[13]⟨46⟩[24]+37/4[13][23]⟨36⟩+27/2[12]⟨46⟩[34]-15/4[12]⟨26⟩[23]-35/4[13][12]⟨16⟩)}{⟨24⟩[34]^2⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[13]⟨36⟩(3/4⟨46⟩[34]+7/4[13]⟨16⟩)}{⟨24⟩[34]^2⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[14]⟨46⟩(15/4[13]⟨16⟩+21/4⟨46⟩[34])}{⟨24⟩[34]^2⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35](-23/4[13][45]⟨34⟩-39/4⟨34⟩[35][14]+8[12][35]⟨23⟩+1/4[12][15]⟨12⟩+29/4[13]⟨13⟩[15]+9/4⟨24⟩[25][14])}{⟨24⟩[34]^2[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{9/2⟨14⟩[13][45][15]}{⟨24⟩[34]^2[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[23]⟨16⟩(-3[23]⟨36⟩+3/4⟨46⟩[24])}{[34]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{[14][45]⟨23⟩(-1[13]⟨36⟩-13/4[12]⟨26⟩)}{[34]⟨2|3+4|1]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨26⟩[14](39/4[12]⟨26⟩[24]+13/2[13]⟨36⟩[24]+9/2[12]⟨36⟩[34]+45/4[14]⟨46⟩[24]-3/4[12]⟨16⟩[14])}{[34]^2⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[14]⟨36⟩(3[13]⟨16⟩[14]+9/2[13]⟨36⟩[34]+19/4[14]⟨46⟩[34])}{[34]^2⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/2⟨46⟩⟨16⟩[14]^3}{[34]^2⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[14][45][35](25/4⟨34⟩[14]-3/2[12]⟨23⟩)}{[34]^2[56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13][45](11⟨23⟩[25][14]-43/4[12][45]⟨23⟩-15/4⟨34⟩[45][14])}{[34]^2[56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/4[13][12]⟨26⟩⟨36⟩}{⟨24⟩[34]^2⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-11/4[13]^2⟨36⟩^2}{⟨24⟩[34]^2⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{9/4⟨46⟩^2[14]^2}{⟨24⟩[34]^2⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[15][35](-6⟨34⟩[14]+3/2[12]⟨23⟩)}{⟨24⟩[34]^2[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[15][45](5/2[13]⟨34⟩-63/4⟨24⟩[12])}{⟨24⟩[34]^2[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{51/4[15][25][14]}{[34]^2[56]⟨2|3+4|1]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_66.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1⟨1|3+4|2]⟨46⟩[24]⟨3|2+4|1]⟨26⟩}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{5/2⟨16⟩⟨14⟩[14][45](s_{123}-s_{134})(s_{14}-s_{23})^2}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{24⟨16⟩⟨14⟩[14](s_{14}-s_{23})[45]}{⟨1|2+4|3]^2⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{(s_{14}-s_{23})⟨6|1+3|5](7/2[14]⟨14⟩^2[24]+7/2⟨23⟩[23]^2⟨13⟩)}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{(s_{14}-s_{23})(s_{124}-s_{234})(-8[25][14]⟨16⟩⟨14⟩-7/2⟨16⟩[12]⟨14⟩[45]+9/2[25][13]⟨16⟩⟨13⟩-9/2⟨16⟩[12][35]⟨13⟩+9/2[23][35]⟨36⟩⟨13⟩-1[45][23]⟨36⟩⟨14⟩)}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[35]⟨16⟩⟨14⟩(s_{124}-s_{234})[24](-6[14]⟨34⟩+6[12]⟨23⟩)}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{24[25][14]⟨16⟩⟨14⟩}{⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45]⟨14⟩(14[23]⟨26⟩⟨13⟩-14⟨46⟩[34]⟨13⟩-14[14]⟨16⟩⟨14⟩)}{⟨12⟩⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨16⟩⟨14⟩(6[14][24]⟨46⟩-8[12]⟨36⟩[34]-8⟨16⟩[14][12])}{⟨56⟩⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[23]⟨16⟩(-14⟨36⟩⟨24⟩[24]-14[23]⟨36⟩⟨23⟩+8[24]⟨46⟩⟨23⟩-14⟨34⟩⟨36⟩[34]+8[12]⟨26⟩⟨13⟩+14[14]⟨46⟩⟨13⟩)}{⟨56⟩⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨6|1+3|5](7/2[23]^2⟨34⟩⟨13⟩-3/2[12]⟨14⟩^2[24]-5[23][12]⟨14⟩⟨13⟩)}{Δ_{13|24|56}⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{5[25]⟨16⟩⟨14⟩[14]⟨4|1+3|2]}{Δ_{13|24|56}⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{[25]⟨14⟩(s_{124}-s_{234})(-1[23]⟨36⟩-4⟨16⟩[12])}{Δ_{13|24|56}⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩[45]⟨13⟩[14](-14[45]⟨14⟩-22[35]⟨13⟩)}{⟨12⟩[56]⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45][23]⟨13⟩⟨23⟩(-10[45]⟨24⟩-2[35]⟨23⟩)}{⟨12⟩[56]⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{9/2⟨6|1+3|5]⟨3|1+2|3][24]⟨23⟩(s_{14}-s_{23})}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{(s_{14}-s_{23})(s_{123}-s_{134})(9/2[35]⟨36⟩[24]⟨23⟩-3/2[25][24]⟨26⟩⟨23⟩-3/2[45][24]⟨46⟩⟨23⟩-7/2[14][25]⟨26⟩⟨13⟩-4[14][45]⟨46⟩⟨13⟩)}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45][14](4[45]⟨34⟩⟨14⟩+22[35]⟨34⟩⟨13⟩-6[25]⟨24⟩⟨13⟩+6⟨34⟩[25]⟨12⟩+24[15]⟨14⟩⟨13⟩)}{[56]⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45]⟨23⟩(-24[13][25]⟨13⟩+24[35][12]⟨13⟩+20[23]⟨34⟩[45]-18[23][25]⟨23⟩)}{[56]⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{16[45][35]⟨24⟩⟨13⟩^2}{⟨12⟩^2[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨13⟩[45](-2[35]⟨34⟩-18[25]⟨24⟩-10[15]⟨14⟩)}{⟨12⟩[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/2⟨1|2+3|4]⟨6|1+3|5](s_{12}+s_{14}+s_{23}+s_{34})⟨3|2+4|1]⟨4|1+3|2]}{Δ_{13|24|56}^2⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/8⟨1|3+4|2](s_{123}-s_{134})⟨6|1+3|5](s_{12}+s_{14}+s_{23}+s_{34})⟨3|2+4|1]}{Δ_{13|24|56}^2⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/8⟨3|1+2|4]⟨6|1+3|5](s_{124}-s_{234})(s_{12}+s_{14}+s_{23}+s_{34})⟨4|1+3|2]}{Δ_{13|24|56}^2⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(s_{13}-s_{24})⟨46⟩(3[23][24]⟨23⟩-3[12][34]⟨13⟩+8[13][24]⟨13⟩+5⟨34⟩[24][34]+5[14]⟨14⟩[24])}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25][35](s_{13}-s_{24})(-3⟨34⟩[24]⟨23⟩-5[14]⟨34⟩⟨13⟩+2⟨23⟩[12]⟨13⟩)}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{131/4[14]^2[25]⟨36⟩⟨14⟩^2-14[12]⟨14⟩^2[14]⟨36⟩[45]-25[13][25]⟨14⟩[14]⟨13⟩⟨36⟩+3/4[23]^2[25]⟨36⟩⟨23⟩^2-2[23]^2⟨23⟩⟨34⟩⟨36⟩[45]+6[12]^2⟨14⟩⟨13⟩[45]⟨26⟩+53/2[12]⟨14⟩⟨46⟩[14]⟨13⟩[45]-5[12]⟨14⟩[34]⟨34⟩⟨36⟩[45]-5/4[23][34]⟨34⟩^2⟨36⟩[45]+12[13][12]⟨14⟩⟨13⟩⟨36⟩[45]-33/2[12]^2⟨14⟩⟨36⟩⟨12⟩[45]-9/4[25][12]^2⟨12⟩^2⟨36⟩+23/2[12]⟨36⟩[23]⟨34⟩⟨12⟩[45]+28[25][12]⟨14⟩⟨36⟩[14]⟨12⟩-3/2[25][12]⟨36⟩[23]⟨23⟩⟨12⟩+8[25][12]⟨24⟩⟨36⟩[24]⟨12⟩-4[12]⟨24⟩⟨14⟩[24]⟨36⟩[45]+9[25]⟨24⟩⟨14⟩[14][24]⟨36⟩+4[25]⟨36⟩⟨24⟩^2[24]^2+12[25]⟨24⟩[23][24]⟨23⟩⟨36⟩-9[25]⟨46⟩[23][24]⟨23⟩^2-4[25]⟨24⟩⟨46⟩[24]^2⟨23⟩-8[25][12]⟨46⟩[24]⟨23⟩⟨12⟩+21/2[13]⟨14⟩[24]⟨34⟩⟨36⟩[45]-15/2[12]⟨46⟩[34]⟨13⟩⟨34⟩[45]+9[12][35][34]⟨13⟩⟨34⟩⟨36⟩+1⟨14⟩⟨46⟩[14][24]⟨34⟩[45]-1/2⟨14⟩[35][14][24]⟨34⟩⟨36⟩+40[12]⟨14⟩[35][14]⟨13⟩⟨36⟩+31[12]⟨16⟩⟨14⟩[15][14]⟨13⟩-51/2[25]⟨14⟩⟨46⟩[14]^2⟨13⟩-21/2[12]⟨46⟩[23]⟨13⟩⟨23⟩[45]-2[12]^2⟨46⟩⟨13⟩⟨12⟩[45]-4[25][12]^2⟨13⟩⟨12⟩⟨26⟩-2[13][25][12]⟨36⟩⟨13⟩⟨12⟩+17[13][25]⟨46⟩[14]⟨13⟩^2+2[13][25][12]⟨13⟩^2⟨26⟩+4⟨24⟩⟨46⟩[24]^2⟨34⟩[45]+3[12]⟨24⟩⟨46⟩[24]⟨13⟩[45]-4[25]⟨24⟩⟨46⟩[14][24]⟨13⟩-6[25][12]⟨46⟩[14]⟨13⟩⟨12⟩-7[13][12]⟨46⟩⟨13⟩^2[45]+3/2[13]⟨46⟩[24]⟨13⟩⟨34⟩[45]-8[13][25]⟨46⟩[24]⟨13⟩⟨23⟩+17[12]⟨46⟩[35][24]⟨13⟩⟨23⟩+6⟨46⟩[35][24]^2⟨23⟩⟨34⟩+1⟨46⟩[35][14][24]⟨13⟩⟨34⟩-9⟨46⟩[34][24]⟨34⟩^2[45]-21/4[35][34][24]⟨34⟩^2⟨36⟩+9[12]⟨46⟩[24]⟨34⟩⟨12⟩[45]+7/2[13][25]⟨36⟩[24]⟨34⟩⟨12⟩-21[13][35][24]⟨13⟩⟨34⟩⟨36⟩+4⟨24⟩[23][24]⟨34⟩⟨36⟩[45]-5[12]⟨46⟩[35][14]⟨13⟩^2-4[12][25][23]⟨13⟩⟨23⟩⟨26⟩}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-23⟨36⟩[24]⟨46⟩}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(-43[23]⟨36⟩+17⟨16⟩[12])}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-6⟨34⟩[25][45]}{[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{8[25]^2⟨23⟩}{[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-9/2⟨6|1+3|5][12][24]⟨23⟩^2}{Δ_{13|24|56}⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨36⟩(s_{123}-s_{134})(-9/2[14][25]⟨23⟩+9/2[12][45]⟨23⟩-5/2[14]⟨34⟩[45])}{Δ_{13|24|56}⟨2|1+3|4]^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_67.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{[15]⟨13⟩(48⟨36⟩[23]⟨12⟩+48[13]⟨13⟩⟨16⟩)}{⟨12⟩^2[34]⟨1|2+3|1]s_{123}}+\\
\scriptscriptstyle\frac{⟨16⟩(9⟨36⟩[12]^2[24]⟨12⟩^3-9⟨36⟩⟨13⟩^3[34][13]^2+9⟨46⟩[14]⟨13⟩^3[13][34]+18⟨36⟩[12][13]⟨13⟩[24]⟨12⟩^2+33⟨46⟩[12][14][24]⟨13⟩⟨12⟩^2+42⟨23⟩⟨46⟩[12][24]^2⟨12⟩^2+18[23]⟨36⟩⟨23⟩[12][24]⟨12⟩^2-9[23]^2⟨23⟩^2⟨13⟩⟨36⟩[34]-9[23]⟨23⟩^2⟨46⟩⟨13⟩[24][34]+18[23]⟨36⟩⟨23⟩[13]⟨13⟩[24]⟨12⟩)}{⟨12⟩^2⟨14⟩[14][34]⟨56⟩⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{-6[35]⟨26⟩[12][13]⟨13⟩^3-54[35]⟨26⟩[12][14]⟨13⟩^2⟨14⟩-48⟨26⟩[45][12][14]⟨13⟩⟨14⟩^2+45⟨36⟩[45][13]^2⟨13⟩^2⟨14⟩-60[35]⟨36⟩[14][13]⟨13⟩^2⟨14⟩-48⟨36⟩[45][14][13]⟨13⟩⟨14⟩^2+27⟨46⟩[45][14][13]⟨13⟩^2⟨14⟩-12⟨46⟩⟨13⟩^3[13]^2[45]-3[35]⟨46⟩[14][13]⟨13⟩^3+3⟨36⟩⟨13⟩^3[35][13]^2-60[35]⟨46⟩[14]^2⟨13⟩^2⟨14⟩-48⟨46⟩[45][14]^2⟨13⟩⟨14⟩^2+9/2[25]⟨46⟩[14][13]⟨13⟩^2⟨12⟩-93/2[25]⟨46⟩[12][14]⟨13⟩⟨12⟩^2+51⟨34⟩⟨46⟩[12][45][24]⟨12⟩^2-36⟨34⟩⟨46⟩[45][13]⟨13⟩[24]⟨12⟩+6⟨34⟩[25]⟨46⟩[14][24]⟨12⟩^2+18[35]⟨34⟩⟨46⟩[14][24]⟨13⟩⟨12⟩+27[35]⟨34⟩[12]⟨36⟩[24]⟨12⟩^2-42⟨23⟩[25]⟨46⟩[12][24]⟨12⟩^2-9/2[35]⟨23⟩⟨46⟩[12][24]⟨13⟩⟨12⟩+42⟨46⟩[12]^2[45]⟨13⟩⟨12⟩^2-18⟨46⟩[12][45][13]⟨13⟩^2⟨12⟩+9[35][12]^2⟨36⟩⟨13⟩⟨12⟩^2-18⟨34⟩⟨36⟩[25][13][24]⟨12⟩^2+9[35]⟨34⟩⟨36⟩[13]⟨13⟩[24]⟨12⟩+6⟨34⟩⟨46⟩[45][14][24]⟨12⟩⟨14⟩+6[35]⟨34⟩[14]⟨36⟩[24]⟨12⟩⟨14⟩+9[23]⟨34⟩⟨23⟩⟨46⟩[45][24]⟨12⟩-57/2[45][12]^2⟨36⟩⟨12⟩^2⟨14⟩+15/2⟨36⟩[12][45][13]⟨13⟩⟨12⟩⟨14⟩+9[23][35]⟨34⟩⟨23⟩⟨36⟩[24]⟨12⟩+39/2[23]⟨34⟩[12][45]⟨36⟩⟨12⟩^2+9/2⟨23⟩[25]⟨46⟩[13]⟨13⟩[24]⟨12⟩+3⟨36⟩[25][13]^2⟨13⟩^2⟨12⟩+15[35]⟨36⟩[12][13]⟨13⟩^2⟨12⟩+9[23]⟨23⟩⟨46⟩[45][24]⟨13⟩⟨24⟩-6[35]⟨23⟩⟨46⟩[12]⟨13⟩^2[34]+6⟨16⟩[15][12][13]⟨13⟩^2⟨12⟩+6[35]⟨23⟩⟨46⟩[13]⟨13⟩^2[24]+3/2[23]⟨23⟩⟨46⟩[12][45]⟨13⟩⟨12⟩-9[23]^2⟨26⟩⟨23⟩^2[25]⟨13⟩-9[23]^2⟨23⟩^2⟨46⟩[45]⟨13⟩-9/2[23]⟨23⟩[25][12]⟨36⟩⟨12⟩^2+9/2[23]^2⟨23⟩^2[25]⟨36⟩⟨12⟩+9/2[23]⟨36⟩⟨23⟩[25][13]⟨13⟩⟨12⟩-9[23]⟨26⟩⟨23⟩[25][13]⟨13⟩^2+18[25][12][14]⟨36⟩⟨12⟩^2⟨14⟩-6[23]⟨23⟩⟨46⟩[45][13]⟨13⟩^2-6[45][12][14]⟨36⟩⟨12⟩⟨14⟩^2+6[25][14]^2⟨36⟩⟨12⟩⟨14⟩^2-42⟨36⟩[25][14][13]⟨13⟩⟨12⟩⟨14⟩-54[25]⟨46⟩[14]^2⟨13⟩⟨12⟩⟨14⟩-42⟨26⟩[25][12][14]⟨13⟩⟨12⟩⟨14⟩-12⟨46⟩[12][14][45]⟨13⟩⟨12⟩⟨14⟩-12⟨26⟩[45][12]^2⟨13⟩⟨12⟩⟨14⟩+48[45][12]⟨13⟩⟨36⟩[34]⟨24⟩⟨14⟩-48⟨46⟩[12][45]⟨13⟩^2[34]⟨24⟩+6[35][12]⟨13⟩^2⟨36⟩[34]⟨24⟩+60⟨34⟩⟨46⟩[12][45]⟨13⟩[34]⟨12⟩-6⟨34⟩⟨46⟩[45]⟨13⟩^2[13][34]+6⟨24⟩[25][14]⟨36⟩[24]⟨12⟩⟨14⟩+6⟨24⟩⟨23⟩[25]⟨46⟩[24]^2⟨12⟩-39⟨24⟩⟨46⟩[12][45][24]⟨13⟩⟨12⟩+48⟨34⟩⟨46⟩[45][14]⟨13⟩[34]⟨14⟩-18[35]⟨36⟩[13]⟨13⟩^2[24]⟨24⟩+30⟨46⟩[45][13]⟨13⟩^2[24]⟨24⟩-12[35]⟨46⟩[14][24]⟨13⟩^2⟨24⟩-12[35]⟨26⟩[12][24]⟨13⟩^2⟨24⟩+36[23]⟨36⟩[45][13]⟨13⟩^2⟨24⟩-33/2[23]⟨24⟩[12][45]⟨36⟩⟨13⟩⟨12⟩+9[23][35]⟨26⟩⟨23⟩[12]⟨13⟩^2+9[23][35]⟨23⟩^2⟨46⟩[24]⟨13⟩+9[23]^2⟨23⟩[45]⟨36⟩⟨13⟩⟨24⟩+6[35]⟨34⟩⟨46⟩[14]⟨13⟩^2[34]+48⟨34⟩⟨36⟩[45]⟨13⟩[13][34]⟨14⟩-27[23]⟨34⟩[13][45]⟨36⟩⟨13⟩⟨12⟩}{⟨12⟩^2⟨14⟩[14][34]⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{6⟨46⟩⟨13⟩^3[15][13]}{⟨12⟩^2⟨14⟩[14]⟨1|2+3|1]s_{123}}+\\
\scriptscriptstyle\frac{-48⟨36⟩⟨13⟩^2[15][13]}{⟨12⟩^2[14]⟨1|2+3|1]s_{123}}+\\
\scriptscriptstyle\frac{[24](6[35]⟨46⟩[14]^2⟨13⟩⟨14⟩-6[35]⟨23⟩⟨46⟩[24]^2⟨24⟩+6[25]⟨46⟩[14]^2⟨12⟩⟨14⟩+6⟨26⟩[25][14][24]⟨24⟩⟨14⟩+6⟨46⟩[24]^2⟨24⟩^2[45]+6⟨36⟩[35][24]^2⟨24⟩^2+6[24]^2[25]⟨24⟩^2⟨26⟩-6⟨26⟩[45][12][24]⟨24⟩⟨14⟩)}{⟨12⟩⟨14⟩[14][34]^2⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{-48⟨34⟩[15][13][45][24]⟨13⟩}{⟨12⟩[14][34][56]⟨1|2+3|1]s_{123}}+\\
\scriptscriptstyle\frac{48[15][12][45]⟨13⟩⟨14⟩}{⟨12⟩[34][56]⟨1|2+3|1]s_{123}}+\\
\scriptscriptstyle\frac{⟨13⟩^2[13][15](6⟨36⟩[34]+6[24]⟨26⟩)}{⟨12⟩^2[14][34]⟨1|2+3|1]s_{234}}+\\
\scriptscriptstyle\frac{6[15][12]^2[45]⟨13⟩}{[14][34][56]⟨1|2+3|1]s_{234}}+\\
\scriptscriptstyle\frac{-6[15][25][12]⟨13⟩}{[34][56]⟨1|2+3|1]s_{234}}+\\
\scriptscriptstyle\frac{-48[15]⟨16⟩⟨13⟩}{⟨12⟩^2[34]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{⟨13⟩[15](54⟨13⟩[35]+48[45]⟨14⟩)}{⟨12⟩^2[34][56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{⟨13⟩^2[15](24[25]⟨12⟩[14]-6[13]⟨13⟩[45]+24⟨13⟩[35][14])}{⟨12⟩^2[14][56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_68.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨13⟩⟨4|2+3|1][15][12](1/5[34]⟨46⟩⟨13⟩-1/5[23]⟨12⟩⟨36⟩)}{⟨12⟩[13](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])^2}+\\
\scriptscriptstyle\frac{[12]^2[15](2/5[34]⟨46⟩⟨13⟩+1/5[23]⟨26⟩⟨13⟩-3/5[23]⟨12⟩⟨36⟩)}{[13]^2⟨1|2+3|4](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{-1/5[12]⟨46⟩[15]⟨13⟩}{⟨12⟩[13](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{-1/5[23][15]⟨36⟩[12]}{[13][34](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{3/5[15]⟨16⟩[12]^2}{[13]^2⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/5[15]⟨16⟩[12][24]}{[13][34]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_69.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨26⟩[13](s_{124}-s_{134})(11/4⟨24⟩[25]-7/2[35]⟨34⟩+3/4⟨14⟩[15])}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨46⟩⟨26⟩⟨24⟩(s_{124}-s_{134})(-2[13][24]+1[12][34])}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[13]⟨26⟩(1⟨34⟩⟨14⟩[13][45]+2⟨34⟩⟨12⟩[13][25]+3/2⟨24⟩⟨12⟩[12][25]-13/2[35]⟨34⟩⟨24⟩[24]+2[35]⟨34⟩^2[34]+1/2[35]⟨34⟩⟨23⟩[23]+7/2⟨24⟩^2[24][25])}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩^2[24][23](s_{13}-s_{24})(1⟨13⟩[13]-1/2⟨24⟩[24])}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-1/2[13]^2⟨26⟩^2[23](s_{13}-s_{24})⟨13⟩^2}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩⟨24⟩(-1[13]⟨14⟩⟨16⟩[12][14]+1/2⟨26⟩[23]⟨12⟩[12]^2+2⟨24⟩⟨26⟩[12][24][23]-1⟨14⟩[13]^2[24]⟨36⟩-1/2⟨34⟩[13][23]⟨36⟩[34])}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[13]⟨26⟩⟨23⟩[23]⟨46⟩(-1/2⟨13⟩[13]+1/2[23]⟨23⟩)}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{1/2⟨24⟩[13](s_{124}-s_{134})⟨26⟩[25]⟨3|1+4|2]}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[13]⟨3|1+4|2](s_{124}-s_{134})(1/4[35]⟨23⟩⟨46⟩+3/8⟨26⟩⟨14⟩[15])}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{13}-s_{24})⟨46⟩(-1⟨26⟩⟨24⟩[24]^2-9/4⟨26⟩[14]⟨14⟩[24]+1⟨26⟩⟨13⟩[13][24]+9/4⟨16⟩[14]⟨13⟩[13])}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[13](s_{13}-s_{24})⟨36⟩(9/4⟨16⟩⟨13⟩[13]-9/4⟨26⟩⟨14⟩[24])}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(3/4⟨24⟩[13][24]⟨36⟩+7/2⟨23⟩[13][24]⟨46⟩+4[23]⟨23⟩[13]⟨36⟩-3/2⟨26⟩[23]⟨23⟩[12]+13/2[14]⟨24⟩[24]⟨46⟩+5/4⟨34⟩[14]⟨46⟩[34]+9/2⟨26⟩⟨24⟩[12][24]-11/4⟨24⟩[12]⟨36⟩[34]-17/4⟨26⟩[14]⟨14⟩[12]-8⟨26⟩⟨13⟩[12][13]+1⟨23⟩[12]⟨46⟩[34]-13/4[14]⟨14⟩[13]⟨36⟩+3[14]⟨12⟩[12]⟨46⟩-1[14]⟨13⟩[13]⟨46⟩+9/4⟨34⟩[13]⟨36⟩[34])}{⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[13]⟨36⟩^2(-17/4⟨14⟩[13]-15/4[23]⟨24⟩)}{⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{3/4⟨34⟩[35]⟨23⟩[12][24]⟨46⟩+3/4⟨34⟩[13]⟨23⟩[24]⟨46⟩[25]+9/4⟨34⟩⟨24⟩[45][12][24]⟨46⟩-3/4[35]⟨23⟩[12]^2⟨46⟩⟨13⟩-21/8⟨24⟩[12][24]⟨23⟩⟨46⟩[25]+9/4⟨34⟩[13][45][12]⟨46⟩⟨13⟩-9/8⟨34⟩[45]⟨14⟩[12]⟨46⟩[14]-9/8⟨34⟩[13]⟨14⟩[25]⟨36⟩[14]+21/8⟨34⟩[13]^2[25]⟨36⟩⟨13⟩-9/8⟨34⟩⟨12⟩[12][25]⟨46⟩[14]+1⟨34⟩[13]⟨12⟩[12]⟨36⟩[25]+3/8⟨34⟩^2[13][35][24]⟨36⟩-9/8[13]⟨14⟩[12]⟨36⟩⟨13⟩[15]}{⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[45](3/4⟨34⟩⟨24⟩⟨23⟩[24][25]-1/2⟨34⟩^2⟨12⟩[14][25]+1/2⟨34⟩^2⟨12⟩[12][45]-1/2⟨34⟩⟨24⟩[45][12]⟨13⟩-1/4⟨34⟩[13]⟨23⟩[25]⟨13⟩-1/4⟨24⟩[12]⟨23⟩[25]⟨13⟩+1/2⟨34⟩⟨24⟩[25][14]⟨13⟩-2⟨34⟩⟨13⟩^2[13][15]-3/4⟨13⟩^2⟨24⟩[12][15]-1/4⟨34⟩⟨12⟩[12]⟨13⟩[15])}{⟨23⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{2⟨34⟩[35][14]⟨13⟩^2[15]}{⟨23⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[25]⟨13⟩(3/4[14]⟨24⟩⟨23⟩[25]+3/2[15]⟨13⟩[13]⟨23⟩+5/4⟨13⟩⟨24⟩[15][14]-1/4⟨34⟩⟨12⟩[15][14])}{⟨23⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1⟨13⟩^3[13][15]^2}{⟨23⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1⟨34⟩^2[15]^2(s_{12}-s_{34})}{⟨23⟩[56]⟨2|1+4|3]⟨4|2+3|1]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{-6⟨24⟩[13]⟨26⟩[35]Δ_{14|23|56}}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{-3/8⟨6|1+4|5]⟨24⟩[13](⟨3|5+6|3]+⟨2|5+6|2])⟨3|1+4|2]}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-3/32⟨6|1+4|5]⟨4|2+3|1](s_{12}+s_{13}+s_{24}+s_{34})(⟨3|5+6|3]+⟨2|5+6|2])⟨3|1+4|2]}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-9/32(s_{124}-s_{134})⟨4|2+3|1](s_{12}+s_{13}+s_{24}+s_{34})⟨6|1+2|5]⟨3|1+4|2]}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-9/32(s_{124}-s_{134})(s_{12}+s_{13}+s_{24}+s_{34})(s_{13}-s_{24})⟨46⟩[15]⟨3|1+4|2]}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{9/16⟨4|2+3|1](s_{12}+s_{13}+s_{24}+s_{34})[25]⟨36⟩⟨3|1+4|2]}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{9/16(s_{12}+s_{13}+s_{24}+s_{34})[15]⟨3|1+4|2]^2⟨46⟩}{Δ_{14|23|56}^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_7.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[24]^2⟨46⟩⟨6|2+3|4]}{[34]^2⟨56⟩⟨1|2+3|4]⟨4|2+3|4]}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_70.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3⟨16⟩[13]⟨6|1+5|2][24]}{[34]^2⟨56⟩s_{234}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{3⟨1|3+4|2][24][35][15]}{[34]^2[56]s_{234}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-9/4⟨16⟩⟨6|1+5|2][12]}{[34]⟨56⟩s_{234}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-9/4[25]⟨1|3+4|2][15]}{[34][56]s_{234}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{21/4⟨24⟩⟨2|3+4|1][25]^2[12]}{[13][56]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-7⟨26⟩^2[13]⟨4|1+3|2][24]}{[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩[12](7⟨46⟩[24]-35/4⟨16⟩[12])}{[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12][25](19/2⟨23⟩[35]-7/4[15]⟨12⟩)}{[34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩[12](35/4[13][24]⟨36⟩+7/4⟨46⟩[14][24]+7/4⟨26⟩[24][12]+7/4⟨36⟩[34][12]+7/4⟨16⟩[14][12])}{[13][34]⟨56⟩⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25]⟨23⟩(7[25][14]-19/2[45][12])}{[34][56]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-7⟨4|1+2|3]⟨26⟩[13]⟨36⟩[24]}{[34]⟨56⟩⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-7⟨26⟩[13]⟨46⟩[24]}{[34]⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{21/4⟨36⟩^2[24]⟨4|1+2|3]^2}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨34⟩[13][24]⟨36⟩(6⟨26⟩[23]-21/2⟨46⟩[34]+7/4⟨16⟩[13])}{[34]⟨56⟩⟨2|1+4|3]⟨3|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-7/4⟨34⟩^2[45][35][13][24]}{[34][56]⟨2|1+4|3]⟨3|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{6⟨26⟩[13]⟨36⟩[23][24]}{[34]^2⟨56⟩⟨2|1+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[24][13][23]⟨36⟩(-35/4⟨46⟩⟨12⟩+17/4⟨26⟩⟨14⟩)}{[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{7/4⟨34⟩⟨24⟩[45][35][23][24]}{[34][56]⟨1|2+4|3]⟨2|1+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-17/4⟨14⟩[24][35][15]}{[34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{7/2[25][45]⟨4|1+2|3]}{[34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-7[25][14]⟨26⟩}{[34]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[24]⟨26⟩(27/4[13]⟨36⟩+5/2⟨46⟩[14])}{[34]⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{31/4[25]⟨23⟩[14][35]}{[34][56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-7/2⟨23⟩[13][45][25]}{[34][56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{35/4⟨26⟩⟨36⟩[12]}{⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-11/4⟨34⟩⟨6|1+5|3]⟨36⟩[23][24]}{[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{7/4⟨34⟩[24][35]^2[12]}{[13][34][56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1/4⟨34⟩⟨23⟩[35][23][15][24]^2}{[34]^2[56]⟨1|5+6|1]⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{7/4⟨34⟩⟨6|1+5|3]⟨36⟩[23][24]}{[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{1/4⟨34⟩⟨36⟩[23][15][24]}{[34]⟨1|5+6|1]⟨3|2+4|3]^2}+\\
\scriptscriptstyle\frac{[24]^2⟨34⟩[13]⟨16⟩(1/4⟨26⟩[23]+3/4⟨16⟩[13])}{[34]^2⟨56⟩⟨1|5+6|1]⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-3/4⟨34⟩[35]^2[23][14][24]}{[13][34]^2[56]⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{3⟨26⟩⟨36⟩[24][23]^2}{[34]^2⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[24]⟨34⟩[13]⟨16⟩(1/4⟨36⟩[23]+1/2⟨16⟩[12])}{[34]⟨56⟩⟨1|5+6|1]⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[23][35](1⟨34⟩[45][12]-9/4[25][14]⟨34⟩+5/4[25]⟨23⟩[12])}{[13][34][56]⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩[23](-9/4⟨36⟩[23]-39/4⟨46⟩[24])}{[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-3/16[35][23][12]⟨6|1+5|4]}{[13][34]^2⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[35](3/2[25][13][24]+3/16[45][23][12])}{[13][34]^2[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-105/16⟨6|1+5|2][24][35]}{[34]^2⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-23/16[25][45][23]}{[34]^2[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[14][35](-3/16[25][14]+7/4[45][12])}{[13][34]^2[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-27/4[45]⟨6|2+5|1][24]}{[34]^2⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45](-7/4[45][12]-41/16[25][14])}{[34]^2[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨16⟩(-3/8[13][24]⟨36⟩+3/8⟨46⟩[14][24]-3/4⟨26⟩[24][12]+3/8⟨16⟩[14][12])}{[34]⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/4⟨26⟩⟨36⟩[24][23]}{[34]⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/4[25]⟨23⟩[24][35]}{[34][56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25][45](-3/8[13]⟨13⟩+3/8⟨14⟩[14])}{[34][56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{7/8[25][35][12]}{[13][34][56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{3/16⟨6|2+5|1][45][12]}{[13][34]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨16⟩[12](3/8[13]⟨36⟩+3/2⟨46⟩[14]+3/8⟨26⟩[12])}{[13]⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/16⟨26⟩⟨6|1+5|2][12]}{[13]⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/64[25](s_{124}-s_{234})(s_{15}+s_{16}+s_{35}+s_{36})(s_{123}-s_{134})[15]}{[13][56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[35](-3/16⟨34⟩[45][12]-3/16[25][14]⟨34⟩+3/16[25]⟨23⟩[12])}{[13][56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25][45](15/16⟨34⟩[13]-3/16⟨24⟩[12])}{[13][56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/64(s_{124}-s_{234})⟨6|1+3|2](s_{123}-s_{134})[15]}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/64(s_{124}-s_{234})⟨6|1+3|5](s_{24}-s_{56})[12]}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/64⟨6|1+3|5](s_{123}-s_{134})(s_{24}-s_{56})[12]}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/8(s_{24}-s_{56})⟨13⟩[35]⟨46⟩[12][14]}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{9/32(s_{13}-s_{24})(s_{124}-s_{234})⟨46⟩⟨36⟩[24]}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{9/32(s_{13}-s_{24})⟨46⟩⟨36⟩(s_{123}-s_{134})[24]}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/8(s_{13}-s_{24})⟨46⟩⟨36⟩⟨3|1+4|2][34]}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{(s_{15}+s_{16}+s_{35}+s_{36})(s_{124}-s_{234})[25](3/16⟨34⟩[45]+3/32⟨13⟩[15])}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/32[25]⟨13⟩(s_{15}+s_{16}+s_{35}+s_{36})(s_{123}-s_{134})[15]}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-39/64[25]⟨36⟩(s_{123}-s_{134})(s_{124}-s_{234})}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{(s_{124}-s_{234})(-3/32⟨36⟩⟨14⟩[45][12]-21/32[25]⟨23⟩[23]⟨36⟩-3/32⟨34⟩⟨36⟩[45][23]+3/16[25][13]⟨13⟩⟨36⟩-3/64⟨36⟩⟨13⟩[35][12]+9/16[25]⟨13⟩⟨46⟩[14]-21/32[25]⟨36⟩⟨12⟩[12]+3/16⟨46⟩⟨13⟩[45][12]-3/64⟨16⟩⟨13⟩[15][12]+3/32[25]⟨23⟩⟨46⟩[24]-3/32⟨34⟩[45]⟨46⟩[24])}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{(s_{123}-s_{134})(-3/16[25]⟨14⟩[14]⟨36⟩-3/32⟨36⟩⟨14⟩[45][12]-3/32[25]⟨23⟩[23]⟨36⟩-3/32⟨34⟩⟨36⟩[45][23]+3/16[25][13]⟨13⟩⟨36⟩-3/64⟨36⟩⟨13⟩[35][12]+3/16[25]⟨13⟩⟨46⟩[14]-9/32[25]⟨36⟩⟨12⟩[12]-3/16⟨46⟩⟨13⟩[45][12]-3/64⟨16⟩⟨13⟩[15][12]+3/32[25]⟨23⟩⟨46⟩[24]-3/32⟨34⟩[45]⟨46⟩[24])}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12](3/4⟨46⟩⟨13⟩^2[35][14]-3/8⟨46⟩[13]⟨13⟩^2[45]+3/8⟨13⟩[35]⟨36⟩[12]⟨12⟩+3/8⟨16⟩⟨13⟩[15][12]⟨12⟩+3/4⟨14⟩⟨13⟩[45]⟨46⟩[14]+3/4[25]⟨13⟩⟨46⟩[14]⟨12⟩-3/8[25]⟨24⟩⟨36⟩[24]⟨12⟩)}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/8[25]⟨36⟩⟨34⟩[23]}{Δ_{13|24|56}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-3/8⟨34⟩⟨36⟩[45][12]}{Δ_{13|24|56}⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_71.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{[35]⟨2|3+4|1](-45⟨24⟩⟨26⟩[24]-45⟨36⟩⟨12⟩[13]+39⟨26⟩⟨13⟩[13]-45[12]⟨26⟩⟨12⟩-45⟨46⟩⟨23⟩[34])}{⟨2|1+4|3]^3⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13](-15/2[25][13][12]⟨12⟩^2⟨26⟩+50[35][13]⟨36⟩[12]⟨12⟩^2-25/2[35][12]^2⟨26⟩⟨12⟩^2-45/2[35]⟨46⟩[12]⟨12⟩^2[14]+45/2[25][13]⟨14⟩⟨12⟩[14]⟨26⟩+30[13]⟨14⟩^2[45][14]⟨26⟩+15⟨13⟩[13]^2⟨14⟩[45]⟨26⟩-2[35]⟨26⟩⟨13⟩^2[13]^2-73/2[35]⟨13⟩[13]⟨14⟩[14]⟨26⟩-30[14]^2⟨26⟩⟨14⟩^2[35]-88[35]⟨13⟩[13][12]⟨12⟩⟨26⟩+21[35]⟨13⟩[13]^2⟨36⟩⟨12⟩-45[35][13]⟨36⟩⟨14⟩⟨12⟩[14]+105/2[13]^2⟨36⟩⟨14⟩⟨12⟩[45]+120⟨13⟩[25][13]^2⟨12⟩⟨26⟩+105/2[15]⟨13⟩[13]^2⟨12⟩⟨16⟩-100[35][13]⟨34⟩⟨36⟩⟨12⟩[34]-105/2[13]⟨46⟩⟨34⟩⟨12⟩[45][34]+105/2[23][25]⟨23⟩[13]⟨12⟩⟨26⟩-75/2[35][23]⟨23⟩[12]⟨12⟩⟨26⟩+35/2[35]⟨13⟩[23]⟨23⟩[13]⟨26⟩-9/2[35]⟨13⟩[13]⟨24⟩[24]⟨26⟩+15[25][13]⟨24⟩⟨12⟩[24]⟨26⟩+5/2[35]⟨24⟩^2⟨26⟩[24]^2-10[35]⟨24⟩[12]⟨12⟩[24]⟨26⟩-10[35][13]⟨36⟩⟨24⟩⟨12⟩[24]+35/2[35]⟨23⟩[13]⟨46⟩⟨12⟩[24]+45/2[13]⟨24⟩⟨14⟩[45][24]⟨26⟩-45/2[35][23]⟨23⟩⟨24⟩[24]⟨26⟩+27/2[35]⟨13⟩⟨23⟩[13]⟨46⟩[34]+25/2[35]⟨46⟩⟨23⟩⟨34⟩[34]^2-15/2[35][23]⟨46⟩⟨23⟩^2[34]-135/2[35]⟨46⟩⟨34⟩⟨12⟩[14][34]+65[35]⟨23⟩⟨46⟩[12]⟨12⟩[34])}{⟨24⟩[34]^2⟨56⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{41⟨13⟩[23][25]⟨24⟩^2⟨12⟩⟨26⟩+121/4[25][23]⟨36⟩⟨24⟩^2⟨12⟩^2+63/2⟨36⟩⟨24⟩^2⟨14⟩^2[45][34]+61/2⟨13⟩⟨46⟩⟨24⟩^2⟨14⟩[45][34]+247/6[35]⟨13⟩⟨36⟩⟨24⟩^2⟨14⟩[34]-61/6[35]⟨13⟩^2⟨46⟩⟨24⟩^2[34]+41⟨13⟩[23]⟨24⟩^2⟨14⟩[45]⟨26⟩+31[35]⟨13⟩^2[23]⟨24⟩^2⟨26⟩+22⟨46⟩⟨24⟩^2⟨14⟩⟨12⟩[45][24]-122/3[35]⟨46⟩⟨34⟩[12]⟨12⟩^3-122/3[35]⟨46⟩⟨34⟩⟨14⟩⟨12⟩^2[14]-61/6[35]⟨13⟩[13]⟨46⟩⟨34⟩⟨12⟩^2-61/2[35][13]⟨34⟩⟨36⟩⟨14⟩⟨12⟩^2+122/3[35]⟨13⟩⟨46⟩⟨24⟩[12]⟨12⟩^2+34/3[35]⟨13⟩⟨46⟩⟨24⟩⟨14⟩⟨12⟩[14]+61/2⟨13⟩[13]⟨46⟩⟨24⟩⟨14⟩⟨12⟩[45]+64/3⟨46⟩⟨24⟩⟨14⟩[12][45]⟨12⟩^2-1/4⟨46⟩⟨24⟩⟨14⟩^2⟨12⟩[45][14]+61/6[35]⟨13⟩^2[13]⟨46⟩⟨24⟩⟨12⟩-11/12[25]⟨46⟩⟨24⟩[12]⟨12⟩^3-45/2[25]⟨46⟩⟨24⟩⟨14⟩⟨12⟩^2[14]-177/4[35]⟨36⟩⟨24⟩⟨14⟩^2⟨12⟩[14]-43[35]⟨36⟩⟨24⟩⟨14⟩[12]⟨12⟩^2+33[13]⟨36⟩⟨24⟩⟨14⟩^2⟨12⟩[45]+19/2⟨24⟩⟨14⟩^3[45][14]⟨26⟩-3/2⟨24⟩⟨14⟩^2[12]⟨12⟩[45]⟨26⟩+127/6[35]⟨13⟩[13]⟨36⟩⟨24⟩⟨14⟩⟨12⟩+81/2[35]⟨13⟩⟨24⟩⟨14⟩^2[14]⟨26⟩+61/2[35]⟨13⟩^2[13]⟨24⟩⟨14⟩⟨26⟩+41/2[35]⟨13⟩⟨24⟩⟨14⟩[12]⟨12⟩⟨26⟩-127/4[25]⟨24⟩⟨14⟩^2⟨12⟩[14]⟨26⟩-171/4[25]⟨24⟩⟨14⟩[12]⟨12⟩^2⟨26⟩-127/4[15][13]⟨36⟩⟨14⟩^2⟨12⟩^2-127/4[15]⟨14⟩^3⟨12⟩[14]⟨26⟩-127/4[15]⟨14⟩^2[12]⟨12⟩^2⟨26⟩-19/2[35]⟨13⟩⟨46⟩⟨24⟩^2⟨12⟩[24]+19/2⟨24⟩^2⟨14⟩^2[45][24]⟨26⟩-1/4[25]⟨46⟩⟨24⟩^2⟨12⟩^2[24]+61/6[35]⟨46⟩⟨34⟩⟨24⟩⟨12⟩^2[24]+61/6[35]⟨13⟩⟨46⟩⟨34⟩⟨24⟩⟨12⟩[34]}{⟨12⟩^2⟨24⟩⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-245/6[15]⟨13⟩[13]⟨14⟩^2⟨26⟩-245/6⟨13⟩[25][13]⟨24⟩⟨14⟩⟨26⟩-245/6[35]⟨13⟩[13]⟨36⟩⟨24⟩⟨14⟩-41/2[13]⟨36⟩⟨24⟩⟨14⟩^2[45]-3/2[35]⟨36⟩⟨24⟩⟨14⟩^2[14]-35/2⟨24⟩⟨14⟩^2[12][45]⟨26⟩+45/2[35]⟨36⟩⟨24⟩⟨14⟩[12]⟨12⟩-41/2[25][13]⟨36⟩⟨24⟩⟨14⟩⟨12⟩-9/2[25]⟨24⟩⟨14⟩^2[14]⟨26⟩-55/3[25]⟨24⟩⟨14⟩[12]⟨12⟩⟨26⟩-61/3[35][23]⟨34⟩⟨36⟩⟨24⟩⟨12⟩-3[25]⟨24⟩^2⟨14⟩[24]⟨26⟩+13/6[15]⟨14⟩^2[12]⟨12⟩⟨26⟩-3/2[14]⟨26⟩⟨14⟩^3[15]-11/3[15]⟨46⟩⟨14⟩[12]⟨12⟩^2-61/3[35]⟨13⟩[23]⟨23⟩⟨46⟩⟨24⟩-1/6[35]⟨13⟩⟨46⟩⟨24⟩[12]⟨12⟩+1/2[35]⟨13⟩⟨46⟩⟨24⟩^2[24]-3[35]⟨36⟩⟨24⟩^2⟨14⟩[24]-3⟨46⟩⟨24⟩^2⟨14⟩[45][24]-3/2[25]⟨46⟩⟨24⟩^2⟨12⟩[24]-3/2⟨46⟩⟨24⟩⟨14⟩^2[45][14]-13/6[25]⟨46⟩⟨24⟩[12]⟨12⟩^2+1/2[35]⟨13⟩⟨46⟩⟨24⟩⟨14⟩[14]-1/2[35]⟨46⟩⟨34⟩⟨24⟩⟨12⟩[24]-1/2[35]⟨46⟩⟨34⟩⟨14⟩⟨12⟩[14]-1/2[35]⟨46⟩⟨34⟩[12]⟨12⟩^2}{⟨12⟩^2⟨56⟩[56]⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-59/2[35]⟨26⟩⟨13⟩^2[13]^2-106[35]⟨13⟩[13]⟨46⟩⟨12⟩[14]-63/2[35]⟨46⟩⟨14⟩⟨12⟩[14]^2-15[15]⟨13⟩[13]^2⟨12⟩⟨16⟩-65/2[15][13]⟨14⟩⟨12⟩⟨16⟩[14]-21/2[13]⟨14⟩^2[45][14]⟨26⟩-30⟨13⟩[13]^2⟨14⟩[45]⟨26⟩-45[23]⟨24⟩^2[45][24]⟨26⟩-15[13]⟨24⟩⟨14⟩[45][24]⟨26⟩+35⟨13⟩[23][13]⟨24⟩[45]⟨26⟩-15[23]^2⟨23⟩⟨24⟩[45]⟨26⟩-10[13]⟨14⟩[12]⟨12⟩[45]⟨26⟩+10[35]⟨13⟩[23]⟨23⟩[13]⟨26⟩-71/2[35]⟨13⟩[13][12]⟨12⟩⟨26⟩-45/2[35][12]^2⟨26⟩⟨12⟩^2-135/2[35]⟨24⟩[12]⟨12⟩[24]⟨26⟩-65[35][13]⟨36⟩⟨24⟩⟨12⟩[24]+24[25][13]⟨24⟩⟨12⟩[24]⟨26⟩-25[35]⟨46⟩[12]⟨12⟩^2[14]-15[35][13]⟨36⟩[12]⟨12⟩^2-93/2[35]⟨13⟩[13]^2⟨36⟩⟨12⟩-25[35][13]⟨36⟩⟨14⟩⟨12⟩[14]+125/2[25]⟨36⟩⟨12⟩^2[13]^2-5/2[15][13][12]⟨12⟩^2⟨16⟩-35[35]⟨23⟩[13]⟨46⟩⟨12⟩[24]-105/2[35][23]⟨23⟩[13]⟨36⟩⟨12⟩-75/2[35][23]⟨23⟩[12]⟨12⟩⟨26⟩}{⟨12⟩⟨24⟩[34]^2⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-74/3[25]⟨23⟩⟨46⟩[13]⟨12⟩+65[35]⟨46⟩⟨23⟩[12]⟨12⟩+30[25]⟨24⟩[12]⟨12⟩⟨26⟩-537/4[25]⟨24⟩⟨14⟩[14]⟨26⟩+58⟨13⟩[25][13]⟨24⟩⟨26⟩+195/4[25]⟨46⟩⟨24⟩⟨12⟩[14]-45/2[25][23]⟨23⟩⟨24⟩⟨26⟩+779/12[25][13]⟨36⟩⟨24⟩⟨12⟩-126[25]⟨24⟩^2⟨26⟩[24]+211/4[13]⟨36⟩⟨24⟩⟨14⟩[45]+71/4⟨46⟩⟨24⟩⟨14⟩[45][14]-49⟨13⟩⟨46⟩[13]⟨24⟩[45]+245/2⟨24⟩⟨14⟩[12][45]⟨26⟩+35/2[35]⟨13⟩⟨46⟩⟨24⟩[14]+7/2[35]⟨13⟩⟨24⟩[12]⟨26⟩-3[35]⟨13⟩[13]⟨36⟩⟨24⟩-115/2[35]⟨36⟩⟨24⟩⟨14⟩[14]-125/2⟨24⟩^2⟨46⟩[45][24]-175/2⟨36⟩[35]⟨24⟩^2[24]-48⟨46⟩⟨34⟩⟨24⟩[45][34]-203/3[35]⟨46⟩⟨34⟩⟨12⟩[14]+5[35]⟨36⟩⟨24⟩[12]⟨12⟩-115/4[14]⟨26⟩⟨14⟩^2[15]+64/3[35]⟨13⟩⟨23⟩⟨46⟩[13]-25/2[35]⟨46⟩⟨23⟩⟨24⟩[24]-75/2[12][15]⟨12⟩^2⟨46⟩-15/2[23][35]⟨46⟩⟨23⟩^2+5/2[35]⟨46⟩⟨23⟩⟨34⟩[34]}{⟨12⟩⟨24⟩[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-45[35]⟨24⟩[24]^2[14]⟨26⟩+79/2[35]⟨13⟩[13]⟨16⟩[14]^2+45[25][13]⟨12⟩⟨16⟩[14]^2-1[13]⟨14⟩[45]⟨16⟩[14]^2-1⟨13⟩[13]^2[45]⟨16⟩[14]-45[13][12]⟨12⟩⟨16⟩[45][14]-45[35]⟨14⟩[24][14]^2⟨26⟩-45[35][12]⟨12⟩[24][14]⟨26⟩+45[25][13]⟨12⟩[24][14]⟨26⟩+79/2[35]⟨13⟩[13][24][14]⟨26⟩+45[13]⟨46⟩⟨12⟩[45][24][14]-3/2[13]⟨36⟩⟨14⟩[45][14][34]-11/2[35]⟨13⟩[13]⟨36⟩[14][34]-1/2⟨13⟩[13]^2⟨36⟩[45][34]-45[35]⟨13⟩⟨46⟩[14]^2[34]-45[35]⟨36⟩⟨24⟩[24][14][34]+1⟨13⟩[13]⟨46⟩[45][14][34]-45[35]⟨13⟩[12][14]⟨26⟩[34]-1/2[13]⟨34⟩⟨36⟩[45][34]^2}{[34]^2⟨56⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨14⟩[23](41/2⟨26⟩⟨14⟩^2[45]-119/6⟨46⟩⟨14⟩⟨12⟩[45]-41/2[15]⟨14⟩⟨12⟩⟨16⟩+2/3[25]⟨12⟩^2⟨46⟩-59/3⟨36⟩[35]⟨14⟩⟨12⟩+61/3[35]⟨26⟩⟨14⟩⟨13⟩)}{⟨12⟩^2⟨1|2+4|3]^2⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-19/2[35]⟨14⟩^2[24][14]⟨26⟩+19/2[13]⟨14⟩^2[45]⟨16⟩[14]-19/2[14]^2[35]⟨14⟩^2⟨16⟩-71⟨13⟩[23][13]⟨14⟩[45]⟨26⟩+129/2[35]⟨13⟩[23]⟨24⟩[24]⟨26⟩-55/2[35]⟨13⟩^2[23][13]⟨26⟩+11[23]⟨24⟩⟨14⟩[45][24]⟨26⟩+24[35]⟨13⟩[13]⟨14⟩[24]⟨26⟩-15/2[35]⟨13⟩[23]^2⟨23⟩⟨26⟩-59/6[35]⟨36⟩⟨14⟩^2[14][34]+1/3[13]⟨36⟩⟨14⟩^2[45][34]-19/2⟨46⟩⟨14⟩^2[45][14][34]-1/3[35]⟨34⟩⟨36⟩⟨14⟩[34]^2-1/3⟨46⟩⟨34⟩⟨14⟩[45][34]^2-24[35]⟨13⟩⟨14⟩[12]⟨26⟩[34]+47/6[35]⟨13⟩[23]⟨23⟩⟨46⟩[34]-1/3[35]⟨36⟩⟨24⟩⟨14⟩[24][34]-71⟨13⟩[23]^2⟨24⟩[45]⟨26⟩-32/3[23]⟨36⟩⟨24⟩⟨14⟩[45][34]+47/2[35]⟨13⟩[23]⟨36⟩⟨24⟩[34]}{⟨12⟩^2[23]⟨24⟩[34]^2⟨56⟩[56]}+\\
\scriptscriptstyle\frac{[15]⟨46⟩⟨34⟩⟨14⟩(1/3⟨13⟩[13]+4[12]⟨12⟩)}{⟨12⟩^2[23]⟨24⟩⟨56⟩[56]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-15/4⟨46⟩⟨34⟩⟨24⟩[45][14]-15/4[35]⟨34⟩⟨36⟩⟨24⟩[14]-15/4⟨36⟩[25][14]⟨24⟩^2+15/4[25]⟨46⟩⟨23⟩⟨24⟩[14]+13/4[15]⟨13⟩⟨46⟩⟨24⟩[14]+13/4[15]⟨13⟩[13]⟨36⟩⟨24⟩+15/4[15]⟨46⟩⟨34⟩⟨12⟩[14]}{⟨12⟩⟨24⟩[34]⟨56⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-1/3⟨34⟩[35]⟨46⟩[24]-4[25]⟨24⟩⟨46⟩[24]-49/2[23][25]⟨46⟩⟨23⟩+121/2[25][23]⟨36⟩⟨24⟩-179/6⟨36⟩[35]⟨14⟩[12]+179/6[25]⟨36⟩⟨14⟩[13]+245/6⟨13⟩[35][12]⟨46⟩+4⟨46⟩⟨14⟩[12][45]-245/6[25]⟨46⟩⟨13⟩[13]-4[25][14]⟨14⟩⟨46⟩+142/3⟨34⟩[23][35]⟨36⟩}{⟨12⟩[23]⟨24⟩[34]⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_72.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-5/2⟨46⟩[45][12]⟨13⟩}{s_{123}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩[12](-3/2⟨12⟩[25][14]⟨14⟩-3/2⟨12⟩^2[25][12]+1⟨12⟩[13][25]⟨13⟩-5/2[23][45]⟨24⟩⟨13⟩-1⟨23⟩[23][35]⟨13⟩-5/2⟨12⟩[12][35]⟨13⟩-3/2[14][35]⟨14⟩⟨13⟩)}{s_{123}⟨1|2+4|3]⟨2|1+3|4]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-1⟨4|1+3|2]⟨46⟩[12][35]⟨14⟩}{⟨1|2+4|3]⟨4|1+2|3]^2s_{123}}+\\
\scriptscriptstyle\frac{-3/2⟨46⟩[25][12]⟨14⟩}{s_{123}⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1[12][35]⟨14⟩⟨26⟩⟨1|3+4|2]}{⟨1|2+4|3]^2⟨2|1+3|4]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-1/4(s_{12}-s_{34})⟨16⟩(s_{124}-s_{234})[45][12]⟨14⟩}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/4⟨16⟩(s_{124}-s_{234})[25][12]⟨14⟩}{Δ_{13|24|56}⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{1/4(s_{12}-s_{34})[45][12]⟨13⟩⟨26⟩(s_{123}-s_{134})}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-1⟨26⟩[45][12]⟨13⟩}{⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[12](3⟨26⟩[12][35]⟨14⟩+3/2[13][35]⟨36⟩⟨14⟩+5/2[13][45]⟨46⟩⟨14⟩-3/2⟨12⟩⟨46⟩[12][35])}{[13]⟨1|2+4|3]⟨2|1+3|4]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-3/32⟨6|1+3|5][12]⟨13⟩(s_{25}+s_{26}+s_{45}+s_{46})(s_{12}-s_{34})^2}{Δ_{13|24|56}^2⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/8⟨6|1+3|5][34][12]^2⟨24⟩⟨13⟩}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/8⟨6|1+3|5](s_{24}-s_{56})[12]⟨14⟩[14]}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/8(s_{24}-s_{56})⟨46⟩[12][35]⟨13⟩[14]}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨6|1+3|5](15/8⟨12⟩[24]⟨34⟩+1/8⟨12⟩[12]⟨13⟩-5/8[14]⟨14⟩⟨13⟩-7/8[24]⟨24⟩⟨13⟩+1[34]⟨34⟩⟨13⟩-1/8⟨23⟩[23]⟨13⟩)}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩[12](s_{12}-s_{34})(9/8[45]⟨14⟩+3/8⟨12⟩[25])}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12](3/8⟨46⟩[35][14]⟨13⟩^2-1/8[45][12]⟨14⟩⟨13⟩⟨26⟩+1/8[45][14]⟨36⟩⟨14⟩^2+5/8[45]⟨46⟩⟨14⟩⟨13⟩[14]+1/8⟨12⟩⟨36⟩[45][12]⟨14⟩+3/4⟨12⟩[25]⟨46⟩⟨13⟩[14])}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3[15][12]⟨16⟩}{[13]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/32⟨6|1+3|5]⟨4|1+3|2][12]⟨13⟩(s_{25}+s_{26}+s_{45}+s_{46})}{Δ_{13|24|56}^2⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[25][12](-3/4⟨36⟩⟨14⟩+1/2⟨46⟩⟨13⟩)}{Δ_{13|24|56}⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{3/2[15]⟨46⟩[12]}{[13]⟨2|1+3|4]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-3/32⟨6|1+3|5][12]⟨13⟩⟨3|2+4|1](s_{25}+s_{26}+s_{45}+s_{46})}{Δ_{13|24|56}^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩[12](-3/8⟨23⟩[25]+3/2[45]⟨34⟩)}{Δ_{13|24|56}⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_73.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3/2⟨36⟩^2⟨34⟩s_{123}⟨3|1+2|3]}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{1/2⟨4|1+2|3]s_{123}⟨36⟩[34]⟨34⟩⟨26⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]^2⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-1/4⟨36⟩⟨34⟩⟨6|1+2|3]s_{123}}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-3/2⟨46⟩s_{123}⟨36⟩[34]⟨34⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-1/4[45]⟨34⟩^2[35]s_{123}}{⟨12⟩[56]⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{3⟨4|2+3|1]⟨4|1+2|3]⟨26⟩^2⟨3|1+2|3]}{⟨24⟩⟨56⟩⟨2|1+4|3]^3⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩^2⟨24⟩[35]^2(9/2[34]^2⟨34⟩⟨23⟩-9/2⟨24⟩⟨12⟩[14][24]-9/2⟨12⟩⟨14⟩[14]^2-9[34]⟨34⟩⟨12⟩[14])}{⟨12⟩⟨23⟩[56]⟨2|1+4|3]^2⟨3|5+6|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨24⟩^2⟨36⟩^2[34](-15/2⟨13⟩[13]+9/2⟨14⟩[14]+9/2⟨24⟩[24]+3/2[12]⟨12⟩)}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(2[12]⟨14⟩⟨24⟩[34]⟨26⟩-9/2⟨46⟩[14]⟨14⟩⟨24⟩[34]-9/2[13]⟨14⟩⟨24⟩⟨26⟩[24]-12[23]⟨24⟩^2⟨36⟩[34]-9/2⟨24⟩^2[34]⟨46⟩[24]-15/2⟨24⟩[34]^2⟨34⟩⟨46⟩-9/2⟨26⟩[13]⟨14⟩^2[14]-9/2[13]⟨14⟩⟨24⟩⟨36⟩[34]-3/2⟨12⟩⟨46⟩[12]⟨24⟩[34]+5/2⟨12⟩[23][12]⟨24⟩⟨26⟩)}{⟨12⟩⟨56⟩⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[35](-9/2⟨24⟩^2⟨13⟩[14][25]+4[25][13]⟨13⟩⟨24⟩⟨23⟩+4[15]⟨24⟩⟨13⟩^2[13]-1/2[35][14]⟨13⟩⟨24⟩⟨34⟩-4[13][35]⟨13⟩⟨34⟩⟨23⟩-1/2⟨24⟩^2[45]⟨13⟩[12]-9/2[15][14]⟨13⟩⟨14⟩⟨24⟩+9/2[45][14]⟨14⟩⟨24⟩⟨34⟩+4[23][45]⟨24⟩⟨34⟩⟨23⟩-4[23]⟨34⟩⟨23⟩^2[35]-25/2[35]⟨34⟩^2⟨12⟩[14]+9/2⟨34⟩[15][12]⟨12⟩^2-9/2⟨12⟩[45][12]⟨24⟩⟨34⟩-1/2[25]⟨12⟩[12]⟨24⟩⟨23⟩-9/2[15]⟨12⟩[14]⟨14⟩⟨34⟩)}{⟨12⟩[56]⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[35]^2⟨23⟩[12](1/2⟨24⟩[24]+1/2[23]⟨23⟩)}{[34][56]⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨34⟩(13/4[13]⟨12⟩[23]⟨46⟩⟨23⟩^2+13/4[13]^2⟨12⟩⟨46⟩⟨13⟩⟨23⟩-5/4[13]⟨12⟩^2⟨46⟩[12]⟨23⟩+9/2[13]⟨12⟩^2⟨46⟩[14]⟨34⟩-9/2⟨24⟩^2⟨36⟩[34]^2⟨34⟩)}{⟨12⟩⟨23⟩⟨24⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-9/2[35][45]⟨24⟩[34]⟨34⟩^3}{⟨12⟩⟨23⟩[56]⟨2|1+4|3]⟨3|5+6|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-9/2⟨46⟩⟨13⟩⟨23⟩[14]-25/4⟨46⟩⟨23⟩^2[24]+9/2⟨24⟩⟨36⟩⟨23⟩[24]-3/2[23]⟨36⟩⟨23⟩^2-7/4⟨24⟩⟨36⟩⟨13⟩[14]-23/4⟨36⟩⟨23⟩[12]⟨12⟩-3/2⟨36⟩⟨23⟩⟨13⟩[13]+7/4⟨36⟩⟨34⟩⟨12⟩[14])}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(6⟨36⟩[13]⟨34⟩⟨12⟩+9/2⟨24⟩⟨36⟩⟨13⟩[13]+4⟨24⟩⟨36⟩[12]⟨12⟩-5/2⟨24⟩⟨13⟩[12]⟨26⟩)}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩^2[45](-11/2[35]⟨23⟩+9/2⟨24⟩[45])}{⟨12⟩⟨23⟩[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨34⟩⟨26⟩(35/4[34]⟨34⟩+5/2[12]⟨12⟩+7/4⟨14⟩[14])}{⟨12⟩⟨24⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-7/4[35]^2⟨34⟩^2⟨23⟩}{⟨12⟩⟨24⟩[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1/2[35][45]⟨13⟩[12]⟨24⟩}{⟨12⟩[34][56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1/2[35]^2⟨23⟩⟨13⟩[12]}{⟨12⟩[34][56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩^2(23/4⟨23⟩⟨13⟩[13]+23/4[23]⟨23⟩^2-7/4⟨24⟩⟨13⟩[14]-11/4[34]⟨34⟩⟨23⟩-7/4⟨24⟩⟨23⟩[24]-15/4⟨23⟩[12]⟨12⟩+25/4⟨34⟩⟨12⟩[14])}{⟨12⟩⟨23⟩⟨24⟩⟨56⟩⟨3|5+6|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨46⟩^2(-1/2⟨13⟩^2[13]^2-1/2[23]^2⟨23⟩^2-1[23]⟨23⟩⟨13⟩[13])}{⟨12⟩⟨24⟩[34]⟨56⟩⟨3|5+6|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-7/4⟨34⟩^3[35]^2}{⟨12⟩⟨24⟩[56]⟨3|5+6|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{7/2⟨36⟩^2⟨34⟩}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(4⟨26⟩[13]⟨14⟩-1/2[23]⟨24⟩⟨26⟩-12[13]⟨12⟩⟨46⟩)}{⟨12⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](-3⟨24⟩[45]⟨34⟩-1/2⟨24⟩⟨23⟩[25]+9/2[35]⟨34⟩⟨23⟩+7/2[15]⟨34⟩⟨12⟩)}{⟨12⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[15](5/4⟨24⟩[35][24]-5/4[23]⟨24⟩[45]+1/4[35][12]⟨12⟩+7/4[35]⟨14⟩[14])}{⟨12⟩[13][34][56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-11/2⟨24⟩⟨36⟩^2}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-6⟨46⟩⟨34⟩⟨26⟩}{⟨12⟩⟨24⟩⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-7/4[15][45]⟨14⟩}{⟨12⟩[34][56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-29/4⟨36⟩⟨46⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/2[15][25]}{[34][56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2⟨56⟩[15]^2[23]⟨13⟩[12]⟨34⟩}{[13](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])^2}+\\
\scriptscriptstyle\frac{-1[15]^2⟨34⟩[12]⟨3|1+2|3]}{[13]^2⟨23⟩[56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{1/2[15][35][23][12]^2⟨23⟩}{[13]^2[34][56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{[23][15][12](1/2[25]⟨23⟩-1[45]⟨34⟩+1/2[15]⟨13⟩)}{[13][34][56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{3/4[35][15][12]}{⟨12⟩[13]^2[34][56]}+\\
\scriptscriptstyle\frac{-1/2⟨46⟩^2⟨34⟩⟨3|1+2|3]}{⟨12⟩⟨24⟩⟨56⟩⟨4|1+2|3]⟨4|5+6|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_74.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1[24]⟨34⟩⟨26⟩⟨6|1+5|2]}{⟨12⟩[34]⟨56⟩⟨2|3+4|2]s_{234}}+\\
\scriptscriptstyle\frac{1⟨6|1+5|2]⟨3|1+6|5]}{⟨12⟩[34]⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{-1[45][12]^2⟨13⟩⟨46⟩⟨14⟩}{⟨12⟩[23]⟨56⟩[56]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1[12][15]⟨13⟩^2⟨16⟩⟨4|2+3|1]}{⟨12⟩⟨23⟩[23]⟨56⟩[56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{1[15]⟨16⟩⟨13⟩[24]⟨4|2+3|1]}{⟨12⟩⟨23⟩[23][34]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{2[15]⟨16⟩⟨13⟩⟨3|2+4|1]}{⟨12⟩⟨23⟩[34]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-1[12][15]⟨16⟩[24]⟨34⟩}{⟨23⟩[23][34]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-3/2⟨36⟩[25]}{⟨12⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_75.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/2[12]⟨13⟩^2[14]⟨46⟩^2}{⟨12⟩⟨56⟩⟨1|2+3|1]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{383/18[12]⟨13⟩[15]⟨36⟩}{⟨12⟩[14]⟨1|2+3|1]^2}+\\
\scriptscriptstyle\frac{-383/18[12]^2⟨3|1+6|5][15]}{[13][14][56]⟨1|2+3|1]^2}+\\
\scriptscriptstyle\frac{3/2⟨34⟩⟨13⟩^2[14]⟨46⟩^2}{⟨12⟩⟨14⟩⟨23⟩⟨56⟩⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{73/2[15]^2[12]⟨13⟩^2⟨14⟩[14]}{⟨12⟩[14]⟨23⟩[23][56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{1/6[12]^2⟨13⟩⟨16⟩[15]}{⟨12⟩[14][23]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-196/9[12]⟨13⟩^2[15]^2}{⟨12⟩[14][56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{5/3⟨1|2+3|5][15][12]⟨13⟩⟨34⟩}{⟨12⟩⟨23⟩[23][56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-5/2[12]^2⟨13⟩⟨16⟩⟨46⟩}{⟨12⟩[23]⟨56⟩⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{347/36[12]^2⟨1|2+3|5][15]}{⟨12⟩[13][14][23][56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{13/3[12]^2[25][15]⟨12⟩}{⟨12⟩[13][14][23][56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{-383/18[12]⟨3|1+6|5][15]}{⟨12⟩[13][14][56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{5/6⟨34⟩⟨13⟩⟨3|1+2|3][15]^2}{⟨12⟩[13]⟨23⟩[56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{⟨16⟩(97/3⟨34⟩^2[45][24][13]^2-1451/36⟨34⟩[13]⟨14⟩[25][14]^2+1703/36[35][12]⟨34⟩⟨14⟩[14]^2-1/3[45][12]⟨34⟩[13]⟨14⟩[14]-2615/36⟨34⟩⟨13⟩[13]^2[25][14]+2795/36[35][12]⟨13⟩⟨34⟩[13][14]+193/6[45][12]⟨13⟩⟨34⟩[13]^2-193/6[12]⟨13⟩[13]^2[25]⟨23⟩-2615/36⟨24⟩[12]⟨13⟩[13][25][14]+1703/36⟨24⟩[35][12]^2⟨13⟩[14]+60[45]⟨24⟩[12]^2⟨13⟩[13]+69/2[35][12]^2⟨13⟩[13]⟨23⟩-34[15][12]⟨13⟩[13]⟨14⟩[14]-97/3[24]⟨34⟩[13]^2[25]⟨23⟩+97/3[45][24]⟨24⟩[12]⟨34⟩[13]+1703/36[24]⟨24⟩[35][12]⟨34⟩[14]+1703/36[24]⟨24⟩^2[12][25][14]+1703/36[24]⟨24⟩[35][12]^2⟨23⟩-3869/36[24]⟨24⟩[12][13][25]⟨23⟩-1703/36[45]⟨24⟩[12]^2⟨14⟩[14]+1613/36⟨24⟩[12]⟨14⟩[25][14]^2-1703/36[23][45]⟨24⟩[12]^2⟨23⟩-97/3[23][45][12]⟨34⟩[13]⟨23⟩-1607/36[23][12][13][25]⟨23⟩^2)}{⟨12⟩[13]⟨14⟩[14]⟨23⟩[23][34]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{[12]⟨16⟩(-167/6⟨36⟩[23][24]⟨24⟩[13]⟨23⟩+1703/36[14][24]^2⟨24⟩^2⟨46⟩-89/3⟨36⟩[23]^2⟨23⟩^2[13]-2771/36[23][24][13]⟨46⟩⟨23⟩^2+89/3⟨36⟩[14]^2⟨14⟩^2[13]+1703/36[24]⟨24⟩⟨34⟩[34]⟨46⟩[14]-5/2[24]⟨24⟩⟨46⟩⟨14⟩[14]^2-167/6[24]^2⟨24⟩[13]⟨46⟩⟨23⟩-13/3⟨36⟩[24]⟨24⟩[13]⟨14⟩[14]-11/6[24]⟨13⟩[13]^2⟨46⟩⟨23⟩-89/3⟨13⟩[13]⟨46⟩⟨14⟩[14]^2+193/6⟨34⟩⟨13⟩[13][34]⟨46⟩[14])}{⟨12⟩[13]⟨14⟩[14]⟨23⟩[23][34]⟨56⟩⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{[15](97/3[25][14]^3⟨14⟩^3-97/3[12][45][14]^2⟨14⟩^3+179/6[12]⟨14⟩^2⟨12⟩[25][14]^2+5/2[23][45][12]^2⟨34⟩⟨12⟩^2-5/2[23][12]^2⟨12⟩^2[25]⟨23⟩+1703/36[23]^2[12]⟨12⟩[25]⟨23⟩^2-1703/36[23]^2[45][12]⟨34⟩⟨12⟩⟨23⟩-223/6[23][35][12]^2⟨13⟩⟨12⟩⟨23⟩-179/6[45][12]^2⟨14⟩^2⟨12⟩[14]-97/3[24][35]⟨34⟩⟨13⟩[13]⟨14⟩[14]-97/3[23]^2[45]⟨34⟩⟨13⟩[13]⟨23⟩+97/3[23]^2⟨13⟩[13][25]⟨23⟩^2-97/3[23][35][12]⟨13⟩^2[13]⟨23⟩)}{⟨12⟩[13]⟨14⟩[14]⟨23⟩[23][34][56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{⟨36⟩[24]⟨14⟩[15](-97/3[14]⟨14⟩+97/3⟨34⟩[34]+97/3[24]⟨24⟩)}{⟨12⟩⟨14⟩[14]⟨23⟩[23][34]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{193/6⟨34⟩^2⟨16⟩[24][15]}{⟨12⟩⟨23⟩[23]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{2131/18⟨24⟩[35][12]^2⟨13⟩[34]⟨46⟩⟨23⟩+5/2[35][12]^3⟨46⟩⟨12⟩^2⟨23⟩+19/9[35][12]^2⟨13⟩[13]⟨46⟩⟨12⟩⟨23⟩-1123/18[35][12]⟨13⟩^2[13]^2⟨46⟩⟨23⟩-19/9[12]⟨13⟩[13]^2⟨46⟩⟨12⟩[25]⟨23⟩-5/2[12]^2[13]⟨46⟩⟨12⟩^2[25]⟨23⟩+271/12[24]⟨24⟩⟨13⟩[13]^2⟨46⟩[25]⟨23⟩-571/12[24]⟨24⟩[12][13]⟨46⟩⟨12⟩[25]⟨23⟩-63/4[24]⟨24⟩[35][12]⟨13⟩[13]⟨46⟩⟨23⟩-151/12[24]⟨24⟩[35][12]^2⟨46⟩⟨12⟩⟨23⟩-1123/18[24][35]⟨34⟩⟨13⟩[13]^2⟨46⟩⟨23⟩-2381/36[24][35][12]⟨34⟩[13]⟨46⟩⟨12⟩⟨23⟩-349/4[24]⟨34⟩[13]^2⟨46⟩⟨12⟩[25]⟨23⟩-1123/18[24]^2⟨24⟩^2[13]⟨46⟩[25]⟨23⟩-251/9[24]^2⟨24⟩[35]⟨34⟩[13]⟨46⟩⟨23⟩+151/12[35][12]⟨13⟩⟨34⟩[13][34]⟨46⟩⟨23⟩-5/2[35][12]⟨34⟩^2[34]^2⟨46⟩⟨23⟩-179/6[24][35]⟨34⟩^2[13][34]⟨46⟩⟨23⟩+1085/18[24]⟨24⟩[35][12]⟨34⟩[34]⟨46⟩⟨23⟩+541/18⟨36⟩[24]^2⟨24⟩^3[13][25]-1123/18⟨36⟩[23][45][24]⟨24⟩^3[12]-104/3⟨36⟩[24]^2⟨24⟩^2[35]⟨34⟩[13]-152⟨36⟩⟨24⟩^2[35][12]^2⟨13⟩[34]-1723/18[45]⟨24⟩^2[12]^2⟨13⟩[34]⟨46⟩+319/2⟨36⟩[45]⟨24⟩^2[12]^2[34]⟨14⟩-4781/36⟨36⟩⟨24⟩[35][12]⟨13⟩⟨34⟩[13][34]+1351/9⟨24⟩[35][12]⟨13⟩^2[13]⟨46⟩[14]+10/9⟨36⟩⟨24⟩[35][12]⟨14⟩^2[14]^2+169/12⟨36⟩⟨24⟩[13]⟨14⟩^2[25][14]^2-1696/9⟨36⟩⟨24⟩[35][12]⟨13⟩[13]⟨14⟩[14]+593/36⟨26⟩⟨24⟩[35][12]^2⟨13⟩⟨14⟩[14]+179/6⟨26⟩⟨24⟩[12]⟨14⟩^2[25][14]^2+511/18⟨36⟩⟨24⟩⟨13⟩[13]^2⟨14⟩[25][14]-791/18⟨26⟩⟨24⟩[12]⟨13⟩[13]⟨14⟩[25][14]-1855/36⟨36⟩[45]⟨24⟩[12][13]⟨14⟩^2[14]+53/12⟨36⟩[45]⟨24⟩[12]⟨13⟩[13]^2⟨14⟩-10/9⟨24⟩[35][12]⟨13⟩⟨46⟩⟨14⟩[14]^2-97/3[45]⟨24⟩[12]⟨46⟩⟨14⟩^2[14]^2+283/3[45]⟨24⟩[12]⟨13⟩[13]⟨46⟩⟨14⟩[14]+323/9[45]⟨24⟩[12]⟨13⟩^2[13]^2⟨46⟩+97/3⟨24⟩⟨46⟩⟨14⟩^2[25][14]^3-433/18⟨24⟩⟨13⟩^2[13]^2⟨46⟩[25][14]-82/3[45]⟨26⟩⟨24⟩[12]^2⟨14⟩^2[14]-2647/36[45]⟨26⟩⟨24⟩[12]^2⟨13⟩[13]⟨14⟩-5/2[45]⟨24⟩[12]^2⟨46⟩⟨14⟩⟨12⟩[14]+551/12⟨24⟩[35][12]^2⟨13⟩⟨46⟩⟨12⟩[14]-451/36[45]⟨24⟩[12]^2⟨13⟩[13]⟨46⟩⟨12⟩-97/3⟨26⟩⟨24⟩[35][12]^3⟨13⟩⟨12⟩+581/12[45]⟨24⟩[12]⟨34⟩[34]⟨46⟩⟨14⟩[14]-1613/36[45]⟨34⟩⟨13⟩[13]^2⟨46⟩⟨14⟩[14]-1123/18⟨36⟩⟨24⟩[35][12]^2⟨14⟩⟨12⟩[14]+4615/36⟨36⟩[45]⟨24⟩[12]^2[13]⟨14⟩⟨12⟩-30⟨36⟩⟨24⟩[35][12]^2⟨13⟩[13]⟨12⟩-433/18⟨36⟩⟨24⟩[12][13]⟨14⟩⟨12⟩[25][14]-1703/36⟨36⟩[45]⟨34⟩⟨13⟩[13]^3⟨14⟩-1703/36[45][12]^2⟨34⟩[13]⟨46⟩⟨12⟩^2+581/12[12]⟨34⟩[13]⟨46⟩⟨12⟩^2[25][14]-1703/18⟨36⟩[45][12]⟨34⟩[13]^2⟨14⟩⟨12⟩-503/36⟨36⟩⟨34⟩[13]^2⟨14⟩⟨12⟩[25][14]-1123/18⟨36⟩[12]⟨34⟩[13]^2⟨12⟩^2[25]+1123/18⟨36⟩[35][12]^2⟨34⟩[13]⟨12⟩^2+1123/18[35][12]⟨13⟩⟨34⟩[13]⟨46⟩⟨12⟩[14]-1123/18⟨36⟩[35][12]⟨13⟩⟨34⟩[13]^2⟨12⟩-581/12⟨36⟩[35][12]⟨34⟩^2[13][34]⟨12⟩+263/9⟨36⟩[24]⟨24⟩[35]⟨34⟩⟨13⟩[13]^2-1705/18⟨36⟩[23]⟨24⟩[35][12]⟨13⟩[13]⟨23⟩-339/4[23]⟨26⟩⟨24⟩[35][12]^2⟨13⟩⟨23⟩+571/12⟨36⟩[23]^2⟨24⟩[35][12]⟨23⟩^2+2831/18[23]^2[45]⟨24⟩[12]⟨46⟩⟨23⟩^2+97/3⟨36⟩[23]^2⟨24⟩[13][25]⟨23⟩^2+854/9[23]^2⟨26⟩⟨24⟩[12][25]⟨23⟩^2-1123/18⟨36⟩[23][35]⟨34⟩⟨13⟩[13]^2⟨23⟩+601/12⟨36⟩[23]⟨24⟩[35][12]^2⟨12⟩⟨23⟩-1703/36⟨36⟩[23][45]⟨24⟩^2[12]^2⟨12⟩-1123/18[23][12][13]⟨46⟩⟨12⟩[25]⟨23⟩^2-3949/36⟨36⟩[23]^2[45]⟨24⟩^2[12]⟨23⟩-1123/18[23][24]⟨24⟩[35][12]⟨46⟩⟨23⟩^2}{⟨12⟩[13]⟨14⟩[14]⟨23⟩[23]⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_76.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/4⟨24⟩⟨46⟩[45][12]^2⟨13⟩^2}{⟨12⟩⟨2|1+3|2]^2⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-3/4[25]⟨46⟩⟨23⟩[12]⟨13⟩}{⟨12⟩⟨2|1+3|2]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-5/8[25]^2s_{123}⟨23⟩^2}{⟨12⟩[56]⟨2|1+3|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/2⟨24⟩⟨46⟩[45][12]⟨13⟩^2}{⟨12⟩^2⟨2|1+3|2]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-1/2⟨46⟩[45][12]⟨13⟩⟨34⟩}{⟨12⟩⟨2|1+3|2]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{5/4⟨3|1+2|5]⟨46⟩[24]⟨23⟩}{⟨12⟩⟨2|1+3|2]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1[25]⟨3|1+2|4]⟨46⟩⟨23⟩}{⟨12⟩⟨2|1+3|2]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{3/2[25]⟨46⟩⟨13⟩⟨23⟩}{⟨12⟩^2⟨2|1+3|2]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-3/4[45]⟨23⟩[12]⟨13⟩⟨2|1+3|5]}{⟨12⟩[56]⟨2|1+3|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{5/4[25]⟨2|1+3|5]⟨13⟩⟨23⟩}{⟨12⟩^2[56]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/2[25]⟨1|2+3|5]⟨23⟩^2}{⟨12⟩^2[56]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45]⟨3|1+2|5](15/8⟨24⟩[24]+9/4⟨14⟩[14])}{⟨12⟩[34][56]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-3/8⟨14⟩⟨3|1+2|5]⟨46⟩}{⟨12⟩^2⟨4|1+2|3]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-15/8⟨4|1+2|4]⟨13⟩⟨46⟩^2}{⟨12⟩^2⟨56⟩⟨4|1+2|3]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-15/8⟨36⟩⟨13⟩⟨46⟩}{⟨12⟩^2⟨56⟩⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{15/8⟨6|2+5|1]⟨1|2+3|4]⟨26⟩}{⟨12⟩^2[13][34]⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{9/8⟨3|1+2|5]⟨23⟩[34]⟨26⟩[23]}{⟨12⟩^2[13][34]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[34]⟨3|1+2|5](-9/8[35]⟨23⟩+15/8⟨24⟩[45])}{⟨12⟩^2[13][34][56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/2⟨14⟩[24]⟨46⟩^2s_{123}⟨34⟩[13]}{⟨12⟩⟨56⟩⟨4|1+2|3]^2(⟨2|3|5+6|4|2]-⟨3|1|5+6|4|3])}+\\
\scriptscriptstyle\frac{5/4[12]⟨14⟩[34]⟨46⟩^2}{⟨12⟩[34]⟨56⟩⟨4|1+2|3]^2}+\\
\scriptscriptstyle\frac{-3/4⟨36⟩⟨14⟩[13]⟨46⟩}{⟨12⟩^2[13]⟨56⟩⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-3/4⟨34⟩⟨14⟩[35][45]}{⟨12⟩^2[34][56]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-1/2[24]⟨46⟩^2⟨1|2+3|4]⟨34⟩[13]}{⟨12⟩[34]⟨56⟩⟨4|1+2|3](⟨2|3|5+6|4|2]-⟨3|1|5+6|4|3])}+\\
\scriptscriptstyle\frac{⟨46⟩(-9/8[24][13]⟨46⟩-3/8⟨36⟩[23][13]+1/2[12][34]⟨46⟩)}{⟨12⟩[13][34]⟨56⟩⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{9/8[35]⟨14⟩⟨46⟩[12][14]}{⟨12⟩[13][34]⟨56⟩[56]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{9/4⟨36⟩[35]}{⟨12⟩^2[13][34]}+\\
\scriptscriptstyle\frac{⟨46⟩(-15/8[24]⟨26⟩-3/4⟨36⟩[34])}{⟨12⟩^2[13][34]⟨56⟩}+\\
\scriptscriptstyle\frac{-9/4⟨36⟩[23]⟨26⟩}{⟨12⟩^2[13][34]⟨56⟩}+\\
\scriptscriptstyle\frac{9/8⟨34⟩⟨6|1+4|3][45]}{⟨12⟩^2[13][34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-15/8⟨34⟩[35][45]}{⟨12⟩^2[13][34][56]}+\\
\scriptscriptstyle\frac{9/8[25]⟨46⟩[14]}{⟨12⟩[13][34]⟨56⟩[56]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_77.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-10/21[15]⟨16⟩[12]^2}{[13][34]⟨1|5+6|1]^2}+\\
\scriptscriptstyle\frac{-10/21[15]^2⟨14⟩[12]^2}{[13]^2[56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{10/7[15][12]⟨6|1+5|2]}{[13][34]⟨56⟩[56]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-10/21⟨34⟩⟨13⟩[15]^2⟨56⟩[12][23]}{[13](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])^2}+\\
\scriptscriptstyle\frac{-10/21[15][12]^2⟨23⟩[35][23]}{[13]^2[34][56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{-20/21[15]^2⟨34⟩[12][23]}{[13]^2[56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{-20/21[15]^2⟨34⟩[12]⟨13⟩}{[13]⟨23⟩[56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{20/21⟨34⟩[15][12][45][23]}{[13][34][56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{10/21[15]⟨3|1+2|5][12][23]}{[13][34][56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}+\\
\scriptscriptstyle\frac{10/21[35]^2[12]^2}{[13]^2[34][56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-10/7⟨16⟩[35][12]^2}{[13][34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{20/21[35][12][25]}{[13][34][56]⟨1|2+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_78.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3⟨3|1+2|5]⟨13⟩⟨2|1+3|5]}{⟨12⟩^2[56]s_{123}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨24⟩⟨56⟩[35](-72[56]⟨26⟩[13]+72[14]⟨24⟩[35])}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{72⟨2|1+3|4]⟨24⟩^2[12][35]^2⟨56⟩}{⟨2|5+6|2]⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩(72[25][13]-18[35][12])}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{36[24]⟨24⟩^2⟨26⟩[12][35]s_{134}}{⟨2|5+6|2]^2⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩(-72[45]⟨14⟩[13][12]+72[25][14]⟨14⟩[13]-72⟨24⟩[23][45][12]-54[25]⟨23⟩[13][23]+54[24]⟨34⟩[13][35]+18[25][13]^2⟨13⟩)}{⟨2|5+6|2]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{18⟨3|1+2|3]⟨24⟩^2⟨26⟩[45][23]}{⟨12⟩⟨2|5+6|2]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[35]⟨24⟩⟨26⟩(18[34]⟨34⟩-18[13]⟨13⟩)}{⟨12⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{24⟨24⟩⟨12⟩⟨26⟩[12]^2[25]s_{134}}{⟨2|5+6|2]^3⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩(-27[25][24]⟨34⟩[13]+24[45]⟨14⟩[12]^2-9⟨13⟩[35][12]^2-6⟨12⟩[25][12]^2-6[14]⟨14⟩[25][12])}{⟨2|5+6|2]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{18[24]⟨24⟩^3[45]⟨36⟩[34]+63⟨24⟩⟨12⟩⟨34⟩[35]⟨36⟩[14][34]+12⟨24⟩⟨12⟩[45]⟨34⟩⟨36⟩[34][13]+12⟨24⟩[45]⟨34⟩⟨46⟩[34]^2⟨23⟩+75⟨24⟩⟨12⟩[45]⟨34⟩⟨46⟩[14][34]-72⟨24⟩⟨12⟩^2⟨46⟩[14]^2[25]-108⟨24⟩⟨12⟩^2⟨36⟩[14][25][13]+81⟨24⟩⟨12⟩^2[12][35]⟨36⟩[14]+75⟨24⟩⟨12⟩⟨14⟩[35]⟨36⟩[14]^2-6⟨24⟩⟨12⟩⟨13⟩[35]⟨36⟩[14][13]-81⟨24⟩⟨12⟩[35]⟨46⟩[14]^2⟨13⟩+75⟨24⟩⟨12⟩⟨13⟩[45]⟨46⟩[14][13]+78⟨24⟩⟨12⟩^2[12][45]⟨46⟩[14]-75⟨24⟩⟨12⟩[45]⟨14⟩⟨36⟩[14][13]-69⟨24⟩⟨12⟩^2[12][45]⟨36⟩[13]+6⟨24⟩⟨26⟩⟨14⟩[35][14]^2⟨13⟩-6⟨24⟩⟨26⟩⟨13⟩[45]⟨14⟩[14][13]-12⟨24⟩⟨26⟩⟨13⟩^2[35][14][13]+12⟨24⟩⟨26⟩⟨13⟩^2[45][13]^2-72⟨24⟩⟨12⟩^2⟨26⟩[12][14][25]-3⟨24⟩⟨12⟩^2⟨26⟩[12]^2[45]-102⟨24⟩⟨12⟩⟨26⟩[12][35][14]⟨13⟩+78⟨24⟩⟨12⟩⟨26⟩⟨13⟩[12][45][13]+18⟨12⟩⟨26⟩⟨13⟩⟨23⟩[25][13]^2-24⟨12⟩⟨26⟩⟨13⟩[12][35]⟨23⟩[13]+12⟨12⟩^2⟨26⟩[12]^2[35]⟨23⟩+153⟨12⟩^2[12][45]⟨46⟩⟨23⟩[13]+57⟨12⟩^2[12][35]⟨46⟩[14]⟨23⟩+90⟨12⟩^2[12][35]⟨36⟩⟨23⟩[13]-12⟨12⟩^2⟨36⟩⟨23⟩[25][13]^2+12⟨12⟩⟨13⟩[35]⟨36⟩⟨23⟩[13]^2+12⟨12⟩⟨13⟩[35]⟨46⟩[14]⟨23⟩[13]-12⟨12⟩⟨34⟩[35]⟨36⟩[34]⟨23⟩[13]-18⟨12⟩^3[12]⟨46⟩[14][15]-3[15]⟨12⟩^3⟨26⟩[12]^2-12[24]⟨24⟩⟨12⟩[35]⟨36⟩⟨23⟩[13]+42[24]⟨24⟩⟨12⟩[45]⟨46⟩⟨23⟩[13]+66[24]⟨12⟩[35]⟨46⟩⟨23⟩^2[13]-60⟨12⟩[12][35]⟨46⟩[34]⟨23⟩^2-12[24]⟨24⟩⟨12⟩⟨26⟩[12][35]⟨23⟩-9[24]⟨24⟩⟨26⟩[35][23]⟨23⟩^2-18[24]⟨24⟩⟨26⟩⟨13⟩[35]⟨23⟩[13]-21[35][23]⟨46⟩[34]⟨23⟩^3-9⟨24⟩[35][23]⟨36⟩[34]⟨23⟩^2+15⟨12⟩⟨26⟩[12][35][23]⟨23⟩^2+6⟨23⟩^3⟨26⟩[35][23]^2-3⟨26⟩⟨13⟩[35][23]⟨23⟩^2[13]}{⟨12⟩⟨2|5+6|2]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{18⟨24⟩⟨26⟩[12]^2[25]⟨2|1+3|2]s_{134}}{[13]⟨2|5+6|2]^4⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{18⟨24⟩⟨26⟩[12]^2[25]s_{134}}{[13]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨24⟩⟨26⟩[12](-6[25][24]⟨34⟩[13]+6[45]⟨14⟩[12]^2-6[45]⟨34⟩[23][12]-18[25][13]⟨13⟩[12]-6[24]⟨24⟩[25][12])}{[13]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{33[24]⟨24⟩⟨26⟩⟨3|1+6|5][12]}{⟨2|5+6|2]^2⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{30⟨24⟩[24]⟨23⟩[25]⟨56⟩[15]}{⟨2|5+6|2]^2⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3⟨13⟩⟨46⟩⟨23⟩[25][13]+3⟨24⟩⟨46⟩[14][25]⟨13⟩-3⟨24⟩[12][45]⟨46⟩⟨13⟩-3[12][35]⟨46⟩⟨23⟩⟨13⟩+3⟨12⟩[12]⟨14⟩⟨36⟩[15]+3⟨12⟩[12][45]⟨34⟩⟨46⟩+3⟨12⟩[12]⟨34⟩[35]⟨36⟩+39⟨24⟩⟨12⟩[12]⟨36⟩[25]}{⟨12⟩⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{6⟨24⟩[24][12]⟨46⟩[15]}{[13]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3[24]⟨24⟩^3[45]^2⟨13⟩}{⟨12⟩^2[56]⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3[24]⟨24⟩^2⟨34⟩[45]^2}{⟨12⟩[56]⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-9⟨34⟩[35]⟨36⟩[34]⟨23⟩+12⟨13⟩[35]⟨36⟩⟨23⟩[13]-12⟨26⟩[12][35]⟨23⟩⟨13⟩+6[35]⟨46⟩[14]⟨23⟩⟨13⟩+9⟨26⟩⟨13⟩⟨23⟩[25][13]+6⟨13⟩[45]⟨46⟩⟨23⟩[13]-3⟨24⟩⟨26⟩[12][45]⟨13⟩+9⟨24⟩⟨13⟩[45]⟨36⟩[13]-9⟨24⟩[35]⟨36⟩[14]⟨13⟩+6⟨26⟩⟨14⟩[14][15]⟨13⟩+15[24]⟨24⟩^2[45]⟨36⟩+18⟨24⟩⟨12⟩[12][45]⟨36⟩-60⟨24⟩⟨12⟩⟨36⟩[14][25]-6⟨12⟩⟨34⟩[35]⟨36⟩[14]+3⟨12⟩[45]⟨34⟩⟨36⟩[13]-15⟨36⟩⟨23⟩^2[35][23]+3⟨46⟩[45]⟨23⟩^2[23]-6⟨23⟩^2⟨26⟩[25][23]+12⟨24⟩[45][23]⟨36⟩⟨23⟩+30⟨46⟩[24]⟨23⟩^2[35]-27[24]⟨24⟩[35]⟨36⟩⟨23⟩+3[24]⟨24⟩[45]⟨46⟩⟨23⟩+72⟨12⟩[12][35]⟨36⟩⟨23⟩+171⟨12⟩[12][45]⟨46⟩⟨23⟩+12⟨12⟩⟨46⟩[14]⟨23⟩[25]+9⟨12⟩⟨26⟩[12]⟨23⟩[25]+3[15]⟨12⟩^2⟨36⟩[12]-3⟨12⟩⟨14⟩⟨36⟩[14][15]}{⟨12⟩⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3⟨4|1+3|5][45]⟨34⟩}{⟨12⟩[56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3⟨2|1+3|2][45]⟨23⟩⟨2|1+3|5]}{⟨12⟩[56]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨2|3+4|5]⟨13⟩(3⟨24⟩[45]-6⟨23⟩[35])}{⟨12⟩^2[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3⟨23⟩^2⟨13⟩[35]^2}{⟨12⟩^2[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3⟨24⟩[45]^2⟨23⟩⟨2|1+3|2]⟨13⟩}{⟨12⟩^2[56]⟨2|5+6|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{3⟨23⟩^2[25]^2}{⟨12⟩[56]⟨2|5+6|2]⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_79.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨13⟩⟨46⟩(4/3⟨34⟩⟨36⟩[23]+7/6⟨13⟩[12]⟨46⟩)}{⟨12⟩⟨14⟩⟨56⟩s_{123}⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{-4/3[45]⟨13⟩⟨34⟩^2[23]⟨46⟩}{⟨12⟩⟨14⟩⟨56⟩[56]s_{123}⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{1/6⟨34⟩^2⟨12⟩[24]⟨46⟩^2}{⟨12⟩⟨14⟩⟨24⟩⟨56⟩s_{123}⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨1|2+3|5](1/6⟨14⟩[14]^2⟨13⟩⟨46⟩+1/6⟨14⟩[14]⟨26⟩⟨13⟩[12]-4/3⟨13⟩[12][34]⟨36⟩⟨24⟩-1/6[13][14]⟨13⟩^2⟨46⟩+3/2⟨14⟩[14]⟨13⟩⟨36⟩[13]+4/3⟨13⟩⟨34⟩[34]⟨36⟩[13]+4/3⟨13⟩[12]⟨23⟩[34]⟨46⟩+4/3[14]⟨34⟩⟨46⟩⟨12⟩[24])}{⟨12⟩[13]⟨14⟩[14]⟨56⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[12](1/6⟨14⟩⟨26⟩[45]⟨13⟩^2[12][13]-7/6⟨14⟩[45]⟨13⟩^2⟨36⟩[13]^2+4/3⟨14⟩[14]⟨13⟩^2[35]⟨36⟩[13]+4/3⟨14⟩[45][14]⟨13⟩^2⟨46⟩[13]+4/3[13]^2[45]⟨13⟩^3⟨46⟩-4/3[14]⟨13⟩^3[35]⟨46⟩[13]+4/3[45][12]⟨34⟩⟨46⟩⟨12⟩^2[24]+4/3[12][35]⟨34⟩⟨36⟩⟨12⟩^2[24]-4/3[45][12]⟨34⟩⟨36⟩[23]⟨12⟩^2-4/3⟨13⟩^2[12]⟨23⟩[35][34]⟨46⟩+4/3⟨13⟩^2[12][35][34]⟨36⟩⟨24⟩)}{⟨12⟩[13]⟨14⟩[14]⟨56⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-4/3[14]⟨13⟩^2[12][35]⟨46⟩+4/3[14]⟨13⟩[12][25]⟨46⟩⟨12⟩-1/6[14][25]⟨34⟩⟨46⟩⟨12⟩[24]-1/6[14]⟨13⟩[35]⟨34⟩⟨46⟩[24]-4/3[45]⟨13⟩[12]^2⟨46⟩⟨12⟩+4/3[45]⟨13⟩^2[12]⟨46⟩[13]-1/6⟨14⟩[14][45]⟨34⟩⟨46⟩[24]-8/3⟨14⟩[45]⟨13⟩[12]⟨36⟩[13]-4/3[45][12]⟨34⟩⟨36⟩[23]⟨12⟩+8/3⟨14⟩[14]⟨13⟩[12][35]⟨36⟩}{⟨14⟩[14]⟨24⟩[34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_8.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[24]^2⟨46⟩⟨6|1+5|3]}{[23]⟨24⟩[34]^2⟨56⟩⟨1|2+3|4]}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_80.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{[13](-3⟨46⟩[13]⟨23⟩[25]⟨12⟩+3/2[14]⟨26⟩⟨24⟩[25]⟨14⟩-3⟨13⟩[13]⟨26⟩⟨24⟩[25]-15/4⟨26⟩[23]⟨24⟩⟨23⟩[25]-1[25]⟨24⟩^2[24]⟨26⟩-3/2[12]⟨26⟩⟨24⟩[45]⟨14⟩-3/2⟨46⟩[35][14]⟨34⟩⟨12⟩+11/4⟨13⟩⟨46⟩[13][35]⟨23⟩-1[23][35]⟨46⟩⟨23⟩^2+7/4⟨46⟩[35]⟨34⟩⟨23⟩[34])}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[13][35]⟨13⟩⟨26⟩(s_{13}-s_{24})(1[13]⟨13⟩-1⟨14⟩[14])}{⟨1|2+3|4]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[13]⟨26⟩^2(s_{13}-s_{24})(-1[13][23]⟨13⟩^2+2[23]⟨13⟩⟨24⟩[24]-1[14]⟨14⟩^2[24])}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[13]⟨26⟩(-1⟨13⟩⟨46⟩[13][23]⟨23⟩+3⟨46⟩[13][24]⟨34⟩⟨12⟩-2[12]⟨46⟩⟨34⟩⟨12⟩[34]-3[12]⟨13⟩⟨46⟩[13]⟨12⟩+1[12]^2⟨12⟩^2⟨46⟩+1[23]^2⟨46⟩⟨23⟩^2-4⟨13⟩⟨46⟩[13][24]⟨24⟩+1⟨24⟩^2⟨46⟩[24]^2-1⟨36⟩[23]⟨24⟩^2[24]+2[12]⟨46⟩[24]⟨24⟩⟨12⟩)}{⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[35]⟨3|1+4|2](s_{124}-s_{134})(3/8[13]⟨46⟩⟨23⟩-3/8⟨36⟩[13]⟨24⟩+3/8⟨24⟩[14]⟨46⟩)}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[15](1⟨12⟩^2[14]^2⟨34⟩[25]⟨14⟩-1[12]⟨14⟩[14]⟨34⟩[45]⟨12⟩^2+1[14][24]⟨34⟩⟨24⟩[25]⟨12⟩^2-2[13][24]⟨34⟩⟨23⟩[25]⟨12⟩^2+2[12][24]⟨24⟩⟨23⟩[25]⟨12⟩^2-1[12][14]⟨34⟩[25]⟨12⟩^3+1⟨34⟩[12]^2[45]⟨12⟩^3+2[13][24]⟨34⟩^2[45]⟨12⟩^2-2[12]^2⟨13⟩⟨24⟩[45]⟨12⟩^2+2[12]⟨13⟩[13]⟨34⟩[45]⟨12⟩^2+2[12]⟨13⟩[14]⟨24⟩[25]⟨12⟩^2-2⟨13⟩[13][14]⟨34⟩[25]⟨12⟩^2+1⟨13⟩^2[13]^2⟨34⟩[45]⟨12⟩-2[13]^2[45]⟨13⟩^3⟨24⟩+1⟨13⟩^3[13][35][14]⟨24⟩+1[13]^2⟨13⟩^3⟨12⟩[15]-1[12]⟨13⟩^2[13][15]⟨12⟩^2-1[13]^2[35]⟨13⟩^3⟨23⟩-1[12]⟨13⟩[13]⟨23⟩[25]⟨12⟩^2-1⟨13⟩^2[13][14]⟨24⟩[45]⟨14⟩+1⟨13⟩^2[35][14]^2⟨24⟩⟨14⟩+3⟨13⟩^2[13][35][24]⟨24⟩⟨23⟩+1⟨13⟩^2[35][14][24]⟨24⟩^2-2⟨13⟩[35][24]^2⟨24⟩^2⟨23⟩-1⟨13⟩⟨34⟩^2⟨24⟩[45][34]^2+2⟨13⟩^2[35][14]⟨34⟩⟨24⟩[34]+1[12]⟨13⟩^2⟨24⟩^2[45][34]-1⟨13⟩[35]⟨34⟩^2⟨23⟩[34]^2+1⟨13⟩[13]⟨34⟩[23]⟨23⟩[45]⟨12⟩-1[12]⟨13⟩[35]⟨34⟩⟨23⟩⟨12⟩[34])}{⟨23⟩[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1⟨13⟩^2[13]^2[35]⟨34⟩⟨23⟩[45]}{⟨23⟩[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[15](-17/4[25]⟨13⟩⟨24⟩^2[14]+35/8⟨13⟩[13]⟨24⟩⟨23⟩[25]+2[13]⟨13⟩^2[15]⟨24⟩-3/4⟨13⟩[35][14]⟨34⟩⟨24⟩-25/8[12]⟨13⟩[35]⟨24⟩⟨23⟩+3[12][45]⟨13⟩⟨24⟩^2-1/2⟨13⟩[14]⟨24⟩[15]⟨14⟩-6[35][24]⟨34⟩⟨24⟩⟨23⟩-15/4[25]⟨24⟩^2[24]⟨23⟩-3/4⟨34⟩[23]⟨24⟩⟨23⟩[45]+3/8⟨34⟩[23][35]⟨23⟩^2+35/8[25][23]⟨24⟩⟨23⟩^2+3/4⟨34⟩^2[35]⟨12⟩[14]-5/4⟨34⟩^2[35]⟨23⟩[34]-3⟨34⟩^2[45][13]⟨12⟩-1⟨34⟩[12][15]⟨12⟩^2-3[12]⟨34⟩⟨24⟩[45]⟨12⟩+13/4[14]⟨34⟩⟨24⟩[25]⟨12⟩+27/8[12][35]⟨34⟩⟨23⟩⟨12⟩+11/8[13]⟨34⟩⟨23⟩[25]⟨12⟩-3/4[12]⟨24⟩⟨23⟩[25]⟨12⟩-1/2⟨12⟩[14]⟨34⟩[15]⟨14⟩)}{⟨23⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{3/4[13][35]⟨34⟩^2⟨23⟩[45]}{⟨23⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-3/4[13][35]⟨34⟩⟨23⟩^2[25]}{⟨23⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{9/64s_{56}(s_{12}+s_{13}+s_{24}+s_{34})⟨26⟩⟨3|1+4|2][25]⟨4|2+3|1]}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-9/64(s_{12}+s_{13}+s_{24}+s_{34})⟨26⟩⟨3|1+4|2][25](s_{14}-s_{23})⟨4|2+3|1]}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{123}-s_{234})(s_{12}+s_{13}+s_{24}+s_{34})(9/64[13]⟨13⟩[15]⟨46⟩+9/32⟨34⟩[35][13]⟨36⟩+9/64⟨34⟩⟨46⟩[35][14]+9/64⟨34⟩[45][13]⟨46⟩)}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{[13]⟨3|1+4|2](s_{12}+s_{13}+s_{24}+s_{34})⟨4|2+3|1](9/16[45]⟨13⟩⟨46⟩+9/16⟨36⟩[35]⟨13⟩+9/16⟨36⟩[25]⟨12⟩)}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{9/16[12]⟨46⟩[35][24]⟨34⟩⟨23⟩-9/16[12]⟨46⟩⟨34⟩[23]⟨23⟩[45]-9/16[12]⟨46⟩⟨34⟩^2[45][34]-9/16[12]⟨36⟩[35]⟨34⟩^2[34]-9/16[12]⟨13⟩⟨46⟩[13]⟨34⟩[45]+9/16[12]⟨46⟩[14]⟨34⟩[45]⟨14⟩+9/16[13]⟨36⟩[14]⟨34⟩[25]⟨14⟩-15/16[12][13]⟨36⟩⟨34⟩[25]⟨12⟩-9/16⟨46⟩[35][14][24]⟨34⟩^2+9/16[12]⟨13⟩[13]⟨36⟩[15]⟨14⟩}{⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨34⟩[15](1[12][35][24]⟨34⟩⟨23⟩⟨12⟩-1[12]^2⟨12⟩^2⟨13⟩[15]-1[35][24]⟨34⟩^2⟨23⟩[34]-1⟨13⟩[35][14]⟨34⟩^2[34]-1[12]⟨13⟩[35]⟨34⟩⟨23⟩[34]+1[12]^2⟨13⟩[35]⟨23⟩⟨12⟩-1[12]⟨13⟩[13]⟨34⟩[45]⟨12⟩+2[12]⟨13⟩[35][14]⟨34⟩⟨12⟩)}{⟨23⟩[56]⟨1|2+3|4]⟨2|1+4|3]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{⟨34⟩[15](1⟨34⟩[25][24]⟨23⟩+1⟨34⟩[25]⟨13⟩[14]+1[12][25]⟨13⟩⟨23⟩+1[12]⟨13⟩^2[15])}{⟨23⟩[56]⟨1|2+3|4]⟨4|2+3|1]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{-9[13][35]⟨26⟩Δ_{14|23|56}⟨24⟩}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{9/8[13][35]⟨26⟩⟨3|1+4|2]^2⟨24⟩}{Δ_{14|23|56}⟨2|1+4|3]^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_81.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨24⟩⟨26⟩[35][13](-6[24]⟨14⟩⟨24⟩[14]-3[24]^2⟨24⟩^2-6[24]⟨24⟩[13]⟨13⟩-6[13][12]⟨13⟩⟨12⟩-3/2⟨14⟩^2[14]^2+3⟨34⟩[34][12]⟨12⟩-3/2⟨23⟩^2[23]^2-6⟨23⟩[23][13]⟨13⟩)}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{⟨26⟩⟨24⟩(-6[34]^2[13]⟨14⟩^2⟨36⟩[12]+24[34][13]^2⟨14⟩^2[24]⟨36⟩+24[13]^3⟨13⟩⟨14⟩[24]⟨16⟩-18[23]^2[13]^2⟨13⟩^2⟨26⟩+18[34][13]^2⟨13⟩^2[23]⟨46⟩-12[34][13]^2⟨13⟩⟨14⟩[24]⟨46⟩-12[23]⟨16⟩[13]^3⟨13⟩^2+36[13]^2⟨13⟩[23]⟨14⟩⟨26⟩[24]-36[13]^2[23]⟨14⟩⟨12⟩[24]⟨36⟩+18[13]^2⟨13⟩[23]^2⟨12⟩⟨36⟩-6[13]^2⟨13⟩[23]⟨12⟩[24]⟨46⟩-18[34][13]^2⟨13⟩⟨14⟩⟨16⟩[12]+12[13]^2⟨13⟩[23]⟨12⟩⟨16⟩[12]+6[34]^2[23]⟨12⟩⟨34⟩⟨46⟩[12]-18[34]^2⟨23⟩[23]^2⟨34⟩⟨46⟩-6[34]^3⟨14⟩⟨34⟩⟨46⟩[12]-6[34]⟨23⟩[23]^2⟨12⟩⟨46⟩[12]+6⟨23⟩[23]^3⟨26⟩⟨12⟩[12]-18⟨23⟩^2[23]^3⟨46⟩[34]+6⟨23⟩^2[23]^4⟨26⟩-6⟨34⟩^2⟨46⟩[34]^3[23]+6[34]⟨23⟩[23]^2[24]⟨24⟩⟨46⟩-12⟨23⟩[23]^3⟨26⟩[24]⟨24⟩-6[34]⟨23⟩[23]^3⟨24⟩⟨36⟩-6[34]^2[23][24]⟨34⟩⟨24⟩⟨46⟩-12[34]^2[23]^2⟨34⟩⟨24⟩⟨36⟩-6[34]^2⟨13⟩[23]⟨24⟩⟨46⟩[12])}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{3[13]^3⟨13⟩⟨14⟩⟨12⟩[45]⟨16⟩+59/2[13]^2⟨13⟩[14]⟨14⟩⟨12⟩[35]⟨16⟩-35/4[13][14]^2⟨14⟩^2⟨12⟩[35]⟨16⟩+1/2[13]^2[14]⟨14⟩^2⟨12⟩[45]⟨16⟩+1/4[25][13]^2[14]⟨14⟩⟨12⟩^2⟨16⟩+1/4[13]^2⟨14⟩^2⟨26⟩[24]⟨12⟩[45]-17/2[13][14]⟨14⟩^2⟨12⟩[24]⟨26⟩[35]-1/4[13]^2⟨14⟩⟨12⟩^2[24][45]⟨46⟩-11/3[13]^2⟨13⟩⟨12⟩^2[24][35]⟨46⟩-37/6[13]^3⟨13⟩^2⟨12⟩[35]⟨16⟩+17/2[13]^2[23]⟨12⟩^3⟨36⟩[25]-40/3[13]^2⟨13⟩⟨12⟩^2[35]⟨16⟩[12]-7/2[34]^3⟨14⟩⟨34⟩⟨24⟩[45]⟨46⟩-7/2⟨23⟩[23]^3⟨26⟩⟨12⟩⟨24⟩[45]+71/6⟨23⟩^2[23]^3⟨26⟩⟨12⟩[35]+73/6[34]^3⟨12⟩⟨34⟩^2[35]⟨46⟩-37/2[34]^2[13]⟨13⟩^2⟨24⟩[35]⟨46⟩}{⟨12⟩[34]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨16⟩(-12⟨46⟩[13]^3⟨13⟩^2+1/4[34][24]⟨24⟩^2⟨46⟩[12]-12⟨23⟩^2[23]^2⟨46⟩[13]+5[13]⟨23⟩[23]^2⟨24⟩⟨36⟩+11/2⟨23⟩[23]^2⟨26⟩⟨24⟩[12]+59/2[13]⟨23⟩[23][24]⟨24⟩⟨46⟩-24[13][23][24]⟨24⟩^2⟨36⟩-21/4[34][23]⟨24⟩^2⟨36⟩[12]-1/4[34]⟨14⟩⟨26⟩⟨24⟩[12]^2+49/2⟨36⟩⟨14⟩[13]^3⟨13⟩+1/2[34][13][24]⟨34⟩⟨24⟩⟨46⟩+49/4⟨34⟩^2⟨46⟩[34]^2[13])}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[23]⟨46⟩⟨26⟩(36⟨34⟩[34][13]⟨13⟩+12⟨23⟩[23][13]⟨13⟩-12⟨23⟩^2[23]^2+6[13][12]⟨13⟩⟨12⟩+12⟨34⟩^2[34]^2)}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[15][14]s_{56}⟨26⟩⟨24⟩(-1/4⟨23⟩[23]-1/4[24]⟨24⟩+1/4[12]⟨12⟩)}{⟨2|3+4|1]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩⟨24⟩[14][15](1/4[13]^2⟨13⟩^2+1/2[13][12]⟨13⟩⟨12⟩+1/4[12]^2⟨12⟩^2+1/2[14]⟨14⟩[12]⟨12⟩+1/4⟨14⟩^2[14]^2+1/2⟨14⟩[13]⟨13⟩[14])}{⟨2|3+4|1]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{151/12⟨23⟩⟨56⟩[35]^2⟨25⟩[25]-503/12[24]⟨24⟩[35]^2⟨25⟩⟨36⟩+93/4⟨36⟩⟨35⟩[35]^3⟨25⟩+69[23][45]⟨24⟩[35]⟨25⟩⟨36⟩-23/4⟨56⟩[35]^2⟨25⟩[56]⟨36⟩+26⟨56⟩[45]⟨24⟩[35]⟨25⟩[25]+65/6[24][45]⟨24⟩[35]⟨25⟩⟨46⟩+329/12[34]^2⟨34⟩⟨24⟩[35]⟨36⟩-95/2[34][35]⟨25⟩[56]⟨36⟩⟨46⟩-3⟨26⟩[24]⟨24⟩[35]⟨25⟩[25]-113/12[34]⟨35⟩⟨24⟩[35]^2⟨36⟩+145/6⟨36⟩[25][35]^2⟨25⟩^2+83/6[34][24]⟨24⟩^2[35]⟨36⟩-97/12[34][23][45]⟨24⟩^2⟨36⟩-271/12[34][24][45]⟨24⟩^2⟨46⟩+253/4[23]⟨26⟩[24][45]⟨24⟩^2-25[34]⟨23⟩⟨56⟩⟨34⟩[35]^2-26/3⟨23⟩⟨56⟩⟨35⟩[35]^3-2[24]^2⟨24⟩^2[35]⟨26⟩+739/12[34][23]⟨26⟩⟨24⟩[56]⟨36⟩+715/12[34][36]⟨24⟩[35]⟨36⟩^2+41⟨23⟩⟨56⟩[24]⟨24⟩[35]^2-23⟨56⟩[24][45]⟨24⟩^2[35]-63/2⟨56⟩⟨26⟩[24]⟨24⟩[35][56]-195/4⟨45⟩[45]^2[35]⟨25⟩⟨46⟩-99/4⟨35⟩[45][35]^2⟨25⟩⟨46⟩-195/4[46][45][35]⟨25⟩⟨46⟩^2-163/4[45][35]⟨25⟩^2⟨46⟩[25]+69/2[23][45]^2⟨24⟩⟨25⟩⟨46⟩+61/4[34][45]⟨25⟩[56]⟨46⟩^2-14[34]⟨23⟩⟨45⟩[45][35]⟨46⟩+127/4[46]⟨56⟩⟨26⟩⟨24⟩[35][25]-37/2⟨23⟩⟨56⟩^2[35]^2[56]-59/4⟨23⟩⟨56⟩⟨45⟩[45][35]^2-30[46]⟨23⟩⟨56⟩[35]^2⟨46⟩-195/4⟨56⟩[45][35]⟨25⟩[56]⟨46⟩+41/2[34][46]⟨23⟩[35]⟨46⟩^2+69/2[34]⟨23⟩⟨35⟩[35]^2⟨46⟩+9[46]⟨26⟩[35]⟨25⟩⟨46⟩[25]+79/3⟨25⟩^2[25]^2[35]⟨26⟩+305/12⟨25⟩[36][25]^2⟨26⟩^2+887/12[46][36]⟨26⟩^2⟨46⟩[25]-361/12[36]⟨26⟩^2[24]⟨24⟩[25]-451/12⟨23⟩[36]⟨26⟩[24][35]⟨46⟩-37/12⟨23⟩[24][35]^2⟨25⟩⟨46⟩-103/4⟨26⟩[24][35]⟨25⟩[56]⟨46⟩+65/6[46]⟨26⟩[24]⟨24⟩[35]⟨46⟩-201/4⟨23⟩[36]⟨56⟩[35]^2⟨36⟩+9/8[56]^2⟨56⟩^2[35]⟨26⟩+29/4⟨56⟩^2[45]⟨24⟩[35][56]-587/12[46][35]^2⟨25⟩⟨36⟩⟨46⟩-181/3⟨23⟩⟨46⟩^2[34]^2[56]+61/4[34][46]⟨26⟩[56]⟨46⟩^2-29/6[34]^2⟨23⟩⟨34⟩[35]⟨46⟩-259/12[34]⟨23⟩[24]⟨24⟩[35]⟨46⟩}{⟨12⟩[34]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-69/4[24]⟨46⟩^2⟨24⟩[14]-31/2⟨46⟩^2[45]⟨45⟩[14]+103/12⟨46⟩^2⟨35⟩[14][35]+79/12⟨35⟩⟨46⟩^2[45][13]-17⟨46⟩^2[25][14]⟨25⟩-17⟨46⟩^2[26][14]⟨26⟩+103/12⟨36⟩⟨46⟩^2[14][36]+259/12[34][13]⟨34⟩⟨36⟩⟨46⟩-31/2⟨46⟩^3[46][14]+181/12⟨36⟩^2⟨24⟩[13][23]+109/6⟨36⟩^2⟨46⟩[13][36]-43/6[13][24]⟨24⟩⟨36⟩⟨46⟩+58/3[13]⟨25⟩⟨36⟩⟨46⟩[25]+109/6[13]⟨35⟩[35]⟨36⟩⟨46⟩+79/12[13]⟨36⟩⟨46⟩^2[46]+58/3[13][26]⟨26⟩⟨36⟩⟨46⟩}{⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{154/3[13]⟨14⟩⟨12⟩[24][35]⟨36⟩-33/4[13]⟨14⟩^2[14][45]⟨16⟩-106/3[13][23]⟨14⟩⟨12⟩[45]⟨36⟩+6[23]⟨14⟩⟨26⟩⟨12⟩[45][12]-113/4[34]⟨14⟩⟨12⟩[35]⟨36⟩[12]+29[13]⟨13⟩[23]⟨12⟩[35]⟨36⟩-2/3[13]⟨13⟩[23]⟨12⟩⟨26⟩[25]+17⟨13⟩[23]⟨26⟩⟨12⟩[35][12]+176/3[13]⟨13⟩[23]⟨12⟩[45]⟨46⟩-65/2[13]⟨13⟩[23]⟨14⟩⟨26⟩[45]-11/2⟨13⟩[23]⟨26⟩[24]⟨24⟩[35]+37/6[13]⟨13⟩^2[23]⟨26⟩[35]-37/6⟨16⟩[13]^2⟨13⟩^2[35]+6[23]⟨14⟩⟨26⟩[24]⟨24⟩[45]-6⟨14⟩⟨26⟩[24]^2⟨24⟩[35]+29/4⟨14⟩[14]⟨12⟩[24][35]⟨46⟩-3/4⟨12⟩^2[24][35]⟨46⟩[12]+35/6⟨13⟩⟨23⟩[23]^2⟨26⟩[35]+65/2[13]⟨13⟩⟨14⟩[14][35]⟨16⟩+143/6[34]^2⟨14⟩⟨34⟩[35]⟨36⟩+24[34]^2⟨14⟩⟨34⟩[45]⟨46⟩-28/3[34]⟨13⟩⟨14⟩[14][35]⟨46⟩-221/12[34][13]⟨13⟩^2[35]⟨46⟩+73/6[34]^2⟨13⟩⟨34⟩[35]⟨46⟩+35/6[34]⟨13⟩⟨23⟩[23][35]⟨46⟩-3/2[34]⟨14⟩[24]⟨24⟩[35]⟨36⟩+14⟨13⟩[23]^2⟨26⟩[45]⟨24⟩-23/2[34][23]⟨14⟩⟨24⟩[45]⟨36⟩-6[34]⟨14⟩[24]⟨24⟩[45]⟨46⟩-95/6[34]⟨13⟩[23]⟨24⟩[35]⟨36⟩-23/4[13]⟨14⟩⟨12⟩[45]⟨16⟩[12]+6[25][13][14]⟨14⟩⟨12⟩⟨16⟩-3/2[34]⟨13⟩[24]⟨24⟩[35]⟨46⟩+3/2⟨12⟩[24]^2⟨24⟩[35]⟨46⟩-40/3[13]⟨13⟩⟨12⟩[35]⟨16⟩[12]-65/4[13]⟨13⟩⟨12⟩[24][35]⟨46⟩}{⟨12⟩[34]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(-59/6[13]⟨36⟩⟨14⟩[12]+23/4⟨14⟩[12]^2⟨26⟩-5/6⟨23⟩[23]⟨46⟩[12]+3/4⟨46⟩[12]^2⟨12⟩-1/6[24]⟨34⟩⟨46⟩[13]+203/12⟨34⟩⟨46⟩[34][12])}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩[24]⟨26⟩(-6⟨14⟩[12]-24[23]⟨34⟩)}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩[35](-3/2[24]⟨34⟩[35]+3/2[23][45]⟨34⟩+3/2[25][12]⟨12⟩)}{[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨26⟩[14](1/2⟨23⟩[35][12]+1/4[15][12]⟨12⟩+3/4[13]⟨13⟩[15]+1/2[45]⟨24⟩[12]+3/4⟨14⟩[14][15])}{⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_82.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{6⟨12⟩[12]^2[25]⟨26⟩s_{234}}{[34]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(4[45]⟨23⟩⟨24⟩[23]^2-2⟨23⟩^2[23]^2[35]-5⟨13⟩[45][23]⟨24⟩[13]-5⟨13⟩[23]⟨23⟩[13][35]+2⟨24⟩^2[24]^2[35]+4[34][24]⟨24⟩⟨34⟩[35]-5⟨12⟩^2[12]^2[35]-5[13][25]⟨12⟩^2[12]+12[12][34]⟨34⟩⟨12⟩[35]+5[12][14]⟨14⟩⟨12⟩[35]-5[25]⟨12⟩[14]⟨14⟩[13])}{[34]⟨2|5+6|2]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-4[12]⟨23⟩[23]⟨26⟩[45]⟨3|2+4|3]}{[34]⟨2|5+6|2]^2⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1[12]⟨26⟩⟨6|1+5|2]s_{234}}{[34]⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(-5[25]⟨14⟩[14]+5[45]⟨14⟩[12]-6[25]⟨12⟩[12]+5⟨13⟩[12][35]-6⟨34⟩[45][23]+6⟨34⟩[24][35])}{[34]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{4[12]⟨24⟩^2[25][34][45]⟨3|2+4|1]}{[13][56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(-4[23][34]⟨36⟩⟨34⟩[13]+14[34][24]⟨46⟩⟨34⟩[13]-7⟨13⟩[23]⟨36⟩[13]^2-6[34]⟨12⟩[12]^2⟨46⟩+7[12]⟨12⟩[24]⟨46⟩[13]-14⟨34⟩[34]^2[12]⟨46⟩-10[12][34][14]⟨46⟩⟨14⟩+2[34]⟨14⟩[12]^2⟨26⟩+8[12][34]⟨36⟩⟨14⟩[13]+7[24][14]⟨46⟩⟨14⟩[13])}{[13][34]⟨56⟩⟨2|1+3|2]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{7⟨14⟩[12][15]⟨24⟩[24][45]}{[34][56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨23⟩[25](-15[13][45]⟨14⟩[12]+7[13][25]⟨14⟩[14]+8[35]⟨14⟩[12][14]+4⟨12⟩[12]^2[35]+7[13][25]⟨12⟩[12]+4⟨34⟩[34][12][35]+11⟨34⟩[45][23][13]-8[45]⟨24⟩[12][23]+8⟨24⟩[12][24][35]-4⟨34⟩[13][24][35]-7⟨13⟩[25][13]^2+7[13]⟨13⟩[12][35])}{[34][56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]^2⟨26⟩(-2⟨36⟩⟨12⟩[12]-6⟨36⟩⟨24⟩[24]-2⟨23⟩[23]⟨36⟩-8⟨23⟩[24]⟨46⟩-4⟨34⟩⟨36⟩[34]-4⟨36⟩⟨14⟩[14]+4⟨13⟩[12]⟨26⟩+4[14]⟨13⟩⟨46⟩)}{[13]⟨56⟩⟨2|1+3|2]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-4[12]⟨23⟩[25][45]⟨3|2+4|3]}{[34][56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-12⟨12⟩[12]⟨26⟩[35]⟨4|2+3|1]}{⟨2|5+6|2]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩(-8[13]^2⟨23⟩[23]^2⟨36⟩+14[23]^2[12]⟨26⟩⟨23⟩[13]-8[23][24]⟨46⟩⟨23⟩[13]^2-5[13]^3⟨36⟩⟨14⟩[24]-2[12][24]⟨26⟩⟨14⟩[13]^2-9[12][34]⟨36⟩⟨14⟩[13]^2+28[23][12][24]⟨26⟩⟨24⟩[13]+3[12][14]⟨16⟩⟨14⟩[13]^2-8[23][34]⟨36⟩⟨34⟩[13]^2+5[13]^3⟨13⟩⟨16⟩[12]-2[34]^2⟨24⟩[12]^2⟨46⟩+10[12][34]^2⟨46⟩⟨34⟩[13]+2[24][14]⟨46⟩⟨14⟩[13]^2+7⟨13⟩[13]^3[24]⟨46⟩)}{[13][34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](4[45][24]⟨24⟩⟨34⟩[13]-2[24][14]⟨24⟩⟨34⟩[35]+2[45][23]⟨23⟩⟨34⟩[13]+1[45][12][23]⟨23⟩⟨24⟩+8⟨23⟩^2[23][12][35]-3⟨13⟩[25][14]⟨24⟩[13]-7⟨13⟩[12][14]⟨24⟩[35]+7⟨13⟩[45][12]⟨24⟩[13]-3[25]⟨24⟩⟨14⟩[14]^2-3[45]⟨24⟩^2[12][24]+8[12][34]⟨23⟩⟨34⟩[35])}{[34][56]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(-2⟨23⟩[34]^2[12]^2⟨46⟩-4[23][12]^2[34]⟨26⟩⟨23⟩+10[12]^2[34][14]⟨26⟩⟨14⟩+4[12][34][14]^2⟨46⟩⟨14⟩+6[12][34][14]⟨36⟩⟨14⟩[13]+2⟨13⟩[12][34][14]⟨46⟩[13]-2[24][14]^2⟨46⟩⟨14⟩[13]-3[34][24]⟨36⟩⟨34⟩[13]^2+1[23][24]⟨23⟩⟨36⟩[13]^2+1⟨23⟩[13]^2[24]^2⟨46⟩-2[24][14]⟨36⟩⟨14⟩[13]^2)}{[13][34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25](-8⟨23⟩^2[13]^2[24][35]+11[45]⟨23⟩^2[23][13]^2-6⟨24⟩⟨14⟩[35][14]^3+6[45][14]^2⟨24⟩⟨14⟩[13]-2[35]⟨24⟩^2[24][14]^2+21[45][24][14]⟨24⟩^2[13]+26[24][14]⟨23⟩⟨24⟩[13][35]+8[12][14]^2⟨24⟩⟨12⟩[35]-8⟨12⟩[14]^2⟨34⟩[13][35]-14[34][14]^2⟨24⟩⟨34⟩[35]-2[45][34][14]⟨24⟩⟨34⟩[13]-18[45][12][34][14]⟨24⟩^2-28[25]⟨12⟩[14]^2⟨24⟩[13]+19[12]⟨12⟩[14]⟨23⟩[13][35]-14[45]⟨12⟩[14]⟨34⟩[13]^2-2⟨13⟩[14]^2⟨24⟩[13][35]+2⟨13⟩[45][14]⟨24⟩[13]^2)}{[13][34][56]⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[15](-7[12][24]⟨23⟩⟨12⟩[35]-5[45]⟨12⟩^2[12]^2+5[45]⟨12⟩[24]⟨34⟩[13]+4⟨23⟩^2[23][24][35]+6[45][23][34]⟨23⟩⟨34⟩)}{[34][56]⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(178/3[13][24]⟨46⟩+136/3⟨36⟩[23][13]-8[23][12]⟨26⟩-82/3[13]⟨16⟩[12])}{[13][34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{7[12][14]⟨16⟩⟨46⟩}{[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[25](13⟨34⟩[45][13]-19⟨34⟩[35][14]+27⟨23⟩[12][35]-26[15]⟨12⟩[12]-7[15]⟨13⟩[13]+19/3⟨24⟩[25][14]+61/3[25]⟨23⟩[13]+7[15]⟨14⟩[14])}{[34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{4[12]⟨23⟩^2[25]^2}{[56]⟨2|1+3|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩⟨34⟩[45](-4[25]⟨12⟩[12]-6⟨13⟩[25][13]-4⟨13⟩[12][35])}{⟨12⟩[56]⟨2|1+3|2]⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{[12]⟨36⟩⟨46⟩(-18⟨13⟩[13]+35/3⟨23⟩[23]+23/3⟨12⟩[12])}{⟨12⟩[13]⟨56⟩⟨2|1+3|2]s_{123}}+\\
\scriptscriptstyle\frac{-4⟨12⟩[12]⟨23⟩[45]^2⟨4|2+3|1]}{[56]⟨2|1+3|2]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-8[12][14]^2⟨24⟩[34]⟨46⟩^2}{[13]^2⟨56⟩⟨2|1+3|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-2[12]^3[34]⟨26⟩^2⟨24⟩}{[13]^2⟨56⟩⟨2|1+3|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[34]⟨36⟩(2⟨12⟩[14]⟨46⟩⟨34⟩[13]-2[34]⟨46⟩⟨23⟩⟨34⟩[13]+8[23]⟨23⟩⟨24⟩⟨36⟩[13]+6[23][12]⟨26⟩⟨23⟩⟨24⟩-8⟨23⟩^2[23][13]⟨46⟩+26[24]⟨46⟩⟨23⟩⟨24⟩[13]-8[12][34]⟨46⟩⟨23⟩⟨24⟩+10⟨13⟩[12]⟨26⟩⟨24⟩[13])}{⟨12⟩[13]⟨56⟩⟨2|1+3|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩[25](-4[23]⟨23⟩^2[13][35]+4[24]⟨23⟩⟨24⟩[13][35]-2[45][24]⟨24⟩^2[13]-8[34]⟨23⟩⟨34⟩[13][35]-4[12][34]⟨23⟩⟨24⟩[35])}{⟨12⟩[13][56]⟨2|1+3|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨14⟩[14]^2⟨46⟩^2(2⟨13⟩[13]+2⟨14⟩[14]-2⟨23⟩[23]-2⟨24⟩[24]+2⟨34⟩[34]-2⟨12⟩[12])}{⟨12⟩⟨13⟩[13]^2⟨56⟩⟨2|1+3|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩⟨46⟩(-4[24][14]⟨14⟩⟨34⟩[13]+4⟨14⟩^2[12][14]^2+4[12][34][14]⟨14⟩⟨34⟩+2⟨23⟩[23]⟨12⟩[12]^2-2⟨34⟩⟨13⟩[13]^2[24]-10⟨13⟩[12][34]⟨34⟩[13]-2[12]⟨12⟩[24]⟨34⟩[13]+4⟨13⟩[23][12]⟨23⟩[13]+8⟨13⟩[12][14]⟨14⟩[13])}{⟨12⟩⟨13⟩[13]^2⟨56⟩⟨2|1+3|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{2⟨14⟩[14]^2⟨24⟩^2[25]^2}{⟨12⟩⟨13⟩[13]^2[56]⟨2|1+3|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[15](-2⟨13⟩[45]⟨14⟩⟨34⟩[13]^2-2[15]⟨14⟩^3[14]^2-4⟨34⟩⟨14⟩^2[35][14]^2-1/3⟨13⟩[23][12]⟨23⟩⟨24⟩[35]+11/3⟨13⟩[12]^2⟨24⟩⟨12⟩[35]-2[23][12][25]⟨23⟩⟨24⟩⟨12⟩+2[25][12]⟨12⟩^2⟨34⟩[13]+2[23][25]⟨12⟩⟨23⟩⟨34⟩[13]-2[45][34]⟨14⟩⟨34⟩^2[13]-2[34][14]⟨14⟩⟨34⟩^2[35])}{⟨12⟩⟨13⟩[13]^2[56]⟨2|1+3|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(-2[24]⟨36⟩⟨24⟩⟨34⟩[13]+2[23]⟨23⟩⟨36⟩⟨34⟩[13]-2[12][24]⟨46⟩⟨23⟩⟨24⟩-2⟨34⟩^2⟨36⟩[34][13]+2[12]⟨12⟩⟨36⟩⟨34⟩[13]-2[14]⟨36⟩⟨14⟩⟨34⟩[13]+4[24]⟨46⟩⟨23⟩⟨34⟩[13])}{⟨12⟩⟨13⟩[13]⟨56⟩⟨2|1+3|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(3⟨23⟩[13]^2[24]⟨46⟩-2[13]^2⟨23⟩[23]⟨36⟩-11[12][34]⟨46⟩⟨23⟩[13]-7[23][12]⟨26⟩⟨23⟩[13]-2[12][34]⟨36⟩⟨24⟩[13]-8[12][34][14]⟨46⟩⟨24⟩+5[13]^2⟨36⟩⟨12⟩[12]+2[34]⟨24⟩[12]^2⟨26⟩+3[12]⟨12⟩[14]⟨46⟩[13])}{⟨12⟩[13][34]⟨56⟩⟨2|1+3|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2[23][12]⟨36⟩⟨24⟩⟨26⟩}{⟨12⟩[13]⟨56⟩⟨2|1+3|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{8[12][14]^2⟨46⟩⟨24⟩⟨16⟩}{⟨12⟩[13]^2⟨56⟩⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(2[23][12]⟨26⟩⟨23⟩-8[14]^2⟨46⟩⟨14⟩)}{⟨12⟩[13]^2⟨56⟩⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩[45](-59/3⟨23⟩[25]-77/3[15]⟨13⟩)}{⟨12⟩[56]⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{⟨26⟩^2(4[13]⟨23⟩^2[23][12]-7[13]^2⟨13⟩⟨23⟩[12]-9⟨24⟩⟨14⟩[12][14]^2+4⟨24⟩^2[12][24][14]+8[12][24]⟨23⟩⟨24⟩[13]-16⟨13⟩[12][14]⟨24⟩[13]-5⟨24⟩⟨12⟩[12]^2[14]-3[34]⟨23⟩⟨24⟩[12]^2-5[13]⟨23⟩⟨12⟩[12]^2+11[12]⟨12⟩[14]⟨34⟩[13]+3[24][14]⟨24⟩⟨34⟩[13]-3[12][34][14]⟨24⟩⟨34⟩+1⟨34⟩^2[34][13][14]+2⟨34⟩[13]⟨14⟩[14]^2+3⟨34⟩⟨23⟩[13]^2[24]+2⟨34⟩⟨13⟩[13]^2[14]-3[12][34]⟨23⟩⟨34⟩[13])}{⟨56⟩⟨2|3+4|1]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(2⟨13⟩⟨16⟩[13]^3-3[13]^2⟨16⟩⟨12⟩[12]-6[13]^2⟨16⟩⟨14⟩[14]+167/3[13]^2⟨12⟩[24]⟨46⟩+41/3[12]⟨12⟩[34]⟨46⟩[13]-55/3[23][24]⟨26⟩⟨24⟩[13]-44/3[23][12][34]⟨26⟩⟨24⟩-26/3[23][12]⟨12⟩⟨26⟩[13]+110/3[13]^2⟨36⟩[23]⟨12⟩-34/3⟨23⟩[23]^2[13]⟨26⟩+34/3[23][34]⟨46⟩⟨23⟩[13]-28/3⟨13⟩[23][13]^2⟨26⟩-2⟨13⟩[34][13]^2⟨46⟩+42[23][34]⟨36⟩⟨24⟩[13]+112/3[34][24]⟨46⟩⟨24⟩[13]-3[34]^2⟨24⟩[12]⟨46⟩+34[13]^2⟨36⟩[34]⟨14⟩+11[34][14]⟨46⟩⟨14⟩[13]-73/3[13]^2⟨14⟩[24]⟨26⟩-5/3[12][34]⟨26⟩⟨14⟩[13])}{⟨12⟩[13][34]⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](31/3⟨34⟩[13]^2[45]⟨12⟩-19/3⟨12⟩[14]⟨34⟩[13][35]-89/3[45][34]⟨24⟩⟨34⟩[13]+11/3[34][14]⟨24⟩⟨34⟩[35]+32/3[12][34]⟨23⟩⟨24⟩[35]+32/3[45][34]⟨24⟩^2[12]+34/3⟨23⟩^2[23][13][35]-74/3[45][23]⟨23⟩⟨24⟩[13]-2⟨13⟩⟨23⟩[13]^2[35]+163/3[24]⟨23⟩⟨24⟩[13][35]-34[45]⟨13⟩⟨24⟩[13]^2+38⟨13⟩[14]⟨24⟩[13][35]+6⟨24⟩⟨14⟩[35][14]^2+55/3[45]⟨24⟩^2[13][24])}{⟨12⟩[13][34][56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{4[12]⟨14⟩⟨16⟩⟨34⟩[34][35]}{⟨13⟩[13]⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨24⟩[12][34][35](-8/3⟨24⟩[25]-2⟨34⟩[35]-2/3[15]⟨14⟩)}{⟨12⟩[13]^2[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2⟨12⟩[12]^2⟨34⟩[35]^2}{⟨13⟩[13]^2[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]⟨16⟩(4[13]⟨36⟩⟨14⟩+2⟨23⟩[23]⟨46⟩-2⟨34⟩[34]⟨46⟩-4⟨13⟩[13]⟨46⟩)}{⟨13⟩[13]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(-32⟨13⟩⟨36⟩[13]^3-60[14]⟨13⟩[13]^2⟨46⟩-35/3⟨34⟩⟨36⟩[34][13]^2+19/3[34][14]⟨46⟩⟨34⟩[13]+13⟨23⟩[13]^2[24]⟨46⟩+10[13]^2⟨23⟩[23]⟨36⟩-6[12][34]⟨46⟩⟨23⟩[13]-2[12][14]⟨26⟩⟨14⟩[13]-4[23][12]⟨26⟩⟨23⟩[13]+4[12][34]⟨36⟩⟨24⟩[13]+2[24][14]⟨46⟩⟨24⟩[13]+2⟨36⟩⟨24⟩[13]^2[24]-2[34]⟨24⟩[12]^2⟨26⟩)}{⟨12⟩[13]^2⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩⟨16⟩(32[13]⟨36⟩+62[14]⟨46⟩-4[12]⟨26⟩)}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12][35](-8/3⟨24⟩[25]-2⟨34⟩[35]-16/9[15]⟨14⟩)}{⟨12⟩[13]^2[56]⟨1|2+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_83.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/8⟨6|1+3|5](s_{14}-s_{23})[24](s_{124}-s_{234})⟨14⟩}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-5/12⟨6|1+5|3][23]⟨16⟩[24]}{[34]^2⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{-5/3[23]^2⟨16⟩⟨6|1+5|4]}{[34]^2⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{2[23]^2⟨16⟩⟨26⟩[24]}{[34]^2⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{3/2[23]^2⟨24⟩⟨36⟩[24]⟨16⟩}{[34]⟨56⟩⟨1|2+4|3]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-1/8(s_{123}-s_{134})⟨6|1+3|5]⟨23⟩(s_{14}-s_{23})[24]}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{1/4[13]⟨26⟩[35](s_{14}-s_{23})[24]^2}{[13][34]^2⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-9/4[13]⟨26⟩[25][24]-3/2[13][35]⟨36⟩[24]+1/4[12][34]⟨36⟩[35]+1/2[14]⟨16⟩[12][35]-9/4[13]⟨46⟩[45][24]+3/2[13][23][45]⟨36⟩-1/2[13]⟨16⟩[12][45]}{[13][34]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(1/4[13][23][34]⟨36⟩+1[13][23]⟨26⟩[24]-2[13]⟨46⟩[34][24]-1/4[23][12][34]⟨26⟩)}{[13][34]⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{7/4[13]⟨26⟩[12][24]⟨16⟩}{[13][34]⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13][45](2[14][25]⟨14⟩-9/4[23]⟨34⟩[45])}{[13][34][56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-2[13][35][24]⟨23⟩[25]}{[13][34][56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/16⟨46⟩(s_{15}+s_{16}+s_{35}+s_{36})⟨36⟩[12](s_{135}-s_{136})[34]}{[13]⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/8⟨46⟩[34]⟨6|1+3|5][12]⟨35⟩(s_{15}+s_{16}+s_{35}+s_{36})}{[13]⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/8⟨6|1+3|5]⟨24⟩[12]^2⟨13⟩[34]}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12](s_{15}+s_{16}+s_{35}+s_{36})⟨6|1+3|5](3/8[14]⟨14⟩+1/8⟨23⟩[23]+1/4[12]⟨12⟩)}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-7/8⟨46⟩⟨6|1+3|5](s_{13}-s_{24})[24]⟨35⟩}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{7/16⟨46⟩(s_{13}-s_{24})⟨36⟩[24](s_{135}-s_{136})}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨35⟩⟨46⟩⟨6|1+3|5](-1/4[23]⟨35⟩[45]-1/4[23][46]⟨36⟩+1/4[35]⟨35⟩[24]+1/4[36]⟨36⟩[24])}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/8⟨46⟩⟨3|1+4|2]⟨36⟩(s_{135}-s_{136})[34]}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25](s_{13}-s_{24})⟨6|1+3|5](-1⟨23⟩[26]+9/8[46]⟨34⟩)}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25](s_{135}-s_{136})(s_{13}-s_{24})(-1/2⟨23⟩[25]+9/16⟨34⟩[45])}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[46]⟨34⟩[25]⟨6|1+3|5](-1/4[36]⟨36⟩-1/4⟨35⟩[35])}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/8⟨3|1+2|4][35][25](s_{135}-s_{136})⟨34⟩}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{(s_{13}-s_{24})⟨6|1+3|5](11/8⟨34⟩[24]-1/4⟨35⟩[25]+7/16[26]⟨36⟩)}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨6|1+3|5](1/2[36]⟨35⟩⟨36⟩[25]+1/2[26]⟨25⟩⟨36⟩[25]+5/8⟨26⟩[26]^2⟨36⟩+1/8[45]⟨34⟩⟨45⟩[24]-3/8[36]⟨34⟩⟨36⟩[24]-1/8⟨34⟩^2[34][24]+1/4[36][26]⟨36⟩^2-3/8[46]⟨34⟩⟨56⟩[25]+7/4[26]⟨24⟩⟨36⟩[24]-3/8[35]⟨34⟩⟨35⟩[24]+1/8[46]⟨46⟩⟨34⟩[24]+1⟨34⟩⟨56⟩[56][24]+11/16[56][26]⟨56⟩⟨36⟩-3/8⟨46⟩⟨35⟩[56][24]+3/8[46]⟨46⟩[26]⟨36⟩+2[25]⟨35⟩⟨24⟩[24]-1/4[45]⟨35⟩⟨45⟩[25]+1/4[35]⟨35⟩^2[25]+1/2[23]⟨34⟩⟨35⟩[45]+1/2[23][46]⟨34⟩⟨36⟩-1/4[23]⟨35⟩[56]⟨36⟩)}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{(s_{135}-s_{136})(-1/8[45][23]⟨34⟩⟨36⟩-1/16⟨46⟩⟨35⟩[45][25]-1/16⟨25⟩⟨36⟩[25]^2-1/8[25]⟨24⟩⟨36⟩[24]+1/8[35]⟨34⟩⟨36⟩[24])}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/2[13]⟨26⟩[23]^2⟨36⟩[24]}{[13][34]^2⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-8/3[23][35]⟨36⟩[24]-2[45][23]^2⟨36⟩-2[23]⟨46⟩[45][24]-35/12⟨46⟩[35][24]^2+2[23]⟨16⟩[12][45]}{[34]^2⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[23]⟨36⟩(3/2[13]⟨46⟩[24]+1/2⟨46⟩[12][34]-1/2[23][12]⟨26⟩)}{[13][34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-5/2[23]⟨36⟩⟨6|1+5|2]}{[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{1/6[14]^2⟨3|1+2|5]⟨24⟩[45]}{[34][56]⟨2|3+4|1]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩[45]^2[14](-1/12[13]⟨34⟩+1/12[12]⟨24⟩)}{[34][56]⟨2|3+4|1]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[14][45](1/12⟨23⟩[35][24]+1/4[12][45]⟨12⟩)}{[34]^2[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-7/12[14][45]⟨23⟩[25]}{[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-1/6[13][15]^2⟨23⟩⟨3|1+2|4]}{[34][56]⟨2|3+4|1]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/6[13]^2[45][15]⟨23⟩[24]}{[13][34]^2[56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[14]⟨26⟩[24](-1/2⟨26⟩[12]-1/6[13]⟨36⟩)}{[34]^2⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[14][12]⟨26⟩(1/2[14]⟨46⟩-1/4[13]⟨36⟩)}{[13][34]⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[15](11/12[13][25]⟨23⟩[14]-1/6[13][45][12]⟨23⟩+1/6[13]⟨34⟩[45][14]-1/4[14]^2⟨34⟩[35]+1/6⟨13⟩[15][13][14]-1/4[14]^2[15]⟨14⟩)}{[13][34][56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/12[14]^2⟨46⟩⟨36⟩}{[34]⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-5[13]^2[45]⟨36⟩[24]+2[13][35]⟨36⟩[14][24]+2[13]⟨26⟩[25][14][24]-11/4[13]⟨46⟩[45][14][24]-1/4[14]^2⟨46⟩[35][24]-1/4⟨26⟩[35][14][12][24]+1/6[13]⟨26⟩[45][12][24]-1/3⟨46⟩[45][14][12][34]+23/12[13][45]⟨36⟩[12][34]-1/3⟨26⟩[12]^2[34][45]+9/4[13]⟨16⟩[25][14]^2}{[13][34]^2⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/6⟨3|2+4|1][15]^2}{[34][56]⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{[14][15](1/3[12][35]-1/3[13][25])}{[13][34]^2[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-5/12[15]^2[12]}{[13][34][56]⟨2|3+4|1]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_84.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-15/4[12]⟨24⟩^2⟨26⟩[24][25]-15/4⟨36⟩⟨24⟩^2[24][25][13]+3/4⟨46⟩⟨24⟩^2[14][24][25]-15/4[12]^2⟨24⟩⟨26⟩[25]⟨12⟩+3/4[12]⟨46⟩⟨24⟩[14][25]⟨12⟩-15/4⟨36⟩[12]^2⟨24⟩[35]⟨12⟩+15/4⟨13⟩⟨46⟩⟨23⟩[25][13]^2-3/4⟨36⟩⟨24⟩[23]⟨23⟩[25][13]-3/4[12]⟨24⟩⟨26⟩[23]⟨23⟩[25]}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[35](s_{124}-s_{134})(-6[12]⟨46⟩⟨23⟩+27/4⟨34⟩[13]⟨36⟩+15/4⟨34⟩⟨46⟩[14])}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-3/4⟨36⟩⟨2|3+4|1]⟨46⟩(s_{23}-s_{14})[23]}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{9/8⟨4|2+3|1]⟨3|1+4|2]⟨26⟩(s_{23}-s_{56})[25]}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-9/8⟨4|2+3|1][14]⟨3|1+4|2]⟨26⟩[25]⟨14⟩}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{9/4⟨46⟩⟨34⟩⟨3|1+4|2][14][35](s_{23}-s_{56})}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{[14]⟨46⟩⟨3|1+4|2][35]⟨14⟩(-9/4⟨34⟩[14]+9/2[12]⟨23⟩)}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨34⟩(-3/2⟨36⟩[13][25]-15/4[14]⟨46⟩[25]-15/2[35]⟨36⟩[12])}{⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{3/2⟨36⟩⟨3|1+4|2][15]⟨24⟩}{⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/2⟨34⟩(s_{14}-s_{56})[15]⟨36⟩}{⟨23⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/2⟨3|5+6|3]⟨36⟩[12]⟨46⟩}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/4[14]⟨3|1+4|2]⟨46⟩^2}{⟨56⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{12[24]^3[13]⟨26⟩^2}{[34]^3⟨56⟩s_{234}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13][24]⟨36⟩(-12⟨16⟩[14]-17[24]⟨26⟩)}{[34]^2⟨56⟩s_{234}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-17[24]^2[14]⟨26⟩⟨46⟩}{[34]^2⟨56⟩s_{234}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-12[24]^2[12]⟨26⟩^2}{[34]^2⟨56⟩s_{234}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45][24](12[45]⟨34⟩[13]-12[35][12]⟨23⟩-12⟨13⟩[13][15])}{[34]^2[56]s_{234}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩[24](-12⟨36⟩[13]+5[12]⟨26⟩)}{[34]⟨56⟩s_{234}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{17[24]⟨34⟩[45][15]}{[34][56]s_{234}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-18[35]^2[14](s_{13}-s_{24})⟨24⟩}{[34][56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩(23[45]⟨34⟩[13]+11[35][12]⟨23⟩-17⟨13⟩[13][15]+8[14]⟨24⟩[25]+4[45][12]⟨24⟩-11[25][13]⟨23⟩+15[14]⟨14⟩[15])}{⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-12[35][14]⟨36⟩⟨24⟩}{⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45][13]⟨26⟩(-8[14]⟨14⟩-17⟨13⟩[13])}{[34]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨16⟩[13][14]⟨26⟩(8⟨13⟩[13]+8[14]⟨14⟩)}{[34]⟨56⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[14][35](17[35]⟨13⟩[13]⟨23⟩+17[24][45]⟨24⟩^2)}{[34][56]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(-8[24]⟨36⟩[13]⟨24⟩-3[24][13]⟨46⟩⟨23⟩-11⟨36⟩[13][23]⟨23⟩-11[12]⟨26⟩[23]⟨23⟩+11⟨34⟩[14][34]⟨46⟩+8⟨36⟩[12][34]⟨24⟩)}{⟨56⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩[35](-17[14]⟨24⟩[25]-9[45]⟨34⟩[13]+8[45][12]⟨24⟩)}{[56]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13][45](-3⟨14⟩[15]-3[25]⟨24⟩)}{[34][56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{26[35]⟨34⟩[15]}{[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-8[45]⟨36⟩[13]⟨23⟩}{⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45][14](7[24][45]⟨24⟩^2+7[35]⟨13⟩[13]⟨23⟩)}{[34][56]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45]⟨23⟩(4[45]⟨34⟩[13]-4[35][12]⟨23⟩+4[15][12]⟨12⟩-7⟨13⟩[13][15])}{[56]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[24][13]⟨26⟩(-8[24]⟨26⟩+25⟨16⟩[14])}{[34]^2⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{29⟨16⟩^2[14]^2[13]}{[34]^2⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45](-13[35][12][34]⟨23⟩+25[24][13]⟨23⟩[35]-20[14][13]⟨12⟩[25]+6[45][13][12]⟨12⟩-39[45][14][13]⟨14⟩-32[45]⟨13⟩[13]^2+10[35][14]^2⟨14⟩)}{[34]^2[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-17[24][14]⟨23⟩[35]^2}{[34]^2[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[14]⟨46⟩(29⟨36⟩[34]+9[24]⟨26⟩+1⟨16⟩[14])}{[34]⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(8[24][13]⟨26⟩+33⟨36⟩[13][34]+17[12][34]⟨26⟩+33⟨16⟩[14][13])}{[34]⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{25[45][25][13]}{[34]^2[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{18[45]^2[14]⟨23⟩s_{123}}{[34][56]⟨2|1+3|4]^3}+\\
\scriptscriptstyle\frac{[45]^2(-13[24][13]⟨23⟩+3⟨13⟩[13][14]+7[24][14]⟨24⟩)}{[34]^2[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45](-4[45][12]⟨23⟩-24[14]⟨23⟩[25]-24⟨13⟩[15][14])}{[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45](-9[14][25]-1[45][12])}{[34]^2[56]⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_85.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-33/2⟨26⟩[35][12]⟨24⟩s_{134}}{⟨2|5+6|2]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-15⟨26⟩[35][12]⟨24⟩s_{234}}{⟨2|5+6|2]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(21⟨46⟩[34]^2⟨24⟩[24]⟨34⟩-5/4[34]^2⟨36⟩⟨34⟩⟨24⟩[23]+5/2⟨23⟩[34]⟨36⟩⟨24⟩[23]^2+45/2⟨23⟩⟨46⟩[34]⟨24⟩[24][23]+21⟨12⟩[13]^2⟨36⟩⟨14⟩[24]-37/2⟨26⟩[13]⟨14⟩^2[24][14]+15/2⟨26⟩[34]⟨14⟩^2[12][14]-15/4⟨23⟩^2[23]^3⟨26⟩+25/2[34]⟨23⟩^2[23]^2⟨46⟩-15/2⟨23⟩⟨26⟩⟨24⟩[24][23]^2+5⟨26⟩[13]⟨14⟩⟨24⟩[24]^2-15/4⟨24⟩^2[23][24]^2⟨26⟩+15[34]⟨24⟩^2[24]^2⟨46⟩+15/2[34]⟨36⟩⟨24⟩^2[24][23]+21⟨46⟩[34][13]⟨24⟩[24]⟨13⟩+5/4⟨23⟩⟨46⟩[34]^2⟨34⟩[23]+5⟨26⟩[13]⟨24⟩[24][23]⟨13⟩+15/2[13]^2⟨13⟩^2⟨26⟩[23]-11⟨26⟩[13]^2⟨14⟩[24]⟨13⟩-15[12]^2[13]⟨12⟩^2⟨16⟩)}{[34]⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(117/4⟨46⟩[34]^2⟨24⟩[24]⟨34⟩+25/4[34]^2⟨36⟩⟨34⟩⟨24⟩[23]+55/4⟨23⟩[34]⟨36⟩⟨24⟩[23]^2+55⟨23⟩⟨46⟩[34]⟨24⟩[24][23]+33⟨12⟩[13]^2⟨36⟩⟨14⟩[24]-23/4⟨26⟩[13]⟨14⟩^2[24][14]-10⟨26⟩[34]⟨14⟩^2[12][14]+15[34]⟨23⟩^2[23]^2⟨46⟩+35/2⟨26⟩[13]⟨14⟩⟨24⟩[24]^2+26⟨24⟩^2[23][24]^2⟨26⟩+105/4[34]⟨24⟩^2[24]^2⟨46⟩+33⟨46⟩[34][13]⟨24⟩[24]⟨13⟩-10⟨12⟩[13]^2⟨36⟩[23]⟨13⟩+11/4⟨26⟩[13]^2⟨14⟩[24]⟨13⟩+10⟨12⟩⟨46⟩[13]⟨14⟩[24][14])}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[25](25/4⟨23⟩[34][35]⟨24⟩^2[24]+15/4[34]⟨24⟩^3[24][45]+15/4⟨23⟩[45][34]⟨24⟩^2[23]+25/4⟨23⟩^2[34][35]⟨24⟩[23]+5/4[13]^2⟨34⟩⟨12⟩^2[45]+5/4⟨12⟩^2[13][35]⟨34⟩[14])}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](5/2[45][34]⟨24⟩^2[24]⟨34⟩+5/2⟨23⟩[34][35]⟨24⟩[24]⟨34⟩-10⟨12⟩^2⟨14⟩[12][15][14]-5[12]^2⟨23⟩⟨12⟩^2[35])}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](-10[12]^2⟨12⟩^3[35]-5/2[45][34]^2⟨14⟩⟨24⟩⟨34⟩)}{⟨12⟩[34][56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{5/2⟨16⟩⟨46⟩[34]^2⟨24⟩⟨34⟩}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[13]⟨23⟩[15][35](-5/4⟨23⟩[23]-5/4⟨24⟩[24]-5/4[34]⟨34⟩)}{[34][56]⟨2|3+4|1]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[45][15](5/4[13]^2⟨34⟩⟨12⟩-5/4[12]⟨24⟩^2[34])}{[34][56]⟨2|3+4|1]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(-10[34]^2⟨34⟩⟨46⟩-91/4[34]⟨24⟩[24]⟨46⟩-5/4[34]⟨24⟩⟨36⟩[23]-5/4⟨24⟩[23][24]⟨26⟩+15[34][13]⟨36⟩⟨14⟩+17/4[34]⟨14⟩[14]⟨46⟩-99/4[13]^2⟨13⟩⟨16⟩+23/4⟨14⟩[13][14]⟨16⟩-5/4[13][24]⟨26⟩⟨14⟩-63/4[12][34]⟨26⟩⟨14⟩-45/2[34]⟨23⟩[23]⟨46⟩+5/4[13][23]⟨26⟩⟨13⟩)}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{15/4[34]⟨24⟩⟨36⟩⟨46⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{63/4[25]⟨12⟩s_{56}⟨26⟩[12]^2}{[34]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-15/2(s_{134}-s_{234})[25]⟨12⟩⟨26⟩[12]^2}{[34]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(25/2⟨24⟩[24]^2⟨46⟩+35/2⟨36⟩⟨24⟩[23][24]+15/2⟨23⟩[23][24]⟨46⟩+133/8[34]⟨34⟩[24]⟨46⟩-35/8[34]⟨36⟩[23]⟨34⟩+27/8[13]⟨13⟩[24]⟨46⟩+27/8⟨36⟩[13]⟨13⟩[23]+47/8[12]⟨13⟩[34]⟨46⟩-13/4[12]⟨13⟩⟨26⟩[23]-89/8[12][13]⟨13⟩⟨16⟩+25/2⟨36⟩⟨23⟩[23]^2-181/8⟨46⟩[14][24]⟨14⟩-13/8[13]⟨36⟩[24]⟨14⟩-33/4[12][24]⟨26⟩⟨14⟩+87/4[12]⟨36⟩[34]⟨14⟩+159/8[12]⟨16⟩[14]⟨14⟩)}{[34]⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(34⟨24⟩[24]^2⟨46⟩-21/2⟨24⟩⟨36⟩[24][23]+29⟨23⟩[23][24]⟨46⟩-3/4[34]⟨34⟩[24]⟨46⟩-4[34]⟨36⟩[23]⟨34⟩+103/8[13]⟨13⟩[24]⟨46⟩+19/8[23][13]⟨36⟩⟨13⟩+33/8[12]⟨13⟩[34]⟨46⟩-73/4[12]⟨13⟩⟨26⟩[23]-45/4[12]⟨16⟩⟨13⟩[13]+21/2⟨23⟩⟨36⟩[23]^2-31/8⟨14⟩[14][24]⟨46⟩+217/8[13]⟨36⟩[24]⟨14⟩+24[12][24]⟨26⟩⟨14⟩+19/4[12]⟨36⟩[34]⟨14⟩-21/4[12]⟨16⟩[14]⟨14⟩)}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(41/4[34]⟨24⟩[24]⟨46⟩+41/4[34]⟨24⟩⟨36⟩[23]+18[12]⟨16⟩⟨12⟩[13]-41/4[13]⟨36⟩⟨12⟩[23])}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[25](-119/4⟨24⟩^2[24][45]-25/2⟨23⟩⟨24⟩[24][35]+15/2⟨23⟩⟨24⟩[45][23]-5/4⟨23⟩^2[23][35]+55/4[13]⟨13⟩⟨23⟩[35]-19/4[13]⟨24⟩[45]⟨13⟩-20[34]⟨23⟩⟨34⟩[35])}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩[24][35](-15/2⟨24⟩[45]-15/2⟨23⟩[35])}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{41/4⟨46⟩^2[14][24]}{[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(-5/2[34]^3⟨34⟩^2⟨46⟩-5⟨46⟩[34]^2⟨24⟩[24]⟨34⟩-10[34]^2⟨36⟩⟨34⟩⟨24⟩[23]-10[34]^2[13]⟨36⟩⟨14⟩⟨34⟩+5/2⟨46⟩[34]^2⟨14⟩⟨34⟩[14]-5⟨12⟩[13]^2⟨36⟩⟨14⟩[24]+10[34][13]⟨36⟩⟨14⟩^2[14]+5⟨12⟩[13]⟨36⟩⟨24⟩[24][23]-10⟨12⟩[34]⟨36⟩[12]⟨24⟩[23])}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{5⟨26⟩⟨46⟩[34]⟨14⟩[24]⟨34⟩}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩[45]⟨14⟩[35](5/2[34]⟨34⟩-5/2[14]⟨14⟩)}{⟨12⟩[56]⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[35](-5[12]⟨12⟩[45]⟨14⟩+5/2[34]⟨34⟩[45]⟨14⟩+5⟨12⟩[25][14]⟨14⟩-10[12][25]⟨12⟩^2+5⟨24⟩[25]⟨12⟩[24])}{⟨12⟩[34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩(5[34]⟨34⟩⟨46⟩+5⟨24⟩[24]⟨46⟩+5/2⟨24⟩⟨36⟩[23]+5[13]⟨36⟩⟨14⟩-5/2⟨23⟩[23]⟨46⟩-5[13]⟨13⟩⟨46⟩)}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(-175/18[13]⟨36⟩-175/18[14]⟨46⟩)}{[34]⟨56⟩⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[15](-395/36[13]⟨34⟩[45]+110/9⟨34⟩[14][35]+175/18[15][13]⟨13⟩+175/18[15][14]⟨14⟩)}{[34][56]⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(67/8⟨36⟩[23]-285/8[24]⟨46⟩-7[12]⟨16⟩)}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-413/36⟨36⟩⟨46⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]^2⟨13⟩⟨26⟩(10[34]⟨36⟩+5⟨16⟩[14])}{[34]⟨56⟩⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{5⟨23⟩[25][12][15]⟨13⟩}{[56]⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{5⟨16⟩^2[23](s_{123}+s_{124})⟨34⟩}{⟨12⟩⟨56⟩⟨1|2+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_86.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-3⟨23⟩⟨56⟩[45]^2(s_{14}-s_{23})}{⟨1|2+4|3]⟨2|1+3|4]^3}+\\
\scriptscriptstyle\frac{[45]^2⟨23⟩(s_{14}-s_{23})(-3⟨45⟩[45]-3[46]⟨46⟩)}{[56]⟨1|2+4|3]⟨2|1+3|4]^3}+\\
\scriptscriptstyle\frac{-2⟨14⟩(s_{23}-s_{14})[24][35]⟨23⟩⟨26⟩}{⟨24⟩⟨1|2+4|3]^2⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{3/4⟨3|1+2|4][34]⟨4|1+3|2]⟨6|1+3|5]⟨23⟩}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩⟨4|1+3|2](s_{123}-s_{134})[45](1/2[34]⟨36⟩+1/2⟨26⟩[24]-1⟨56⟩[45])}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩⟨4|1+3|2](s_{123}-s_{134})[45](-1/4⟨23⟩⟨46⟩[34]-1/2⟨23⟩[35]⟨56⟩+1/2⟨25⟩[35]⟨36⟩+1/2[56]⟨26⟩⟨56⟩+1/2[36]⟨26⟩⟨36⟩)}{⟨24⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩[45](6[23]⟨24⟩⟨36⟩+2[26]⟨26⟩⟨46⟩-4⟨24⟩[25]⟨56⟩+4[46]⟨46⟩^2+1⟨34⟩[34]⟨46⟩+7⟨24⟩⟨46⟩[24]+4⟨46⟩⟨45⟩[45]+2⟨25⟩⟨46⟩[25])}{⟨24⟩⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩[45](2⟨23⟩[25][35]⟨45⟩+3⟨34⟩[35]⟨45⟩[45]+3⟨34⟩[46][35]⟨46⟩+2[36]⟨23⟩[25]⟨46⟩)}{⟨24⟩[56]⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[25]⟨23⟩[45](-2⟨25⟩[25]-2[26]⟨26⟩-2[36]⟨36⟩-3[46]⟨46⟩-3⟨45⟩[45]-2⟨35⟩[35])}{[56]⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-1/2(s_{124}-s_{234})[24]⟨4|1+3|2][35]⟨16⟩⟨23⟩}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-2⟨14⟩[24][35]⟨23⟩⟨46⟩}{⟨24⟩⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/16(s_{124}-s_{234})[24](s_{15}+s_{16}+s_{35}+s_{36})⟨4|1+3|2]⟨6|1+3|5]⟨23⟩}{Δ_{13|24|56}^2⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩(17/4[24][25][56]⟨25⟩⟨46⟩^2-9[46]⟨25⟩⟨46⟩^2[25]^2-19/4[26]⟨26⟩[25]^2⟨25⟩⟨46⟩-19/8⟨25⟩^2⟨46⟩[25]^3-9/4⟨24⟩[24][26][25]⟨26⟩⟨46⟩-1/4[24][26][56]⟨26⟩⟨46⟩^2-9/2[46][26][25]⟨26⟩⟨46⟩^2-1[46]⟨24⟩[24][25]⟨46⟩^2+1/4⟨24⟩[26][25]^2⟨26⟩⟨56⟩-1/4⟨24⟩⟨35⟩[35][25]^2⟨56⟩+1/4⟨24⟩⟨25⟩⟨56⟩[25]^3+27/4[46]⟨24⟩[25]^2⟨46⟩⟨56⟩-9/2⟨45⟩[45][25]^2⟨25⟩⟨46⟩-17/8[46]^2[25]⟨46⟩^3-17/4[46]⟨45⟩[45][25]⟨46⟩^2-17/8⟨46⟩[25]⟨45⟩^2[45]^2-1/4[46][56]⟨46⟩^3[24]-1/4⟨45⟩[45][24][56]⟨46⟩^2-1⟨24⟩⟨45⟩[45][24][25]⟨46⟩+1/2⟨24⟩⟨46⟩^2[56][24]^2-9/4⟨24⟩[24][25]^2⟨25⟩⟨46⟩+3/2[46][24][35]⟨34⟩⟨46⟩^2-9/4[24]⟨36⟩[36][56]⟨46⟩^2+5/2[46]⟨35⟩[35][25]⟨46⟩^2+5/4⟨45⟩[45]⟨35⟩[35][25]⟨46⟩-19/8[26]^2[25]⟨26⟩^2⟨46⟩+5/4⟨45⟩[45][25][56]⟨46⟩⟨56⟩-1/2⟨45⟩[45]^2[23]⟨34⟩⟨46⟩+3/2⟨45⟩[45][24][35]⟨34⟩⟨46⟩-1/2[46][45][23]⟨34⟩⟨46⟩^2+5/4[45]⟨35⟩[23][56]⟨46⟩^2+2⟨24⟩[24]⟨36⟩[23][56]⟨46⟩-5/4[45]⟨46⟩[23]⟨34⟩[56]⟨56⟩-3/2[24][34]⟨34⟩[56]⟨46⟩^2+5/4[46]⟨36⟩[36][25]⟨46⟩^2-5/4[46][35][25]⟨34⟩⟨46⟩⟨56⟩+5/4[24][35]⟨34⟩[56]⟨46⟩⟨56⟩+5/4[46][25][56]⟨46⟩^2⟨56⟩-7/2[24]⟨35⟩[35][56]⟨46⟩^2-1⟨24⟩⟨36⟩[23][25]^2⟨25⟩-3/4[24][36]⟨23⟩[25]⟨46⟩^2-9/4[56]^2⟨46⟩^2⟨56⟩[24]-3/4⟨45⟩[24][35]⟨23⟩[25]⟨46⟩-5/4⟨24⟩[24]⟨35⟩[35][25]⟨46⟩-1/4⟨24⟩[25]^2⟨56⟩^2[56]+9/4⟨24⟩⟨45⟩[45][25]^2⟨56⟩-1/4⟨24⟩⟨36⟩[36][25]^2⟨56⟩-1⟨24⟩[26]⟨36⟩[23][25]⟨26⟩+3/2⟨24⟩^2[25]^2⟨56⟩[24]-1/4⟨24⟩[45]⟨35⟩[23][25]⟨46⟩-5/4⟨24⟩[24]⟨36⟩[36][25]⟨46⟩-1/4[46]⟨24⟩⟨36⟩[23][25]⟨46⟩)}{⟨24⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25]⟨23⟩(2⟨24⟩[25]+2⟨34⟩[35]+19/2[56]⟨46⟩)}{⟨24⟩[56]⟨1|2+4|3]⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_87.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1⟨14⟩[23]⟨16⟩^2⟨2|3+4|1][24](s_{14}-s_{23})}{⟨56⟩⟨1|2+4|3]^3⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1[23]^2⟨2|3+4|2]⟨16⟩^2⟨23⟩(s_{14}-s_{23})}{⟨56⟩⟨1|2+4|3]^3⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1⟨14⟩[23]⟨4|2+3|1]⟨16⟩^2[24]}{⟨56⟩⟨1|2+4|3]^3}+\\
\scriptscriptstyle\frac{1[23]^2⟨34⟩⟨16⟩^2(s_{234}+s_{23})}{⟨56⟩⟨1|2+4|3]^3}+\\
\scriptscriptstyle\frac{1/2⟨13⟩[35][24]⟨26⟩(s_{14}-s_{23})^2}{⟨1|2+4|3]^2⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{1/2[23]⟨12⟩⟨6|1+3|5]⟨3|2+4|1]⟨1|3+4|2](s_{124}-s_{234})}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨16⟩(-3⟨12⟩[34]⟨34⟩[12]⟨46⟩[24]-4[23]⟨36⟩⟨12⟩[12][34]⟨34⟩-1[23]⟨36⟩⟨12⟩[13]⟨34⟩[24]-3[23]⟨23⟩⟨12⟩[12]⟨46⟩[24]-3[23]^2⟨36⟩⟨23⟩⟨12⟩[12]-2[23]⟨13⟩[12]⟨24⟩[24]⟨26⟩+5[23]⟨36⟩⟨13⟩[13]⟨24⟩[24]+3⟨13⟩[13]⟨46⟩⟨24⟩[24]^2-1⟨13⟩⟨12⟩⟨46⟩[12]^2[34]-2⟨14⟩⟨12⟩[14][12]⟨46⟩[24]-3[23]⟨23⟩[34]⟨34⟩⟨46⟩[24]-2[23]^2⟨36⟩⟨23⟩[34]⟨34⟩-2[23]⟨13⟩⟨23⟩[13]⟨46⟩[24]-3[23]^2⟨23⟩^2[24]⟨46⟩-2[23]^3⟨23⟩^2⟨36⟩+1[23]⟨13⟩⟨23⟩⟨46⟩[12][34]-2[23]^2⟨13⟩⟨23⟩[12]⟨26⟩+1⟨13⟩⟨12⟩[13][12]⟨46⟩[24]+1[23]⟨13⟩⟨12⟩[12]^2⟨26⟩-1⟨14⟩⟨13⟩[13][12][24]⟨26⟩-1⟨14⟩^2⟨36⟩[14][13][24]-2⟨14⟩^2[14]^2[24]⟨46⟩+2⟨14⟩⟨36⟩[13]⟨24⟩[24]^2)}{⟨56⟩⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/8⟨13⟩⟨3|2+4|1]⟨6|1+3|5][34]⟨4|1+3|2]⟨24⟩[24](s_{134}+s_{123})}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}^2}+\\
\scriptscriptstyle\frac{-3/8⟨14⟩^3⟨36⟩[14]^3[25]+5/4⟨14⟩^3⟨36⟩[14]^2[45][12]+35/16⟨14⟩^2⟨36⟩⟨13⟩[14]^2[13][25]-3/16[23]^3⟨23⟩^3⟨36⟩[25]+17/16[23]^3⟨36⟩⟨23⟩^2[45]⟨34⟩+4⟨14⟩^2⟨36⟩[14][45][12][34]⟨34⟩-33/16⟨14⟩^2⟨36⟩⟨12⟩[14]^2[12][25]-3⟨14⟩⟨36⟩⟨12⟩^2[14][12]^2[25]-5/8⟨12⟩^3⟨36⟩[12]^3[25]+15/16⟨14⟩^2⟨36⟩⟨12⟩[14][45][12]^2+41/16⟨14⟩⟨36⟩⟨12⟩^2[45][12]^3-5/16[23]^2⟨36⟩⟨23⟩^2⟨12⟩[12][25]+25/8[23]^2⟨36⟩⟨23⟩[45][34]⟨34⟩^2+15/16⟨14⟩⟨36⟩[45][12][34]^2⟨34⟩^2-9/16⟨14⟩^2⟨16⟩⟨13⟩[14]^2[15][12]+5/4⟨14⟩^2⟨36⟩⟨13⟩[14]^2[35][12]-21/16⟨14⟩^2⟨13⟩[14]^2[45][12]⟨46⟩-21/4⟨14⟩^2⟨36⟩⟨13⟩[14][13][45][12]-49/16⟨14⟩⟨13⟩^2[14]^2[35][12]⟨46⟩+21/4⟨14⟩⟨13⟩^2[14][13][45][12]⟨46⟩+13/8⟨14⟩⟨13⟩^2[14][35][12]^2⟨26⟩-17/16⟨14⟩⟨13⟩[14]^2[35]⟨34⟩⟨46⟩[24]+13/8⟨14⟩⟨36⟩⟨13⟩[14][35][13]⟨34⟩[24]+13/4⟨14⟩⟨13⟩[14][13][45]⟨34⟩⟨46⟩[24]+9/16⟨14⟩⟨36⟩⟨13⟩[13]^2[45]⟨34⟩[24]+7/8⟨36⟩⟨24⟩⟨13⟩[35]⟨34⟩[12][34][24]-35/16⟨14⟩⟨13⟩^2[14]^2[13]⟨46⟩[25]-13/4⟨14⟩⟨13⟩^2[13][45][12]^2⟨26⟩+13/8⟨14⟩⟨13⟩^2[14][13][12]⟨26⟩[25]-17/16⟨13⟩⟨12⟩^2[45][12]^3⟨46⟩-5/2⟨14⟩⟨36⟩⟨13⟩⟨12⟩[13][45][12]^2+5/2⟨14⟩⟨36⟩⟨13⟩⟨12⟩[14][35][12]^2+5/4⟨36⟩⟨13⟩⟨12⟩^2[35][12]^3-5/2⟨14⟩⟨36⟩⟨13⟩⟨12⟩[14][13][12][25]-5/2⟨36⟩⟨13⟩⟨12⟩^2[13][12]^2[25]+9/8⟨14⟩⟨13⟩⟨12⟩[14][12]^2⟨26⟩[25]+9/16⟨13⟩⟨12⟩^2[12]^3⟨26⟩[25]-53/8⟨13⟩^2⟨12⟩[14][35][12]^2⟨46⟩+23/4⟨13⟩^2⟨12⟩[13][45][12]^2⟨46⟩+7/8⟨13⟩^2⟨12⟩[14][13][12]⟨46⟩[25]-5/2⟨13⟩^2⟨12⟩[35][12]^3⟨26⟩+5/2⟨13⟩^2⟨12⟩[13][12]^2⟨26⟩[25]-9/16⟨24⟩⟨13⟩^2[34][45][12]^2⟨46⟩+31/8⟨24⟩⟨13⟩^2[14][35][12]⟨46⟩[24]+33/8⟨36⟩⟨13⟩^2[35][13][12]⟨24⟩[24]-5/4[23]^2⟨36⟩⟨23⟩^2⟨24⟩[24][25]+5/4[23]^2⟨23⟩^3⟨46⟩[24][25]+5/2[23]⟨23⟩^2⟨12⟩[12]⟨46⟩[24][25]+29/16⟨23⟩⟨12⟩^2[12]^2⟨46⟩[24][25]+9/16⟨14⟩⟨36⟩⟨12⟩[14][12]⟨24⟩[24][25]+3/2[23]⟨36⟩⟨23⟩⟨12⟩^2[12]^2[25]-29/16⟨36⟩⟨12⟩^2[12]^2⟨24⟩[24][25]-5/2[23]⟨36⟩⟨23⟩⟨12⟩[12]⟨24⟩[24][25]+23/8⟨36⟩⟨12⟩^2[35]⟨34⟩[12]^2[24]+1/2⟨36⟩⟨12⟩^2[13]⟨34⟩[12][24][25]-43/8[23]⟨36⟩⟨12⟩^2[45][12]^2⟨34⟩+33/16⟨14⟩⟨36⟩⟨12⟩[45][12]^2[34]⟨34⟩+23/4[23]⟨36⟩⟨12⟩[45][12][34]⟨34⟩^2+9/8[23]^2⟨36⟩⟨23⟩⟨12⟩[45][12]⟨34⟩-9/16⟨13⟩^2[13]⟨46⟩[45][12][34]⟨34⟩+9/16⟨13⟩^2[14][35]⟨46⟩[12][34]⟨34⟩+15/4⟨13⟩⟨12⟩⟨46⟩[45][12]^2[34]⟨34⟩+9/8⟨13⟩⟨12⟩[14][13]⟨34⟩⟨46⟩[24][25]+9/16⟨14⟩⟨36⟩⟨12⟩[14][13]⟨34⟩[24][25]+49/16⟨13⟩⟨12⟩[13][45]⟨34⟩[12]⟨46⟩[24]+3/2[23]⟨13⟩^2[45][12]^2⟨24⟩⟨26⟩+33/8⟨36⟩⟨24⟩⟨13⟩^2[35][12]^2[34]+2⟨13⟩⟨23⟩⟨12⟩[35][12]^2⟨46⟩[24]+1⟨36⟩⟨13⟩⟨12⟩[35][12]^2⟨24⟩[24]+9/16⟨13⟩^2[14][13]⟨46⟩⟨24⟩[24][25]}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{[14](1⟨14⟩^2⟨26⟩[15][12]+1/2⟨14⟩^2[14][15]⟨46⟩+1/2⟨12⟩[35][12]⟨46⟩⟨34⟩)}{[13]⟨24⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1⟨14⟩[14][45][12]⟨46⟩+1⟨14⟩[14][12]⟨26⟩[25]+1/2⟨14⟩⟨36⟩[14][35][12]+1[45][34][12]⟨46⟩⟨34⟩+1[14][35]⟨34⟩⟨46⟩[24]-1/2⟨13⟩[14][35][12]⟨46⟩}{[13]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(1⟨14⟩⟨16⟩[14]^2[12]+1⟨12⟩[14]⟨16⟩[12]^2-1⟨26⟩[34][12]^2⟨13⟩-1⟨34⟩⟨36⟩[12][34]^2+1[14]⟨34⟩[34]⟨46⟩[24]+1⟨12⟩⟨36⟩[12]^2[34])}{[13]⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨16⟩(-3⟨34⟩⟨36⟩[12][34]+25/4[23]⟨23⟩⟨36⟩[12]-3⟨14⟩⟨36⟩[14][12]+3[24]⟨36⟩[12]⟨24⟩+29/4⟨13⟩[14][12]⟨46⟩+13/4[13]⟨36⟩[12]⟨13⟩+17/4⟨34⟩[14][24]⟨46⟩+21/4⟨34⟩⟨36⟩[13][24]+5/2[24]⟨23⟩[12]⟨46⟩-13/4⟨26⟩[12]^2⟨13⟩+5/2⟨12⟩⟨36⟩[12]^2)}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩[24]⟨26⟩(1[23]⟨36⟩-11/4[24]⟨46⟩)}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(-11/4[23]⟨36⟩[24]⟨24⟩-7/4[23]^2⟨23⟩⟨36⟩+1⟨14⟩[14][24]⟨46⟩)}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_88.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-12⟨26⟩[35]⟨34⟩[13]s_{123}}{⟨2|1+4|3]^3⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨36⟩(8⟨23⟩⟨24⟩⟨26⟩[34][23]^2-8⟨46⟩⟨23⟩⟨24⟩[34]^2[23]-8⟨24⟩⟨26⟩[34]^2[12]⟨14⟩-8⟨24⟩⟨36⟩[34]^2[13]⟨14⟩-8⟨12⟩^2⟨26⟩[13][12][23]+8⟨24⟩⟨26⟩[34][13][23]⟨13⟩)}{⟨12⟩⟨56⟩⟨2|1+4|3]^2⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(6⟨46⟩⟨23⟩[13][23]⟨13⟩+6⟨46⟩⟨13⟩^2[13]^2-14⟨46⟩⟨12⟩[24]⟨34⟩[13]-8⟨46⟩⟨12⟩[13][12]⟨13⟩-8⟨12⟩⟨24⟩⟨36⟩[12][23])}{⟨12⟩⟨56⟩⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{8⟨46⟩⟨24⟩⟨34⟩[34]^2⟨36⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[35](-14[25]⟨13⟩⟨24⟩^2[14]-2⟨23⟩[25]⟨24⟩[13]⟨13⟩-2[15]⟨13⟩^2⟨24⟩[13]-6⟨24⟩[35]⟨34⟩⟨13⟩[14]+24⟨23⟩⟨24⟩[35][12]⟨13⟩+14⟨13⟩[12]⟨24⟩^2[45]-14[24][25]⟨24⟩^2⟨23⟩-16⟨23⟩[45]⟨24⟩⟨34⟩[23]-18⟨23⟩^2[23][35]⟨34⟩-18⟨12⟩^2[15]⟨34⟩[12]+2[45]⟨12⟩⟨24⟩⟨34⟩[12])}{⟨12⟩[56]⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(-2⟨14⟩⟨36⟩[13]-18[23]⟨46⟩⟨23⟩-14[24]⟨24⟩⟨46⟩+8⟨12⟩⟨46⟩[12]+2⟨34⟩[34]⟨46⟩)}{⟨12⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](10⟨34⟩⟨24⟩[45]-18[25]⟨24⟩⟨23⟩+2⟨23⟩[35]⟨34⟩+6[15]⟨13⟩⟨24⟩-2⟨12⟩[15]⟨34⟩)}{⟨12⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-6⟨4|1+2|3]⟨34⟩[34]⟨36⟩^2s_{123}}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{⟨34⟩⟨36⟩(-3⟨34⟩[34]^2⟨46⟩+1[24][34]⟨24⟩⟨46⟩+1[24][23]⟨24⟩⟨26⟩-4⟨14⟩⟨36⟩[34][13]+1⟨14⟩⟨16⟩[13][14]+2[24]⟨14⟩⟨26⟩[13]-2⟨14⟩[34]⟨26⟩[12]+12⟨12⟩⟨16⟩[13][12]-7⟨12⟩[23]⟨26⟩[12])}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-1[35][45]⟨4|5+6|4]⟨34⟩^2}{⟨12⟩[56]⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(-5⟨46⟩⟨23⟩[34][23]⟨13⟩-5⟨46⟩⟨13⟩^2[34][13]+2[23]⟨13⟩^2⟨26⟩[13]+2[23]^2⟨13⟩⟨26⟩⟨23⟩+3⟨46⟩[24]⟨24⟩[34]⟨13⟩+2⟨46⟩⟨12⟩[24]⟨34⟩[34]-6⟨14⟩⟨34⟩[34]^2⟨36⟩-2⟨14⟩^2⟨36⟩[34][14]+2⟨26⟩[34][12]⟨14⟩⟨13⟩+3⟨46⟩[34]⟨14⟩⟨13⟩[14]-2[24]⟨24⟩⟨36⟩[34]⟨14⟩)}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨14⟩⟨36⟩[34]⟨26⟩(-2⟨14⟩[12]+2[23]⟨34⟩)}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-9⟨12⟩⟨36⟩[12]-15[24]⟨36⟩⟨24⟩+20⟨34⟩[34]⟨36⟩+9⟨14⟩⟨36⟩[14]-8⟨46⟩⟨13⟩[14])}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩⟨26⟩(-1[23]⟨34⟩+10⟨14⟩[12])}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{5⟨14⟩⟨36⟩^2[13]}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩[45](12⟨14⟩[15]+12[35]⟨34⟩)}{⟨12⟩[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1⟨12⟩⟨46⟩^2[13]⟨4|1+3|2]}{⟨24⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-1⟨14⟩⟨26⟩[12]+10/9⟨14⟩⟨36⟩[13]+1[23]⟨46⟩⟨23⟩)}{⟨24⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(14[23]⟨13⟩⟨26⟩-18⟨13⟩[34]⟨46⟩+1⟨12⟩⟨46⟩[24]+226/9⟨14⟩⟨36⟩[34]-19⟨12⟩[23]⟨36⟩+14⟨16⟩⟨13⟩[13]-9⟨12⟩⟨16⟩[12])}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-16⟨14⟩⟨36⟩[23]⟨26⟩}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-14⟨14⟩⟨36⟩⟨16⟩[13]}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{14⟨14⟩[35][45]⟨34⟩}{⟨12⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{14[35]^2⟨13⟩⟨34⟩}{⟨12⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-4⟨13⟩⟨26⟩^2[13]⟨34⟩}{⟨12⟩⟨24⟩⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{2⟨34⟩⟨26⟩[45]}{⟨12⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-2⟨34⟩⟨24⟩[45]^2}{⟨12⟩[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨36⟩(4⟨14⟩[34]⟨16⟩[12]-4⟨12⟩[23]^2⟨36⟩)}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨36⟩⟨34⟩(4[23]⟨36⟩+1[24]⟨46⟩+11⟨16⟩[12])}{⟨12⟩⟨56⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{4⟨16⟩^2⟨34⟩[23]s_{123}}{⟨12⟩⟨56⟩⟨1|2+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-4[24]⟨14⟩⟨36⟩+6[24]⟨13⟩⟨46⟩-19[23]⟨13⟩⟨36⟩-12⟨16⟩⟨13⟩[12])}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨14⟩⟨36⟩(2[23]⟨36⟩+2⟨16⟩[12])}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-2[25]⟨34⟩⟨14⟩[45]}{⟨12⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-18[35][25]⟨13⟩⟨34⟩}{⟨12⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1/3⟨46⟩^2⟨23⟩[24]⟨34⟩[12][56]}{⟨24⟩(⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])^2}+\\
\scriptscriptstyle\frac{⟨34⟩^2⟨3|1+2|4]⟨46⟩(2/3[23]⟨26⟩+2/3[34]⟨46⟩)}{⟨24⟩^2⟨56⟩⟨1|2+3|4](⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(2/3⟨46⟩⟨34⟩[14]-2/3⟨23⟩⟨46⟩[12]-2/3⟨36⟩⟨24⟩[12])}{⟨24⟩^2⟨56⟩(⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}+\\
\scriptscriptstyle\frac{-4⟨14⟩⟨34⟩⟨26⟩^2⟨1|3+4|2]}{⟨12⟩⟨24⟩^2⟨56⟩⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-4⟨34⟩⟨46⟩^2}{⟨24⟩^2⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩⟨34⟩⟨26⟩(-4[24]⟨14⟩-8[23]⟨13⟩)}{⟨12⟩⟨24⟩⟨56⟩⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-4[24]⟨16⟩⟨34⟩⟨46⟩}{⟨24⟩⟨56⟩⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{10/9[35]⟨14⟩⟨34⟩⟨46⟩}{⟨12⟩⟨24⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨14⟩⟨46⟩^2(10/9⟨14⟩[14]+10/9[24]⟨24⟩+28/9⟨12⟩[12])}{⟨12⟩⟨24⟩⟨56⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{10/9[35]^2⟨14⟩⟨34⟩^2}{⟨12⟩⟨24⟩[56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{4⟨34⟩[45]^2s_{123}⟨23⟩}{⟨12⟩[56]⟨2|1+3|4]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{8/3⟨34⟩^2⟨46⟩[45]}{⟨24⟩^2⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-8/3⟨34⟩⟨36⟩⟨46⟩}{⟨24⟩^2⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{4⟨34⟩⟨46⟩^2⟨23⟩}{⟨12⟩⟨24⟩^2⟨56⟩⟨4|5+6|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_89.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-23/6⟨1|3+4|2]⟨4|1+2|3](s_{124}-s_{234})⟨16⟩⟨6|1+5|3]}{⟨56⟩⟨1|2+4|3]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[23]⟨16⟩⟨26⟩(-16/3[34]⟨34⟩[14][13]⟨14⟩^2+29/6⟨34⟩^2[13]⟨14⟩[34]^2-3/4⟨12⟩[34][12]^2⟨14⟩⟨24⟩-16/3⟨12⟩[23]^2[12]⟨23⟩⟨24⟩-3/4[23]^3⟨23⟩^2⟨24⟩-67/12[34][23]^2⟨34⟩⟨23⟩⟨24⟩-16/3[24][23]^2⟨23⟩⟨24⟩^2-29/6[23][24]⟨13⟩[13]⟨24⟩^2-67/12⟨12⟩[23][24][12]⟨24⟩^2+29/6[23][13]^2⟨13⟩^2⟨24⟩+29/6[24]^2[13]⟨14⟩⟨24⟩^2+49/12[23]^2⟨13⟩[13]⟨23⟩⟨24⟩+49/12[24][14][13]⟨14⟩^2⟨24⟩-3/4[13]⟨14⟩^3[14]^2-16/3⟨14⟩^2[13]^2⟨13⟩[14]-29/6[24]⟨13⟩[13]^2⟨14⟩⟨24⟩)}{⟨56⟩⟨1|2+4|3]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[23]⟨16⟩(35/6[23]⟨13⟩[13]⟨46⟩⟨23⟩-16/3⟨12⟩⟨34⟩[24]⟨46⟩[13]+19/6⟨12⟩[34]⟨34⟩[12]⟨46⟩-23/6⟨12⟩⟨13⟩[12]⟨46⟩[13]+67/12⟨12⟩^2[12]^2⟨46⟩+16/3[23]^2⟨23⟩^2⟨46⟩-13/6⟨12⟩[23][12]⟨46⟩⟨23⟩-2/3[24]⟨13⟩⟨46⟩[13]⟨24⟩-47/6⟨36⟩[23]⟨13⟩[13]⟨24⟩+7/6⟨36⟩[24][23]⟨24⟩^2-17/2⟨26⟩[23]⟨13⟩[12]⟨24⟩+61/6⟨12⟩[24][12]⟨46⟩⟨24⟩+16/3⟨12⟩⟨36⟩[23][12]⟨24⟩-27/2[23][24]⟨46⟩⟨23⟩⟨24⟩-131/12⟨36⟩[23]^2⟨23⟩⟨24⟩-37/6⟨36⟩[24][13]⟨14⟩⟨24⟩+26/3[24][14]⟨46⟩⟨14⟩⟨24⟩-6⟨13⟩[14]⟨46⟩[13]⟨14⟩+13/3⟨36⟩[13]⟨14⟩^2[14]+61/12⟨46⟩⟨14⟩^2[14]^2+35/6[34]⟨34⟩⟨13⟩⟨46⟩[13]-73/12⟨36⟩[34][23]⟨34⟩⟨24⟩-49/6[34]⟨34⟩[24]⟨46⟩⟨24⟩+5/4⟨46⟩⟨34⟩^2[34]^2+7/4[34][23]⟨34⟩⟨46⟩⟨23⟩+1⟨26⟩[12]⟨14⟩^2[14]+32/3⟨12⟩[14][12]⟨46⟩⟨14⟩+1/4⟨12⟩⟨26⟩[12]^2⟨14⟩-85/12⟨26⟩[24][12]⟨14⟩⟨24⟩+19/6⟨26⟩⟨13⟩[12][13]⟨14⟩+13/3⟨12⟩⟨36⟩[12][13]⟨14⟩)}{⟨56⟩⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-13/24⟨4|1+2|3](s_{124}-s_{234})⟨6|1+3|5][24](s_{14}-s_{23})⟨13⟩}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨24⟩[23]⟨26⟩[35](9[13]⟨13⟩⟨24⟩[24]-9/2⟨12⟩^2[12]^2-9⟨12⟩[12]⟨14⟩[14]-9/2⟨14⟩^2[14]^2+9/2[23]^2⟨23⟩^2+9[23][13]⟨23⟩⟨13⟩-9/2⟨34⟩^2[34]^2)}{⟨1|2+4|3]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩(-27/4⟨16⟩[13]^4⟨13⟩^3-27/4[23][13]^3⟨26⟩⟨13⟩^3+9/2⟨36⟩[34][23]⟨13⟩^2[13]^2⟨24⟩+9/2⟨36⟩[34]^2[23]⟨34⟩[24]⟨24⟩^2+9/4⟨46⟩⟨34⟩^3[34]^4+9/2[34]^3⟨34⟩^2[24]⟨46⟩⟨24⟩+9/2[34]^2⟨34⟩[24]⟨13⟩⟨46⟩[13]⟨24⟩+9/4[34]^3⟨34⟩^2⟨13⟩⟨46⟩[13]+45/4[34]^2⟨34⟩⟨13⟩^2⟨46⟩[13]^2+18⟨46⟩[13]^3⟨13⟩^3[34]-9/4⟨36⟩[34]^3⟨34⟩^2[13]⟨14⟩+41/6⟨23⟩⟨26⟩[23]^2⟨13⟩^2[13]^2+15/4⟨23⟩^2⟨26⟩[23]^3⟨13⟩[13]+41/12⟨26⟩[23][24]⟨13⟩^2[13]^2⟨24⟩-95/12⟨26⟩[23][24]^2⟨13⟩[13]⟨24⟩^2+27/4[23]⟨26⟩⟨24⟩^3[24]^3-35/6⟨26⟩[23]^2[24]⟨13⟩[13]⟨23⟩⟨24⟩+9/4[23]^4⟨23⟩^3⟨26⟩+1/12⟨26⟩[24]^2[14][13]⟨14⟩^2⟨24⟩+3/2⟨26⟩[24][14]^2[13]⟨14⟩^3+27/4⟨16⟩⟨13⟩^2[14][13]^3⟨14⟩-97/12⟨26⟩[24]⟨13⟩[14][13]^2⟨14⟩^2)}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(19/2⟨36⟩[34][12][13]^2⟨14⟩^2+1/4⟨26⟩[24][12][13]^2⟨14⟩^2+71/6⟨36⟩[13]^3⟨14⟩^2[24]-85/6[24]⟨13⟩⟨46⟩[13]^3⟨14⟩+9[24][14]⟨46⟩[13]^2⟨14⟩^2-86/3⟨36⟩[23]⟨13⟩[13]^3⟨14⟩-3/4⟨26⟩[23]^3[12]⟨23⟩⟨24⟩+461/12⟨12⟩⟨36⟩[23]^2⟨34⟩[13]^2-49/12⟨12⟩[23]⟨34⟩[24]⟨46⟩[13]^2-43/12[34][23]⟨34⟩⟨13⟩⟨46⟩[13]^2+77/4[13]^3[23]⟨46⟩⟨13⟩^2-3/4[23]^3⟨46⟩[13]⟨23⟩^2+65/6⟨23⟩[23]^2[24]⟨46⟩[13]⟨24⟩+59/6⟨23⟩[23]^2⟨13⟩⟨46⟩[13]^2-68/3⟨36⟩[23]^2⟨13⟩[13]^2⟨24⟩-13[23][24]⟨13⟩⟨46⟩[13]^2⟨24⟩-29/12[24]^2⟨46⟩[13]^2⟨14⟩⟨24⟩-15/4[34]⟨34⟩[24]⟨46⟩[13]^2⟨14⟩-9/4[34]^2[23]⟨34⟩^2⟨46⟩[13]-22⟨36⟩[34][23]⟨34⟩[13]^2⟨14⟩+89/3⟨36⟩[23][24][13]^2⟨14⟩⟨24⟩-93/4⟨36⟩[34][23]^2[12]⟨24⟩^2-45/4⟨26⟩[23]^2[24][12]⟨24⟩^2+39/4[34][14][12]⟨46⟩[13]⟨14⟩^2+53/4⟨26⟩[34][12]^2[13]⟨14⟩^2+67/6⟨16⟩⟨13⟩[12][13]^3⟨14⟩+11/12⟨12⟩[24][12]⟨46⟩[13]^2⟨14⟩+62/3⟨12⟩⟨36⟩[23][12][13]^2⟨14⟩-41/12⟨26⟩[23]⟨13⟩[12][13]^2⟨14⟩-19/4⟨12⟩⟨26⟩[23][12]^2[13]⟨14⟩-1/12[34]⟨13⟩[12]⟨46⟩[13]^2⟨14⟩-19/2[34]^2⟨34⟩[12]⟨46⟩[13]⟨14⟩+77/12⟨12⟩⟨16⟩[12]^2[13]^2⟨14⟩+21/2⟨12⟩^2[23][12]^2⟨46⟩[13]+13/2⟨12⟩⟨23⟩[23]^2[12]⟨46⟩[13]+29/6⟨16⟩[14][12][13]^2⟨14⟩^2+67/4⟨12⟩[34][23]⟨34⟩[12]⟨46⟩[13]-3[34][23]^2⟨34⟩[13]⟨46⟩⟨23⟩-67/12⟨12⟩[23][24][12]⟨46⟩[13]⟨24⟩+19/12⟨26⟩[23][24][12][13]⟨14⟩⟨24⟩+37/4⟨12⟩⟨26⟩[23]^2[12]^2⟨24⟩-45/4[23][24]^2⟨46⟩[13]⟨24⟩^2)}{[13]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35](7/6⟨34⟩[14][45][13]⟨14⟩^2⟨24⟩+15/2⟨12⟩^2[13]^2⟨34⟩^2[25]-9/4⟨12⟩^2⟨34⟩^2[35][12][13]+12⟨12⟩^2[12]^2⟨24⟩^2[25]+39/4⟨24⟩^2⟨14⟩^2[14]^2[25]-143/12[14][45][12]⟨14⟩^2⟨24⟩^2-1/2⟨24⟩^3[24][14]⟨14⟩[25]+3/2[15]⟨14⟩^3[14]^2⟨24⟩-9/2⟨12⟩[15][14][12]⟨14⟩^2⟨24⟩+43/6[34]⟨34⟩[45][12]⟨14⟩⟨24⟩^2+51/4⟨24⟩⟨34⟩^3[35][34]^2)}{⟨24⟩[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{23[23][35][24][13]⟨46⟩⟨23⟩^2+155/24[34][23][35][12]⟨46⟩⟨23⟩^2-3/4⟨26⟩[23]^2[35][12]⟨23⟩^2+27/4⟨12⟩^2[12]^3⟨26⟩[35]-63/4⟨12⟩^2⟨26⟩[12]^2[13][25]-35/4⟨12⟩⟨26⟩[35][14][12]^2⟨14⟩-61/4⟨26⟩[35][14]^2[12]⟨14⟩^2+89/24[14]^3⟨46⟩⟨14⟩^2[35]+23/12⟨36⟩[35][14]^2[13]⟨14⟩^2+9/4⟨12⟩^2[35][14][12]^2⟨46⟩-49/3⟨12⟩⟨36⟩[35][14][12][13]⟨14⟩-289/12⟨12⟩^2⟨36⟩[35][12]^2[13]-77/24⟨12⟩[14][45][12]⟨46⟩[13]⟨14⟩-9⟨12⟩^2[45][12]^2⟨46⟩[13]+69/4⟨12⟩⟨36⟩[45][12][13]^2⟨14⟩+133/8⟨26⟩[14][45][12][13]⟨14⟩^2-9/2[35]⟨13⟩^2[14]⟨46⟩[13]^2+61/24⟨36⟩[35]⟨13⟩[14][13]^2⟨14⟩-143/24⟨36⟩[13]^3⟨13⟩^2[35]+127/24[45]⟨46⟩[13]^3⟨13⟩^2+41/12⟨36⟩⟨13⟩[45][13]^3⟨14⟩+107/12⟨26⟩[35]⟨13⟩[14][12][13]⟨14⟩+4⟨26⟩[35]⟨13⟩^2[12][13]^2-119/8⟨26⟩⟨13⟩[14][13]^2⟨14⟩[25]-223/24[25][13]^3⟨26⟩⟨13⟩^2+7/6⟨12⟩[35]⟨13⟩[14][12]⟨46⟩[13]-4⟨12⟩⟨36⟩[35]⟨13⟩[12][13]^2-61/24⟨12⟩[15]⟨16⟩⟨13⟩[12][13]^2-193/12⟨12⟩⟨13⟩[45][12]⟨46⟩[13]^2+123/4⟨36⟩[23][35]⟨13⟩[13]^2⟨23⟩-45/4⟨12⟩⟨26⟩[23][45][12]^2⟨24⟩+16/3⟨36⟩[23]^2[13][45]⟨23⟩⟨24⟩-45/4⟨26⟩[23]^2[45][12]⟨23⟩⟨24⟩-1/2⟨36⟩[34][23][35][12]⟨23⟩⟨24⟩}{[13]⟨1|2+4|3]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(-123/8[24]⟨46⟩⟨34⟩^2[34]^2-181/12⟨36⟩[23]⟨34⟩^2[34]^2+19/24⟨46⟩⟨24⟩^2[24]^3-2/3⟨36⟩[23]⟨24⟩^2[24]^2+95/8⟨46⟩⟨14⟩^2[14]^2[24]+17/3⟨36⟩[34][23]^2⟨34⟩⟨23⟩+47/2[23][24]^2⟨46⟩⟨23⟩⟨24⟩+247/12⟨36⟩[23]^2[24]⟨23⟩⟨24⟩+35/3⟨36⟩[23]^3⟨23⟩^2-1[23]^2⟨23⟩^2⟨46⟩[24]+61/12[24]⟨13⟩[14]⟨46⟩[13]⟨14⟩+13/12⟨36⟩[24]⟨13⟩[13]^2⟨14⟩-13/12⟨36⟩[34]⟨34⟩[24][13]⟨14⟩)}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(-27/4⟨46⟩⟨34⟩^2[34]^3-163/12[34]^2[23]⟨34⟩⟨46⟩⟨23⟩-5/2⟨12⟩⟨36⟩[24][13]^2⟨14⟩-59/6⟨12⟩⟨36⟩[34][12][13]⟨14⟩-7/6[34]^2⟨34⟩[24]⟨46⟩⟨24⟩-27/4[24]^2⟨46⟩⟨24⟩^2[34])}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1417/12⟨36⟩[13]^2⟨14⟩[25]+17/2⟨26⟩[12][13]⟨14⟩[25]+1445/24⟨46⟩[13]^2⟨13⟩[25]-557/24[14]⟨46⟩[13]⟨14⟩[25]+417/4⟨36⟩[35][12][13]⟨14⟩+23/2[45][12]⟨46⟩[13]⟨14⟩-145/6⟨12⟩[12]⟨46⟩[13][25]+85/3⟨23⟩[23]⟨46⟩[13][25]-299/24⟨34⟩[35][24]⟨46⟩[13]+239/24⟨24⟩[24]⟨46⟩[13][25]-1/2⟨26⟩[23]⟨24⟩[12][25]+47/24⟨12⟩[12]^2⟨46⟩[35]+68/3[12]^2⟨14⟩⟨26⟩[35]-4[35][14][12]⟨46⟩⟨14⟩-239/3[35]⟨13⟩[12]⟨46⟩[13]-683/24[23]⟨34⟩[45]⟨46⟩[13]-961/24⟨36⟩[23]⟨34⟩[35][13]-155/24[23][35][12]⟨46⟩⟨23⟩-1/2[23][45][12]⟨46⟩⟨24⟩}{[13]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(-215/6⟨16⟩[12]^2[13]⟨14⟩-299/12[12]^2[23]⟨26⟩⟨14⟩-503/24⟨36⟩[23][12][13]⟨14⟩+509/24⟨36⟩[23]^2[13]⟨34⟩-12⟨36⟩[12][23]^2⟨24⟩-3/4[12][23]^2⟨46⟩⟨23⟩+205/6⟨12⟩[12]^2⟨46⟩[23]+803/24[23]⟨13⟩[12]⟨46⟩[13])}{[13]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-49/24⟨34⟩[45]⟨46⟩[13]⟨14⟩-127/12⟨36⟩[13]⟨14⟩^2[15]-25/8[15]⟨46⟩⟨14⟩^2[14]-41/6[15][12]⟨14⟩^2⟨26⟩-23/4⟨12⟩⟨34⟩⟨46⟩[13][25]+127/12[15]⟨13⟩⟨46⟩[13]⟨14⟩-455/24⟨34⟩[35][14]⟨46⟩⟨14⟩+59/4⟨46⟩⟨34⟩^2[35][34]-19/4⟨34⟩[35]⟨13⟩⟨46⟩[13]-251/12[23]⟨34⟩[35]⟨46⟩⟨23⟩}{⟨24⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35](383/12[14]⟨14⟩⟨34⟩^2[35]-223/6[45]⟨14⟩[13]⟨34⟩^2-19/4[13]⟨34⟩^2[35]⟨13⟩+35/6[15]⟨34⟩⟨13⟩[13]⟨14⟩-137/12[23]⟨23⟩⟨34⟩^2[35]+73/4⟨34⟩^3[35][34]-43/3[25]⟨34⟩⟨24⟩^2[24]-127/12[12]⟨13⟩⟨24⟩^2[25]-26⟨12⟩⟨34⟩⟨24⟩[12][25])}{⟨24⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(-677/12⟨46⟩[13]⟨14⟩[24]-220/3⟨36⟩[23][13]⟨14⟩+673/24[13][23]⟨46⟩⟨13⟩+181/8⟨12⟩[12][23]⟨46⟩+781/24[23]⟨46⟩⟨24⟩[24])}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]⟨16⟩⟨46⟩(-53/24⟨12⟩[12]+163/8[13]⟨13⟩)}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[25](-35/12[15]⟨14⟩^2[14]-14[15]⟨14⟩[13]⟨13⟩+15/2[23]⟨23⟩⟨24⟩[25]+89/12[25]⟨24⟩^2[24])}{[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/8⟨4|1+2|3]⟨6|1+3|5]⟨13⟩(s_{24}-s_{56})[14][12]}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/4⟨36⟩⟨1|3+4|2]⟨3|1+2|4]⟨46⟩[13](s_{24}-s_{13})}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩⟨1|3+4|2]⟨4|1+2|3](-1⟨23⟩[14][25]-5/24[45][12]⟨23⟩-3/2[45]⟨34⟩[14])}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{[24]⟨6|1+3|5](-5/2⟨14⟩^2⟨34⟩[14]^2-1/12⟨12⟩[13]⟨34⟩^2[24]-5/12⟨12⟩[12]⟨34⟩^2[34]+1/8⟨34⟩^3[34]^2+3/8[23]⟨34⟩[24]⟨23⟩⟨24⟩-1/6[23]^2⟨23⟩^2⟨34⟩-11/12⟨12⟩^2[12]^2⟨34⟩-31/8⟨12⟩⟨34⟩[14][12]⟨14⟩-23/24⟨34⟩[24][14]⟨14⟩⟨24⟩-1/4⟨12⟩⟨34⟩[24][12]⟨24⟩+1/4[12]⟨13⟩⟨24⟩^2[24]+31/24⟨12⟩[12]^2⟨13⟩⟨24⟩-73/24⟨34⟩⟨13⟩[14][13]⟨14⟩+17/24⟨23⟩[23]⟨34⟩⟨13⟩[13])}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨4|1+2|3](-29/12⟨36⟩⟨34⟩[24]⟨13⟩[45][13]-2⟨36⟩[23]⟨34⟩[24][45]⟨23⟩+19/8⟨36⟩⟨34⟩[35][24]^2⟨23⟩+29/12⟨36⟩[34]⟨34⟩⟨13⟩[45][12]+13/12⟨13⟩^2[14][45][12]⟨46⟩-1/6⟨36⟩⟨13⟩[14][45][12]⟨14⟩-5/12[45][12]^2⟨26⟩⟨13⟩^2+5/12⟨12⟩⟨36⟩⟨13⟩[45][12]^2+15/8⟨36⟩⟨34⟩[35][24]⟨13⟩[14]-13/24⟨36⟩⟨13⟩[14]^2⟨14⟩[25]-43/24⟨36⟩⟨24⟩[24]⟨13⟩[14][25]+31/24⟨36⟩⟨23⟩[24]⟨13⟩[13][25])}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨1|3+4|2](-3/2⟨36⟩⟨23⟩⟨24⟩[24][13][25]+1/4⟨12⟩⟨26⟩[12]^2⟨23⟩[25]-3/4⟨23⟩⟨26⟩⟨13⟩[12][13][25]+25/24⟨12⟩[14][12]⟨46⟩⟨23⟩[25]-1/6[35]⟨13⟩[14][12]⟨46⟩⟨23⟩-5/24[35][24][12]⟨46⟩⟨23⟩^2+3/2⟨36⟩[15]⟨14⟩^2[14]^2-17/24[15]⟨13⟩[14]^2⟨46⟩⟨14⟩-1/4[15]⟨13⟩^2[14]⟨46⟩[13]-17/24⟨34⟩[14]^2[45]⟨46⟩⟨14⟩)}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨6|1+3|5](-7/24[23]⟨34⟩^2[24]+5/12[12]⟨14⟩⟨34⟩[24]+23/24[12][23]⟨34⟩⟨13⟩-1/6[12]^2⟨14⟩⟨13⟩)}{⟨1|2+4|3]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨36⟩[25]⟨4|1+2|3](-17/12[12]⟨13⟩-2⟨34⟩[24])}{⟨1|2+4|3]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨1|3+4|2](1/6⟨46⟩⟨34⟩[14][25]-1/8⟨36⟩[12]⟨34⟩[35]-1/6[45][12]⟨46⟩⟨34⟩+41/24⟨36⟩[12]⟨24⟩[25]+1/4[15][12]⟨46⟩⟨13⟩)}{⟨1|2+4|3]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{[12]⟨14⟩(-11/6⟨36⟩[45][12]⟨14⟩-1/3⟨36⟩[12]⟨13⟩[35]+11/6⟨36⟩⟨14⟩[14][25]+3/2⟨46⟩⟨13⟩[14][25])}{⟨1|2+4|3]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{[23]⟨26⟩[35]⟨24⟩(9⟨34⟩[14]-9[12]⟨23⟩)}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_9.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨13⟩^3⟨2|1+3|5]^2}{⟨12⟩^3⟨23⟩[56]⟨1|2+3|4]s_{123}}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_90.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{6[25]^2[12]⟨24⟩⟨2|3+4|1](s_{13}-s_{24})}{[13][56]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-20[25]^2s_{134}[12]⟨24⟩⟨23⟩}{[56]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(-30⟨12⟩[24]⟨34⟩[13]^2⟨46⟩-30[24]⟨14⟩[13]^2⟨24⟩⟨36⟩+8⟨14⟩⟨26⟩[34]⟨24⟩[12]^2+30[24][13]^2⟨46⟩⟨24⟩⟨13⟩-38[13]^2⟨14⟩⟨26⟩[12]⟨13⟩)}{[13]⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(26/3[24][13]^2[12]⟨46⟩⟨13⟩⟨23⟩+26/3[13]^2[12]⟨13⟩⟨36⟩[23]⟨23⟩-8[24]^2[12]⟨46⟩⟨24⟩^2[14]-3⟨26⟩⟨12⟩^2[12]^4+8⟨46⟩⟨12⟩^2[14][12]^3-16⟨12⟩⟨14⟩⟨26⟩[12]^3[14]+4⟨12⟩⟨14⟩⟨46⟩[12]^2[14]^2-3⟨26⟩[23]^2⟨23⟩^2[12]^2-8[12]^2⟨46⟩[34][23]⟨23⟩^2-6⟨12⟩⟨26⟩[12]^3[23]⟨23⟩+4⟨34⟩[12]^2⟨46⟩[34]^2⟨23⟩+14⟨26⟩[12]^3[34]⟨24⟩⟨13⟩+4/3⟨34⟩[12]^2[34]^2⟨24⟩⟨36⟩+24[12]^2[34]⟨24⟩⟨36⟩[23]⟨23⟩+2[13][12]^2⟨26⟩⟨13⟩[23]⟨23⟩-37/3[13]^2⟨26⟩⟨13⟩^2[12]^2+14/3⟨14⟩[12]^2[34]⟨24⟩⟨36⟩[14]+10/3[24]⟨34⟩[13]^2⟨36⟩[23]⟨23⟩+10/3[24]^2⟨34⟩[13]^2⟨46⟩⟨23⟩+10/3⟨34⟩[13][12][34]⟨36⟩[23]⟨23⟩-8[13][12]⟨36⟩[23]^2⟨23⟩^2+4[13]⟨14⟩[12]^2⟨26⟩⟨13⟩[14])}{[13]⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩[12](-6⟨14⟩⟨26⟩[12]^2+76/3[13]⟨14⟩⟨36⟩[12]+24⟨14⟩⟨46⟩[14][12]-6[24]⟨24⟩⟨46⟩[12]-18⟨24⟩[23]⟨36⟩[12]-2⟨46⟩⟨12⟩[12]^2-10[13]⟨13⟩⟨46⟩[12]-30[24]⟨34⟩⟨46⟩[13]+16⟨46⟩[34]⟨34⟩[12]-100/3⟨36⟩[23]⟨34⟩[13])}{[13]⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]^2⟨26⟩(4/3[34]⟨34⟩⟨36⟩+8⟨36⟩[23]⟨23⟩+14/3⟨36⟩[14]⟨14⟩+4⟨46⟩[14]⟨13⟩-26/3[13]⟨36⟩⟨13⟩-2⟨26⟩⟨13⟩[12])}{[13]⟨56⟩⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{12[24]^2⟨24⟩^3⟨23⟩[35]^2}{⟨12⟩[56]⟨2|5+6|2]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-12[24]^2⟨24⟩^3[35]^2[14]}{[34][56]⟨2|5+6|2]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨24⟩⟨2|3+4|1][35]^2(-60[24]⟨34⟩-72⟨13⟩[12])}{[56]⟨2|5+6|2]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨26⟩(80[13]⟨26⟩⟨13⟩[23]^2⟨23⟩^2-35[24][13]^2⟨26⟩⟨24⟩⟨13⟩^2-9⟨12⟩[24][13]⟨46⟩⟨24⟩⟨13⟩[14]+25⟨12⟩[24][13]^2⟨24⟩⟨13⟩⟨36⟩-92/3[24]⟨26⟩⟨14⟩^2⟨24⟩[14]^2-34[24]⟨14⟩[34]⟨24⟩^2⟨36⟩[14]-8⟨46⟩[34][23]^2⟨23⟩^3+34⟨34⟩⟨46⟩[34]^2[23]⟨23⟩^2-190/3[24]^2⟨26⟩⟨14⟩⟨24⟩^2[14]+71/3[24]^2[34]⟨24⟩^3⟨36⟩-18[24]^3⟨24⟩^3⟨26⟩+33[24]^2⟨26⟩⟨24⟩^2[23]⟨23⟩-80/3[24]⟨26⟩⟨24⟩[23]^2⟨23⟩^2-71/3[24]^2⟨46⟩[34]⟨24⟩^2⟨23⟩+92/3[24][34]⟨24⟩^2⟨36⟩[23]⟨23⟩-92/3[24]⟨46⟩[34]⟨24⟩[23]⟨23⟩^2+8[34]⟨24⟩⟨36⟩[23]^2⟨23⟩^2+34⟨12⟩[12]⟨46⟩[34]⟨24⟩⟨13⟩[14]-34⟨12⟩⟨14⟩[12][34]⟨24⟩⟨36⟩[14]+155/3[24]⟨26⟩[12][34]⟨24⟩^2⟨13⟩-34⟨12⟩⟨14⟩^2⟨26⟩[12][14]^2)}{⟨12⟩⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩^2(92/3⟨14⟩^2[24][14][13]+17/3[24]⟨24⟩[23]^2⟨23⟩+157/3⟨14⟩⟨24⟩[24]^2[13]-2[24]^2⟨24⟩^2[23]-82/3[24][13]⟨24⟩⟨13⟩[23]+119/3[13]^2[23]⟨13⟩^2-125/3[13]^2⟨14⟩[24]⟨13⟩-59[13][23]^2⟨23⟩⟨13⟩)}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩(-280/3[13]⟨46⟩⟨13⟩[23]⟨23⟩-53/3⟨12⟩[24]⟨34⟩[13]⟨46⟩-29⟨12⟩⟨34⟩[12]⟨46⟩[34]-63⟨12⟩[13]⟨46⟩[12]⟨13⟩+28⟨46⟩⟨12⟩^2[12]^2-27⟨46⟩[23]^2⟨23⟩^2-80/3⟨12⟩[12]⟨46⟩[23]⟨23⟩+62/3[24][13]⟨46⟩⟨24⟩⟨13⟩+112/3[13]⟨24⟩⟨13⟩⟨36⟩[23]-24[24]^2⟨24⟩^2⟨46⟩-66[24]⟨24⟩^2[23]⟨36⟩-122/3⟨26⟩[12]⟨24⟩⟨13⟩[23]+16⟨12⟩[24][12]⟨46⟩⟨24⟩+164/3⟨12⟩[12]⟨24⟩⟨36⟩[23]+94[24]⟨46⟩⟨24⟩[23]⟨23⟩+27⟨24⟩[23]^2⟨23⟩⟨36⟩+37/3[24]⟨14⟩[13]⟨24⟩⟨36⟩+12[24]⟨14⟩⟨46⟩⟨24⟩[14]+7/3⟨12⟩⟨34⟩[13]⟨36⟩[23]-263/3⟨34⟩⟨46⟩[34][23]⟨23⟩-34⟨14⟩^2⟨26⟩[14][12]-28⟨12⟩⟨14⟩⟨46⟩[12][14]-41⟨14⟩⟨26⟩⟨12⟩[12]^2-38[24]⟨14⟩⟨26⟩[12]⟨24⟩+21⟨14⟩[12][34]⟨24⟩⟨36⟩+51[13]⟨14⟩⟨26⟩[12]⟨13⟩)}{⟨12⟩⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[23][12]⟨26⟩^2(35/3⟨12⟩[12]+194/3[24]⟨24⟩-7[23]⟨23⟩)}{[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[45](40⟨34⟩[12][34]^2⟨24⟩[35]⟨23⟩+205/3[13]^2[35]⟨13⟩[23]⟨23⟩^2-20[13]⟨24⟩[45][23]^2⟨23⟩^2+11/3[24][13]⟨24⟩[35][23]⟨23⟩^2-40⟨34⟩[13][34][35][23]⟨23⟩^2-26[24][13]⟨24⟩^2[45][23]⟨23⟩-16[24]^2⟨24⟩^3[45][13]-30[24]^2⟨24⟩^3[35][14]+54[24][13]^2⟨24⟩[35]⟨13⟩⟨23⟩+16[24][13]^2⟨24⟩^2[45]⟨13⟩+6[13]^2⟨24⟩[45]⟨13⟩[23]⟨23⟩)}{⟨12⟩[13][34][56]⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-251/3[24]⟨14⟩^2[14]^2⟨26⟩^2}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(88/3[12][34]^2⟨24⟩⟨36⟩⟨23⟩+3[24]⟨26⟩[12][34]⟨24⟩⟨23⟩+145/3⟨26⟩[12][34][13]⟨13⟩⟨23⟩-79[24]^2⟨24⟩^2[14]⟨26⟩-146/3[24][34]⟨24⟩^2⟨36⟩[14]-8[24]⟨14⟩⟨26⟩⟨24⟩[14]^2-68/3⟨14⟩^2[14]^3⟨26⟩+121/3⟨12⟩[24]⟨46⟩⟨24⟩[14]^2-44/3⟨46⟩[34]^2⟨23⟩^2[12]+8⟨26⟩⟨12⟩^2[14][12]^2)}{⟨12⟩[13]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(-25/3⟨12⟩[13]⟨36⟩[23]⟨23⟩-23⟨36⟩⟨12⟩^2[12][13]-68/3⟨14⟩^2[14]^2⟨26⟩)}{⟨12⟩⟨56⟩⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(45⟨12⟩[12][13]⟨16⟩[14]+68/3⟨16⟩⟨14⟩[14]^2[13]+328/3⟨36⟩⟨24⟩[34]^2[12]+316/3[24]⟨46⟩[34]⟨24⟩[14]-142/3[24]^2⟨26⟩⟨24⟩[13]-39[24][13]⟨46⟩[34]⟨23⟩-68/3⟨46⟩[34]⟨14⟩[14]^2+200/3⟨26⟩[12][34][13]⟨13⟩)}{⟨12⟩[13][34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35][14](-314/3[24]⟨24⟩⟨34⟩[35]-461/3[25]⟨24⟩⟨13⟩[13]+68/3⟨14⟩⟨34⟩[35][14])}{⟨12⟩[13][34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩[12]⟨26⟩(-130/3⟨12⟩[12]-199/3⟨13⟩[13]+635/3[14]⟨14⟩)}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[25][45](-476/3⟨24⟩[14]⟨14⟩-62/3⟨12⟩⟨34⟩[13]-97⟨24⟩⟨12⟩[12])}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-18⟨16⟩⟨36⟩[12][13]}{[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45][14](40/3⟨12⟩[24]⟨34⟩⟨24⟩[45]-29/3⟨12⟩[24][25]⟨24⟩⟨23⟩-76/3[24]⟨24⟩^2[45]⟨13⟩-1⟨24⟩[45]⟨13⟩[23]⟨23⟩-12⟨23⟩^2[25][23]⟨12⟩-80/3⟨12⟩[25][13]⟨13⟩⟨23⟩)}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩[45](-109/3⟨12⟩[24][12][35]⟨23⟩-12⟨12⟩^2[45][12]^2-73/3[24][23]⟨23⟩^2[35])}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{1[25][12][45]⟨13⟩⟨23⟩⟨2|1+4|3]}{⟨12⟩[34][56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(-1012/3[24]^2⟨26⟩⟨23⟩[13]-408[24][13][34]⟨36⟩⟨23⟩+38/3[24]⟨26⟩[13]⟨13⟩[14]-8⟨16⟩⟨13⟩[14]^2[13]-31[24]⟨26⟩[12][34]⟨23⟩+44/3⟨36⟩⟨23⟩[34]^2[12]+353/3[12]⟨26⟩[34]⟨13⟩[14]-92/3⟨14⟩⟨36⟩[34][14]^2+107/3[24]⟨14⟩[14]^2⟨26⟩-68/3⟨16⟩⟨14⟩[14]^3+8⟨46⟩[34]⟨13⟩[14]^2)}{⟨12⟩[13][34]⟨56⟩⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(109/3⟨12⟩[12][13]⟨16⟩[14]+8⟨16⟩⟨14⟩[14]^2[13]+259[24][13][34]⟨24⟩⟨36⟩+303[24]^2⟨26⟩⟨24⟩[13]+65/3⟨12⟩[12][13][34]⟨36⟩+99[34]⟨12⟩⟨26⟩[12]^2-92/3⟨14⟩[12][34]⟨26⟩[14])}{⟨12⟩[13][34]⟨56⟩⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨16⟩[14][12]⟨26⟩(91⟨12⟩[12]-158⟨13⟩[13])}{⟨12⟩[13][34]⟨56⟩⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45](-32/3[24]⟨34⟩[13]⟨24⟩[45]+790/3[24]⟨34⟩⟨24⟩[35][14]+140⟨34⟩[13][45][23]⟨23⟩+4[12]⟨24⟩[45][23]⟨23⟩+144[25][13]⟨24⟩⟨13⟩[14]+87[12]⟨24⟩[35]⟨13⟩[14]-44/3[12][13]⟨24⟩[45]⟨13⟩-92/3⟨14⟩⟨34⟩[35][14]^2+34[24]⟨24⟩^2[45][12]+40⟨34⟩[12][34][35]⟨23⟩)}{⟨12⟩[13][34][56]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨13⟩[14][35](266/3[25]⟨23⟩[13]-8⟨34⟩[35][14])}{⟨12⟩[13][34][56]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25]⟨23⟩(1⟨14⟩[45][12]-1⟨13⟩[35][12]-1[23][45]⟨34⟩)}{⟨12⟩[34][56]⟨2|1+3|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨46⟩(-72[24]⟨36⟩[13]+266/3⟨46⟩[14][24]-27[24]⟨26⟩[12]+493/3⟨36⟩[34][12]-131/3⟨16⟩[12][14])}{⟨12⟩[13][34]⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨36⟩(-166⟨36⟩[23][13]-69⟨26⟩[23][12]+116⟨16⟩[12][13])}{⟨12⟩[13][34]⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{67⟨16⟩⟨26⟩[12]^2}{⟨12⟩[13][34]⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[45](-826/3[25]⟨34⟩[13]-215/3⟨34⟩[35][12]-42[25]⟨24⟩[12])}{⟨12⟩[13][34][56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[25][35](-308/3⟨34⟩[14]-99⟨23⟩[12])}{⟨12⟩[13][34][56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[25](379/3[15]⟨13⟩[13]+32[25]⟨24⟩[14])}{⟨12⟩[13][34][56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨24⟩[35]^2(-42[24]⟨24⟩⟨23⟩-30⟨24⟩[14]⟨13⟩+42[34]⟨23⟩⟨34⟩+42[13]⟨23⟩⟨13⟩)}{⟨12⟩[56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨24⟩[35]^2[14](-18[24]⟨24⟩+42⟨12⟩[12])}{[34][56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨24⟩[35]^2(-42⟨34⟩[14]-42⟨23⟩[12])}{[56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[45](-80/3⟨12⟩⟨34⟩[45][13]^2+33⟨12⟩⟨34⟩[13][35][14]+49[12][34]⟨24⟩[35]⟨23⟩+42[34]⟨24⟩^2[45][12]-43[23]⟨23⟩^2[35][13]-233/3[13]⟨24⟩[45][23]⟨23⟩-200/3⟨23⟩⟨13⟩[35][13]^2)}{⟨12⟩[13][34][56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[35]⟨23⟩[14](8[34]⟨34⟩[35]-266/3[25]⟨12⟩[13])}{⟨12⟩[13][34][56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(-27⟨16⟩⟨13⟩[14][13]+53⟨16⟩⟨14⟩[14]^2+28[24]^2⟨24⟩⟨26⟩+151/3[24][23]⟨23⟩⟨26⟩-52/3[24]⟨14⟩[14]⟨26⟩+433/3[24]⟨26⟩⟨13⟩[13])}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(1009/6[34]⟨23⟩⟨26⟩[12]+482/3⟨36⟩⟨24⟩[34][14]-77[24]⟨24⟩[14]⟨26⟩+189⟨14⟩[14]^2⟨26⟩+1871/3⟨26⟩⟨13⟩[14][13])}{⟨12⟩[13]⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩⟨36⟩(-1769/6[34]⟨24⟩[12]+436⟨13⟩[13]^2)}{⟨12⟩[13]⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{7[13]⟨26⟩[35]⟨13⟩+32/3⟨14⟩⟨26⟩[45][13]+56/3⟨46⟩[34]⟨23⟩[35]}{⟨12⟩^2[13][34]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-28/3[13]⟨26⟩⟨16⟩⟨13⟩}{⟨12⟩^2[34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-32/3⟨24⟩[45]^2⟨14⟩}{⟨12⟩^2[34][56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨23⟩(28/3⟨46⟩[34]-56/3[23]⟨26⟩)}{⟨12⟩^2[13]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[24]⟨26⟩(7/3[23]⟨26⟩-8/3⟨16⟩[13])}{⟨12⟩[34]^2⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35][45](-7/3[24]⟨24⟩-8/3[23]⟨23⟩-1⟨12⟩[12])}{⟨12⟩[34]^2[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨16⟩[24](-2⟨14⟩⟨26⟩[13]-1⟨24⟩[23]⟨26⟩+1⟨46⟩⟨12⟩[13])}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[24]⟨24⟩[35]^2⟨13⟩}{⟨12⟩[34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨24⟩[35]^2[12](-7/2⟨12⟩[12]-1[24]⟨24⟩)}{⟨12⟩[13][34][56]⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-241⟨16⟩[13][14]+336⟨36⟩[34][13]+169⟨46⟩[34][14]+640/3[24]⟨26⟩[13]-64/3[34]⟨26⟩[12])}{⟨12⟩[13][34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(53/6[23]⟨26⟩+283/6⟨16⟩[13])}{⟨12⟩[13][34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45](469/3[15]⟨14⟩[13]+403⟨34⟩[35][13]-17/6⟨24⟩[35][12])}{⟨12⟩[13][34][56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35](-491/3⟨34⟩[35][14]-53/6⟨23⟩[35][12]+499/3[15]⟨13⟩[13])}{⟨12⟩[13][34][56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(137/3[23]⟨26⟩-712/3⟨16⟩[13])}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45][14](76/3⟨24⟩[45]⟨13⟩-80/3⟨23⟩[35]⟨13⟩-40/3⟨12⟩⟨34⟩[45]-86/3⟨23⟩[25]⟨12⟩+9[15]⟨12⟩⟨13⟩)}{⟨12⟩[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩[45](62/3[24]⟨23⟩[35]+80/3⟨12⟩[45][12])}{⟨12⟩[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[14]⟨34⟩⟨26⟩(-1⟨16⟩[14][13]-3[34]⟨36⟩[13]-3⟨46⟩[34][14])}{⟨12⟩[13][34]⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩[25](-1[24]⟨23⟩[35]+1[23]⟨23⟩[45]-1[35][14]⟨13⟩)}{⟨12⟩[34][56]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[14]⟨46⟩(1621/6⟨36⟩[34]-126[24]⟨26⟩+436/3⟨16⟩[14])}{⟨12⟩[13][34]⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(586⟨16⟩[13][14]+843/2⟨36⟩[34][13]+539/3[24]⟨26⟩[13]-377/3[34]⟨26⟩[12])}{⟨12⟩[13][34]⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(38[24]⟨26⟩+8⟨16⟩[14])}{⟨12⟩[13][34]⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45](-4037/6⟨34⟩[45][13]-613/6⟨34⟩[35][14]+18⟨23⟩[35][12]+110/3[15]⟨12⟩[12]+25/3[15]⟨13⟩[13])}{⟨12⟩[13][34][56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1[15]⟨23⟩⟨34⟩[45]}{⟨12⟩[56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(3[34]⟨36⟩[13]+3⟨46⟩[34][14]+1⟨16⟩[14][13])}{⟨12⟩[13][34]^2⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[15](1[25]⟨12⟩[14][13]+3⟨14⟩[45][14][13]+2[13]^2[45]⟨13⟩-3[35][14]^2⟨14⟩-2[13][35][14]⟨13⟩)}{⟨12⟩[13][34]^2[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[15]⟨34⟩(4[45][13]-3[35][14])}{⟨12⟩[13][34][56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{-1⟨16⟩⟨46⟩[24]}{⟨12⟩[34]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{7/2⟨4|1+2|5][35][12]}{⟨12⟩[13][34][56]⟨4|1+2|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_91.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-3⟨24⟩⟨26⟩[25][12]^2s_{134}}{[13]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{[25][12]⟨24⟩(-4⟨13⟩⟨23⟩[35][13]-8⟨13⟩[35][14]⟨24⟩-4⟨14⟩[45][14]⟨24⟩-4[34]⟨34⟩⟨23⟩[35]+8⟨34⟩[35][14]⟨12⟩+4⟨14⟩[15][14]⟨12⟩)}{[56]⟨2|5+6|2]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[25][12]⟨24⟩(1/2[23][13]⟨23⟩[45]⟨34⟩+1/2⟨24⟩⟨13⟩[13][14][25]+1/2⟨24⟩⟨13⟩[14][35][12]+1/2⟨14⟩[25][14]^2⟨24⟩+1/2⟨13⟩[13]⟨23⟩[35][12])}{[13][56]⟨2|5+6|2]^2⟨2|1+4|3]⟨2|1+3|2]}+\\
\scriptscriptstyle\frac{[25][12](1⟨14⟩[15][14]⟨24⟩+1[13]⟨34⟩[15]⟨12⟩+2[45][13]⟨34⟩⟨24⟩+1[25][14]⟨24⟩^2+1[13]⟨23⟩[25]⟨24⟩+1⟨34⟩[35][14]⟨24⟩-3/2[13]⟨34⟩⟨23⟩[35]-3⟨24⟩⟨13⟩[15][13])}{[13][56]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[25]⟨24⟩[12](-1/2[25]⟨34⟩[14]+1/2⟨13⟩[15][12])}{[13][56]⟨2|5+6|2]^2⟨2|1+3|2]}+\\
\scriptscriptstyle\frac{6⟨24⟩^2⟨26⟩[35][24]s_{134}}{⟨12⟩⟨2|1+4|3]^3⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[35](-3⟨13⟩⟨23⟩[25][13]^2+17/2⟨13⟩[13]⟨23⟩[35][12]-4⟨24⟩[13][45]⟨34⟩[24]+17/2[13]⟨23⟩⟨34⟩[35][24]-1⟨24⟩⟨23⟩[35][12][24]-4⟨24⟩⟨13⟩[13][45][12]-1[23][13]⟨23⟩[45]⟨34⟩+1[23]⟨24⟩⟨23⟩[45][12]+17/2⟨24⟩⟨13⟩[14][35][12]-4⟨24⟩⟨14⟩[14][45][12]+3⟨14⟩[25][14]^2⟨24⟩+23/2⟨24⟩[14]⟨34⟩[35][24]+1⟨24⟩[14][25][12]⟨12⟩)}{[34][56]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩[25][12](-1/2[34]⟨24⟩⟨14⟩[14][45]-1/2[34][13][45]⟨34⟩⟨12⟩+1/2[34]⟨24⟩⟨13⟩[14][35]+1/2[34]⟨13⟩[13]⟨23⟩[35]-1/2⟨14⟩[14]^2[35]⟨12⟩)}{⟨12⟩[13][34][56]⟨2|1+3|2]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45](-3⟨14⟩[13][15][12]⟨12⟩+8⟨24⟩⟨13⟩[13][35][12]+1/2⟨24⟩^2[45][12][23]+1/2⟨24⟩[23][13][45]⟨34⟩-1/2⟨24⟩[23][13]⟨23⟩[25]+9/2[23][13]⟨23⟩⟨34⟩[35]-1/2[24]⟨24⟩^2[35][12]+21/2⟨24⟩[13]⟨34⟩[35][24]+1/2⟨24⟩⟨13⟩[25][13]^2-1⟨24⟩⟨14⟩[13][45][12]+1/2⟨24⟩⟨14⟩[13][14][25]-1/2[24][13][25]⟨24⟩^2)}{⟨12⟩[13][34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35](-1/2⟨14⟩[14]^2[25]⟨24⟩-7/2⟨24⟩⟨13⟩[13][14][25]+17/2⟨13⟩[13]⟨23⟩[35][12]-3⟨13⟩⟨23⟩[25][13]^2+6[13]⟨23⟩⟨34⟩[35][24]-1/2⟨24⟩[13]⟨23⟩[25][24]+3[13][14]⟨34⟩[25]⟨12⟩+1/2⟨24⟩[14][25][12]⟨12⟩-1/2[13]⟨23⟩^2[25][23])}{⟨12⟩[13][34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2[45]^2⟨4|1+3|2]⟨23⟩}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[25][12](1/2⟨24⟩[45]⟨23⟩[23]-1/2⟨14⟩[45][14]⟨24⟩-1/2[45]⟨34⟩⟨12⟩[13]+1/2[14]⟨34⟩[35]⟨12⟩)}{⟨12⟩[13][34][56]⟨2|1+3|2]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{6[34]⟨24⟩⟨26⟩s_{124}⟨34⟩[35]}{⟨12⟩⟨2|1+4|3]^3⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-6⟨26⟩s_{134}[35]⟨24⟩}{⟨12⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{6⟨24⟩[23]⟨26⟩⟨23⟩[35]}{⟨12⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-6⟨2|3+4|1]⟨26⟩[35][23]}{[34]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨36⟩⟨34⟩[35](4⟨14⟩[34][14]⟨24⟩+4[24][34]⟨24⟩^2-4[13][12]⟨12⟩^2)}{⟨12⟩⟨2|1+4|3]^2⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{[35](-1[24]^2⟨23⟩[35]⟨24⟩^2-13/2[34]⟨24⟩^2[45]⟨34⟩[24]+8/3[34]^2⟨34⟩^2⟨23⟩[35]-59/6[34]⟨24⟩⟨23⟩⟨34⟩[35][24]+1/3[34]⟨24⟩⟨13⟩[14]⟨34⟩[35]+16/3[34]⟨13⟩[13]⟨23⟩⟨34⟩[35]-29/6[34]⟨24⟩⟨13⟩⟨23⟩[12][35]+16/3⟨24⟩⟨13⟩^2[13][14][35]+8/3⟨13⟩^2⟨23⟩[35][13]^2+11/3⟨24⟩⟨14⟩⟨13⟩[14]^2[35]-2/3⟨14⟩[14]^2⟨34⟩[35]⟨12⟩+13/2[13][45]⟨34⟩[12]⟨12⟩^2+2[14]⟨34⟩[35][12]⟨12⟩^2-5/2[13][14]⟨34⟩[25]⟨12⟩^2+3/2⟨24⟩⟨13⟩[14][35][12]⟨12⟩+16/3[23]⟨23⟩^2[12][35]⟨12⟩-4[34]⟨24⟩⟨14⟩[14][45]⟨34⟩)}{⟨12⟩[34][56]⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[35](-5/3[15][12]⟨12⟩^3-10/3⟨14⟩[15][14]⟨12⟩^2+10/3⟨13⟩[15]⟨12⟩^2[13]+3[45]⟨34⟩⟨12⟩^2[13]-9[14]⟨34⟩[35]⟨12⟩^2-3[34]⟨24⟩⟨13⟩⟨23⟩[35]+7/3⟨24⟩^2[45]⟨13⟩[34]+20/3[24][45]⟨12⟩⟨24⟩^2+22/3[45][12]⟨12⟩^2⟨24⟩-26/3[14][25]⟨12⟩^2⟨24⟩+6⟨23⟩^2[35]⟨12⟩[23]+9⟨24⟩⟨23⟩[35]⟨12⟩[24]-1/3⟨23⟩[35]⟨12⟩^2[12]+5[34]⟨23⟩⟨34⟩[35]⟨12⟩-11/3⟨24⟩⟨14⟩[14][45]⟨12⟩)}{⟨12⟩^2[34][56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{8/3⟨1|2+3|4]⟨26⟩[35][23]^2}{[34]^2⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨14⟩[35](-8/3[34][23]⟨26⟩⟨13⟩⟨23⟩-1/2[34]^2⟨36⟩⟨13⟩⟨24⟩-1/2[34]⟨24⟩⟨26⟩⟨13⟩[24]+8/3[34]⟨14⟩⟨26⟩⟨13⟩[14]-1/2⟨46⟩[34]⟨23⟩⟨12⟩[24]+1/2[23]⟨26⟩⟨23⟩⟨12⟩[24])}{⟨12⟩^2[34]⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨14⟩(4/3[34]^2⟨24⟩⟨26⟩⟨13⟩[35]+43/6[34]^2⟨24⟩⟨36⟩[35]⟨12⟩-1/2⟨46⟩[34]^2⟨24⟩[45]⟨12⟩+4/3⟨46⟩[34]^2⟨23⟩[35]⟨12⟩-17/2⟨46⟩[34][14][35]⟨12⟩^2+9/2[34]⟨14⟩⟨26⟩[14][35]⟨12⟩+13/6[23]⟨26⟩[13][45]⟨12⟩^2)}{⟨12⟩^2⟨24⟩[34]^2⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩⟨34⟩[35](9/2⟨14⟩[14]⟨24⟩+9/2[24]⟨24⟩^2-3/2⟨24⟩[12]⟨12⟩+1[13]⟨34⟩⟨12⟩)}{⟨12⟩⟨24⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩[35](1⟨34⟩[14]-1⟨23⟩[12])}{⟨24⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{[35](5/2[13][14]⟨34⟩^2[35]⟨12⟩^2+3/2[34]⟨24⟩⟨23⟩⟨34⟩[12][35]⟨12⟩-3/2⟨24⟩⟨23⟩[12]^2[35]⟨12⟩^2+16/3[13]^2⟨23⟩⟨34⟩[25]⟨12⟩^2+3/2⟨24⟩[13]⟨23⟩[25][12]⟨12⟩^2-2⟨24⟩[13][14]⟨34⟩[25]⟨12⟩^2-8/3[13]^2⟨13⟩⟨23⟩⟨34⟩[35]⟨12⟩-17/2⟨24⟩⟨13⟩[13]⟨23⟩[12][35]⟨12⟩-19/6⟨24⟩^2⟨13⟩[13]⟨23⟩[35][24]+1/2[24]^2⟨23⟩[35]⟨24⟩^3-5/2⟨24⟩⟨14⟩[14]^2⟨34⟩[35]⟨12⟩+8/3⟨24⟩⟨13⟩^2[13]^2⟨23⟩[35])}{⟨12⟩^2[13]⟨24⟩[34][56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[45](-1[34]^2⟨34⟩^2[35]⟨24⟩-3/2[34]⟨24⟩^2⟨34⟩[35][24]+8/3⟨24⟩^2[23]⟨23⟩[35][24]+1⟨24⟩^2[45]⟨23⟩[23]^2+8/3⟨24⟩⟨23⟩^2[35][23]^2+16/3[34]⟨24⟩[23]⟨23⟩⟨34⟩[35]+1[34]⟨24⟩^2[23][45]⟨34⟩+7/6[23]⟨24⟩⟨23⟩[35][12]⟨12⟩+19/2[13]⟨34⟩[35][12]⟨12⟩^2-1⟨24⟩⟨14⟩⟨13⟩[13]^2[45]+9/2⟨14⟩[13][14]⟨34⟩[35]⟨12⟩)}{⟨12⟩^2[13][34][56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[45](7/6[34]⟨24⟩^2⟨14⟩[14][35]-25/6[34]⟨24⟩^2⟨14⟩[13][45]-4/3⟨24⟩⟨14⟩[13][14][35]⟨12⟩-13/6[24][34][35]⟨24⟩^3-2⟨24⟩^3[45][23][34]-8/3[34]⟨24⟩^2[23]⟨23⟩[35]+2/3[34]⟨24⟩^2[13]⟨13⟩[35]-10/3⟨24⟩^2[13][35]⟨12⟩[24]+13/6[13]^2⟨34⟩[35]⟨12⟩^2-17/6⟨24⟩[13][35][12]⟨12⟩^2-1[13]^2[25]⟨12⟩^2⟨24⟩-16/3⟨24⟩⟨13⟩[13]^2[35]⟨12⟩+5/6[23]⟨24⟩^2[13][45]⟨12⟩-13/2[23]⟨24⟩[13]⟨23⟩[35]⟨12⟩-11/6⟨24⟩⟨14⟩[13]^2[45]⟨12⟩-19/6[34]^2⟨34⟩[35]⟨24⟩^2-47/6[34]⟨24⟩[13]⟨34⟩[35]⟨12⟩-5/3[34]⟨24⟩^2[35][12]⟨12⟩-4/3⟨14⟩[13]^2[15]⟨12⟩^2)}{⟨12⟩^2[13]⟨24⟩[34]^2[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35](-3/2⟨24⟩[14][12][35]⟨12⟩^2+16/3⟨24⟩[13][14][25]⟨12⟩^2+4/3[13][15][12]⟨12⟩^3+3/2[34]⟨24⟩[14]⟨34⟩[35]⟨12⟩-1/2⟨24⟩^2[14][35]⟨12⟩[24]+29/6⟨24⟩[13]⟨23⟩[35]⟨12⟩[24]+7/2⟨14⟩[13][15][14]⟨12⟩^2-14/3[34]⟨24⟩[13]⟨13⟩⟨23⟩[35]+19/6⟨24⟩⟨13⟩[13][14][35]⟨12⟩+1⟨24⟩⟨14⟩[14]^2[35]⟨12⟩)}{⟨12⟩^2[13]⟨24⟩[34]^2[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-4/3[13][15][25]⟨12⟩}{⟨24⟩[34]^2[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2[34]⟨14⟩^2⟨36⟩s_{124}[35]}{⟨12⟩^2[13]⟨1|2+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1/2⟨24⟩[23]^2⟨36⟩[35][24]}{[13][34]⟨1|2+4|3]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{1/2⟨14⟩⟨36⟩s_{124}⟨34⟩[35]}{⟨12⟩⟨24⟩⟨1|2+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{⟨14⟩⟨36⟩(1/2[34]⟨24⟩[35][12]⟨12⟩-1⟨24⟩[13][35]⟨12⟩[24]+1/2[13]^2[25]⟨12⟩^2-1/2[13][35]⟨12⟩^2[12]-1[24][34][35]⟨24⟩^2-1/2[34]⟨24⟩⟨14⟩[13][45])}{⟨12⟩^2[13]⟨24⟩[34]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨14⟩[45](20/3⟨14⟩⟨26⟩-17/2⟨46⟩⟨12⟩)}{⟨12⟩^2⟨24⟩[34]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-1/2⟨14⟩⟨36⟩^2[23]}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-1/2[24]⟨36⟩⟨46⟩[23]}{[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{[45](5/3⟨24⟩⟨14⟩[14]⟨34⟩[35]-1⟨24⟩⟨14⟩⟨13⟩[13][15]+1⟨24⟩^2⟨23⟩[25][23]-1/2⟨24⟩[23]⟨23⟩⟨34⟩[35]-1⟨24⟩^2[45]⟨34⟩[23]-25/6[34]⟨34⟩^2[35]⟨24⟩-25/6[24]⟨34⟩[35]⟨24⟩^2+2⟨24⟩⟨14⟩[13][45]⟨34⟩-5/3⟨24⟩^2⟨13⟩[35][12]+2⟨24⟩[13]⟨34⟩[25]⟨12⟩+1[13]⟨34⟩^2[35]⟨12⟩+1⟨14⟩[13][15]⟨34⟩⟨12⟩)}{⟨12⟩^2[13]⟨24⟩[34][56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[35](-19/6⟨24⟩⟨13⟩[13]⟨23⟩[25]-19/6⟨24⟩⟨13⟩^2[15][13]-8/3⟨13⟩[13]⟨23⟩⟨34⟩[35]-1/2⟨24⟩⟨14⟩⟨13⟩[15][14]+1[24]⟨23⟩[25]⟨24⟩^2+3/2[14]⟨34⟩^2[35]⟨12⟩-1/2⟨34⟩[15][12]⟨12⟩^2+1/2⟨24⟩[14]⟨34⟩[25]⟨12⟩+16/3[13]⟨23⟩⟨34⟩[25]⟨12⟩-3/2⟨14⟩[15][14]⟨34⟩⟨12⟩-1⟨24⟩⟨13⟩[15][12]⟨12⟩)}{⟨12⟩^2[13]⟨24⟩[34][56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1/2⟨36⟩^2[23]}{⟨12⟩[34]⟨56⟩⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-1/2⟨23⟩[35][25][12]}{⟨12⟩[13][34][56]⟨2|1+3|2]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_92.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-3/2⟨34⟩⟨3|1+2|3]⟨36⟩^2s_{123}}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]^3}+\\
\scriptscriptstyle\frac{[34]⟨34⟩⟨36⟩s_{123}(3/4⟨23⟩⟨46⟩+1/2⟨24⟩⟨36⟩)}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{1/4⟨34⟩^2[35][45]s_{123}}{⟨12⟩[56]⟨2|1+4|3]⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{-1/4⟨34⟩⟨36⟩^2s_{123}}{⟨12⟩⟨23⟩⟨56⟩⟨3|5+6|3]^2}+\\
\scriptscriptstyle\frac{3⟨34⟩[35]s_{123}⟨26⟩[13]}{⟨2|1+4|3]^3⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[34]⟨34⟩⟨26⟩s_{123}(-3/2⟨23⟩⟨46⟩+2⟨24⟩⟨36⟩)}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩[35]s_{123}(-1/2⟨24⟩[45]-1/2⟨23⟩[35])}{⟨12⟩[56]⟨2|1+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-3/4⟨24⟩⟨34⟩[14]⟨12⟩⟨36⟩[13]-7/2[14]⟨34⟩⟨12⟩⟨46⟩[13]⟨23⟩+5/2⟨34⟩⟨46⟩[34][13]⟨23⟩^2+3⟨24⟩^2[14]⟨13⟩⟨36⟩[13]+5/4⟨34⟩⟨12⟩⟨36⟩[13]^2⟨23⟩-3⟨24⟩⟨46⟩[34]⟨23⟩^2[12]+3⟨24⟩^2⟨36⟩[13]⟨23⟩[24])}{⟨12⟩[13]⟨23⟩⟨24⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩^2[35](9/4⟨24⟩⟨12⟩[15][14]+17/4[13]⟨12⟩⟨23⟩[15]+2⟨24⟩⟨23⟩[35][14])}{⟨12⟩[13]⟨23⟩⟨24⟩[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-5/4[13]⟨34⟩⟨4|5+6|4]⟨46⟩^2}{⟨24⟩⟨56⟩⟨2|1+4|3]⟨3|5+6|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(-3/4⟨24⟩⟨36⟩[14]+5/4[13]⟨23⟩⟨36⟩-9/4[14]⟨23⟩⟨46⟩+3/4⟨26⟩⟨23⟩[12])}{⟨12⟩[13]⟨23⟩⟨24⟩⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩⟨34⟩(-2[13]⟨36⟩+9/4⟨26⟩[12])}{⟨12⟩[13]⟨23⟩⟨56⟩⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{9/4⟨34⟩^2[15][45]}{⟨12⟩[13]⟨23⟩[56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{17/4⟨34⟩^2[15][35]}{⟨12⟩[13]⟨24⟩[56]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩^2(-5/4[13]⟨13⟩-5/4⟨23⟩[23]+3/4⟨12⟩[12])}{⟨12⟩⟨24⟩⟨56⟩⟨3|5+6|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1⟨26⟩^2⟨34⟩s_{123}}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩(11/2⟨24⟩⟨23⟩[13]⟨36⟩-5/4[13]⟨23⟩^2⟨46⟩-3⟨24⟩^2⟨36⟩[14])}{⟨12⟩[13]⟨23⟩⟨24⟩⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-17/4⟨24⟩⟨36⟩^2}{⟨12⟩⟨23⟩⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-115/72⟨24⟩⟨13⟩[15]^2[12]^2}{[13]^2⟨23⟩[56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{[12]⟨16⟩(-2[14]^2⟨12⟩⟨46⟩⟨34⟩+1/2[14]⟨34⟩⟨12⟩⟨36⟩[13]+9/2[14]⟨13⟩⟨46⟩[13]⟨23⟩+259/72[14]^2⟨13⟩⟨46⟩⟨24⟩-2[14]^2⟨36⟩⟨24⟩⟨14⟩-5/2⟨24⟩[14]⟨13⟩⟨36⟩[13]-11/12[13]^2⟨13⟩⟨23⟩⟨36⟩-29/72[14]⟨24⟩⟨13⟩⟨26⟩[12]-2⟨26⟩⟨12⟩⟨23⟩[12]^2)}{⟨12⟩[13]^2⟨23⟩⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(-41/12⟨36⟩⟨23⟩^2[13][23][24]-2[23][34]⟨36⟩⟨23⟩^2[12]+115/72[13]⟨23⟩^2⟨46⟩[24]^2-1/12⟨13⟩⟨36⟩[13]^2⟨23⟩[24]-1⟨13⟩[34]⟨36⟩[13]⟨23⟩[12]+41/12⟨13⟩⟨26⟩[13]⟨23⟩[12][24]-2⟨12⟩[34]⟨36⟩⟨23⟩[12]^2-1⟨12⟩⟨26⟩⟨23⟩[12]^2[24]+3[14]⟨12⟩⟨46⟩⟨23⟩[12][24]+151/72[14]⟨34⟩⟨12⟩⟨36⟩[13][24]-2[14]⟨34⟩⟨12⟩[34]⟨36⟩[12]-2⟨26⟩⟨23⟩^2[23][12][24]-115/72⟨34⟩[34]⟨36⟩[13]⟨23⟩[24]+2⟨24⟩[14]⟨46⟩⟨23⟩[24]^2-65/72⟨24⟩[34]⟨36⟩⟨23⟩[12][24]-65/72⟨24⟩⟨26⟩⟨23⟩[12][24]^2-259/72⟨24⟩[14]⟨12⟩⟨36⟩[12][24]-2⟨24⟩^2[14]⟨36⟩[24]^2-115/72⟨24⟩⟨36⟩[13]⟨23⟩[24]^2+115/72⟨24⟩[14]⟨13⟩⟨26⟩[12][24]-151/72⟨24⟩[14]⟨13⟩⟨36⟩[13][24]+181/72[14]⟨13⟩⟨46⟩[13]⟨23⟩[24]-2⟨24⟩⟨34⟩[14][34]⟨36⟩[24]+1/2[14]^2⟨14⟩⟨13⟩⟨26⟩[12]-1/2[14]^2⟨13⟩⟨12⟩⟨46⟩[12])}{⟨12⟩[13]^2⟨23⟩⟨56⟩⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{[45](-115/72⟨34⟩^2[35][13]⟨23⟩[24]-65/72⟨24⟩⟨34⟩[35]⟨23⟩[12][24]-2⟨24⟩⟨23⟩^2[23][25][12]+7/2⟨34⟩⟨23⟩^2[13][23][25]-2⟨34⟩[35]⟨23⟩^2[23][12]-65/72⟨24⟩^2⟨23⟩[25][12][24]-115/72⟨24⟩⟨34⟩[13]⟨23⟩[25][24]+1/2[14]⟨34⟩⟨14⟩⟨12⟩[15][12]-41/12⟨34⟩⟨13⟩[13]^2⟨23⟩[25]+41/12⟨34⟩⟨13⟩[35][13]⟨23⟩[12]-1⟨24⟩⟨13⟩[13]⟨23⟩[25][12]+1⟨24⟩⟨13⟩[35]⟨23⟩[12]^2+1/2[14]⟨34⟩^2⟨13⟩[35][13]-1/2⟨13⟩⟨34⟩^2[13]^2[45]+1/2⟨24⟩^2⟨13⟩[45][12]^2+1/2[14]⟨34⟩^2⟨12⟩[13][25])}{⟨12⟩[13]^2⟨23⟩[56]⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-1/2[45]⟨14⟩^2[15][34][12]^2}{⟨12⟩[13]^2[23][56]⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{[45](2⟨24⟩⟨34⟩^2[14][35][24]+2⟨24⟩^2⟨34⟩[14][25][24]+7/2⟨34⟩⟨23⟩^2[13][23][25]+2⟨24⟩⟨34⟩[14]^2⟨14⟩[25]+3/2⟨34⟩⟨12⟩[13]⟨23⟩[25][12]-2⟨34⟩⟨13⟩[35][13]⟨23⟩[12]-41/12⟨24⟩⟨13⟩[13]⟨23⟩[25][12]-7/2⟨13⟩^2⟨34⟩[15][13]^2+1/2⟨13⟩⟨34⟩^2[13]^2[45])}{⟨12⟩[13]^2⟨23⟩[56]⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(-1/12⟨24⟩[34]⟨36⟩[13]⟨23⟩[12]-1/12⟨34⟩[34]⟨36⟩[13]^2⟨23⟩-3/2[14]⟨34⟩⟨46⟩[34][13]⟨23⟩+1/2[14]⟨13⟩⟨46⟩[13]^2⟨23⟩+1/2[13]^2⟨23⟩^2⟨46⟩[24]+2⟨24⟩^2[14]^2⟨46⟩[24]-2⟨24⟩[14]^2⟨13⟩⟨46⟩[13]-3⟨24⟩[14]⟨13⟩⟨36⟩[13]^2-1/2⟨24⟩[14]⟨12⟩⟨36⟩[13][12]+2[14]⟨12⟩⟨46⟩[13]⟨23⟩[12])}{⟨12⟩[13]^2⟨23⟩⟨24⟩⟨56⟩⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(65/12[13]⟨34⟩⟨36⟩[14]-59/12[13]⟨23⟩⟨36⟩[12]+1⟨26⟩⟨23⟩[12]^2-3[14]⟨23⟩⟨46⟩[12]+7/2⟨24⟩⟨36⟩[12][14])}{⟨12⟩[13]^2⟨23⟩⟨56⟩⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(1⟨24⟩⟨26⟩[12]^2+41/12[13]^2⟨34⟩⟨36⟩+53/12⟨24⟩[13]⟨36⟩[12])}{⟨12⟩[13]^2⟨23⟩⟨56⟩⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩[15][35](2[14]⟨34⟩+2⟨23⟩[12])}{⟨12⟩[13]^2⟨23⟩[56]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩[15][45](325/72[13]⟨34⟩-7/72⟨24⟩[12])}{⟨12⟩[13]^2⟨23⟩[56]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{[15][25](-83/12[13]⟨34⟩⟨23⟩+2⟨24⟩⟨34⟩[14]+1⟨24⟩⟨23⟩[12])}{⟨12⟩[13]^2⟨23⟩[56]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-61/9⟨24⟩⟨46⟩^2[34][12]^2}{⟨12⟩[13]^2⟨56⟩⟨4|1+2|3]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(2⟨24⟩⟨34⟩⟨46⟩[14]^2+2⟨24⟩⟨34⟩[14]⟨36⟩[13]-149/18[14]⟨34⟩⟨46⟩[13]⟨23⟩-7/12[13]^2⟨34⟩⟨23⟩⟨36⟩-3/2⟨24⟩⟨36⟩[13]⟨23⟩[12]+61/9⟨24⟩[14]⟨46⟩⟨23⟩[12]+3/2[13]⟨23⟩^2⟨46⟩[12])}{⟨12⟩[13]^2⟨23⟩⟨24⟩⟨56⟩⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-47/36⟨13⟩^2[23][15]^2[12]}{[13][56]⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-41/12⟨13⟩^2[15]^2[12]}{[13]⟨23⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨24⟩⟨13⟩⟨16⟩[12][24](-151/72[13]⟨36⟩-115/72[14]⟨46⟩)}{⟨12⟩[13]⟨23⟩[23]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨16⟩(-35/12[13]⟨13⟩⟨46⟩[24]+41/12[13]⟨13⟩[12]⟨16⟩+151/72[13]⟨36⟩⟨14⟩[24]+1/2[14]⟨16⟩[12]⟨14⟩)}{⟨12⟩[13][23]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{47/36⟨13⟩^2[15][12][35]}{⟨12⟩[13][56]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩[12]⟨16⟩(151/72[13]⟨36⟩+115/72[14]⟨46⟩)}{⟨12⟩[13]⟨23⟩[23]⟨56⟩⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-115/72⟨46⟩[12]^2⟨16⟩}{⟨12⟩[13][23]⟨56⟩⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{⟨46⟩[24][12](-5/2⟨13⟩⟨46⟩[34]-151/72[34]⟨36⟩⟨14⟩-115/72⟨26⟩⟨14⟩[24]-1/2[14]⟨16⟩⟨14⟩)}{⟨12⟩[13][23]⟨56⟩⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{41/12⟨3|1+2|3]⟨46⟩⟨36⟩[24]}{⟨12⟩[13]⟨56⟩⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{41/12⟨46⟩⟨6|1+4|2][12][24]}{[13][23]⟨56⟩⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{[14]⟨34⟩^2⟨46⟩(-5/2[14]⟨34⟩[13]⟨46⟩-1/2[13]^2⟨34⟩⟨36⟩+1/2⟨24⟩⟨26⟩[12]^2)}{[13]⟨23⟩⟨24⟩⟨56⟩⟨4|2+3|1]⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{2[14]⟨34⟩^2[45]⟨4|1+6|5]}{⟨12⟩[13]⟨23⟩[56]⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{67/8⟨46⟩^2[12][24]}{⟨12⟩[13][23]⟨56⟩⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(3/2⟨23⟩⟨46⟩[12]-131/18[14]⟨34⟩⟨46⟩-1/2[13]⟨34⟩⟨36⟩)}{⟨12⟩[13]⟨24⟩⟨56⟩⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-41/12⟨46⟩⟨6|1+4|2][12]}{⟨12⟩[13][23]⟨56⟩⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-47/36[45]⟨14⟩⟨13⟩^2[15][12]}{⟨12⟩[56]⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{151/72⟨34⟩⟨13⟩^2[15]^2}{⟨12⟩⟨23⟩[56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-35/12⟨14⟩⟨13⟩[15][25][12]}{⟨12⟩[23][56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{151/72⟨34⟩⟨13⟩[24]⟨16⟩⟨6|2+5|1]}{⟨12⟩⟨23⟩[23]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/2[14]⟨34⟩^2⟨16⟩⟨46⟩[12]}{⟨12⟩⟨23⟩[23]⟨56⟩⟨1|5+6|1]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-1/2⟨34⟩⟨46⟩[12]^2⟨16⟩}{⟨12⟩[23]⟨56⟩⟨1|5+6|1]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-1/2⟨3|1+2|4]⟨13⟩⟨46⟩^2[24]}{⟨12⟩⟨56⟩⟨1|2+3|4]⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-41/12[45]⟨14⟩⟨13⟩[25][12]}{⟨12⟩[23][56]⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨46⟩[14]⟨34⟩^2(43/9⟨23⟩⟨46⟩-1/2⟨24⟩⟨36⟩)}{⟨12⟩⟨23⟩⟨24⟩⟨56⟩⟨4|2+3|1]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{77/18[14]⟨34⟩^2⟨46⟩^2}{⟨12⟩⟨24⟩⟨56⟩⟨4|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1/2⟨34⟩⟨46⟩^2[12]}{⟨24⟩⟨56⟩⟨4|1+2|3]⟨4|5+6|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_93.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨46⟩(2/3⟨23⟩[24]⟨12⟩[34][12][35]+10/3⟨23⟩⟨12⟩[23][34][12][45]+235/36⟨23⟩[24]⟨12⟩[23][13][45]-23/36⟨23⟩⟨13⟩[34][23][13][45]+35/6⟨23⟩[24]^2⟨12⟩[13][35]-1⟨23⟩^2[24][23][34][35]+1/18[24]⟨12⟩^2[25][13][14]+229/36[24]⟨12⟩^2[12][13][45]+6[24]⟨12⟩^2[12][35][14]+23/3[45][34]⟨12⟩^2[12]^2+13/36[13]^2[45][34]⟨13⟩^2-119/9⟨13⟩^2[34][13][35][14]+52/9[24]⟨12⟩⟨13⟩[13][35][14]+239/36[24]⟨12⟩⟨13⟩[13]^2[45]+8⟨12⟩⟨13⟩[34][12][35][14]-319/36⟨12⟩⟨13⟩[34][12][13][45]-1/3⟨23⟩⟨13⟩[34]^2[12][35]-127/9⟨23⟩[24]⟨13⟩[34][13][35]-1⟨23⟩^2[45][23]^2[34])}{⟨12⟩^2[13][34]^2⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{1/3⟨46⟩[14]⟨1|2+3|5][12]^2}{[13][34]⟨56⟩[56]⟨1|2+3|1]s_{123}}+\\
\scriptscriptstyle\frac{[12]^2⟨46⟩(13/3⟨23⟩[35][24]-13/3[13][45]⟨13⟩+13/3[35][14]⟨13⟩)}{[13][34]⟨56⟩[56]⟨1|2+3|1]s_{123}}+\\
\scriptscriptstyle\frac{-1/4(s_{13}-s_{24})⟨13⟩(s_{123}-s_{234})[35]⟨16⟩⟨3|1+4|2]}{⟨14⟩⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1⟨13⟩^2[34][45]⟨16⟩⟨34⟩}{⟨12⟩^2⟨14⟩[14]⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{-1/4⟨13⟩[25](s_{123}-s_{234})⟨16⟩⟨3|1+4|2]}{⟨14⟩⟨1|2+3|4]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/2⟨3|1+2|3]⟨6|1+4|5](s_{124}-s_{134})(s_{13}-s_{24})}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[13](-1⟨12⟩⟨13⟩[12][15]⟨16⟩+1⟨14⟩⟨26⟩⟨13⟩[12][45]+2⟨14⟩⟨36⟩⟨13⟩[13][45]+3⟨14⟩⟨36⟩⟨12⟩[12][45]-1⟨12⟩⟨13⟩[12][45]⟨46⟩)}{⟨14⟩[14]⟨24⟩[34]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/4⟨26⟩(s_{15}+s_{16}+s_{45}+s_{46})⟨1|3+4|2]⟨46⟩⟨3|1+4|2]}{⟨14⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1(s_{13}-s_{24})⟨13⟩[35]⟨46⟩⟨3|1+4|2]}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](-3/8[15]⟨16⟩[12]⟨12⟩+9/8⟨14⟩[15][14]⟨16⟩+1/8[13][45]⟨46⟩⟨13⟩+9/8[13]⟨14⟩[45]⟨36⟩-3[13][35]⟨36⟩⟨13⟩-9/4[35][34]⟨36⟩⟨34⟩+9/4⟨23⟩[35][24]⟨46⟩-5/8[45][24]⟨46⟩⟨24⟩)}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[45]⟨36⟩(s_{134}-s_{124})(-1/2⟨14⟩[12]+3/2[23]⟨34⟩)}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/2(s_{23}-s_{56})⟨12⟩[25]⟨46⟩⟨3|1+4|2]}{⟨14⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{23}-s_{56})(1/4[15]⟨16⟩[12]⟨12⟩+1/4[13][45]⟨46⟩⟨13⟩)}{⟨14⟩[14]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[12](-2⟨26⟩⟨13⟩^4[34][13]^2[35]-7/3⟨14⟩⟨26⟩⟨13⟩^3[34][13]^2[45]+2[24]⟨12⟩^4[12]^2[45]⟨46⟩+16/3⟨14⟩[24]⟨12⟩^3[12][45]⟨46⟩[14]-2⟨36⟩[24]⟨12⟩^3⟨13⟩[25][13]^2-7/3⟨14⟩⟨36⟩[24]⟨12⟩^2⟨13⟩[13]^2[45]+4⟨26⟩[24]⟨12⟩^2⟨13⟩^2[25][13]^2+2⟨12⟩⟨13⟩^3[13]^3[45]⟨16⟩)}{⟨12⟩^2[13]⟨14⟩[14][34]⟨56⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2[24]⟨12⟩^3[12][13][45]⟨46⟩⟨34⟩+1/3[24]⟨12⟩^3[25][13]⟨46⟩[14]⟨34⟩-3⟨14⟩⟨12⟩^3[12]^2[15][14]⟨16⟩-1[45]⟨46⟩[12]^3⟨12⟩^4-11⟨14⟩^2⟨26⟩⟨13⟩^2[13]^2[45][14]-5⟨14⟩⟨26⟩⟨13⟩^3[13]^3[45]+5⟨14⟩⟨26⟩⟨13⟩^3[13]^2[35][14]+11⟨14⟩^2⟨26⟩⟨13⟩^2[13][35][14]^2+1⟨12⟩^4[12]^2[25]⟨46⟩[14]-2⟨26⟩[24]⟨12⟩^3⟨24⟩[12]^2[25]+6[24]^2⟨12⟩^2⟨24⟩^2[12][45]⟨46⟩-6⟨14⟩⟨26⟩[24]⟨13⟩^2⟨24⟩[13]^2[45]-3⟨14⟩^2⟨12⟩^2[25]⟨46⟩[14]^3+10/3⟨14⟩[24]⟨12⟩^2⟨24⟩[12][45]⟨46⟩[14]-1⟨14⟩⟨26⟩⟨12⟩^3[12]^2[25][14]-3⟨12⟩^2[34]^2[12][45]⟨46⟩⟨34⟩^2-6⟨14⟩⟨12⟩^3[12]^2[45]⟨46⟩[14]+3⟨14⟩⟨12⟩^3[12][25]⟨46⟩[14]^2+2⟨14⟩^2⟨26⟩⟨12⟩^2[12]^2[45][14]-5⟨14⟩^2⟨26⟩⟨12⟩^2[12][25][14]^2-3⟨14⟩^2⟨12⟩[34][45]⟨46⟩[14]^2⟨34⟩-6⟨14⟩⟨12⟩^2[34][12][45]⟨46⟩[14]⟨34⟩-3⟨12⟩^3[34][12]^2[45]⟨46⟩⟨34⟩+1⟨26⟩⟨12⟩^3⟨13⟩[12]^2[25][13]-2⟨12⟩^3⟨13⟩[12]^2[35]⟨46⟩[14]-1⟨12⟩^2⟨13⟩^2[12][13]^2[15]⟨16⟩-1⟨12⟩^2⟨13⟩^2[12][13]^2[45]⟨46⟩+2⟨12⟩^2⟨13⟩^2[12][13][35]⟨46⟩[14]-1⟨26⟩⟨12⟩^2⟨13⟩^2[12][25][13]^2+1⟨26⟩⟨12⟩^2⟨13⟩^2[12]^2[13][35]-8⟨14⟩⟨12⟩⟨13⟩^2[13][35]⟨46⟩[14]^2+8⟨14⟩[14]⟨12⟩⟨13⟩^2[13]^2[45]⟨46⟩-2⟨14⟩⟨12⟩^2⟨13⟩[12][35]⟨46⟩[14]^2-3⟨14⟩^2⟨36⟩⟨13⟩[34]⟨24⟩[35][14]^2-1/3⟨14⟩⟨36⟩⟨12⟩⟨13⟩[34]⟨24⟩[12][35][14]+6⟨14⟩⟨36⟩[24]⟨12⟩[34]⟨24⟩^2[12][45]+1⟨36⟩⟨12⟩^3⟨13⟩[12][25][13]^2-3⟨36⟩⟨12⟩^3[23][12][13][45]⟨34⟩-2⟨36⟩⟨12⟩^2⟨13⟩[23][13]^2[45]⟨34⟩+2⟨36⟩⟨12⟩⟨13⟩^2[23]⟨24⟩[13]^2[45]+5⟨26⟩⟨12⟩⟨13⟩^2[23]⟨24⟩[12][13][45]+2⟨26⟩⟨12⟩^2⟨13⟩[23]⟨24⟩[12]^2[45]+5⟨14⟩⟨26⟩⟨12⟩⟨13⟩^2[25][13]^2[14]-2⟨23⟩⟨13⟩^2[34]^2[13][35]⟨46⟩⟨34⟩-2⟨36⟩⟨12⟩⟨13⟩^2[34]⟨24⟩[12][13][35]+2⟨14⟩⟨36⟩⟨12⟩⟨13⟩^2[13]^3[45]+2⟨14⟩^2⟨36⟩⟨12⟩⟨13⟩[13]^2[45][14]+2⟨14⟩⟨26⟩⟨12⟩^2⟨13⟩[12]^2[13][45]}{⟨12⟩^2[13]⟨14⟩[14]⟨24⟩[34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨12⟩[25](-2[13]^2⟨46⟩⟨13⟩^2+2⟨14⟩⟨26⟩[12]^2⟨12⟩)}{[13]⟨14⟩⟨24⟩[34]⟨56⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1[25]⟨46⟩⟨3|1+4|2]⟨13⟩}{⟨14⟩Δ_{14|23|56}⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{21/8⟨3|1+4|2]⟨36⟩[25]}{⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{2[13][35]⟨36⟩}{[34]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1/2[13]⟨6|1+4|5](s_{124}-s_{134})⟨34⟩}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{2[13][45]⟨36⟩}{⟨12⟩[14][34]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/2[35]⟨46⟩⟨3|1+4|2]⟨34⟩}{⟨14⟩Δ_{14|23|56}⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{9/16⟨3|1+4|2][15]⟨46⟩}{⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{109/36⟨26⟩[24]⟨13⟩[13][45]}{⟨12⟩^2[14][34]^2⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-5⟨14⟩⟨26⟩⟨13⟩^2[13]^2[15]-1⟨14⟩^2⟨36⟩⟨24⟩[13][45][14]+3⟨14⟩^2⟨36⟩⟨24⟩[35][14]^2+1⟨13⟩^2⟨24⟩[13][35]⟨46⟩[14]+401/36⟨14⟩⟨36⟩⟨13⟩⟨24⟩[13][35][14]+13/3[24]⟨13⟩⟨24⟩^2[45]⟨46⟩[13]-1[24]⟨13⟩⟨24⟩^2[35]⟨46⟩[14]-1⟨14⟩⟨36⟩[24]⟨24⟩^2[13][45]+10/3⟨36⟩[24]⟨13⟩⟨24⟩^2[13][35]+13/3⟨26⟩[24]⟨13⟩⟨24⟩^2[25][13]+1⟨13⟩[34]⟨24⟩^2[12][45]⟨46⟩-1⟨14⟩⟨36⟩[34]⟨24⟩[13][45]⟨34⟩-133/36⟨14⟩⟨26⟩⟨13⟩⟨24⟩[12][13][45]-2⟨26⟩⟨13⟩^2⟨24⟩[12][13][35]-1/3⟨14⟩⟨26⟩⟨13⟩⟨24⟩[12][35][14]+1⟨23⟩[24]⟨13⟩⟨24⟩[13][35]⟨46⟩-6[24]⟨12⟩⟨24⟩^2[12][45]⟨46⟩+1⟨12⟩^2⟨24⟩[12]^2[45]⟨46⟩-20/3⟨12⟩^2⟨24⟩[12][25]⟨46⟩[14]-1⟨36⟩⟨12⟩^2⟨24⟩[12]^2[35]-3⟨36⟩⟨12⟩^2⟨24⟩[12][25][13]+1⟨26⟩⟨12⟩^2⟨24⟩[12]^2[25]-1⟨23⟩⟨12⟩^2[12][25][13]⟨46⟩+1⟨36⟩⟨12⟩^2[12][13][35]⟨34⟩+1/2⟨12⟩^2[12][45]⟨46⟩[13]⟨34⟩-3/2⟨12⟩^2[12][35]⟨46⟩[14]⟨34⟩-14/3⟨12⟩^2[25][13]⟨46⟩[14]⟨34⟩-1⟨12⟩[34][35]⟨46⟩[14]⟨34⟩^2-1⟨36⟩⟨12⟩[23]⟨24⟩[13][45]⟨34⟩-14/3⟨14⟩⟨36⟩⟨12⟩[13]^2[45]⟨34⟩-11/3⟨14⟩[14]⟨12⟩[45]⟨46⟩[13]⟨34⟩-2/3⟨14⟩⟨12⟩[35]⟨46⟩[14]^2⟨34⟩-1⟨36⟩⟨13⟩[34]⟨24⟩[13][35]⟨34⟩+2⟨23⟩⟨13⟩[34][13][35]⟨46⟩⟨34⟩}{⟨12⟩^2[13]⟨14⟩[14]⟨24⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{1/3⟨26⟩⟨1|3+4|1][23][15][14]}{⟨12⟩[13][34]^2⟨56⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[12](-1/3⟨14⟩⟨26⟩⟨24⟩[25][14]-1/3⟨14⟩⟨24⟩[45]⟨46⟩[14]+4/3⟨13⟩⟨24⟩[13][45]⟨46⟩-1/3⟨13⟩⟨24⟩[35]⟨46⟩[14]-1/3⟨26⟩⟨13⟩⟨24⟩[12][35]+4⟨36⟩⟨13⟩⟨24⟩[13][35]-1/3⟨14⟩⟨36⟩⟨24⟩[35][14]-1/3⟨14⟩^2[15][14]⟨26⟩)}{⟨12⟩[13]⟨24⟩[34]⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{[12](-4/3[13][25]⟨26⟩⟨13⟩^2+8/3[13][35]⟨36⟩⟨13⟩^2+1/3⟨14⟩⟨26⟩⟨13⟩[12][45]-5/3⟨14⟩⟨36⟩⟨13⟩[13][45]+2/3[35]⟨46⟩[14]⟨13⟩^2-2[25]⟨36⟩[12]⟨12⟩^2+2/3[13]⟨16⟩[15]⟨13⟩^2)}{⟨12⟩⟨14⟩[14][34]⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{1/3⟨14⟩[24]⟨1|3+4|1]⟨6|1+5|4]⟨24⟩[12][15]}{⟨12⟩[13][34]⟨56⟩[56]⟨4|2+3|4](⟨3|2|5+6|1|3]-⟨2|4|5+6|1|2])}+\\
\scriptscriptstyle\frac{[15][12](1/3[13][23]⟨26⟩⟨13⟩^2-1/3[24]⟨13⟩[34]⟨24⟩⟨46⟩+1/3⟨26⟩[24]⟨13⟩[23]⟨24⟩-1/3[24][14]⟨26⟩⟨14⟩^2+1/3⟨14⟩⟨26⟩⟨13⟩[34][12])}{⟨12⟩[13][34]⟨56⟩[56](⟨3|2|5+6|1|3]-⟨2|4|5+6|1|2])}+\\
\scriptscriptstyle\frac{⟨13⟩[15][12](1/3[13]⟨12⟩[25]-1/3[35][12]⟨12⟩-1/3[35][24]⟨24⟩)}{⟨12⟩[13][34][56](⟨3|2|5+6|1|3]-⟨2|4|5+6|1|2])}+\\
\scriptscriptstyle\frac{1/3⟨23⟩⟨13⟩[23][12][15]^2}{[34][56]⟨2|3+4|1](⟨3|2|5+6|1|3]-⟨2|4|5+6|1|2])}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{7/32⟨6|1+4|5](s_{25}+s_{26}+s_{35}+s_{36})⟨3|1+4|2](s_{123}-s_{234})(s_{124}-s_{134})}{Δ_{14|23|56}^2⟨1|2+3|4]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_94.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/4⟨16⟩(s_{124}-s_{234})⟨6|1+5|3][23][24]}{[34]^2⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{3/4(s_{14}-s_{23})⟨16⟩[13]⟨26⟩[24]^2}{[34]^2⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/4⟨23⟩[35]^2(s_{14}-s_{23})[24]^2}{[34]^2[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[24]⟨16⟩(-1/2[13]⟨24⟩[24]⟨36⟩+1/2⟨23⟩[23]⟨26⟩[12]+1/2⟨14⟩⟨46⟩[14]^2+1/2⟨36⟩⟨24⟩[34][12])}{[34]⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/8⟨14⟩(s_{124}-s_{234})⟨6|1+3|5][24]⟨3|2+4|1]}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[24]⟨16⟩(-1/4[13]⟨46⟩[24]+1/4[23]⟨26⟩[12])}{[34]^2⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[35][24](1/4[25]⟨14⟩[14]-1/4⟨14⟩[45][12]-3/4[23]⟨34⟩[45]-1/4⟨23⟩[23][25])}{[34]^2[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-3/4⟨46⟩[24]⟨16⟩[12]}{[34]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-1[35]⟨34⟩[24][25]}{[34][56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[13][45]^2⟨23⟩[14](s_{123}-s_{134})(-1/4⟨34⟩[34]+1/4[12]⟨12⟩)}{[34]^2[56]⟨2|3+4|1]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-2⟨23⟩[45][15]Δ_{13|24|56}[14]}{[34][56]⟨2|3+4|1]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45][14](s_{123}-s_{134})(-1/4⟨23⟩[35][24]+1/2⟨14⟩[45][14])}{[34]^2[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-2Δ_{13|24|56}[45]^2[14]}{[34]^2[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-1⟨4|1+3|4]⟨34⟩[45]^2[14]}{[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-1⟨24⟩[45]^2[12]⟨13⟩[14]}{[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45][14](s_{123}-s_{134})(3/4⟨23⟩[25]-1/2⟨34⟩[45])}{[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-2[15]^2⟨23⟩Δ_{13|24|56}[14]}{[34][56]⟨2|3+4|1]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45][24][15](-1/4[13]^2⟨23⟩⟨13⟩-1/2⟨24⟩^2[24][14])}{[34]^2[56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13][45]⟨23⟩(-1/4⟨23⟩[23][45][12]-1/4[13]⟨13⟩[25][14])}{[34]^2[56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{7/2[15]⟨14⟩⟨16⟩[14]^3+4[13]^2⟨36⟩[45]⟨23⟩[24]+7/2⟨14⟩[13]⟨36⟩[45][14]^2+7/2⟨14⟩⟨46⟩[45][14]^3+19/4⟨14⟩[45][12]⟨26⟩[14]^2+11/4[35][12]⟨23⟩⟨26⟩[24][14]+7/2[35]⟨23⟩⟨46⟩[24][14]^2}{[34]^2⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/4⟨46⟩⟨4|1+3|5][14]^3}{[13][34]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨36⟩[14]^2(1/2[12]⟨12⟩+1/4⟨24⟩[24]+1/4[13]⟨13⟩+1/2⟨23⟩[23])}{[34]⟨56⟩⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45][15](5/4[13]⟨23⟩⟨13⟩[12]-1/4⟨34⟩⟨24⟩[24][14]-3/4[13]⟨34⟩⟨13⟩[14]-1/4⟨23⟩⟨24⟩[24][12])}{[34][56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/4[13]⟨34⟩^2[45]^2[14]}{[34][56]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-7/4[15]⟨46⟩⟨13⟩[14]^2+11/2[15]⟨14⟩⟨36⟩[14]^2-3/4⟨23⟩⟨46⟩[25][14]^2-17/4[25]⟨24⟩⟨36⟩[14]^2+17/4⟨24⟩⟨36⟩[45][12][14]-1/2[45][12]⟨23⟩⟨46⟩[14]-1/4[25][12]⟨23⟩⟨26⟩[14]+3/2⟨23⟩⟨26⟩[45][12]^2+2[35]⟨34⟩⟨36⟩[14]^2-3/4[13]⟨36⟩⟨34⟩[45][14]}{[34]⟨2|3+4|1]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[24]⟨26⟩(9/4[13][24]⟨36⟩+1⟨46⟩[24][14]-5/4[14]⟨16⟩[12])}{[34]^2⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3[25]⟨16⟩[14]^2+11/4[14][45]⟨16⟩[12]+3/2[35]⟨36⟩[24][14]-1/2⟨46⟩[45][24][14]+1/2[45]⟨26⟩[24][12]}{[34]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/4[14]⟨6|1+3|5][12]}{[13][34]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{5/4[15]⟨23⟩[24][25]}{[34][56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(-9/2[25][14]+3[45][12])}{[34]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/4⟨34⟩⟨6|1+3|5][24]⟨3|2+4|1]}{Δ_{13|24|56}⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩[12]⟨26⟩(1/2[13][24]+3/4[34][12])}{[34]^2⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{⟨36⟩[14]⟨46⟩(1/2[13][24]+5/4[34][12])}{[34]^2⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[15](3/4[13]⟨23⟩[24][25]-2⟨23⟩[35][24][12]-1[12]^2[45]⟨12⟩+1[14][12][25]⟨12⟩-7/4[14]⟨14⟩[45][12]+3/4[25]⟨14⟩[14]^2+5/4[35]⟨34⟩[24][14])}{[34]^2[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{1/2[25][13]⟨34⟩[45][14]}{[34]^2[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{5/2[14]⟨46⟩[45][12]-3/2⟨26⟩[45][12]^2+3/2[14]⟨26⟩[25][12]-9/4[25]⟨46⟩[14]^2}{[34]^2⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[15][12](-1/4⟨26⟩[12]-1⟨46⟩[14])}{[13][34]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[15](3/4⟨34⟩[45][12]-7/4[25]⟨34⟩[14]-1/2⟨23⟩[25][12])}{[34][56]⟨2|3+4|1]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_95.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨16⟩(s_{14}-s_{23})⟨3|1+4|2](-3/8[13]⟨36⟩-3/16[14]⟨46⟩)}{⟨56⟩Δ_{14|23|56}⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{9/32[25](s_{123}-s_{234})⟨3|1+4|2]⟨26⟩}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{3/32[25](s_{124}-s_{134})⟨3|1+4|2]⟨26⟩}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](-3/16⟨16⟩[12][15]⟨12⟩+3/16⟨16⟩[14][15]⟨14⟩+3/16[45]⟨46⟩⟨13⟩[13]-3/8[45]⟨14⟩[13]⟨36⟩+3/8⟨13⟩[35][13]⟨36⟩+3/8[25]⟨12⟩[13]⟨36⟩)}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/12⟨1|3+4|2]⟨26⟩[24]⟨46⟩⟨3|2+4|1]}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{9/4⟨36⟩[23][13]⟨26⟩}{[34]⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{9/4[25][35]⟨23⟩[13]}{[34][56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨16⟩[13](47/4⟨16⟩[12][13]⟨12⟩-3/4[24][13]⟨12⟩⟨46⟩-11⟨46⟩[12]⟨12⟩[34]-11[23][24]⟨24⟩⟨26⟩)}{⟨24⟩[34]^2⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩[23](1[24]⟨26⟩[13]⟨14⟩-10⟨36⟩[23]⟨24⟩[34]-10[23][24]⟨24⟩⟨26⟩)}{⟨24⟩[34]^2⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35]⟨14⟩[15](3/4[34][14]⟨14⟩+139/12[24][13]⟨12⟩)}{⟨24⟩[34]^2[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35]⟨12⟩[25](-47/4[12][34]+289/12[24][13])}{[34]^2[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{10[45][23]^2[35]⟨23⟩}{[34]^2[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-5/3[14]⟨26⟩⟨4|1+2|4]⟨36⟩[13]}{[34]⟨56⟩⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[14][15](-5/3[35]⟨13⟩⟨23⟩[13]-5/3[45][24]⟨24⟩^2)}{[34][56]⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{5/3[45]^2⟨24⟩⟨3|2+4|1][13]}{[34][56]⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[14]⟨36⟩⟨26⟩(-10/3⟨34⟩[13]-5[12]⟨24⟩)}{⟨56⟩⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨23⟩[15](5[45]⟨34⟩[13]+5/3[25][14]⟨24⟩+10/3[45][12]⟨24⟩)}{[56]⟨2|3+4|1]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(27/4⟨36⟩[12]⟨24⟩[34]^2-61/12[34]⟨36⟩[24]⟨24⟩[13]-10[24]^2⟨24⟩[13]⟨26⟩-4[14][12][34]⟨12⟩⟨46⟩-10/3⟨14⟩[14][34]⟨36⟩[13])}{⟨24⟩[34]^2⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-7/4[25][14]^2[35]⟨12⟩}{[34]^2[56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[13]⟨16⟩(27/4[14]⟨46⟩⟨23⟩-1[12]⟨23⟩⟨26⟩-41/12[14]⟨24⟩⟨36⟩)}{⟨24⟩[34]⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[15](-121/12[45][14]⟨14⟩-5[45][24]⟨24⟩-25/3[45]⟨13⟩[13]-41/12[14]⟨13⟩[35])}{[34][56]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{10/3⟨3|1+2|4][15]^2⟨24⟩[13]}{[34][56]⟨2|3+4|1]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[13]⟨26⟩(-1/3[12]⟨13⟩[13]⟨26⟩+1/4⟨36⟩⟨34⟩[13][34]-19/4[14]⟨46⟩⟨34⟩[34]-13/3[24]⟨23⟩[13]⟨46⟩-1[23]⟨23⟩[13]⟨36⟩)}{⟨24⟩[34]^2⟨56⟩⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[15](-10/3[45]⟨34⟩[13]^2⟨12⟩+1[35]⟨23⟩[34][12]⟨24⟩-10/3[45][12]⟨24⟩^2[34]-1[35][23]⟨23⟩^2[13]+7/3⟨23⟩[45][23]⟨24⟩[13])}{⟨24⟩[34]^2[56]⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[13]⟨16⟩(-121/12[12]⟨26⟩-27/4[14]⟨46⟩)}{⟨24⟩[34]^2⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(229/12[24][13]⟨46⟩+68/3[23][13]⟨36⟩-127/4⟨46⟩[12][34]+71/3[23][12]⟨26⟩)}{⟨24⟩[34]^2⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[15](181/12[24]⟨24⟩[35]+23/12[45][23]⟨24⟩+68/3[23][35]⟨23⟩+71/3[12][35]⟨12⟩+97/12⟨34⟩[35][34]+49/12[14][35]⟨14⟩)}{⟨24⟩[34]^2[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-61/6[25][45][13]}{[34]^2[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[24]⟨16⟩(-3/4⟨46⟩⟨23⟩[13]+3/4[12]⟨24⟩⟨26⟩)}{⟨24⟩[34]⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/4[25][45][24]⟨24⟩}{[34][56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-25/3⟨46⟩[13]⟨36⟩}{⟨24⟩[34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-10/3[14]⟨46⟩^2}{⟨24⟩[34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1/12⟨6|1+3|5](s_{14}-s_{23})[23](s_{124}-s_{234})⟨13⟩}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-7/2⟨16⟩[23]^2[24]⟨26⟩}{[34]^2⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{[23]⟨16⟩(-17/6[23]⟨36⟩+1/3[24]⟨46⟩)}{[34]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{1/3⟨6|1+3|5][14](s_{14}-s_{23})⟨13⟩(s_{123}-s_{134})}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨16⟩(5/2⟨36⟩[12]⟨24⟩[34]^2+3/2[14][34][24]⟨46⟩⟨24⟩-25/6[34]⟨26⟩[24][12]⟨24⟩+1⟨26⟩⟨12⟩[24][12][13]-1/2[14][12][34]⟨12⟩⟨46⟩-1/2[14]⟨12⟩⟨46⟩[24][13]-1[34][12]^2⟨12⟩⟨26⟩+1[14]⟨46⟩⟨34⟩[34]^2)}{⟨24⟩[34]^2⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(-17/6⟨46⟩[24]⟨34⟩[34]^2-1/2⟨36⟩[23]⟨34⟩[34]^2+1/2[34][24]⟨46⟩⟨13⟩[13]-1/2⟨46⟩[12]⟨13⟩[34]^2+17/6⟨26⟩[23]⟨12⟩[24][12]-17/6[24]^2[13]⟨12⟩⟨46⟩)}{⟨24⟩[34]^2⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[15](-4/3[24]^2⟨24⟩[35]⟨12⟩+2[34]^2[45]⟨34⟩⟨14⟩+1[34][14][45]⟨14⟩^2)}{⟨24⟩[34]^2[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1⟨36⟩⟨46⟩⟨34⟩[34]}{⟨24⟩⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/6⟨6|1+3|5]⟨34⟩^2⟨12⟩[24][13]}{⟨24⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩(s_{13}-s_{56})⟨6|1+3|5](-2/3[14]⟨14⟩-1/4⟨34⟩[34])}{⟨24⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/4[15]⟨34⟩⟨12⟩[24](s_{13}-s_{56})⟨46⟩}{⟨24⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{13}-s_{24})⟨36⟩(-1/2[23][24]⟨23⟩+1/2[12]⟨13⟩[34]-4/3[24]⟨13⟩[13]-5/6[24]⟨34⟩[34]-5/6[14][24]⟨14⟩)}{⟨56⟩Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/2[45](s_{13}-s_{24})⟨4|1+3|2][15]⟨13⟩}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[15](s_{13}-s_{24})(-1/3[25][24]⟨34⟩⟨12⟩+1/4[25][12]⟨13⟩⟨12⟩-7/12[45][24]⟨34⟩⟨14⟩+7/12[12]⟨13⟩^2[35])}{[56]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-43/24[25][14]^2⟨36⟩⟨14⟩^2+2⟨14⟩^2[14][45]⟨36⟩[12]-4/3⟨14⟩[14]⟨36⟩[25]⟨13⟩[13]-5/24[25][23]^2⟨23⟩^2⟨36⟩+1/12⟨23⟩⟨34⟩[45][23]^2⟨36⟩+1/2⟨14⟩⟨26⟩[45][12]^2⟨13⟩-7/12⟨14⟩[14][45]⟨46⟩[12]⟨13⟩+1/3⟨14⟩⟨34⟩[34][45]⟨36⟩[12]-1/8⟨34⟩^2[34][45][23]⟨36⟩+25/12⟨14⟩[45]⟨36⟩[12]⟨13⟩[13]-1/2⟨14⟩[45]⟨12⟩⟨36⟩[12]^2-17/24[25][12]^2⟨12⟩^2⟨36⟩+7/12⟨34⟩[45][23]⟨12⟩⟨36⟩[12]-11/12⟨23⟩[23]⟨12⟩⟨36⟩[25][12]+3/4⟨12⟩[24][25][12]⟨24⟩⟨36⟩-2⟨14⟩[45]⟨36⟩[12]⟨24⟩[24]+2/3⟨14⟩[14]⟨36⟩[25][24]⟨24⟩+17/12[25][24]^2⟨24⟩^2⟨36⟩+1/12⟨23⟩[23]⟨36⟩[25][24]⟨24⟩-7/12⟨23⟩^2[23]⟨46⟩[25][24]-17/12⟨23⟩⟨46⟩[25][24]^2⟨24⟩-3/4⟨46⟩⟨23⟩⟨12⟩[24][25][12]+4/3⟨14⟩⟨34⟩[45]⟨36⟩[24][13]-7/12⟨34⟩[34][45]⟨46⟩[12]⟨13⟩-7/12[35]⟨34⟩[34]⟨36⟩[12]⟨13⟩+1/2⟨34⟩[45][23]⟨36⟩⟨13⟩[13]-5/12⟨14⟩[14]⟨34⟩[45]⟨46⟩[24]-10/3[35]⟨14⟩[14]⟨34⟩⟨36⟩[24]-5/6[35]⟨14⟩[14]⟨36⟩[12]⟨13⟩-1/4⟨14⟩[14][15]⟨16⟩[12]⟨13⟩+13/12⟨14⟩[14]^2[25]⟨46⟩⟨13⟩-3/4⟨23⟩[45][23]⟨46⟩[12]⟨13⟩+1/3[45]⟨12⟩⟨46⟩[12]^2⟨13⟩+1/12⟨26⟩⟨12⟩[25][12]^2⟨13⟩+1/3⟨12⟩⟨36⟩[25][12]⟨13⟩[13]+8/3[14][25]⟨46⟩⟨13⟩^2[13]-7/12⟨26⟩[25][12]⟨13⟩^2[13]-7/12[35]⟨36⟩[12]⟨13⟩^2[13]+17/12⟨34⟩[45]⟨46⟩[24]^2⟨24⟩+23/12⟨46⟩⟨24⟩[45][24][12]⟨13⟩-3/2⟨24⟩[14]⟨46⟩[25][24]⟨13⟩-1/4[14]⟨12⟩⟨46⟩[25][12]⟨13⟩-41/12[45]⟨46⟩[12]⟨13⟩^2[13]-11/4⟨34⟩[45]⟨46⟩[24]⟨13⟩[13]+11/12⟨23⟩⟨46⟩[25][24]⟨13⟩[13]+1⟨46⟩[35]⟨23⟩[24][12]⟨13⟩+7/12[35]⟨23⟩⟨34⟩⟨46⟩[24]^2+17/12[35][14]⟨34⟩⟨46⟩[24]⟨13⟩-7/12⟨34⟩^2[34][45][24]⟨46⟩-37/24[35]⟨34⟩^2[34]⟨36⟩[24]+1/3⟨46⟩⟨34⟩[45]⟨12⟩[24][12]+1/4⟨34⟩⟨12⟩⟨36⟩[25][24][13]-17/12[35]⟨34⟩⟨36⟩[24]⟨13⟩[13]+17/12⟨34⟩[45][23]⟨36⟩[24]⟨24⟩+1/6[35][14]⟨46⟩[12]⟨13⟩^2-1/6⟨23⟩⟨26⟩[23][25][12]⟨13⟩}{Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-9/2⟨16⟩[23][24]^2⟨26⟩}{[34]^2⟨56⟩⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨16⟩(-77/6[24][13]⟨46⟩-139/12[23][13]⟨36⟩+71/6⟨46⟩[12][34]-67/3[23][12]⟨26⟩+47/4⟨16⟩[12][13])}{⟨24⟩[34]^2⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{17/4⟨46⟩[23][24]⟨26⟩}{⟨24⟩[34]^2⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[23][15](-139/12⟨13⟩[35]+7/4[45]⟨14⟩)}{⟨24⟩[34]^2[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[25](37/3[24][35]+47/4[45][23])}{[34]^2[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-17/4⟨23⟩[23]⟨46⟩⟨16⟩[24]}{⟨24⟩[34]⟨56⟩⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[24]⟨16⟩(15/4[23]⟨36⟩+4[24]⟨46⟩)}{[34]⟨56⟩⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-7/2[23]⟨46⟩⟨36⟩}{⟨24⟩[34]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{-121/12[24]⟨46⟩^2}{⟨24⟩[34]⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨16⟩(-29/4[24]⟨46⟩-3[23]⟨36⟩)}{⟨24⟩⟨56⟩⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-5/3⟨23⟩[14]⟨2|1+6|5][45][24][13]}{[34]^2[56]⟨2|3+4|1]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨23⟩[45][14][13](5/3[25]⟨23⟩-5/3[45]⟨34⟩+10/3[15]⟨13⟩)}{[34][56]⟨2|3+4|1]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45][14](20/3[24][35]⟨23⟩+5[45][12]⟨12⟩)}{[34]^2[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[45][14](-20/3[25]⟨24⟩⟨23⟩-2⟨34⟩[35]⟨23⟩+4/3[15]⟨13⟩⟨24⟩+2[15]⟨34⟩⟨12⟩)}{⟨24⟩[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{[14]⟨16⟩(27/4[14]⟨46⟩+47/4[12]⟨26⟩)}{⟨24⟩[34]^2⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(-55/4[24][13]⟨36⟩-43/6[14][24]⟨46⟩-17/6[12]⟨26⟩[24]+55/4⟨36⟩[12][34])}{⟨24⟩[34]^2⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[45][15](4/3[24]⟨24⟩-7/3[14]⟨14⟩-19/3⟨34⟩[34])}{⟨24⟩[34]^2[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-55/4[25][45]⟨23⟩[13]}{⟨24⟩[34]^2[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{2⟨3|1+2|4][14]⟨34⟩⟨26⟩⟨46⟩}{⟨23⟩⟨24⟩[34]⟨56⟩⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-10/3[14]⟨46⟩⟨36⟩}{⟨24⟩[34]⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/4[14][24]⟨34⟩^2⟨46⟩^2}{⟨24⟩⟨56⟩⟨4|2+3|4]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{5/4⟨46⟩[24]^3⟨26⟩}{[34]^2⟨56⟩⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-3/2⟨3|1+2|4][24]^2⟨46⟩^2}{[34]⟨56⟩⟨1|2+3|4]⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/4⟨46⟩[24]^2⟨36⟩}{[34]⟨56⟩⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{[15]^2(-1/3[14]⟨34⟩-10/3[12]⟨23⟩)}{[34][56]⟨2|3+4|1]^2}+\\
\scriptscriptstyle\frac{[12]⟨26⟩(5/3[12]⟨26⟩+4/3[13]⟨36⟩+5/3[14]⟨46⟩)}{⟨24⟩[34]^2⟨56⟩⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{[15](5/3[45]⟨34⟩[13]-5[14]⟨34⟩[35]+10/3[12][35]⟨23⟩-5/3[12][15]⟨12⟩+3[25][14]⟨24⟩)}{⟨24⟩[34]^2[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{3⟨34⟩[24]⟨46⟩⟨2|1+3|4]⟨36⟩}{⟨23⟩⟨24⟩[34]⟨56⟩⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-7/2[45][24]⟨34⟩⟨46⟩}{⟨24⟩[34]⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1[14]⟨46⟩⟨34⟩⟨36⟩}{⟨23⟩⟨24⟩[34]⟨56⟩⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{3[45]^2⟨34⟩^3}{⟨23⟩⟨24⟩[56]⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-3⟨34⟩⟨36⟩^2}{⟨23⟩⟨24⟩⟨56⟩⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_96.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-12⟨2|3+4|2][25]Δ_{12|34|56}[12]⟨26⟩}{[34]⟨2|5+6|2]^3⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-16[25]Δ_{12|34|56}[12]⟨2|1+3|4][35]⟨24⟩}{[34][56]⟨2|5+6|2]^2⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2⟨6|1+5|2][12]Δ_{12|34|56}⟨26⟩}{[34]⟨56⟩⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[25][12]Δ_{12|34|56}(-18[35]⟨23⟩+10⟨24⟩[45]+4[15]⟨12⟩)}{[34][56]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[25][12](-1⟨24⟩^3[24]^2[45]-1⟨24⟩^2[35][24]^2⟨23⟩-6[34][24]⟨34⟩[45]⟨24⟩^2-2[34]⟨13⟩[12][45]⟨24⟩^2-3⟨24⟩[13]^2⟨13⟩^2[45]+2[14]⟨13⟩^2[13]⟨24⟩[35]-2[14]⟨13⟩⟨14⟩[13][45]⟨24⟩-1⟨14⟩^2⟨24⟩[14]^2[45]+2⟨12⟩^2[12][13]⟨34⟩[45]+1[12]^2[35]⟨12⟩^2⟨23⟩-4⟨12⟩⟨13⟩[12][13][35]⟨23⟩+1[35][23]^2⟨23⟩^3+2[23][25]⟨12⟩[13]⟨23⟩^2-6[23]⟨12⟩[13]⟨34⟩[45]⟨23⟩+1⟨24⟩[23]^2⟨23⟩^2[45]-2[23]⟨13⟩[13][45]⟨24⟩⟨23⟩-6[23][34]⟨34⟩[45]⟨24⟩⟨23⟩-2[14][34]⟨14⟩⟨34⟩[45]⟨24⟩-2[14][24]⟨14⟩[45]⟨24⟩^2+4[25]⟨12⟩⟨13⟩[13]^2⟨23⟩+2[15][13]^2⟨12⟩⟨13⟩^2-2[14]⟨12⟩⟨14⟩[13]⟨34⟩[45])}{[34][56]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[25][12][14](2⟨34⟩^2[34]⟨12⟩[45]-2[34]⟨13⟩⟨34⟩[45]⟨24⟩+4[23]⟨13⟩[45]⟨24⟩⟨23⟩+2[14]⟨13⟩⟨14⟩[45]⟨24⟩-2[25][23]⟨12⟩⟨23⟩^2+4[23]⟨12⟩⟨34⟩[45]⟨23⟩-4[25]⟨12⟩⟨13⟩[13]⟨23⟩+4⟨24⟩[13]⟨13⟩^2[45]+2⟨23⟩[35][13]⟨13⟩^2-4⟨12⟩⟨13⟩[13]⟨34⟩[45]-2[15][13]⟨12⟩⟨13⟩^2)}{[34][56]⟨2|5+6|2]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{Δ_{12|34|56}(10⟨14⟩[15]⟨26⟩+8⟨24⟩⟨36⟩[35]+12⟨24⟩[25]⟨26⟩-2⟨46⟩⟨24⟩[45])}{⟨12⟩⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35]⟨26⟩Δ_{12|34|56}(-10⟨24⟩[24]-2⟨14⟩[14]+2[23]⟨23⟩)}{⟨12⟩[34]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35]Δ_{12|34|56}(10⟨24⟩^2[24][45]+8⟨24⟩[23]⟨23⟩[45]-2[35][23]⟨23⟩^2+2⟨24⟩[13]⟨13⟩[45])}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2Δ_{12|34|56}⟨14⟩[13][45]^2⟨24⟩}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{Δ_{12|34|56}⟨26⟩(4⟨46⟩⟨24⟩[24]-4⟨24⟩⟨36⟩[23]+8⟨14⟩⟨46⟩[14])}{⟨12⟩⟨56⟩⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2[12][35]Δ_{12|34|56}⟨26⟩}{[34]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{Δ_{12|34|56}⟨26⟩(2⟨36⟩[23]+7⟨46⟩[24]-2[12]⟨16⟩)}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/2⟨46⟩Δ_{12|34|56}[14]⟨16⟩}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(-99/8⟨46⟩⟨24⟩^2[24]^3-99/8⟨24⟩^2⟨36⟩[23][24]^2+25/8[34][24]^2⟨34⟩⟨46⟩⟨24⟩+81/8[34][24]⟨12⟩[12]⟨34⟩⟨46⟩-153/8[24]^2⟨12⟩[12]⟨46⟩⟨24⟩-67/8[23][34]⟨36⟩⟨12⟩[12]⟨34⟩-9/4[23]⟨36⟩[24]⟨12⟩[13]⟨34⟩-61/4[23]⟨36⟩[24]⟨12⟩[12]⟨24⟩-17/2[23]^2⟨36⟩⟨12⟩[12]⟨23⟩+7/4⟨46⟩⟨34⟩^2[24][34]^2-7/4[34]^2⟨13⟩[12]⟨34⟩⟨46⟩+7/4[34][24]⟨13⟩[13]⟨34⟩⟨46⟩+113/8[23][34]⟨36⟩⟨13⟩[12]⟨24⟩+9/4[34][24]⟨13⟩[12]⟨46⟩⟨24⟩+7/8[23]⟨36⟩[24]⟨13⟩[13]⟨24⟩-8[12]^3⟨12⟩^2⟨16⟩+7[34]⟨36⟩⟨12⟩⟨14⟩[12]^2+11[14][24]⟨12⟩⟨14⟩[12]⟨46⟩-7/4[34]⟨13⟩^2[12][13]⟨46⟩+25/4⟨12⟩⟨13⟩[12]^2[13]⟨16⟩-7/4⟨36⟩[24]⟨13⟩⟨14⟩[13]^2-7/2[14][24]⟨13⟩⟨14⟩[13]⟨46⟩-7/4[14]⟨13⟩⟨14⟩[12][13]⟨16⟩-8[14][24]⟨14⟩^2[12]⟨26⟩+7/4[34]^2⟨36⟩⟨14⟩[12]⟨34⟩)}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(7/4⟨46⟩⟨34⟩^2[34]^3-7/2[34]^2[24]⟨34⟩⟨46⟩⟨24⟩-7/4[23][34]^2⟨36⟩⟨34⟩⟨24⟩-7/8[23]^2[34]⟨36⟩⟨24⟩⟨23⟩-7/4[23][34][24]⟨46⟩⟨24⟩⟨23⟩-7/4[34]^2⟨36⟩⟨14⟩[13]⟨34⟩+7/2⟨36⟩[24]⟨12⟩⟨14⟩[13]^2-7/4[14][34]⟨36⟩⟨14⟩^2[13]-7/4⟨46⟩⟨24⟩^2[24]^2[34]-7/4⟨46⟩[13]^2[34]⟨13⟩^2+21/4[14][24]⟨12⟩⟨14⟩[13]⟨46⟩)}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩[14]⟨16⟩(-7/8⟨24⟩^2[24]^2-7/4⟨24⟩⟨34⟩[24][34]-7/4⟨14⟩⟨24⟩[24][14]+7/8⟨14⟩^2[14]^2+7/4⟨34⟩^2[34]^2-7/8[13]^2⟨13⟩^2)}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{17⟨24⟩[25]Δ_{12|34|56}[45]}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35](7/4[14][34]⟨14⟩⟨34⟩^2[45]+7/4⟨14⟩^2⟨34⟩[14]^2[45]-15/2[14][25]⟨12⟩^2[12]⟨34⟩-5/2[25][12]^2⟨12⟩^2⟨23⟩+7/4⟨34⟩^3[34]^2[45]+8[14][25]⟨12⟩⟨13⟩[12]⟨24⟩)}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[45](7/4⟨13⟩⟨14⟩[13]^2⟨34⟩[45]+7/4⟨14⟩^3[15][14]^2+7/4[14]⟨13⟩⟨14⟩^2[13][15]-8[25]⟨12⟩⟨13⟩[12][13]⟨24⟩-1/4⟨24⟩[12]^2⟨12⟩^2[25])}{⟨12⟩[34][56]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3⟨46⟩⟨36⟩Δ_{12|34|56}}{⟨12⟩⟨56⟩⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(-39/4⟨36⟩⟨34⟩[24][23]-5/4⟨36⟩[12]⟨13⟩[23]-135/8⟨14⟩⟨36⟩[12][24]+57/8⟨46⟩[12][24]⟨13⟩-27/2[12]^2⟨16⟩⟨13⟩)}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{⟨36⟩(15/4⟨46⟩⟨24⟩[24]^2+17/9⟨24⟩⟨36⟩[23][24]+2⟨46⟩⟨34⟩[24][34]-7/4⟨36⟩⟨34⟩[34][23]+11/2⟨46⟩[13][24]⟨13⟩-43/4⟨46⟩[12][34]⟨13⟩-197/72⟨36⟩[23]^2⟨23⟩+7/2⟨14⟩[14]⟨46⟩[24]-2⟨14⟩⟨36⟩[13][24]+7/4⟨14⟩⟨36⟩[12][34]+45/4⟨46⟩[12][24]⟨12⟩+217/72⟨36⟩[12]⟨12⟩[23]-23/4[12]^2⟨12⟩⟨16⟩)}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-29/4[14]⟨13⟩[12]⟨46⟩⟨16⟩}{⟨12⟩[34]⟨56⟩⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[35](-69/8[25]⟨34⟩[24]⟨23⟩+15/4⟨34⟩^2[24][45]-2[25]⟨34⟩[14]⟨13⟩+61/4[25][12]⟨23⟩⟨13⟩)}{⟨12⟩[34][56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{[45](133/8⟨24⟩[25]⟨34⟩[24]+7/4⟨34⟩^2[23][45]+137/8[25]⟨34⟩⟨23⟩[23]-11/2⟨14⟩[15][12]⟨13⟩)}{⟨12⟩[34][56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{-39/4[25]^2[23]⟨23⟩^2}{⟨12⟩[34][56]⟨2|5+6|2]}+\\
\scriptscriptstyle\frac{24Δ_{12|34|56}[13]⟨34⟩[35]⟨26⟩}{⟨2|1+4|3]^3⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{2Δ_{12|34|56}⟨24⟩[15]^2}{[56]⟨2|3+4|1]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{8[35]⟨34⟩Δ_{12|34|56}⟨16⟩}{⟨12⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨34⟩Δ_{12|34|56}⟨16⟩(-4[23]⟨26⟩+8⟨46⟩[34])}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[35]⟨34⟩Δ_{12|34|56}(-8[35][24]+4[23][45])}{[34][56]⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨36⟩[35]⟨34⟩(-8⟨14⟩[13][24]+8⟨14⟩[12][34]-4[23]^2⟨23⟩-4⟨24⟩[23][24])}{⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[34]⟨36⟩⟨34⟩⟨16⟩(4⟨14⟩^2[13][14]-2⟨14⟩[13]^2⟨13⟩+8⟨14⟩⟨24⟩[13][24]+2⟨24⟩[23]^2⟨23⟩)}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[34]^2⟨36⟩⟨14⟩⟨34⟩⟨46⟩(-2[23]⟨23⟩-4⟨24⟩[24])}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-5/9[12]^2(s_{234}-s_{134})⟨26⟩^2}{[34]⟨56⟩⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-20/9[15]^2Δ_{12|34|56}}{[34][56]⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[15]^2(s_{234}-s_{134})(-19/18⟨34⟩[34]+5/9[12]⟨12⟩)}{[34][56]⟨2|3+4|1]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩(99/8⟨46⟩⟨24⟩[24]^2+149/8⟨24⟩⟨36⟩[23][24]-190/9⟨46⟩[23][24]⟨23⟩-113/36⟨46⟩⟨34⟩[24][34]-59/36⟨36⟩⟨34⟩[34][23]-121/36⟨46⟩[13][24]⟨13⟩-179/72⟨36⟩[13][23]⟨13⟩+619/72⟨46⟩[12][34]⟨13⟩-9/2[12][13]⟨16⟩⟨13⟩-697/36⟨36⟩[23]^2⟨23⟩-391/36⟨14⟩[14]⟨46⟩[24]+7/4⟨14⟩[12][24]⟨26⟩+9/2⟨14⟩[12][14]⟨16⟩+113/36⟨46⟩[12][24]⟨12⟩+95/36[12]^2⟨12⟩⟨16⟩)}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{391/36[14][24]⟨46⟩⟨24⟩⟨16⟩}{⟨12⟩[34]⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(-193/36⟨46⟩⟨34⟩[34]+21/4⟨46⟩⟨24⟩[24]-341/72⟨24⟩⟨36⟩[23]+265/36⟨14⟩⟨36⟩[13]+265/36⟨14⟩⟨46⟩[14])}{⟨12⟩⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-8⟨34⟩Δ_{12|34|56}⟨16⟩^2[23]}{⟨12⟩⟨56⟩⟨1|2+4|3]^2⟨3|5+6|3]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_97.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{24⟨24⟩^2[34][13][35]⟨26⟩s_{56}(s_{124}-s_{134})}{⟨2|1+4|3]^5}+\\
\scriptscriptstyle\frac{-12⟨24⟩^2⟨3|1+4|2][34][13](s_{14}-s_{23}-s_{134}-s_{134})[35]⟨26⟩(s_{124}-s_{134})}{⟨2|1+4|3]^4Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{18[12]⟨24⟩⟨3|1+4|2]⟨12⟩⟨13⟩[13]^2[35]⟨26⟩s_{56}(s_{124}-s_{134})}{⟨2|1+4|3]^3Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-12[12]⟨4|2+3|1]⟨12⟩⟨13⟩[13][35]⟨26⟩(s_{124}-s_{134})}{⟨2|1+4|3]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[13](32[25]⟨23⟩⟨46⟩⟨12⟩[13]+8[12][25]⟨24⟩⟨12⟩⟨26⟩+24[25]⟨24⟩⟨13⟩[13]⟨26⟩+8[25]⟨24⟩⟨46⟩[14]⟨12⟩+28[25]⟨24⟩⟨23⟩[23]⟨26⟩-8⟨46⟩[14]⟨12⟩⟨34⟩[35]+4⟨23⟩⟨46⟩⟨13⟩[13][35]+4⟨23⟩⟨46⟩[34]⟨34⟩[35])}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-15/8(s_{123}-s_{234})⟨24⟩⟨6|1+4|5](s_{25}+s_{26}+s_{35}+s_{36})⟨3|1+4|2][13]⟨3|1+4|3]s_{56}(s_{124}-s_{134})}{⟨2|1+4|3]^2Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨4|2+3|1]⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(-45/2⟨13⟩^2[35]⟨26⟩[13]^2+15[12]⟨24⟩[34]⟨13⟩[35]⟨26⟩-45/2⟨13⟩[13]^2⟨14⟩[45]⟨26⟩+15[24]⟨24⟩^2[23][45]⟨26⟩+15[24]⟨24⟩[13]⟨14⟩[45]⟨26⟩+45/2⟨24⟩[34][14]⟨36⟩⟨14⟩[35]-15⟨24⟩⟨23⟩⟨46⟩[34][23][45]+15⟨24⟩^2[34]⟨36⟩[23][45]+15/2[12]^2⟨26⟩[35]⟨12⟩^2+15/2[12]⟨46⟩⟨12⟩^2[14][35])}{⟨2|1+4|3]^2Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})⟨3|1+4|2](24[24]⟨24⟩⟨46⟩⟨12⟩[13][14]⟨34⟩[35]-18⟨24⟩⟨13⟩^2[13]^3⟨36⟩[35]-36[12]⟨24⟩⟨13⟩^2[13]^2[35]⟨26⟩-12⟨23⟩⟨46⟩⟨13⟩^2[13]^3[35]-15⟨24⟩[14]⟨13⟩[13]^2⟨36⟩⟨14⟩[35]-24[12]⟨24⟩⟨13⟩[13]^2⟨14⟩[45]⟨26⟩-42⟨24⟩[34]⟨13⟩[13]^2⟨36⟩⟨34⟩[35]+15⟨24⟩⟨46⟩[14]⟨13⟩[13][34]⟨34⟩[35]-30⟨24⟩[34][13][14]⟨36⟩⟨34⟩⟨14⟩[35]-36[12]⟨24⟩⟨23⟩⟨46⟩[34]^2⟨34⟩[35]-24⟨24⟩[34]^2[13]⟨36⟩⟨34⟩^2[35]+15⟨24⟩⟨46⟩[14][34]^2⟨34⟩^2[35]+30⟨23⟩⟨12⟩[13]^2⟨36⟩⟨34⟩[23][35]+36[12]⟨12⟩^2[13]^2⟨36⟩⟨34⟩[35]-18⟨23⟩⟨46⟩[34]⟨13⟩[13]^2⟨34⟩[35]-6⟨23⟩⟨46⟩[34]^2[13]⟨34⟩^2[35]+15⟨23⟩^2⟨46⟩[34][13]⟨34⟩[23][35]-9[12]⟨24⟩⟨23⟩⟨13⟩[13][23][35]⟨26⟩-15⟨23⟩^2⟨46⟩⟨13⟩[13]^2[23][35])}{⟨2|1+4|3]^2Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{2[12]⟨23⟩[35]⟨46⟩-330[13]⟨23⟩[25]⟨46⟩-24⟨13⟩[15]⟨46⟩[13]+516[13][35]⟨36⟩⟨34⟩-4[35]⟨46⟩⟨34⟩[14]+24[13][45]⟨46⟩⟨34⟩+132[13][15]⟨36⟩⟨14⟩}{⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(122[24][12][25]⟨24⟩^2⟨26⟩-96[24][25]⟨24⟩^2[13]⟨36⟩+26[24][25]⟨24⟩^2⟨46⟩[14]-180[12][25]⟨23⟩⟨46⟩⟨12⟩[13]+122[12]^2[25]⟨24⟩⟨12⟩⟨26⟩+26[12][25]⟨24⟩⟨46⟩[14]⟨12⟩+84[12]^2⟨24⟩⟨12⟩⟨36⟩[35]+84[25]⟨23⟩⟨46⟩⟨13⟩[13]^2-8[12]⟨23⟩⟨46⟩⟨13⟩[13][35]+172[25]⟨24⟩⟨46⟩[14]⟨13⟩[13]-20[12]^2⟨24⟩⟨13⟩[35]⟨26⟩)}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](48⟨23⟩^2⟨46⟩[13][23][35]+48[12]⟨24⟩⟨23⟩[23][35]⟨26⟩+36⟨23⟩⟨46⟩[34][13]⟨34⟩[35]+54⟨24⟩[34][13]⟨36⟩⟨34⟩[35]-90[12]⟨23⟩⟨46⟩⟨12⟩[13][35]-168⟨13⟩[13]^2[15]⟨14⟩⟨26⟩-60[14][13][15]⟨14⟩^2⟨26⟩+168⟨12⟩[13]^2[15]⟨36⟩⟨14⟩)}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(315/32[12]^2⟨24⟩⟨23⟩⟨46⟩[34]⟨13⟩[35]+165/32[12]^3⟨23⟩⟨46⟩⟨12⟩^2[35]+195/32[12]⟨23⟩⟨46⟩⟨13⟩^2[13]^2[35]+15/16[25]⟨23⟩⟨46⟩⟨13⟩^2[13]^3+195/32[12][25]⟨23⟩⟨46⟩⟨12⟩⟨13⟩[13]^2-315/32[24][25]⟨24⟩⟨23⟩⟨46⟩⟨13⟩[13]^2+195/32[24][12][25]⟨24⟩⟨23⟩⟨46⟩⟨12⟩[13]+375/32[24][12]⟨23⟩⟨46⟩⟨12⟩[13]⟨34⟩[35]+45/8[24]^2⟨24⟩⟨23⟩⟨46⟩[13]⟨34⟩[35]-15/16[12]^3⟨24⟩⟨46⟩⟨12⟩^2[45]-165/32[12]^3⟨24⟩⟨12⟩^2⟨36⟩[35]+225/32[24]^2[25]⟨24⟩^3[13]⟨36⟩+15/16[24]^2[12][25]⟨24⟩^3⟨26⟩+15/16[24]^2[25]⟨24⟩^3⟨46⟩[14]+15/16[24]^2[12]⟨24⟩^3⟨46⟩[45]-15/16[12]^2⟨24⟩^2[34]⟨36⟩⟨14⟩[45]+15/8[12]⟨24⟩⟨46⟩[14]⟨13⟩^2[13][35]-15/16[12]⟨24⟩[14]^2⟨36⟩⟨14⟩^2[35]-105/16[12]⟨24⟩[14]⟨13⟩[13]⟨36⟩⟨14⟩[35]+45/4[12]^2⟨24⟩[14]⟨13⟩⟨14⟩[35]⟨26⟩-15/16[12][25]⟨24⟩[14]^2⟨14⟩^2⟨26⟩+15/16[25]⟨24⟩[14]⟨13⟩[13]^2⟨36⟩⟨14⟩-15/2[12][25]⟨24⟩[14]⟨13⟩[13]⟨14⟩⟨26⟩-15/16[12]⟨24⟩⟨46⟩[14]^2⟨14⟩^2[45]+15/16[12]^2⟨24⟩⟨13⟩[13]⟨14⟩[45]⟨26⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨13⟩⟨4|2+3|1]⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(-15/8⟨46⟩[14]^2[13]⟨14⟩^2[45]-15/8[12][14]^2⟨14⟩^2[35]⟨26⟩+15/8⟨46⟩[14]⟨13⟩^2[13]^2[35]-15/8[12]⟨13⟩^2[13]^2[35]⟨26⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})(s_{124}-s_{134})(s_{25}+s_{26}+s_{35}+s_{36})(15/2[24][34][13]⟨36⟩⟨34⟩^3[35]+15/16[24]⟨46⟩[34][13]⟨34⟩^3[45]-135/32[34][13]⟨36⟩⟨34⟩^3[23][45]+15/32[12]^2⟨23⟩⟨12⟩⟨36⟩⟨34⟩[23][35]+15/32[12]⟨24⟩⟨23⟩⟨36⟩⟨34⟩[23]^2[45]-105/8[12]^2⟨24⟩^2⟨13⟩⟨36⟩[23][45]-75/32[12]^2⟨24⟩⟨46⟩⟨13⟩^2[13][45]-105/16[24]^2[12][25]⟨24⟩^3⟨36⟩-45/32[24]^2[12][25]⟨24⟩^2⟨23⟩⟨46⟩+15/2[24]^2[25]⟨24⟩^2[13]⟨36⟩⟨34⟩-15/4[24][12]^2[25]⟨24⟩^2⟨12⟩⟨36⟩-255/32[12][25]⟨23⟩⟨46⟩⟨13⟩^2[13]^2+225/32[12]^2[25]⟨23⟩⟨46⟩⟨12⟩⟨13⟩[13]+375/32[12]^2⟨23⟩⟨46⟩⟨13⟩^2[13][35]-75/8[12]^3⟨23⟩⟨46⟩⟨12⟩⟨13⟩[35]+15/32[24][12]^2⟨24⟩⟨23⟩⟨46⟩⟨13⟩[35]+105/16[12]^2⟨24⟩⟨12⟩⟨36⟩⟨34⟩[23][45]+15/16[12]^3⟨24⟩⟨12⟩⟨36⟩⟨14⟩[45]+15/16[12]^3⟨24⟩⟨46⟩⟨12⟩⟨13⟩[45]+45/16[12]^3⟨24⟩⟨13⟩⟨14⟩[45]⟨26⟩-45/32[12]^2⟨24⟩⟨46⟩[14]⟨13⟩⟨14⟩[45]-15/8[12][25]⟨24⟩[14]^2⟨36⟩⟨14⟩^2+45/32[12][25]⟨24⟩⟨46⟩[14]^2⟨13⟩⟨14⟩-45/16[12]^2[25]⟨24⟩[14]⟨13⟩⟨14⟩⟨26⟩+15/8[12][25]⟨24⟩⟨46⟩[14]⟨13⟩^2[13]-165/32[12]^2[25]⟨24⟩⟨13⟩^2[13]⟨26⟩-15/32[12]^2[25]⟨24⟩⟨12⟩[14]⟨36⟩⟨14⟩+15/4[12]^2[25]⟨24⟩⟨46⟩⟨12⟩⟨13⟩[14]+45/32[12]^2⟨24⟩[14]⟨36⟩⟨14⟩^2[45]-165/16[12]^2⟨24⟩[14]⟨13⟩⟨36⟩⟨14⟩[35]-15/32[12][14]^2[15]⟨36⟩⟨14⟩^3+15/32[12]⟨46⟩[14]^2⟨13⟩[15]⟨14⟩^2-15/16[12][14]⟨13⟩[13][15]⟨36⟩⟨14⟩^2+45/32[12]⟨46⟩[14]⟨13⟩^2[13][15]⟨14⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨13⟩(s_{124}-s_{134})⟨4|2+3|1](s_{25}+s_{26}+s_{35}+s_{36})(15/16[12]⟨16⟩[14]^2[15]⟨14⟩^2+15/16[12][14]^2⟨36⟩⟨14⟩^2[35]+15/16[12][14]⟨13⟩[13]⟨36⟩⟨14⟩[35]-15/8[12]^2[14]⟨13⟩⟨14⟩[35]⟨26⟩+15/16[24]⟨46⟩[14]^2⟨34⟩⟨14⟩[35]-15/4[12]^2⟨13⟩^2[13][35]⟨26⟩)}{⟨2|1+4|3]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-63/2[24]^3⟨24⟩⟨23⟩⟨46⟩[13]⟨34⟩^2[35]+1825/8[24]^2[12]⟨23⟩⟨46⟩⟨12⟩[13]⟨34⟩^2[35]+30[24]^2⟨23⟩^2⟨46⟩[13]⟨34⟩^2[23][35]-3027/8[24]^2[25]⟨23⟩⟨46⟩⟨12⟩[13]^2⟨34⟩^2-69[24]^2⟨23⟩⟨46⟩⟨13⟩[13]^2⟨34⟩^2[35]+195/4[24][12]⟨23⟩^2⟨46⟩[34]⟨34⟩^2[23][35]+15/4[24]⟨46⟩[14]^3⟨34⟩^2⟨14⟩^2[35]-135/8[12]^4[25]⟨23⟩⟨46⟩⟨12⟩^3+699/8[12]^4⟨23⟩⟨46⟩⟨12⟩^2⟨13⟩[35]-207[12]^3[25]⟨23⟩⟨46⟩⟨12⟩^2⟨13⟩[13]-249/8[24][12]^3⟨24⟩⟨23⟩⟨46⟩⟨12⟩⟨13⟩[35]+120[12]^4⟨24⟩⟨12⟩⟨13⟩^2[35]⟨26⟩-2381/4[12]^3[25]⟨24⟩⟨12⟩⟨13⟩^2[13]⟨26⟩+569/4[12]^4[25]⟨24⟩⟨12⟩^2⟨13⟩⟨26⟩-97/8[12]^3[25]⟨24⟩⟨46⟩⟨12⟩^2⟨13⟩[14]+2095/8[12]^3[25]⟨24⟩[14]⟨12⟩^2⟨36⟩⟨14⟩-75/8[12][25]⟨24⟩⟨46⟩[14]^3⟨13⟩⟨14⟩^2+75/8[12][25]⟨24⟩[14]^3⟨36⟩⟨14⟩^3-30[12][25]⟨24⟩[14]^2⟨13⟩[13]⟨36⟩⟨14⟩^2-4005/4[12]^2⟨24⟩[14]^2⟨13⟩⟨36⟩⟨14⟩^2[35]-1006[12]^2⟨24⟩⟨46⟩[14]^2⟨13⟩^2⟨14⟩[35]-9163/8[12]^2⟨24⟩[14]⟨13⟩^2[13]⟨36⟩⟨14⟩[35]-2123/8[12]^2[14]⟨13⟩^2[13][15]⟨14⟩^2⟨26⟩+89/8[12]^2⟨13⟩^3[13]^2[15]⟨14⟩⟨26⟩+2477/8[12]⟨46⟩⟨13⟩^4[13]^3[15]-3919/4[12]⟨46⟩[14]⟨13⟩^3[13]^2[15]⟨14⟩-105/4[12]^2⟨23⟩^2⟨46⟩[34]⟨13⟩⟨34⟩[23][35]-4997/8[12]^2⟨23⟩⟨46⟩[34]^2⟨13⟩⟨34⟩^2[35]+75/8[12]^2⟨23⟩⟨46⟩⟨13⟩^3[13]^2[35]+2619/8[12]⟨46⟩[14]⟨13⟩^3[13]^2⟨34⟩[35]-2503/4[12]⟨46⟩⟨13⟩^3[13]^3⟨34⟩[45]-156[12]⟨13⟩^3[13]^3⟨36⟩⟨34⟩[35]+2547/4[12]⟨46⟩[14]^2⟨13⟩^2[13]⟨34⟩⟨14⟩[35]-2295/8[12]⟨13⟩^3[13]^3[15]⟨36⟩⟨14⟩+105/8[12]⟨46⟩[14]^3⟨13⟩⟨34⟩⟨14⟩^2[35]+105/8[12]⟨46⟩[14]^3⟨34⟩⟨14⟩^3[45]-8355/8[12]⟨46⟩[14]^2⟨13⟩[13]⟨34⟩⟨14⟩^2[45]+343[12]⟨46⟩[14]⟨13⟩^2[13]^2⟨34⟩⟨14⟩[45]-6567/4[12][14]^2⟨13⟩[13]⟨36⟩⟨34⟩⟨14⟩^2[35]+2801/4[12][14]⟨13⟩^2[13]^2⟨36⟩⟨34⟩⟨14⟩[35]+4869/8[12][14]⟨13⟩[13]^2⟨36⟩⟨34⟩⟨14⟩^2[45]+2589/8[12]⟨13⟩^2[13]^3⟨36⟩⟨34⟩⟨14⟩[45]+1035[12]⟨46⟩[14]^2⟨13⟩^2[13][15]⟨14⟩^2-2613/2[24][12]⟨23⟩⟨46⟩⟨13⟩^2[13]^2⟨34⟩[35]+7973/8[12][14]⟨13⟩^2[13]^2[15]⟨36⟩⟨14⟩^2-1035[12][14]^2⟨13⟩[13][15]⟨36⟩⟨14⟩^3-339/2[12][25]⟨23⟩⟨46⟩⟨13⟩^3[13]^3+229/4[12]^2⟨24⟩⟨13⟩^3[13]^2⟨36⟩[35]+6921/8[12]^2⟨24⟩⟨46⟩[14]⟨13⟩^3[13][35]-6805/4[12]^2⟨24⟩⟨46⟩⟨13⟩^3[13]^2[45]+13415/8[12]^2⟨24⟩⟨13⟩^2[13]^2⟨36⟩⟨14⟩[45]+3555/2[12]^2⟨24⟩⟨46⟩[14]⟨13⟩^2[13]⟨14⟩[45]-105/8[12]^2⟨12⟩[14]^2[15]⟨36⟩⟨14⟩^3+29/2[12]^3⟨12⟩^2[14][15]⟨36⟩⟨14⟩^2-7095/4[12]^2[14]⟨13⟩[13]⟨12⟩[15]⟨36⟩⟨14⟩^2+379/8[12]^4⟨12⟩^3[15]⟨36⟩⟨14⟩-85[12]^4⟨46⟩⟨12⟩^3⟨13⟩[15]-1873/8[12]^3⟨46⟩[14]⟨13⟩⟨12⟩^2[15]⟨14⟩-4971/8[12]^3⟨12⟩^2⟨13⟩[13][15]⟨36⟩⟨14⟩+2225/4[12]^3⟨46⟩⟨12⟩^2⟨13⟩^2[13][15]+75/8[12]^2⟨46⟩[14]^2⟨13⟩⟨12⟩[15]⟨14⟩^2+237/8[12]^4⟨12⟩^2⟨13⟩[15]⟨14⟩⟨26⟩-3355/8[12]^3⟨12⟩⟨13⟩^2[13][15]⟨14⟩⟨26⟩+379/8[12]^3⟨23⟩⟨46⟩⟨12⟩⟨13⟩^2[13][35]+1877/8[12]^3[14]⟨13⟩⟨12⟩[15]⟨14⟩^2⟨26⟩+1049/2[12]^2⟨12⟩⟨13⟩^2[13]^2⟨36⟩⟨34⟩[35]-3023/4[12]^2⟨46⟩⟨12⟩⟨13⟩^2[13][14]⟨34⟩[35]+15029/8[12]^2⟨46⟩⟨12⟩⟨13⟩^2[13]^2⟨34⟩[45]-653/8[12]^2⟨12⟩⟨13⟩[13]^2⟨36⟩⟨34⟩⟨14⟩[45]-2693/8[12]^3⟨24⟩[14]⟨13⟩^2⟨14⟩[35]⟨26⟩+15/4[12]^2⟨24⟩[14]^2⟨36⟩⟨14⟩^3[45]+15/4[12]^3⟨24⟩[14]⟨13⟩⟨14⟩^2[45]⟨26⟩+2427/4[12]^3⟨24⟩[14]⟨12⟩⟨36⟩⟨14⟩^2[45]-861/2[12]^3⟨24⟩⟨12⟩⟨13⟩[13]⟨36⟩⟨14⟩[45]-3217/8[12]^3⟨24⟩⟨46⟩⟨12⟩⟨13⟩[14]⟨14⟩[45]-2451/2[12]^3⟨46⟩⟨12⟩^2⟨13⟩[13]⟨34⟩[45]-248[12]^3⟨12⟩^2⟨13⟩[13]⟨36⟩⟨34⟩[35]+443/8[12]^4⟨46⟩⟨12⟩^3⟨34⟩[45]+571/8[12]^4⟨12⟩^3⟨36⟩⟨34⟩[35]-669/8[12]^3⟨46⟩[14]⟨13⟩⟨12⟩^2⟨34⟩[35]+141/8[12]^3⟨12⟩^2[13]⟨36⟩⟨34⟩⟨14⟩[45]-1/2[12]^3⟨46⟩[14]⟨12⟩^2⟨34⟩⟨14⟩[45]+677/8[12]^3[14]⟨12⟩^2⟨36⟩⟨34⟩⟨14⟩[35]-3555/2[12]^2[14][13]⟨12⟩⟨36⟩⟨34⟩⟨14⟩^2[45]-807/8[12]^2[14]^2⟨12⟩⟨36⟩⟨34⟩⟨14⟩^2[35]-149/4[12]^2[14]⟨13⟩[13]⟨12⟩⟨36⟩⟨34⟩⟨14⟩[35]+447/8[12]^2⟨46⟩[14]^2⟨13⟩⟨12⟩⟨34⟩⟨14⟩[35]-469/8[12][34]⟨13⟩^2[13]^2⟨36⟩⟨34⟩^2[35]-851/2[12]⟨46⟩[14]⟨13⟩^2[13][34]⟨34⟩^2[35]-273/2[12]⟨46⟩[34]⟨13⟩^2[13]^2⟨34⟩^2[45]-1041/8[12][34]⟨13⟩[13]^2⟨36⟩⟨34⟩^2⟨14⟩[45]+837/4[12]⟨46⟩[34]^2⟨13⟩[13]⟨34⟩^3[45]+1941/4[12][34]^2⟨13⟩[13]⟨36⟩⟨34⟩^3[35]-2607/4[12][34][13][14]⟨36⟩⟨34⟩^2⟨14⟩^2[45]-1515/8[12][34]⟨13⟩[13][14]⟨36⟩⟨34⟩^2⟨14⟩[35]-997/4[12]^4⟨24⟩⟨12⟩^2⟨36⟩⟨14⟩[45]+1877/8[12]^4⟨24⟩⟨12⟩⟨13⟩⟨14⟩[45]⟨26⟩+257/2[12][25]⟨24⟩[14]⟨13⟩^2[13]^2⟨36⟩⟨14⟩-141[12][25]⟨24⟩⟨46⟩[14]⟨13⟩^3[13]^2+255/8[12]^2[25]⟨24⟩[14]^2⟨12⟩⟨36⟩⟨14⟩^2-617/4[12]^2[25]⟨24⟩⟨12⟩⟨13⟩[13][14]⟨36⟩⟨14⟩+5609/8[12]^2[25]⟨24⟩⟨46⟩⟨12⟩⟨13⟩^2[13][14]-255/8[25]⟨13⟩^3[13]^4⟨36⟩⟨34⟩+113/2[25]⟨46⟩[14]⟨13⟩^3[13]^3⟨34⟩-109/4[25][14]⟨13⟩^2[13]^3⟨36⟩⟨34⟩⟨14⟩-3935/8[24][12]^2⟨24⟩^2⟨46⟩⟨13⟩^2[13][45]-1243/8[24][12]^2⟨24⟩^2⟨13⟩^2[13]⟨36⟩[35]-79/2[24][12][25]⟨24⟩^2⟨46⟩[14]⟨13⟩^2[13]-5283/8[24][12][25]⟨24⟩^2⟨13⟩^2[13]^2⟨36⟩+9915/8[24]^2[12]^2⟨24⟩^2⟨23⟩⟨46⟩⟨13⟩[35]+1005/8[24][12]^2⟨24⟩⟨23⟩⟨46⟩⟨13⟩^2[13][35]-399/2[24]^2[12][25]⟨24⟩^2⟨23⟩⟨46⟩⟨13⟩[13]+4245/4[24][12][25]⟨24⟩⟨23⟩⟨46⟩⟨13⟩^2[13]^2+135/8[24]^2[12]^2[25]⟨24⟩^2⟨23⟩⟨46⟩⟨12⟩-2637/2[24]^2[12]^2⟨24⟩^3⟨13⟩⟨36⟩[35]+122[24]^2[12]^2[25]⟨24⟩^3⟨13⟩⟨26⟩-1859/8[24][12]^3⟨24⟩^2⟨12⟩⟨13⟩⟨36⟩[35]-603/2[24][12]^2[25]⟨24⟩^2⟨12⟩⟨13⟩[13]⟨36⟩+255/8[24][12]^3[25]⟨24⟩^2⟨12⟩^2⟨36⟩-2747/8[24][12]^3⟨24⟩^2⟨12⟩⟨36⟩⟨14⟩[45]+419/8[24][12]^2[25]⟨24⟩^2⟨12⟩[14]⟨36⟩⟨14⟩+6855/8[24][12]^2⟨24⟩^2[14]⟨13⟩⟨36⟩⟨14⟩[35]-15[24][12]^2⟨24⟩^2[14]⟨36⟩⟨14⟩^2[45]+105/8[24][12][25]⟨24⟩^2[14]^2⟨36⟩⟨14⟩^2-669/4[12]^3[25]⟨12⟩^3[13]⟨36⟩⟨34⟩+4103/8[24][12]^3⟨23⟩⟨46⟩⟨12⟩^2⟨34⟩[35]-263/4[24][12]^2⟨23⟩⟨46⟩⟨12⟩⟨13⟩[13]⟨34⟩[35]+831/8[24]^2[12]^2⟨24⟩⟨23⟩⟨46⟩⟨12⟩⟨34⟩[35]+3177/8[24][12]⟨24⟩^2[34]⟨36⟩⟨34⟩^2[23][45]-525/4[24]^2⟨24⟩⟨23⟩[13]⟨36⟩⟨34⟩^2[23][35]+165/4[24]^2[12]⟨24⟩⟨23⟩^2⟨46⟩⟨34⟩[23][35]+30[24]^2[25]⟨24⟩⟨23⟩^2⟨46⟩[13]⟨34⟩[23]+75/8[24]^2[12][25]⟨24⟩^2⟨23⟩^2⟨46⟩[23]-585/8[24]^2[12][25]⟨24⟩^3⟨23⟩⟨36⟩[23]-2547/8[24]^2[12]⟨24⟩^3⟨36⟩⟨34⟩[23][45]-15/8[12]^3⟨23⟩⟨12⟩^2⟨36⟩⟨34⟩[23][35]-165/2[12]^2[25]⟨23⟩⟨12⟩^2[13]⟨36⟩⟨34⟩[23]+1293/8[12]^3⟨23⟩⟨46⟩⟨12⟩^2⟨34⟩[23][45]-165[12]^3[25]⟨24⟩⟨23⟩⟨12⟩^2⟨36⟩[23]+30[12]⟨23⟩⟨12⟩[13]⟨36⟩⟨34⟩^2[23]^2[45]-669/8[24][12]^2⟨46⟩⟨12⟩^2[14]⟨34⟩^2[35]-429/2[24][12]^2[25]⟨24⟩⟨12⟩^2[13]⟨36⟩⟨34⟩-663/8[12]^3⟨23⟩⟨46⟩⟨12⟩⟨13⟩[34]⟨34⟩[35]-15/4[12]⟨23⟩^2⟨13⟩[13]⟨36⟩⟨34⟩[23]^2[35]-255/4[12][25]⟨23⟩⟨12⟩⟨13⟩[13]^2⟨36⟩⟨34⟩[23]+75/2[12]⟨23⟩[34]⟨13⟩[13]⟨36⟩⟨34⟩^2[23][35]-525/4⟨23⟩[34][13]⟨36⟩⟨34⟩^3[23]^2[45]-195/2⟨23⟩⟨13⟩[13]^2⟨36⟩⟨34⟩^2[23]^2[45]+45/4[12]⟨23⟩^2⟨46⟩⟨13⟩[13]⟨34⟩[23]^2[45]-165[12]^2⟨24⟩^2⟨23⟩⟨13⟩⟨36⟩[23]^2[45]+645/4[12]^2[25]⟨23⟩^2⟨46⟩⟨12⟩⟨13⟩[13][23]-15/4[12]^2⟨23⟩^2⟨12⟩⟨36⟩⟨34⟩[23]^2[35]+135/4[24][25]⟨23⟩^2⟨46⟩⟨13⟩[13]^2⟨34⟩[23]}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨34⟩(s_{123}-s_{234})(s_{124}-s_{134})(s_{25}+s_{26}+s_{35}+s_{36})(-255/128[24][12]⟨46⟩⟨34⟩[45]-75/32[24][25]⟨46⟩[14]⟨34⟩+705/64[24][25][13]⟨36⟩⟨34⟩-75/64[24][12]⟨36⟩⟨34⟩[35]+75/64[12]⟨36⟩⟨34⟩[23][45]-135/128[12]^2[45]⟨36⟩⟨14⟩+105/128[12][25][14]⟨36⟩⟨14⟩-585/64[24][12][25]⟨24⟩⟨36⟩-105/64[12][25]⟨23⟩⟨36⟩[23]-405/64⟨13⟩[12]^2[35]⟨36⟩)}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})⟨4|2+3|1](s_{25}+s_{26}+s_{35}+s_{36})(45/16[24][25]⟨23⟩⟨36⟩⟨34⟩[23]-45/32[24][12][25]⟨23⟩⟨46⟩⟨13⟩+75/32[12][25]⟨13⟩^2[13]⟨36⟩-15/16[12][25]⟨46⟩[14]⟨13⟩^2+45/16⟨13⟩^2[12]^2⟨26⟩[25]+15/32⟨13⟩^2[12]^2[45]⟨46⟩+45/32⟨13⟩^2[35]⟨36⟩[12]^2+45/16[12]^2⟨13⟩⟨36⟩⟨14⟩[45]-15/8[12][25][14]⟨13⟩⟨36⟩⟨14⟩+15/32[12]^2[25]⟨12⟩⟨13⟩⟨36⟩-45/32[24][12][25]⟨12⟩⟨36⟩⟨34⟩)}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(1095/32[24][12]⟨23⟩⟨46⟩⟨34⟩[35]-105/16[24][25]⟨23⟩⟨46⟩[13]⟨34⟩+1935/32[24][12]⟨24⟩⟨46⟩⟨34⟩[45]-225/16[12]^2[25]⟨23⟩⟨46⟩⟨12⟩+1905/32[12]^2⟨23⟩⟨46⟩⟨13⟩[35]-1665/32[24][12][25]⟨24⟩⟨23⟩⟨46⟩+285/16[12][34]⟨36⟩⟨34⟩^2[35]-1545/32[12]⟨46⟩⟨13⟩[13]⟨34⟩[45]+15/32[12]⟨46⟩[14]⟨34⟩⟨14⟩[45]-15/16[25]⟨46⟩[14]^2⟨34⟩⟨14⟩-165/16[25]⟨46⟩[14]⟨13⟩[13]⟨34⟩+435/32[25][14][13]⟨36⟩⟨34⟩⟨14⟩-2925/32[25]⟨13⟩[13]^2⟨36⟩⟨34⟩-75/32[12][25]⟨46⟩⟨12⟩[14]⟨34⟩-135/16[12][13]⟨36⟩⟨34⟩⟨14⟩[45]-75/16[24]⟨46⟩[14]⟨34⟩^2[35]+45/8[24][13]⟨36⟩⟨34⟩^2[35]-45/16[25]⟨23⟩[13]⟨36⟩⟨34⟩[23]-45/32[12]⟨23⟩⟨36⟩⟨34⟩[23][35])}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨4|2+3|1]⟨3|1+4|2](s_{25}+s_{26}+s_{35}+s_{36})(15/16[25]⟨36⟩⟨14⟩^2[14]^2-15/16[25][14]⟨13⟩[13]⟨36⟩⟨14⟩-45/8⟨23⟩⟨36⟩⟨34⟩[23]^2[45]-15/16[12]^2⟨13⟩⟨14⟩[45]⟨26⟩-15/8[12]⟨46⟩[14]⟨13⟩⟨14⟩[45]+75/16[12]⟨13⟩[13]⟨36⟩⟨14⟩[45]+105/16[24]^2[25]⟨24⟩^2⟨36⟩-45/8[24][25]⟨24⟩⟨23⟩⟨36⟩[23]+45/8[24][25]⟨23⟩^2⟨46⟩[23]-15/2[24]^2[25]⟨24⟩⟨23⟩⟨46⟩-45/16[24][13]⟨36⟩⟨34⟩⟨14⟩[45]-135/16⟨13⟩[13]⟨36⟩⟨34⟩[23][45]-135/16[12]⟨23⟩⟨46⟩⟨13⟩[23][45])}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})(s_{124}-s_{134})(15/16[24]^2[13]⟨36⟩⟨34⟩^3[35]-15/64[24]^2⟨46⟩[14]⟨34⟩^3[35]+15/16[24]^2⟨46⟩[13]⟨34⟩^3[45]-15/32[24][12][34]⟨36⟩⟨34⟩^3[35]+75/64[12]^3⟨23⟩⟨46⟩⟨13⟩^2[35]-45/32[12]^2⟨13⟩^2[13]⟨36⟩⟨34⟩[35]-75/64[12]^2⟨46⟩[14]⟨13⟩^2⟨34⟩[35]+75/128[12]^2⟨46⟩⟨13⟩^3[13][15]-105/128[12]^2⟨13⟩^2[13][15]⟨36⟩⟨14⟩-15/32[12][25][14]^2⟨36⟩⟨34⟩⟨14⟩^2-45/128[12][25][14]⟨13⟩[13]⟨36⟩⟨34⟩⟨14⟩-165/128[24][12][14]⟨36⟩⟨34⟩^2⟨14⟩[35]-15/64[24][12]⟨13⟩[13]⟨36⟩⟨34⟩^2[35]+15/128[24][12][13]⟨36⟩⟨34⟩^2⟨14⟩[45]-45/128[24][12]^2⟨12⟩⟨36⟩⟨34⟩^2[35]+15/128[24][12]⟨46⟩[14]⟨13⟩⟨34⟩^2[35]+45/64[24][12]⟨46⟩⟨13⟩[13]⟨34⟩^2[45]-45/64[24][12]^2⟨46⟩⟨12⟩⟨34⟩^2[45]+45/64[24][25][14][13]⟨36⟩⟨34⟩^2⟨14⟩+15/64[24][25]⟨13⟩[13]^2⟨36⟩⟨34⟩^2-15/16[24][25]⟨46⟩[14]⟨13⟩[13]⟨34⟩^2+15/32[24][12][25]⟨12⟩[13]⟨36⟩⟨34⟩^2-15/64[24]^2[25]⟨24⟩[13]⟨36⟩⟨34⟩^2-15/128[24][12]⟨46⟩[34]⟨34⟩^3[45]+45/64[12][25]⟨13⟩^2[13]^2⟨36⟩⟨34⟩+15/32[12][25]⟨46⟩[14]^2⟨13⟩⟨34⟩⟨14⟩-15/64[24][13]⟨36⟩⟨34⟩^3[23][45]-15/64[12]⟨13⟩[13]⟨36⟩⟨34⟩^2[23][45]+15/128[12][25]⟨46⟩[14]⟨13⟩^2[13]⟨34⟩-75/128[12]^2⟨13⟩[13]⟨36⟩⟨34⟩⟨14⟩[45]-15/32[12]^2[34]⟨36⟩⟨34⟩^2⟨14⟩[45]+15/128[12]^2[34]⟨13⟩⟨36⟩⟨34⟩^2[35])}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨4|2+3|1](s_{124}-s_{134})(15/16[24][12][14]⟨36⟩⟨34⟩⟨14⟩^2[45]-15/16[24]⟨23⟩⟨36⟩⟨34⟩^2[23]^2[45]-15/16[12]^2⟨13⟩^3[13]⟨36⟩[35]-15/16⟨13⟩^3[12]^3⟨26⟩[35]+15/16[12][25]⟨13⟩^3[13]^2⟨36⟩+15/16[12]^2[25]⟨13⟩^3[13]⟨26⟩-15/16[12]^2[14]⟨13⟩^2⟨36⟩⟨14⟩[35]+15/16[12][25][14]⟨13⟩^2[13]⟨36⟩⟨14⟩)}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{[12](s_{123}-s_{234})⟨3|1+4|2](15/16⟨23⟩^2⟨36⟩⟨34⟩[23]^2[35]+15/16[12]⟨23⟩⟨12⟩⟨36⟩⟨34⟩[23][35]-15/16⟨24⟩⟨23⟩⟨36⟩⟨34⟩[23]^2[45]-15/16[12]⟨24⟩⟨46⟩[14]⟨13⟩⟨14⟩[45]+15/16[12]⟨24⟩[14]⟨36⟩⟨14⟩^2[45]+15/16[14]⟨13⟩[13][15]⟨36⟩⟨14⟩^2-15/16⟨46⟩[14]⟨13⟩^2[13][15]⟨14⟩)}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{[12]⟨13⟩⟨14⟩[14]^2[35]⟨4|2+3|1]⟨3|1+4|2](-15/8⟨36⟩⟨14⟩+15/8⟨13⟩⟨46⟩)}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{-4341/8[24]^2[13]⟨36⟩⟨34⟩^3[35]-8655/16[24]^2⟨46⟩[14]⟨34⟩^3[35]+4093/16[24]^2⟨46⟩[13]⟨34⟩^3[45]+5193/16[24][12][34]⟨36⟩⟨34⟩^3[35]+331/8[12]^3⟨23⟩⟨46⟩⟨13⟩^2[35]-21417/16[12]^2⟨13⟩^2[13]⟨36⟩⟨34⟩[35]-6953/16[12]^2⟨46⟩[14]⟨13⟩^2⟨34⟩[35]+25379/16[12]^2⟨46⟩⟨13⟩^3[13][15]-4877/8[12]^2⟨46⟩[14]⟨13⟩^2[15]⟨14⟩-11691/8[12]^2[14]⟨13⟩[15]⟨36⟩⟨14⟩^2-13043/8[12]^2⟨13⟩^2[13][15]⟨36⟩⟨14⟩-3723/4[12][25][14]^2⟨36⟩⟨34⟩⟨14⟩^2-149/16[12][25][14]⟨13⟩[13]⟨36⟩⟨34⟩⟨14⟩-7533/16[24][12][14]⟨36⟩⟨34⟩^2⟨14⟩[35]-9641/16[24][12]⟨13⟩[13]⟨36⟩⟨34⟩^2[35]-1635/16[24][12][13]⟨36⟩⟨34⟩^2⟨14⟩[45]-4647/16[24][12]^2⟨12⟩⟨36⟩⟨34⟩^2[35]+11881/16[24][12]⟨46⟩[14]⟨13⟩⟨34⟩^2[35]-10265/16[24][12]⟨46⟩⟨13⟩[13]⟨34⟩^2[45]-3229/8[24][12]^2⟨46⟩⟨12⟩⟨34⟩^2[45]+435/4[24][25][14][13]⟨36⟩⟨34⟩^2⟨14⟩-723/8[24][25]⟨13⟩[13]^2⟨36⟩⟨34⟩^2+10587/16[24][25]⟨46⟩[14]⟨13⟩[13]⟨34⟩^2+705/8[24][12][25]⟨12⟩[13]⟨36⟩⟨34⟩^2+1989/8[24]^2[25]⟨24⟩[13]⟨36⟩⟨34⟩^2-22625/16[24]^2[12]⟨24⟩⟨36⟩⟨34⟩^2[35]-3403/16[24][12]⟨46⟩[34]⟨34⟩^3[45]+1497/4[12][25]⟨13⟩^2[13]^2⟨36⟩⟨34⟩+11241/8[12][25]⟨46⟩[14]^2⟨13⟩⟨34⟩⟨14⟩+849/8[24][13]⟨36⟩⟨34⟩^3[23][45]-573/16[12]⟨13⟩[13]⟨36⟩⟨34⟩^2[23][45]-17489/16[12][25]⟨46⟩[14]⟨13⟩^2[13]⟨34⟩+3239/16[12]^2⟨13⟩[13]⟨36⟩⟨34⟩⟨14⟩[45]+177/2[12]^2[34]⟨36⟩⟨34⟩^2⟨14⟩[45]-7893/16[12]^2[34]⟨13⟩⟨36⟩⟨34⟩^2[35]+2625/16[12][34]⟨36⟩⟨34⟩^3[23][45]-6483/16[12]^2[25]⟨12⟩⟨13⟩[13]⟨36⟩⟨34⟩+81/8[12]^2⟨12⟩⟨36⟩⟨34⟩^2[23][45]+117/2[12]⟨23⟩⟨36⟩⟨34⟩^2[23]^2[45]-51/8[12]^2[25]⟨23⟩⟨12⟩⟨36⟩⟨34⟩[23]+45/4[12][25]⟨23⟩^2⟨36⟩⟨34⟩[23]^2+2457/4[24][12][25]⟨23⟩⟨46⟩⟨13⟩[13]⟨34⟩-427/4[24][12]^2⟨23⟩⟨46⟩⟨13⟩⟨34⟩[35]+183/8[12][25]⟨23⟩⟨13⟩[13]⟨36⟩⟨34⟩[23]+1371/8[12]^2[25]⟨23⟩^2⟨46⟩⟨13⟩[23]}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{-12(s_{123}-s_{234})⟨24⟩[13][35]⟨26⟩(s_{124}-s_{134})}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{-105/32(s_{123}-s_{234})⟨6|1+4|5](s_{25}+s_{26}+s_{35}+s_{36})s_{23}⟨4|2+3|1]⟨3|1+4|2]s_{56}s_{14}(s_{124}-s_{134})}{Δ_{14|23|56}^4⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_98.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{(s_{12}+s_{13}+s_{24}+s_{34})(s_{13}-s_{24})(9/8⟨16⟩⟨12⟩[12][15]+9/8⟨16⟩[14]⟨14⟩[15]+9/8⟨46⟩[13]⟨13⟩[45]+9/8⟨46⟩[35]⟨13⟩[14]+9/8[13][45]⟨36⟩⟨14⟩+9/8[13]⟨13⟩[35]⟨36⟩+9/8⟨46⟩[35][24]⟨23⟩)}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{12}+s_{13}+s_{24}+s_{34})(s_{13}-s_{24})(s_{124}-s_{134})(33/32[25]⟨26⟩-57/32⟨46⟩[45])}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{13}-s_{24})(s_{124}-s_{134})(-3/8⟨46⟩[35]⟨13⟩[14]-3/8[13][45]⟨36⟩⟨14⟩+3/8[35][14]⟨14⟩⟨36⟩-3/8[13]⟨13⟩[35]⟨36⟩+3/8⟨46⟩[35][24]⟨23⟩)}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{12}+s_{13}+s_{24}+s_{34})(s_{124}-s_{134})(-15/16[13]⟨13⟩[45]+9/8[35]⟨13⟩[14]+3/16[35][24]⟨23⟩)}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{3/4⟨26⟩[13](s_{124}-s_{134})[35]⟨13⟩^2[12]}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-3/8⟨2|1+3|5]⟨16⟩⟨13⟩[12][24](s_{123}-s_{234})}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-3/2⟨3|1+2|5][13]⟨16⟩⟨13⟩[24](s_{123}-s_{234})}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{9/64(s_{12}+s_{13}+s_{24}+s_{34})[25]⟨26⟩s_{56}⟨3|1+4|2](s_{123}-s_{234})}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-9/64(s_{12}+s_{13}+s_{24}+s_{34})[25]⟨26⟩(s_{14}-s_{23})⟨3|1+4|2](s_{123}-s_{234})}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{27/64(s_{12}+s_{13}+s_{24}+s_{34})(s_{13}+s_{34})⟨3|1+4|2]⟨6|1+2|5](s_{123}-s_{234})}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-27/32(s_{12}+s_{13}+s_{24}+s_{34})[25](s_{123}-s_{234})[13]⟨36⟩⟨3|1+4|2]⟨12⟩}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{9/16[45][14]⟨14⟩^2⟨36⟩[12]-9/8[25][13][14]⟨13⟩⟨14⟩⟨36⟩+3/2[45]⟨34⟩⟨36⟩⟨23⟩[23]^2+6⟨26⟩[45]⟨13⟩⟨14⟩[12]^2-21/8[45]⟨34⟩⟨36⟩⟨14⟩[12][34]+15/16[23][45]⟨34⟩^2⟨36⟩[34]+9/4[13][45]⟨13⟩⟨14⟩⟨36⟩[12]-21/8[45]⟨14⟩⟨36⟩[12]^2⟨12⟩-15/16[25][12]^2⟨36⟩⟨12⟩^2+27/8[45]⟨34⟩⟨36⟩[12]⟨12⟩[23]-3/2[25]⟨36⟩⟨23⟩[12]⟨12⟩[23]-9/2[25][24]⟨36⟩⟨24⟩[12]⟨12⟩+9/16[45][12]⟨14⟩⟨36⟩⟨24⟩[24]+3/2[25]⟨36⟩⟨23⟩⟨24⟩[24][23]-3/2[25]⟨23⟩^2⟨46⟩[24][23]-21/16[25][24]⟨23⟩⟨46⟩[12]⟨12⟩+87/16[13][45]⟨34⟩⟨36⟩⟨14⟩[24]+3/2[45]⟨13⟩⟨34⟩⟨46⟩[12][34]+93/16[13][45]⟨13⟩⟨34⟩⟨36⟩[23]-9/16[45][14]⟨34⟩⟨14⟩⟨46⟩[24]+3/2[45]⟨13⟩⟨23⟩⟨46⟩[12][23]-3/2[25][13]⟨13⟩⟨36⟩[12]⟨12⟩-39/16[25]⟨26⟩[13]⟨13⟩^2[12]+9/4[35]⟨13⟩⟨36⟩[12]^2⟨12⟩}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{27/32(s_{12}+s_{13}+s_{24}+s_{34})[15]⟨3|1+4|2]⟨46⟩⟨3|5+6|3]}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{9/16[13][15]⟨3|1+4|2]⟨34⟩⟨46⟩}{⟨2|1+4|3]⟨4|2+3|1]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-9/16[15]⟨34⟩⟨46⟩[12](s_{123}-s_{234})}{Δ_{14|23|56}⟨2|1+4|3]⟨4|2+3|1]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{-45/8⟨26⟩[13](s_{124}-s_{134})[35]⟨24⟩}{⟨2|1+4|3]^4}+\\
\scriptscriptstyle\frac{⟨12⟩[13][35](15/8⟨24⟩[24]⟨26⟩+15/2⟨46⟩[14]⟨12⟩-15/8[12]⟨12⟩⟨26⟩+15/8⟨26⟩⟨23⟩[23])}{⟨12⟩[34]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{15/8[13]^2[25]⟨12⟩^2⟨26⟩}{⟨12⟩[34]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨12⟩[13][35](15/8[15][12]⟨12⟩^2-15/8[45]⟨24⟩^2[24]-15/4[45]⟨24⟩[12]⟨12⟩)}{⟨12⟩[34][56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[13]⟨26⟩(-15/8⟨24⟩[34]⟨36⟩[23]-15/8⟨26⟩⟨24⟩[24][23]+15/8⟨46⟩[14]⟨14⟩[34]-15/8⟨26⟩⟨23⟩[23]^2)}{[34]⟨56⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[13][35](87/8⟨13⟩⟨24⟩⟨26⟩-81/4⟨24⟩⟨36⟩⟨12⟩+87/8⟨46⟩⟨12⟩⟨23⟩)}{⟨12⟩⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{[13][35](-15/8[45]⟨13⟩⟨24⟩^2+15/8[45]⟨24⟩⟨34⟩⟨12⟩-15/8[35]⟨34⟩⟨12⟩⟨23⟩)}{⟨12⟩[56]⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{⟨13⟩(-21/2[13][35]⟨13⟩⟨23⟩⟨46⟩[34]^2-3/4[14][35]⟨13⟩⟨46⟩⟨24⟩[34]^2-21/2[13]^2[35]⟨13⟩⟨36⟩⟨12⟩[34]+3/2⟨26⟩[13][35]⟨13⟩[12]⟨12⟩[34]-21/4[13][14][35]⟨14⟩⟨36⟩⟨12⟩[34]-9/2[13]^3[45]⟨16⟩⟨13⟩⟨12⟩+3/4⟨26⟩[14][35]⟨14⟩[12]⟨12⟩[34]+9⟨26⟩[13][14][35]⟨13⟩⟨14⟩[34]+9⟨26⟩[13]^2[35]⟨13⟩^2[34]-9⟨26⟩[13]^2[45]⟨13⟩⟨14⟩[34]+3[13][35]⟨36⟩[12]⟨12⟩^2[34]+3/4⟨26⟩[35][12]^2⟨12⟩^2[34]-9/2[13][45]⟨14⟩⟨36⟩⟨24⟩[34]^2-9/2[13][45]⟨34⟩⟨46⟩⟨12⟩[34]^2-3/2[35]⟨23⟩⟨46⟩[12]⟨12⟩[34]^2+3/4[14][35]⟨34⟩⟨46⟩⟨12⟩[34]^2+21/4[35]⟨34⟩⟨36⟩⟨24⟩[34]^3-3/4[35]⟨34⟩⟨23⟩⟨46⟩[34]^3-9/2⟨26⟩[13][45]⟨23⟩⟨12⟩[23]^2-15/4[23][35]⟨36⟩⟨23⟩⟨24⟩[34]^2+3/4⟨26⟩[34][35]⟨23⟩[12]⟨12⟩[23]-3/4[23][35]⟨23⟩^2⟨46⟩[34]^2)}{⟨12⟩[34]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-3/8[13][35]⟨13⟩⟨23⟩⟨46⟩[34]+3/8[13]^2⟨13⟩^2[35]⟨26⟩+51/16⟨26⟩[35]⟨13⟩⟨24⟩[12][34]-99/8[14][35]⟨13⟩⟨46⟩⟨24⟩[34]-27/16[14]^2[35]⟨14⟩⟨46⟩⟨12⟩+3[13][14][15]⟨16⟩⟨14⟩⟨12⟩+123/16[13][45][14]⟨14⟩⟨46⟩⟨12⟩+261/16⟨26⟩[13]^2[45]⟨13⟩⟨14⟩-3/8⟨26⟩[45]⟨24⟩^2[24][23]+21/8⟨26⟩[13][45]⟨14⟩⟨24⟩[24]+147/8⟨26⟩[13][45]⟨13⟩⟨24⟩[23]+33/16⟨26⟩[45]⟨23⟩⟨24⟩[23]^2-3/2[35]⟨24⟩^2[24]^2⟨26⟩-21/8⟨26⟩[14][35]⟨14⟩⟨24⟩[24]-39/2⟨26⟩[13][35]⟨13⟩⟨24⟩[24]-261/16⟨26⟩[13][14][35]⟨13⟩⟨14⟩-33/16⟨26⟩[35]⟨23⟩⟨24⟩[24][23]+69/16[14][35]⟨14⟩⟨36⟩⟨24⟩[34]+39/16[35]⟨36⟩⟨24⟩^2[24][34]+39/8[35]⟨23⟩⟨46⟩⟨24⟩[24][34]+9/4[23][35]⟨23⟩^2⟨46⟩[34]-33/16[23][45]⟨23⟩⟨46⟩⟨24⟩[34]-45/16[13][45]⟨14⟩⟨36⟩⟨24⟩[34]-105/16[45]⟨46⟩⟨24⟩^2[24][34]-21/8[23][45]⟨36⟩⟨24⟩^2[34]+111/16[23][35]⟨36⟩⟨23⟩⟨24⟩[34]+51/8⟨26⟩[13][35]⟨13⟩⟨23⟩[23]-15/4[35][12]^2⟨12⟩^2⟨26⟩-45/8⟨26⟩[35][24]⟨24⟩[12]⟨12⟩+9/8[14][35]⟨46⟩[12]⟨12⟩^2+123/16[13][45]⟨46⟩[12]⟨12⟩^2+9/8[13][15]⟨16⟩[12]⟨12⟩^2+111/16[35]⟨23⟩⟨46⟩[12]⟨12⟩[34]-15[13][35]⟨34⟩⟨36⟩⟨12⟩[34]-69/8[14][35]⟨34⟩⟨46⟩⟨12⟩[34]-3/4[35]⟨34⟩⟨23⟩⟨46⟩[34]^2-15/8⟨26⟩[35]⟨23⟩[12]⟨12⟩[23]}{⟨12⟩[34]⟨56⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{3/2[45]⟨1|2+4|3]⟨2|1+3|5]⟨13⟩[24]}{⟨12⟩[34][56]⟨1|2+3|4]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-33/4[35]⟨23⟩⟨46⟩[24]^2⟨12⟩[34]-105/4[35]⟨13⟩⟨36⟩⟨24⟩[24][34]^2-15[13][35]⟨13⟩^2⟨36⟩[34]^2-27/2[14][35]⟨13⟩^2⟨46⟩[34]^2+63/4[14][35]⟨13⟩⟨14⟩⟨36⟩[34]^2+3/4[13][45]⟨13⟩⟨14⟩⟨36⟩[34]^2+87/4⟨26⟩[45]⟨13⟩⟨14⟩[12][34]^2+24⟨26⟩[35]⟨13⟩^2[12][34]^2-87/4[35]⟨13⟩⟨36⟩[12]⟨12⟩[34]^2+21[45][14]⟨13⟩⟨14⟩⟨46⟩[34]^2+39/4[13][45]⟨13⟩^2⟨46⟩[34]^2-3/4[45]⟨13⟩⟨46⟩[12]⟨12⟩[34]^2-21[13][45][14]⟨16⟩⟨13⟩⟨14⟩[34]-24[13]^2[45]⟨16⟩⟨13⟩^2[34]+21[14]^2⟨16⟩⟨13⟩[35]⟨14⟩[34]+39/2[13][14]⟨16⟩⟨13⟩^2[35][34]-3/2⟨26⟩[13][45]⟨13⟩⟨14⟩[24][34]-12⟨26⟩[13][35]⟨13⟩^2[24][34]+39/2[23]^2⟨26⟩[45]⟨13⟩⟨23⟩[34]-45/2⟨26⟩[34][35]⟨13⟩⟨23⟩[24][23]-21⟨26⟩[35]⟨13⟩⟨24⟩[24]^2[34]+24⟨26⟩[45][34]⟨13⟩⟨24⟩[24][23]+117/4[23][45]⟨13⟩⟨36⟩⟨24⟩[34]^2-99/4[23][45]⟨13⟩⟨23⟩⟨46⟩[34]^2-24[23][35]⟨13⟩⟨36⟩⟨23⟩[34]^2-21/4[45]⟨13⟩⟨34⟩⟨46⟩[34]^3-3/4[13][45]⟨16⟩[12][24]⟨12⟩^2+3/4[14]⟨16⟩[12][35][24]⟨12⟩^2}{⟨12⟩[34]^2⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{3/2[13][14][35]⟨13⟩⟨46⟩⟨12⟩-3[14]^2[35]⟨14⟩⟨46⟩⟨12⟩-3[13][14][15]⟨16⟩⟨14⟩⟨12⟩-3/2⟨26⟩[13]^2[45]⟨13⟩⟨14⟩+63/8⟨26⟩[13][45]⟨13⟩⟨24⟩[23]-3⟨26⟩[13][45]⟨14⟩[12]⟨12⟩-3/2⟨26⟩[13][35]⟨13⟩⟨23⟩[23]+3[13][35]⟨36⟩⟨24⟩[24]⟨12⟩+6[25]⟨26⟩[13]⟨24⟩[24]⟨12⟩-3[13][14][35]⟨14⟩⟨36⟩⟨12⟩-3[13][35]⟨23⟩⟨46⟩[24]⟨12⟩}{⟨12⟩⟨24⟩[34]^2⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{11/2[25][13]⟨23⟩⟨46⟩⟨12⟩-9/4[25]⟨26⟩⟨24⟩[12]⟨12⟩-27/16[25]⟨26⟩[14]⟨14⟩⟨24⟩-79/8[25]⟨26⟩[13]⟨13⟩⟨24⟩-75/16[25][14]⟨46⟩⟨24⟩⟨12⟩-15/4[25]⟨26⟩⟨23⟩⟨24⟩[23]+89/4[25][13]⟨36⟩⟨24⟩⟨12⟩+51/16⟨26⟩⟨24⟩^2[24][25]-373/16[13][45]⟨14⟩⟨36⟩⟨24⟩-21/4[45][14]⟨14⟩⟨46⟩⟨24⟩+457/16[13][45]⟨13⟩⟨46⟩⟨24⟩+27/16⟨26⟩[45]⟨14⟩⟨24⟩[12]-81/8[14][35]⟨13⟩⟨46⟩⟨24⟩+3/8⟨26⟩[35]⟨13⟩⟨24⟩[12]+589/16[13][35]⟨13⟩⟨36⟩⟨24⟩+313/16[14][35]⟨14⟩⟨36⟩⟨24⟩-135/16⟨46⟩[45]⟨24⟩^2[24]+339/8[35]⟨24⟩^2[24]⟨36⟩-585/16[45]⟨24⟩^2⟨36⟩[23]+39/2[45]⟨34⟩⟨46⟩⟨24⟩[34]+29/4[13][45]⟨34⟩⟨46⟩⟨12⟩-15/2[14][35]⟨34⟩⟨46⟩⟨12⟩+11/4[13][35]⟨34⟩⟨36⟩⟨12⟩+3/2[35]⟨36⟩⟨24⟩[12]⟨12⟩-3/4[14]⟨14⟩^2[15]⟨26⟩-8⟨26⟩[13][15]⟨13⟩⟨14⟩-3/2[13][35]⟨13⟩⟨23⟩⟨46⟩-33/8[35]⟨23⟩⟨46⟩⟨24⟩[24]+24[35]⟨34⟩⟨36⟩⟨24⟩[34]-3/2[35]⟨34⟩⟨23⟩⟨46⟩[34]}{⟨12⟩⟨24⟩[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-15/8[45]^2s_{123}⟨23⟩^2}{⟨12⟩[56]⟨2|1+3|4]^3}+\\
\scriptscriptstyle\frac{-3⟨46⟩[45]⟨23⟩^2[34]}{⟨12⟩⟨24⟩[34]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-39/8[13]⟨13⟩[45]^2⟨23⟩}{⟨12⟩[34][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{123/16⟨3|1+2|5][45]⟨23⟩}{⟨12⟩[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-11/4⟨46⟩^2[14]⟨23⟩}{⟨24⟩^2[34]⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{21/4[14][35]⟨13⟩⟨23⟩⟨46⟩-9/4[13][45]⟨13⟩⟨23⟩⟨46⟩-11/4[13][45]⟨34⟩⟨36⟩⟨12⟩-21/4⟨46⟩[45]⟨23⟩^2[23]+21/4⟨46⟩[35][24]⟨23⟩^2}{⟨12⟩⟨24⟩[34]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨13⟩(-39/8[13][45][24]⟨26⟩+3/2⟨16⟩[14]^2[35])}{⟨12⟩[34]^2⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/2⟨13⟩[14][25]⟨26⟩+39/8[45]⟨13⟩[12]⟨26⟩-171/16⟨46⟩[45]⟨13⟩[14]-13/2[35]⟨13⟩[14]⟨36⟩-91/16[13]⟨13⟩[45]⟨36⟩-8⟨36⟩[25][14]⟨12⟩}{⟨12⟩[34]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3[23]⟨1|3+4|2]⟨26⟩⟨16⟩[34]}{⟨12⟩[34]^2⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{3⟨16⟩⟨6|1+5|4][23]^2}{[34]^2⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{-45/4⟨16⟩⟨6|1+5|2][23]}{[34]⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{⟨26⟩[23](-3[45]⟨24⟩⟨14⟩[24]-3/2[35]⟨13⟩⟨23⟩[23])}{⟨12⟩⟨24⟩[34]^2⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{93/4[45]⟨14⟩⟨46⟩[12]⟨12⟩-57/4⟨14⟩^2[45][12]⟨26⟩+9⟨26⟩[35]⟨13⟩⟨14⟩[12]-9[25]⟨26⟩[13]⟨13⟩⟨14⟩+57/4[25][14]⟨14⟩^2⟨26⟩-93/4[25][14]⟨14⟩⟨46⟩⟨12⟩-9[25]⟨26⟩⟨13⟩⟨24⟩[23]+45/4[25]⟨26⟩⟨14⟩⟨24⟩[24]+3[45]⟨14⟩⟨46⟩⟨24⟩[24]-3/2[35]⟨13⟩⟨46⟩⟨24⟩[24]-81/4[25]⟨46⟩⟨24⟩[24]⟨12⟩}{⟨12⟩⟨24⟩[34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨34⟩(3/2[45]⟨14⟩+3/2[25]⟨12⟩)}{⟨12⟩⟨24⟩⟨56⟩[56]⟨1|2+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/coeff_99.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-3/4⟨1|3+4|2]⟨16⟩(s_{124}-s_{234})⟨6|1+5|3](s_{14}-s_{23})}{⟨56⟩⟨1|2+4|3]^3⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3/16⟨13⟩[24](s_{124}-s_{234})⟨6|1+3|5]⟨4|1+2|3](s_{14}-s_{23})}{Δ_{13|24|56}⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{(s_{14}-s_{23})(-1/2[25]⟨14⟩[14]⟨16⟩+1/2[45]⟨14⟩[12]⟨16⟩-3/2[13][25]⟨13⟩⟨16⟩+9/4[35][12]⟨13⟩⟨16⟩-3/2[35]⟨36⟩⟨13⟩[23]-3/4[25]⟨26⟩⟨13⟩[23]-3/4[45]⟨14⟩⟨36⟩[23])}{⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(s_{14}-s_{23})[23]⟨16⟩(3/2⟨24⟩[24]+3/2⟨23⟩[23])}{⟨56⟩⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/4[25]⟨14⟩⟨26⟩[24]^2⟨24⟩-3/4[25]⟨14⟩⟨46⟩⟨12⟩[14][24]+3/2[25]⟨14⟩^2⟨26⟩[14][24]-3/4⟨14⟩^2⟨26⟩[24][45][12]+3/4⟨14⟩^2⟨46⟩[14][24][45]+3/4⟨14⟩^2[24][13]⟨36⟩[45]+3/4⟨14⟩⟨46⟩⟨12⟩[24][45][12]+3/4⟨14⟩⟨46⟩[24]^2[45]⟨24⟩+3/4[35]⟨13⟩^2⟨46⟩[24][13]-3/4[35]⟨13⟩^2⟨46⟩[34][12]-3/4⟨14⟩⟨46⟩⟨13⟩[24][13][45]+3/4[35]⟨14⟩⟨13⟩⟨46⟩[14][24]+3/4[35]⟨14⟩⟨13⟩⟨16⟩[14][12]-3/4[35]⟨13⟩^2⟨16⟩[13][12]+3/4[13]^2[25]⟨13⟩^2⟨16⟩+3/4[35]⟨14⟩⟨13⟩[34]⟨36⟩[12]}{⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩[23]⟨16⟩(3/4⟨24⟩^2[24]^2+3/4[13]^2⟨13⟩^2-3/2[13]⟨24⟩⟨13⟩[24])}{⟨56⟩⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[23]⟨16⟩(3/4⟨34⟩[24]⟨46⟩+9/4⟨34⟩⟨36⟩[23]+3/4⟨46⟩⟨13⟩[12]-3/4⟨14⟩⟨36⟩[12])}{⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{-3/4⟨46⟩[14]⟨1|5+6|1]⟨6|1+3|2]}{[13]⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/16(s_{24}-s_{56})[14]⟨6|1+3|5]⟨4|1+3|2]⟨1|5+6|1]}{[13]Δ_{13|24|56}⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(-3/4⟨36⟩⟨24⟩[23][24]+3/2⟨46⟩[24]⟨23⟩[23]-3/4[13][24]⟨13⟩⟨46⟩+3/4[13]⟨36⟩⟨13⟩[23]+3/4⟨46⟩[12]⟨13⟩[34]+3/2⟨36⟩⟨23⟩[23]^2-3/4⟨14⟩[14][24]⟨46⟩)}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[24]⟨6|1+3|5](3/16⟨34⟩⟨14⟩^2[14]^2-1/4⟨34⟩^2[24][13]⟨12⟩+5/16⟨34⟩^2[12][34]⟨12⟩+1/16⟨34⟩^3[34]^2-5/16⟨34⟩^2⟨23⟩[34][23]-1/8⟨34⟩⟨23⟩^2[23]^2+3/8⟨34⟩[12]^2⟨12⟩^2+1/4⟨14⟩⟨12⟩[14][12]⟨34⟩+1/8⟨34⟩^2⟨14⟩[14][34]+3/16⟨13⟩[34]⟨24⟩[12]⟨34⟩-3/16[23]⟨12⟩⟨23⟩[12]⟨34⟩-1/16⟨14⟩[14][24]⟨24⟩⟨34⟩-1/16⟨12⟩[24]⟨24⟩[12]⟨34⟩+1/16[12]⟨24⟩^2⟨13⟩[24]-1/4[12]^2⟨24⟩⟨13⟩⟨12⟩-13/16⟨14⟩⟨13⟩[14][13]⟨34⟩+7/8⟨13⟩[23]⟨23⟩[13]⟨34⟩)}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-1/8⟨14⟩^3[14]^2[45]⟨36⟩[12]-1/8⟨14⟩^2[14][34][45]⟨36⟩[12]⟨34⟩-1/16[25]⟨14⟩^2⟨12⟩[14]^2⟨36⟩[12]-1/16[25]⟨36⟩[12]^3⟨12⟩^3-1/8⟨14⟩^2⟨12⟩[14][45]⟨36⟩[12]^2-5/16⟨14⟩⟨12⟩^2[45]⟨36⟩[12]^3-1/16[25][23]^2⟨12⟩⟨23⟩^2⟨36⟩[12]-1/4[23]^2⟨23⟩[34][45]⟨36⟩⟨34⟩^2-3/16⟨14⟩[34]^2[45]⟨36⟩[12]⟨34⟩^2+1/8⟨14⟩⟨46⟩⟨13⟩[14][24][13][45]⟨34⟩+3/8[35]⟨13⟩[24][34]⟨36⟩⟨24⟩[12]⟨34⟩+1/16⟨46⟩⟨13⟩⟨12⟩^2[45][12]^3+1/8⟨14⟩⟨26⟩⟨13⟩⟨12⟩[45][12]^3+1/4⟨46⟩⟨13⟩^2[34][45]⟨24⟩[12]^2+1/8[25][23]⟨12⟩^2⟨23⟩⟨36⟩[12]^2+1/4[25]⟨12⟩^2[24][13]⟨36⟩[12]⟨34⟩+3/16[23]⟨12⟩^2[45]⟨36⟩[12]^2⟨34⟩-3/8⟨14⟩⟨12⟩[34][45]⟨36⟩[12]^2⟨34⟩-1/8[23]^2⟨12⟩⟨23⟩[45]⟨36⟩[12]⟨34⟩-1/8⟨26⟩⟨13⟩^2[23][45]⟨24⟩[12]^2}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{⟨36⟩(1/4[45]⟨14⟩[12]+1/4⟨34⟩[23][45]+3/2[13][25]⟨13⟩)}{⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/gluons_nmhv/gluonsmp_1L_Nf0 <==
1 5 3/2
1 6 -3/2
2 5 3
2 6 -3
2 8 1/2
2 10 -1
2 12 -1/2
2 13 1/2
2 21 1/2
2 22 1
2 23 -1
2 30 -1/2
2 32 1/2
2 34 1
2 36 1
3 5 3/2
3 6 -3/2
3 8 1/2
3 11 -1
3 12 1/2
3 13 -1/2
3 14 -1
3 25 1/2
3 26 -1
3 27 1
3 28 1
3 29 1/2
3 30 -1/2
3 31 -1
3 33 1
3 35 -1
3 38 -1
3 42 1/6
4 0 -4
4 2 -11/6
4 5 4/3
4 6 -19/6
4 7 11/6
4 8 -1/2
4 11 1
4 12 -1/2
4 13 1/2
4 14 1
4 17 1
4 18 -1
4 20 1
4 25 -1
4 26 1
4 27 -1
4 28 -1
4 30 1/2
4 33 -1
4 35 1
4 39 -1
5 0 -4
5 2 -11/6
5 5 4/3
5 6 -19/6
5 7 11/6
5 8 -1/2
5 10 1
5 12 1/2
5 13 -1/2
5 16 1
5 19 -1
5 21 -1
5 22 -1
5 23 1
5 24 1
5 30 1/2
5 33 -1
5 34 -1
5 37 1
6 5 1
6 6 -1
10 2 3/2
10 5 -3
10 6 3/2
10 7 3/2
10 8 -1/2
10 10 1
10 12 1/2
10 13 -1/2
10 21 -1/2
10 22 -1
10 23 1
10 30 1/2
10 32 -1/2
10 34 -1
10 36 -1
11 2 3/2
11 5 -3
11 6 3/2
11 7 3/2
11 8 -1/2
11 11 1
11 12 -1/2
11 13 1/2
11 14 1
11 25 -1/2
11 26 1
11 27 -1
11 28 -1
11 29 -1/2
11 30 1/2
11 31 1
11 33 -1
11 35 1
11 38 1
11 42 -1/6
14 2 -1
14 4 1
15 2 -1
15 3 1
15 7 -1
18 16 1
18 19 -1
18 21 -1/2
18 24 1
18 32 1/2
18 33 -1
18 36 1
18 37 1
19 17 1
19 18 -1
19 20 1
19 25 -1/2
19 29 1/2
19 31 -1
19 38 -1
19 39 -1
19 42 1/6
20 2 1
20 5 -1
20 7 1
21 2 1
21 6 -1
21 7 1
22 5 -1
22 6 1
31 5 -3/2
31 6 3/2
31 8 -1/2
31 11 1
31 12 -1/2
31 13 1/2
31 14 1
31 25 -1/2
31 26 1
31 27 -1
31 28 -1
31 29 -1/2
31 30 1/2
31 31 1
31 33 -1
31 35 1
31 38 1
31 42 -1/6
32 5 -3/2
32 6 3/2
32 8 -1/2
32 10 1
32 12 1/2
32 13 -1/2
32 21 -1/2
32 22 -1
32 23 1
32 30 1/2
32 32 -1/2
32 34 -1
32 36 -1
37 2 -1/2
37 4 1/2
38 2 -1/2
38 3 1/2
38 7 -1/2
42 1 -1
42 3 1
43 1 -1
43 4 1
43 7 1
48 5 1
48 6 -1
49 5 3
49 6 -3
56 4 1
56 5 -1
56 7 1
57 3 1
57 6 -1
78 0 -1/2
97 1 3/8
97 5 -3/4
97 6 3/8
105 0 -1/2
110 5 -3/16
110 6 3/16
111 5 -1/16
111 6 1/16
119 5 1
119 6 -1
139 5 1
139 6 -1
140 41 1/2
218 900 0


==> anc/gluons_nmhv/gluonsmp_1L_Nf1 <==
4 2 1/3
4 5 1/6
4 6 1/6
4 7 -1/3
5 2 1/3
5 5 1/6
5 6 1/6
5 7 -1/3
218 900 0


==> anc/gluons_nmhv/gluonsmp_2L_Nf0 <==
0 1 743/6
0 5 -359/6
0 6 -64
0 8 7735633/307200
0 9 -1679953/153600
0 10 -10247/200
0 11 -6211/100
0 12 8367/200
0 13 6417/200
0 14 -11220049/153600
0 15 -1891153/307200
0 16 -7920047/153600
0 17 -10051247/153600
0 18 613/8
0 19 509/8
0 20 -311/4
0 21 4829731/61440
0 22 10247/200
0 23 -21131/200
0 24 -7920047/153600
0 25 5555491/61440
0 26 -23081/200
0 27 6211/100
0 28 23081/200
0 29 7981/400
0 30 -18839/200
0 31 -1939/50
0 32 4203/200
0 33 25147/200
0 34 -1919663/153600
0 35 575663/153600
0 36 4203/100
0 37 -16278959/153600
0 38 -7931/200
0 39 18237359/153600
0 40 10230959/153600
0 42 3689/300
0 43 -328187/9792
0 44 -2289/136
0 45 171/136
0 46 247541/4896
0 47 -400427/4896
0 48 -324091/3264
0 49 85793/306
0 50 -2637/272
0 51 81/17
0 52 -15/2
0 53 6
0 54 -273/68
0 55 915/34
0 56 -819/272
0 57 -171/68
0 58 171/68
0 59 477/136
0 60 -3216155/9792
0 61 401461/612
0 62 -6385/1632
0 63 -409735/544
0 64 -139151/612
0 65 83231/408
0 66 340135/816
0 67 91031/544
0 68 -559123/1632
0 69 -1161/272
0 70 12619/204
0 72 81/17
0 73 425497/1632
0 74 9
0 75 9/8
0 77 -1691467/6528
0 78 -1545/272
0 79 -315/136
0 80 8103/1088
0 81 2445/1088
0 82 -81/34
0 83 13215/1088
0 84 -315/136
0 85 -81/17
0 86 81/17
0 87 -9/68
0 88 3249/136
0 89 -63/544
0 90 3/4
0 91 3735/544
0 92 -2961/544
0 93 111/34
0 94 1737/272
0 95 -513/272
0 96 -33/136
0 98 183/17
0 100 -315/68
0 101 3/2
0 102 81/8
0 103 315/68
0 105 -1113/64
0 106 -1993/272
0 107 819/272
0 108 -819/272
0 109 3399/136
0 110 171/136
0 111 -171/68
0 112 -477/136
0 113 171/136
0 114 477/136
0 115 -1773/272
0 116 171/136
0 117 -315/68
0 118 315/68
0 119 -32563/1088
0 120 12364247/29376
0 121 -27813/34
0 122 682303/2448
0 123 8497087/9792
0 124 211931/544
0 125 -2713729/4896
0 126 -4312717/4896
0 127 -119701/2448
0 128 401461/612
0 129 -977099/4896
0 130 -2776481/4896
0 131 -9/8
0 132 -315/68
0 133 21532361/58752
0 134 -787847/29376
0 135 1711285/9792
0 136 215111/1632
0 137 -579877/4896
0 138 -1537991/4896
0 139 -9/4
0 140 1964573/4896
0 142 -81/17
0 143 573887/2448
0 144 9/4
0 145 477/136
0 147 -2570561/29376
0 148 -296551/4896
0 149 644095/4896
0 150 9/4
0 151 17055/68
0 152 171/136
0 153 81/17
0 154 -11125/72
0 155 -9/4
0 156 -477/136
0 158 11538365/58752
0 159 1467/136
0 160 -3495389/4896
0 161 -171/68
0 162 -9/68
0 163 -1667765/4896
0 164 -9
0 165 -783/136
0 170 -16/3
0 171 711/272
0 172 339/136
0 173 141/34
0 174 -43429/1632
0 175 -356839/1224
0 176 -4169/816
0 177 441/272
0 178 417/68
0 180 1013005/4896
0 181 -486943/4896
0 182 4167/136
0 183 855/272
0 184 -1839/544
0 185 -657/17
0 186 -4955/1632
0 187 -9461/816
0 188 1195/816
0 189 285/136
0 190 -830249/4896
0 191 20219/272
0 192 224147/1632
0 193 -3861/136
0 194 35525/816
0 196 -9/4
0 197 9/4
0 198 -405409/9792
0 199 -3227993/4896
0 200 -122543/9792
0 201 -286277/29376
0 202 348451/14688
0 203 307973/9792
0 204 -591775/9792
0 205 -2207405/29376
0 206 198181/1224
0 207 -3743/408
0 208 7151/612
0 209 4277/544
0 210 -92207/4896
0 211 -277949/9792
0 212 13213/204
0 213 -3155/612
0 214 -58219/1224
0 215 107023/1632
0 216 178087/2448
0 217 -487607/2448
0 218 -1460771/9792
0 219 34859/102
0 220 72779/1088
0 221 -2229821/4896
0 222 -1665763/9792
0 223 -726571/9792
0 224 432607/816
0 225 -262085/9792
0 226 457633/1632
0 227 415/816
0 228 2767/102
0 229 -13/24
0 230 205/102
0 231 191383/1632
0 234 -10208419/19584
0 235 -17837/2448
0 236 7487/1224
0 237 3373/1088
0 238 -5243/3264
0 239 -16651/2448
0 240 67367/3264
0 241 -14779/2448
0 242 -3/17
0 243 1799/612
0 244 1153/68
0 245 -38177/1224
0 246 -44209/1088
0 247 152501/1632
0 248 2933/1632
0 249 -22601/204
0 250 -81143/2448
0 251 63277/2448
0 252 15335/204
0 253 62449/4896
0 254 -56519/4896
0 255 -32/51
0 256 3853/408
0 258 2135/1224
0 259 192275/4896
0 260 9/4
0 261 -45/68
0 262 -1449001/19584
0 263 10145/1224
0 264 9/68
0 265 5095/2448
0 266 -9097/612
0 267 -4337/2448
0 268 603691/2448
0 269 -1168625/2448
0 270 743/48
0 271 9465/17
0 272 264641/1632
0 273 -379403/2448
0 274 -248593/816
0 275 -130273/1224
0 276 205699/816
0 277 55/68
0 278 -2683/68
0 279 227/68
0 280 -2887/612
0 281 -445957/2448
0 282 -141/136
0 283 916315/4896
0 284 208891/1224
0 285 -343415/576
0 286 -413179/1632
0 287 8823907/9792
0 288 98879/153
0 289 379385/816
0 290 -2403445/1224
0 291 -27785/544
0 292 -278553/544
0 293 81/136
0 294 -51481/544
0 295 -3/17
0 296 -200621/816
0 297 -9/4
0 298 45/68
0 299 738745/544
0 300 -100651/576
0 301 -206429/9792
0 302 3541655/4896
0 303 1417271/4896
0 304 -23807/102
0 305 175/408
0 306 117715/544
0 307 31/12
0 308 62/17
0 309 482233/1632
0 311 -141/136
0 313 -17586373/19584
0 314 689947/4896
0 315 -159055/288
0 316 -359/408
0 317 17441/102
0 318 1063/102
0 319 12845/1224
0 320 263477/1224
0 321 141/136
0 323 6373493/19584
0 324 -11/8
0 325 -38609/96
0 326 -3113/204
0 327 -5485/408
0 328 -918997/1632
0 330 141/136
0 331 -8
0 332 -397/816
0 333 141/136
0 334 -109/102
0 335 -10927/1632
0 336 -17131/136
0 337 -371/816
0 338 141/272
0 339 -141/136
0 341 44331/544
0 342 -88975/1632
0 343 1243/204
0 344 587/272
0 345 423/544
0 346 -362/51
0 347 -423/544
0 348 -1243/272
0 349 -813/272
0 350 -127/408
0 351 -121273/1632
0 352 7177/204
0 353 99797/1632
0 354 -1243/204
0 355 7777/816
0 357 3590533/9792
0 358 -194167/544
0 359 -6733/2448
0 360 -181/204
0 361 5509/1632
0 362 12697/4896
0 363 5575/2448
0 364 16171/4896
0 365 1841/612
0 366 -18823/3264
0 367 -8299/9792
0 368 4985/2448
0 369 -43483/3264
0 370 1481/204
0 371 3173/1632
0 372 10787/1632
0 373 -1201/204
0 374 -761/544
0 375 -17395/4896
0 376 14369/1632
0 377 -1421/272
0 378 91883/4896
0 380 371/204
0 382 73/102
0 383 -3/4
0 384 77/24
0 385 371/408
0 387 -33587/1836
0 388 -1315/3672
0 389 63/272
0 390 6497/1224
0 391 -3601/408
0 392 26021/2448
0 393 -6401/816
0 394 -5737/1632
0 395 -3/17
0 396 5557/1632
0 397 -15119/4896
0 398 -1895/204
0 399 275/144
0 400 19717/1224
0 401 -6803/306
0 402 -32/51
0 403 -1205/204
0 404 137/153
0 405 1301/204
0 406 -139/68
0 407 170231/9792
0 408 36457/612
0 409 -1105871/9792
0 410 19565/408
0 411 277751/2448
0 412 74339/1224
0 413 -7211/96
0 414 -667243/4896
0 415 -7297/816
0 416 24855/272
0 418 -44395/1632
0 419 63/136
0 420 -136723/1632
0 421 -19/6
0 422 -70/51
0 423 18109/306
0 424 -169621/29376
0 425 273205/9792
0 426 821/32
0 427 -63613/4896
0 428 -227053/4896
0 429 310693/4896
0 431 -490/153
0 432 9297/272
0 434 103/34
0 436 -554989/19584
0 437 -248921/14688
0 438 171217/4896
0 439 115129/2448
0 440 137/153
0 441 -28/9
0 442 -3059/144
0 444 335/102
0 446 209789/58752
0 447 64/51
0 448 -186089/1632
0 449 -274/153
0 450 -2213/1224
0 451 -85205/1632
0 452 -9/4
0 453 -184/51
0 455 8
0 456 1535/1224
0 457 197/204
0 458 -277/612
0 459 -1787/544
0 460 -51433/1224
0 461 907/1224
0 462 175/204
0 463 371/408
0 464 3/4
0 465 16081/544
0 466 -25751/1632
0 467 10777/1224
0 468 32/51
0 469 -177/272
0 470 -1516/153
0 471 -435/272
0 472 -131/68
0 473 91/408
0 474 64/153
0 475 -116821/4896
0 476 2197/204
0 477 105785/4896
0 478 -6799/1224
0 479 4751/612
0 481 -3/4
0 482 3/4
0 483 794827/58752
0 484 -361531/2448
0 485 -55/7344
0 486 -71/272
0 487 -9397/1224
0 488 8005/1836
0 489 -84/17
0 490 -9/68
0 491 9/68
0 492 177/272
0 493 8851/2448
0 494 13591/2448
0 495 9997/1224
0 496 -2469/272
0 497 35219/2448
0 498 -621/272
0 500 -9667/1224
0 501 41/17
0 502 -1205/408
0 503 -74161/29376
0 504 -8815201/29376
0 505 5739059/9792
0 506 -1013263/4896
0 507 -6127297/9792
0 508 -685765/2448
0 509 487685/1224
0 510 173937/272
0 511 77681/2448
0 512 -1169273/2448
0 513 81/136
0 514 48823/306
0 515 -3/34
0 516 63/136
0 517 487777/1224
0 518 127/51
0 519 -15879061/58752
0 520 307345/14688
0 521 -614303/4896
0 522 -58041/544
0 523 21337/272
0 524 291229/1224
0 525 -55/136
0 526 -180775/612
0 527 3109/408
0 528 3989/1224
0 529 -107539/612
0 530 -11/24
0 531 3493547/58752
0 532 326833/7344
0 533 -106939/1224
0 534 -19/408
0 535 -25477/153
0 536 -193/34
0 537 -11717/1224
0 538 823/8
0 539 921/136
0 540 -2526893/14688
0 541 101/24
0 542 153415/306
0 543 757/72
0 544 3799/612
0 545 624275/2448
0 546 257/408
0 547 5329/1224
0 548 1205/408
0 549 -21503/2448
0 550 294/17
0 551 85151/408
0 552 24931/2448
0 553 1205/816
0 554 -1205/408
0 556 -356113/2448
0 557 194119/2448
0 558 -1520/153
0 559 -449/816
0 560 1205/544
0 561 31363/2448
0 562 -1205/544
0 563 2377/408
0 564 1471/816
0 565 -347/1224
0 566 293011/2448
0 567 -11387/204
0 568 -221083/2448
0 569 6743/612
0 570 -84653/2448
0 571 3009761/58752
0 572 628817/1632
0 573 113851/14688
0 574 8238797/29376
0 575 751127/1632
0 576 -8978633/14688
0 577 -1873151/3264
0 578 -376089/544
0 579 1131719/612
0 580 772427/2448
0 581 2547893/4896
0 583 -41447/4896
0 584 -55115/4896
0 585 -13/24
0 586 63/136
0 587 -38939405/29376
0 588 8148223/29376
0 589 29661/1088
0 590 -44119/36
0 591 -1033091/1632
0 592 1704547/4896
0 593 -15439/102
0 594 3/17
0 595 -1931293/4896
0 597 -31/12
0 598 95475721/58752
0 599 -226541/4896
0 600 3873599/4896
0 601 -198193/816
0 602 -3/34
0 603 -3/17
0 604 -744095/1224
0 606 -761/204
0 607 -2103299/3456
0 608 -81/68
0 609 1612391/4896
0 610 3/17
0 611 -39/136
0 612 244723/288
0 613 9/4
0 614 215/68
0 615 -237/136
0 616 -24/17
0 617 219/136
0 618 -381/544
0 619 -8137/1224
0 620 -33/17
0 621 -147/136
0 622 -63/136
0 623 -3/4
0 624 4363/4896
0 625 -1063/4896
0 626 -585/136
0 627 -81/136
0 628 111/136
0 629 699/136
0 630 195/136
0 631 171/136
0 632 -39/68
0 633 -27/68
0 634 -7223/4896
0 635 473/204
0 636 -3407/1632
0 637 585/136
0 638 -75/136
0 639 3/4
0 640 -3/4
0 641 -33615517/58752
0 642 63101/1224
0 643 -66871/3672
0 644 2808047/29376
0 645 120323/918
0 646 1037735/9792
0 647 -574747/1632
0 648 -5/12
0 649 1433705/4896
0 650 -31/24
0 651 -577/102
0 652 211321/1224
0 654 509/204
0 655 -15167323/58752
0 656 -804883/4896
0 657 -424423/4896
0 658 5/6
0 659 744211/1224
0 660 73/136
0 661 -3461/1224
0 662 382685/2448
0 663 45/34
0 665 31849223/58752
0 666 -5/204
0 667 -1819163/1632
0 668 -416/51
0 669 123/17
0 670 -3042325/4896
0 672 -983/204
0 674 -8
0 675 -1663/408
0 676 -509/204
0 677 1595/204
0 678 -25589/1632
0 679 -125933/612
0 680 -3835/408
0 681 -509/408
0 682 509/204
0 684 705919/4896
0 685 -380605/4896
0 686 215/34
0 687 -5/408
0 688 -509/272
0 689 -1867/204
0 690 509/272
0 691 -645/136
0 692 -965/408
0 693 55/204
0 694 -587195/4896
0 695 7495/136
0 696 48833/544
0 697 -215/34
0 698 12049/408
0 702 5694299/58752
0 703 -304387/816
0 704 -461677/7344
0 705 62677/272
0 706 -5/12
0 707 305567/1224
0 708 10981/1224
0 709 10385/1224
0 710 -1424/9
0 712 -779/204
0 713 38807/2448
0 714 63/68
0 715 -453607/408
0 716 -28427/1224
0 717 -18437/1224
0 718 -386821/2448
0 720 -305/204
0 722 8
0 723 -15059/2448
0 724 -779/204
0 725 29081/2448
0 726 -10577/408
0 727 -192941/612
0 728 -4349/306
0 729 -779/408
0 730 779/204
0 731 90481/408
0 732 -16053/136
0 733 5711/612
0 734 63/136
0 735 -779/272
0 736 -33229/2448
0 737 779/272
0 738 -5711/816
0 739 -353/136
0 740 19/612
0 741 -222877/1224
0 742 4252/51
0 743 338821/2448
0 744 -5711/612
0 745 27131/612
0 747 -3451211/9792
0 748 -493975/816
0 749 11/8
0 753 -2051/816
0 754 1/2
0 758 1302103/1224
0 759 103/48
0 760 14519/816
0 761 13/12
0 763 19985/2448
0 764 -11/8
0 765 664327/1224
0 766 -3/8
0 768 -1/24
0 769 79/34
0 770 27/64
0 772 8
0 773 865/136
0 774 79/34
0 775 -1339/136
0 776 6325/204
0 777 268237/612
0 778 236/17
0 779 79/68
0 780 -79/34
0 782 -369611/1224
0 783 52325/306
0 784 -1205/102
0 785 -35/17
0 786 237/136
0 787 6941/408
0 788 -237/136
0 789 713/68
0 790 209/34
0 791 5/17
0 792 314125/1224
0 793 -16027/136
0 794 -81197/408
0 795 2189/204
0 796 -4979/102
0 800 1/4
0 801 1/2
0 803 -1/2
0 804 -15/8
0 805 13/24
0 806 3/8
0 807 -23/48
0 808 -3/8
0 809 11/16
0 810 -13/24
0 812 -1/2
0 813 -10/3
0 814 13/6
0 815 -5/3
0 816 7/2
0 817 15/8
0 818 -5/8
0 819 17/24
0 821 5/4
0 822 -11/6
0 823 -29/8
0 824 9/2
0 825 -3/8
0 828 7/6
0 832 13/36
0 833 5/12
0 835 13/12
0 836 10/3
0 837 11/6
0 838 13/6
0 839 -3/2
0 840 13/12
0 841 5/6
0 845 1/8
0 847 1/4
0 848 -1/2
0 850 -3/4
0 851 -1/2
0 854 -1/4
0 856 -1/8
0 857 -3/8
0 858 -1/2
0 863 -5/4
0 866 1/2
0 867 -5/6
0 868 -1/2
0 869 -3/4
0 870 -1/4
0 871 1/2
0 872 1/3
0 880 -1/8
0 883 1/4
0 885 1/4
0 887 -1
0 891 4
0 893 -16
0 896 -1/4
0 897 -1/4
0 899 140573677/1762560
0 900 193801/204
1 1 551/6
1 5 -7481/168
1 6 -2649/56
1 8 13081583/307200
1 9 -6488303/153600
1 10 -6211/100
1 11 -10247/200
1 12 6067/200
1 13 8017/200
1 14 -14357999/153600
1 15 -6699503/307200
1 16 -5242897/153600
1 17 -3111697/153600
1 18 503/8
1 19 619/8
1 20 -511/8
1 21 4593821/61440
1 22 6211/100
1 23 -23081/200
1 24 -5242897/153600
1 25 3868061/61440
1 26 -21131/200
1 27 10247/200
1 28 21131/200
1 29 1589/100
1 30 -18489/200
1 31 -1589/50
1 32 10031/400
1 33 11761/100
1 34 4923887/153600
1 35 -3656687/153600
1 36 8331/200
1 37 -13429009/153600
1 38 -4003/100
1 39 11470609/153600
1 40 4501009/153600
1 42 916/75
1 43 103937/3264
1 44 10169/816
1 45 -177/136
1 46 -118505/1632
1 47 53523/544
1 48 104897/1088
1 49 -9827/34
1 50 4139/816
1 51 -835/102
1 52 6
1 53 -4
1 54 1823/204
1 55 -8843/408
1 56 1567/204
1 57 177/68
1 58 -529/102
1 59 -173/17
1 60 1199039/3264
1 61 -36137/51
1 62 48367/1632
1 63 1345027/1632
1 64 396977/1632
1 65 -182753/816
1 66 -125639/272
1 67 -273701/1632
1 68 202227/544
1 69 163/408
1 70 -27559/408
1 71 -3
1 72 -494/51
1 73 -153627/544
1 74 -6
1 75 -5/8
1 77 5349139/19584
1 78 553/816
1 79 3625/816
1 80 -793/816
1 81 -35/17
1 82 1891/408
1 83 -4933/408
1 84 857/272
1 85 835/102
1 86 -1891/204
1 87 1211/408
1 88 -2411/136
1 89 1015/408
1 90 -9/4
1 91 -2545/408
1 92 767/272
1 93 -341/51
1 94 -427/136
1 95 1567/204
1 96 -851/102
1 97 -31/12
1 98 -210/17
1 99 -3/2
1 100 3625/408
1 102 -69/8
1 103 -2299/408
1 105 1699/96
1 106 -8605/2448
1 107 -1567/204
1 108 647/68
1 109 841/816
1 110 -177/136
1 111 529/102
1 112 173/17
1 113 -381/136
1 114 -913/68
1 115 1523/408
1 116 -1685/204
1 117 3625/408
1 118 -2741/408
1 119 8971/1224
1 120 -726419/1632
1 121 2847883/3264
1 122 -252089/816
1 123 -1519283/1632
1 124 -111713/272
1 125 963661/1632
1 126 511093/544
1 127 36089/816
1 128 -36137/51
1 129 383695/1632
1 130 329881/544
1 131 21/8
1 132 2741/408
1 133 -3817501/9792
1 134 80821/3264
1 135 -199793/1088
1 136 -216395/1632
1 137 201523/1632
1 138 553375/1632
1 139 10/3
1 140 -703255/1632
1 141 3
1 142 494/51
1 143 -67317/272
1 144 -9/4
1 145 -1243/204
1 147 1720987/19584
1 148 309557/4896
1 149 -232807/1632
1 150 -3/4
1 151 -202381/816
1 152 -1991/204
1 153 -494/51
1 154 2589/16
1 155 9/4
1 156 1243/204
1 158 -3986395/19584
1 159 -685/102
1 160 1218253/1632
1 161 919/51
1 162 109/136
1 163 200235/544
1 164 6
1 165 749/102
1 168 -13/12
1 170 16/3
1 171 5/51
1 172 -25/51
1 173 -1247/204
1 174 36049/1632
1 175 124019/408
1 176 1367/204
1 177 -559/408
1 178 -2129/408
1 179 -49/12
1 180 -358891/1632
1 181 63561/544
1 182 -2513/136
1 183 517/408
1 184 2417/408
1 185 417/17
1 186 305/136
1 187 4613/408
1 188 -67/51
1 189 -179/204
1 190 95293/544
1 191 -32261/408
1 192 -79185/544
1 193 8219/408
1 194 -4791/136
1 196 9/4
1 197 -5/4
1 198 1051981/19584
1 199 86331/136
1 200 -878797/29376
1 201 -1377643/88128
1 202 -407243/88128
1 203 928099/14688
1 204 -3063877/29376
1 205 -10227475/88128
1 206 3374657/9792
1 207 -24677/2448
1 208 10987/1836
1 209 29245/1836
1 210 -80845/2448
1 211 -1093507/29376
1 212 1632749/14688
1 213 -64289/14688
1 214 396373/14688
1 215 -83885/2448
1 216 -661177/29376
1 217 34297/432
1 218 -10057423/29376
1 219 640843/918
1 220 324221/14688
1 221 -13758379/14688
1 222 -8077915/29376
1 223 889829/9792
1 224 11842297/14688
1 225 2688863/29376
1 226 2841439/29376
1 227 -4387/2448
1 228 68029/1224
1 229 2/9
1 230 7817/1224
1 231 1259545/4896
1 232 -1/8
1 234 -18595411/19584
1 235 -30577/7344
1 236 33263/7344
1 237 43615/3264
1 238 -68413/9792
1 239 -69107/7344
1 240 313621/9792
1 241 -6721/3672
1 242 29/51
1 243 -4723/918
1 244 229/17
1 245 -30539/1836
1 246 -2558507/29376
1 247 79213/459
1 248 -11275/1224
1 249 -4699/24
1 250 -274433/4896
1 251 838207/14688
1 252 206011/1632
1 253 260231/14688
1 254 -231509/7344
1 255 4577/2448
1 256 121/24
1 257 2
1 258 9433/3672
1 259 94013/1836
1 260 -59/8
1 261 -47/204
1 262 -8434151/58752
1 263 -6005/3672
1 264 -29/68
1 265 -3115/1836
1 266 -81041/7344
1 267 48455/1836
1 268 -3500887/29376
1 269 1653893/7344
1 270 -58799/4896
1 271 -434623/1632
1 272 -395489/4896
1 273 495239/7344
1 274 203243/1224
1 275 835735/14688
1 276 -558869/4896
1 277 -427/816
1 278 3733/204
1 279 409/51
1 280 689/918
1 281 1279577/14688
1 282 75/68
1 283 -6510661/58752
1 284 34558441/88128
1 285 -3120925/3264
1 286 43123/1224
1 287 8444851/4896
1 288 3530105/4896
1 289 -344935/4896
1 290 -14653529/4896
1 291 -202435/3672
1 292 68195/459
1 293 -139/68
1 294 -3013819/14688
1 295 29/51
1 296 -1955431/3672
1 297 57/8
1 298 43/408
1 299 417840391/176256
1 300 -12894997/88128
1 301 201403/1728
1 302 13999955/14688
1 303 1788437/14688
1 304 -5330345/7344
1 305 2305/2448
1 306 6346189/14688
1 307 -55/36
1 308 -64/17
1 309 5562425/14688
1 311 133/136
1 313 -237813239/176256
1 314 735229/14688
1 315 -3759361/7344
1 316 -1499/2448
1 317 335587/1224
1 318 4103/306
1 319 50743/3672
1 320 22979/612
1 321 -133/136
1 323 154056307/176256
1 324 3083/816
1 325 -12274705/14688
1 326 -12451/612
1 327 -28859/1224
1 328 -934423/918
1 329 1/4
1 330 -75/68
1 332 -9167/2448
1 333 -133/136
1 334 6379/1224
1 335 -33151/1632
1 336 -1048241/3672
1 337 -19531/2448
1 338 -133/272
1 339 167/136
1 340 1/4
1 341 2867717/14688
1 342 -1697903/14688
1 343 6773/612
1 344 2947/816
1 345 -229/544
1 346 -17837/1224
1 347 501/544
1 348 -6671/816
1 349 -1331/272
1 350 -419/1224
1 351 -2458105/14688
1 352 23699/306
1 353 641035/4896
1 354 -3463/306
1 355 80897/2448
1 357 1356653/2176
1 358 -3321191/4896
1 359 8101/1836
1 360 693/136
1 361 44341/19584
1 362 -13175/3456
1 363 15611/7344
1 364 44327/58752
1 365 185/3672
1 366 -8791/4896
1 367 -67669/14688
1 368 419/918
1 369 -2347/4896
1 370 -193177/19584
1 371 269971/19584
1 372 39539/9792
1 373 -575575/19584
1 374 -3767/3264
1 375 13475/29376
1 376 32909/2448
1 377 -337/51
1 378 637769/29376
1 380 61/153
1 381 1
1 382 199/153
1 383 1/4
1 384 -79/6
1 385 61/306
1 387 -6166181/176256
1 388 -8441/2754
1 389 -55/68
1 390 2353/3672
1 391 -577/153
1 392 12995/918
1 393 35/612
1 394 3719/2448
1 395 29/51
1 396 -2543/2448
1 397 -21917/7344
1 398 -1289/306
1 399 51571/3672
1 400 70387/7344
1 401 -4511/216
1 402 4577/2448
1 403 2279/612
1 404 10745/3672
1 405 -7/1224
1 406 875/408
1 407 -45719/29376
1 408 19983553/176256
1 409 -11815439/58752
1 410 2397103/29376
1 411 12134887/58752
1 412 1446199/14688
1 413 -495403/3672
1 414 -96331/408
1 415 -33071/3672
1 416 296641/1836
1 417 1/4
1 418 -917669/14688
1 419 -55/34
1 420 -1835351/14688
1 421 185/24
1 422 715/612
1 423 37348705/352512
1 424 -417431/44064
1 425 210193/4896
1 426 72665/1632
1 427 -95257/4896
1 428 -1465951/14688
1 429 1663627/14688
1 430 -2
1 431 -18169/3672
1 432 32519/459
1 434 52/17
1 436 -13327811/352512
1 437 -823051/44064
1 438 235939/4896
1 439 202723/3672
1 440 14417/3672
1 441 -1625/3672
1 442 -2177/72
1 444 1427/612
1 446 89009/3456
1 447 -4577/1224
1 448 -2603267/14688
1 449 -12581/1836
1 450 5191/1836
1 451 -337151/3672
1 452 59/8
1 453 -8941/1224
1 456 -64399/7344
1 457 -7945/1224
1 458 39953/3672
1 459 -4855/544
1 460 -20815/272
1 461 -96635/7344
1 462 -11005/2448
1 463 61/306
1 464 -5/2
1 465 710533/14688
1 466 -103621/3672
1 467 -29527/3672
1 468 -4271/2448
1 469 889/3264
1 470 32807/3672
1 471 27263/3264
1 472 589/816
1 473 -8405/2448
1 474 -4271/3672
1 475 -155305/3672
1 476 54793/2448
1 477 284167/14688
1 478 35647/3672
1 479 154483/7344
1 481 5/2
1 482 -29/12
1 483 10877227/352512
1 484 -4288195/29376
1 485 -411527/88128
1 486 251/306
1 487 -2143/7344
1 488 -53857/22032
1 489 18809/816
1 490 29/68
1 491 -29/68
1 492 -415/204
1 493 5515/918
1 494 5261/7344
1 495 -18653/1836
1 496 -2291/408
1 497 212113/7344
1 498 -209/136
1 499 -1/8
1 500 -8429/3672
1 501 -73/51
1 502 455/306
1 503 -649795/11016
1 504 5987093/44064
1 505 -8005481/29376
1 506 1450621/14688
1 507 4302563/14688
1 508 1926359/14688
1 509 -160285/864
1 510 -494243/1632
1 511 -25409/1836
1 512 1660157/7344
1 513 -139/68
1 514 -1183939/14688
1 515 29/102
1 516 -55/34
1 517 -2712817/14688
1 518 -197/1224
1 519 5684473/44064
1 520 -568193/88128
1 521 1590031/29376
1 522 4621/136
1 523 -62255/1632
1 524 -1480963/14688
1 525 4259/816
1 526 2036561/14688
1 527 514/153
1 528 -169/54
1 529 606379/7344
1 530 3739/1224
1 531 -250933/10368
1 532 -668027/44064
1 533 557539/14688
1 534 -2791/2448
1 535 273707/3672
1 536 -1/102
1 537 -4151/1836
1 538 -1111/24
1 539 953/408
1 540 7194035/176256
1 541 -1181/2448
1 542 -3396493/14688
1 543 -12445/1836
1 544 13775/1836
1 545 -1812403/14688
1 546 -2897/306
1 547 -13949/7344
1 548 -1063/612
1 549 31553/7344
1 550 -7723/1632
1 551 -28709/306
1 552 -16373/3672
1 553 -1267/1224
1 554 1769/1224
1 555 -1/4
1 556 908279/14688
1 557 -599645/14688
1 558 -5621/3672
1 559 4975/1224
1 560 -1165/816
1 561 4895/7344
1 562 1165/816
1 563 -479/2448
1 564 -2245/612
1 565 487/1836
1 566 -811955/14688
1 567 64283/2448
1 568 593183/14688
1 569 8885/3672
1 570 15371/1836
1 571 6637081/176256
1 572 -415615/2448
1 573 1663513/58752
1 574 3226801/19584
1 575 13969483/44064
1 576 -177984395/176256
1 577 -1973647/4896
1 578 -13722391/29376
1 579 24499987/9792
1 580 89783/432
1 581 -808097/9792
1 582 -1/8
1 583 -3193/612
1 584 -54071/1224
1 585 -2/3
1 586 -541/408
1 587 -261615775/117504
1 588 5896681/29376
1 589 100811/29376
1 590 -7137367/4896
1 591 -3175829/7344
1 592 16362155/14688
1 593 -162143/1632
1 594 -29/51
1 595 -1404497/4896
1 597 -1775/1224
1 598 291759679/117504
1 599 -251989/7344
1 600 739717/1224
1 601 -1089145/7344
1 602 29/102
1 603 29/51
1 604 -3017431/7344
1 606 -4823/1224
1 607 -253611061/176256
1 608 139/34
1 609 7835335/14688
1 610 -29/51
1 611 107/102
1 612 10391447/7344
1 613 -57/8
1 614 1111/204
1 615 611/102
1 616 481/102
1 617 -1067/204
1 618 -81/68
1 619 -31211/2448
1 620 1327/204
1 621 385/102
1 622 55/34
1 623 5/2
1 624 32525/2448
1 625 7373/4896
1 626 242/17
1 627 139/68
1 628 499/1088
1 629 -3455/204
1 630 -4715/1088
1 631 -196/51
1 632 137/68
1 633 139/102
1 634 -27197/4896
1 635 59/408
1 636 403/34
1 637 -2921/204
1 638 80/51
1 639 -5/2
1 640 29/12
1 641 -340742633/352512
1 642 -397999/3264
1 643 -364807/29376
1 644 6051503/88128
1 645 11789371/88128
1 646 650605/9792
1 647 -14969015/29376
1 648 77/36
1 649 1037825/4896
1 650 55/72
1 651 -1681/612
1 652 8515/68
1 654 1919/1224
1 655 -1268213/3264
1 656 -536309/4896
1 657 12109/108
1 658 -19/36
1 659 3081569/7344
1 660 -69/34
1 661 -16747/3672
1 662 367297/3672
1 663 115/51
1 665 38870141/44064
1 666 -12131/1224
1 667 -10386419/7344
1 668 -407/306
1 669 2305/136
1 670 -11922851/14688
1 672 -5767/612
1 674 -8
1 675 -5995/2448
1 676 -1613/1224
1 677 4703/1224
1 678 -40175/4896
1 679 -22478/153
1 680 -12175/2448
1 681 -2633/2448
1 682 1715/1224
1 684 478327/4896
1 685 -294239/4896
1 686 117/34
1 687 6229/2448
1 688 -3041/1632
1 689 -6199/1224
1 690 2633/1632
1 691 -2293/816
1 692 -10379/2448
1 693 331/1224
1 694 -142133/1632
1 695 11043/272
1 696 108299/1632
1 697 -317/102
1 698 37273/2448
1 702 274051/1377
1 703 -4389871/14688
1 704 -57743/1377
1 705 3560075/14688
1 706 -35/72
1 707 1186163/7344
1 708 10393/1836
1 709 26833/3672
1 710 -14671/144
1 712 -4679/1224
1 713 -8096425/44064
1 714 1327/408
1 715 -8014831/7344
1 716 -10415/459
1 717 -9920/459
1 718 413033/3672
1 720 617/153
1 722 8
1 723 -4841/918
1 724 -4985/1224
1 725 87877/7344
1 726 -24359/1224
1 727 -64465/306
1 728 -96695/7344
1 729 -3965/2448
1 730 4883/1224
1 731 545839/3672
1 732 -565139/7344
1 733 10807/1836
1 734 103/816
1 735 -3557/1632
1 736 -68225/7344
1 737 3965/1632
1 738 -5123/1224
1 739 -1949/816
1 740 955/3672
1 741 -438805/3672
1 742 136109/2448
1 743 638711/7344
1 744 -11419/1836
1 745 277165/7344
1 747 -48354493/88128
1 748 -2021921/4896
1 749 17/12
1 751 -1/4
1 752 -1/4
1 753 869/2448
1 754 5/4
1 755 1/4
1 757 -1/4
1 758 26241745/14688
1 759 155/144
1 760 61291/2448
1 761 11/36
1 762 1/4
1 763 78991/7344
1 764 3/4
1 765 13509907/14688
1 766 11/8
1 767 1/4
1 768 -2/3
1 769 407/51
1 770 71/192
1 773 10907/816
1 774 3307/408
1 775 -3443/136
1 776 260233/4896
1 777 2705801/3672
1 778 8317/272
1 779 3443/816
1 780 -1645/204
1 782 -7394333/14688
1 783 4310543/14688
1 784 -23089/1224
1 785 -8443/816
1 786 3205/544
1 787 34591/1224
1 788 -3477/544
1 789 12539/816
1 790 12395/816
1 791 -185/408
1 792 6304477/14688
1 793 -489371/2448
1 794 -1589467/4896
1 795 22307/1224
1 796 -231053/2448
1 801 -1/2
1 804 -23/24
1 805 -25/72
1 806 -3/8
1 807 -13/144
1 808 3/8
1 809 13/48
1 810 -5/24
1 812 5/8
1 813 -23/12
1 814 28/9
1 815 -8/3
1 816 3/2
1 817 29/8
1 818 -109/72
1 819 -47/72
1 821 13/6
1 822 -5/12
1 823 -97/32
1 824 31/4
1 825 -3/8
1 826 -1/4
1 827 1/8
1 828 -1/3
1 830 1/4
1 832 47/108
1 833 1/9
1 835 13/18
1 836 319/72
1 837 13/18
1 838 49/36
1 839 1/3
1 840 197/144
1 841 -19/36
1 842 1/4
1 844 1/4
1 845 -1/8
1 848 1/6
1 849 -4
1 850 1/4
1 851 -3/4
1 852 -1/8
1 853 1
1 854 -1/4
1 856 -1/8
1 857 2/3
1 858 -1/4
1 859 -8
1 860 1/4
1 862 1/2
1 863 3/4
1 864 -1/2
1 867 95/48
1 868 7/3
1 869 5/4
1 870 1/12
1 871 -7/12
1 872 13/12
1 873 -7/16
1 874 1/4
1 875 1/8
1 876 -1/8
1 879 1/48
1 880 -1/18
1 881 13/12
1 882 3/8
1 883 -13/24
1 884 1/24
1 885 -19/24
1 886 7/24
1 887 -19/8
1 888 -1/8
1 889 1/4
1 890 8
1 892 8
1 893 -16
1 895 -1/4
1 897 1/8
1 899 1311228409/10575360
1 900 22912897/14688
2 1 -9349307197/31623795
2 5 20699948849/126495180
2 6 16697279939/126495180
2 8 -1642577303076833/1110266265600
2 9 1607481339719393/555133132800
2 10 87143/900
2 11 13579/200
2 12 -5737997681/160628800
2 13 -95092069529/1445659200
2 14 1645172103770849/555133132800
2 15 1608522214343393/1110266265600
2 16 -1567164795949793/555133132800
2 17 -1557519357767393/555133132800
2 18 -377/4
2 19 -281/4
2 20 735/8
2 21 295458796934701/222053253120
2 22 -87143/900
2 23 291403/1800
2 24 -1567164795949793/555133132800
2 25 296866676240941/222053253120
2 26 26367/200
2 27 -13579/200
2 28 -26367/200
2 29 -2923/100
2 30 189992367713/1445659200
2 31 11917/200
2 32 -121303/3600
2 33 -32029/200
2 34 -1594213317619937/555133132800
2 35 15981785849/5529600
2 36 -151903/1800
2 37 -1532710458062561/555133132800
2 38 4221/100
2 39 1522024145256161/555133132800
2 40 1556095441281761/555133132800
2 42 -4589/400
2 43 146611/9792
2 44 433/136
2 45 -25/51
2 46 -59383/1632
2 47 72161/1632
2 48 152299/3264
2 49 -13801/102
2 50 5143/816
2 51 29/34
2 52 -3/2
2 53 13/6
2 54 13/204
2 55 -482/51
2 56 353/272
2 57 45/17
2 58 -83/102
2 59 -469/136
2 60 586777/3264
2 61 -23291/68
2 62 26161/1632
2 63 651589/1632
2 64 2002/17
2 65 -44377/408
2 66 -59253/272
2 67 -133109/1632
2 68 97585/544
2 69 33/272
2 70 -2051/68
2 71 -3/2
2 72 -50/51
2 73 -223913/1632
2 74 3/2
2 75 1/8
2 77 2440465/19584
2 78 3833/816
2 79 -77/102
2 80 -26833/3264
2 81 2087/1088
2 82 -53/204
2 83 -23521/3264
2 84 -647/204
2 85 11/17
2 86 29/34
2 87 407/102
2 88 -455/204
2 89 -31/1632
2 90 3/4
2 91 1255/1632
2 92 -871/544
2 93 -118/51
2 94 735/272
2 95 2759/816
2 96 -2189/408
2 97 -11/6
2 98 154/51
2 99 -11/6
2 100 -77/51
2 102 21/8
2 103 77/51
2 105 3433/576
2 106 3029/2448
2 107 -2351/816
2 108 1603/816
2 109 -835/204
2 110 -110/51
2 111 253/102
2 112 673/136
2 113 -73/68
2 114 -469/136
2 115 -579/272
2 116 -1271/408
2 117 -307/102
2 118 77/51
2 119 44971/9792
2 120 -2110513/9792
2 121 345595/816
2 122 -41215/272
2 123 -1474577/3264
2 124 -323117/1632
2 125 467195/1632
2 126 738023/1632
2 127 5469/272
2 128 -23291/68
2 129 182473/1632
2 130 159889/544
2 131 -9/8
2 132 -77/51
2 133 -3675047/19584
2 134 121133/9792
2 135 -289415/3264
2 136 -104531/1632
2 137 100159/1632
2 138 87519/544
2 139 -47/12
2 140 -333031/1632
2 141 4/3
2 142 253/102
2 143 -33391/272
2 144 3/4
2 145 565/408
2 147 396325/9792
2 148 147811/4896
2 149 -37703/544
2 150 25/12
2 151 -12487/102
2 152 -1951/408
2 153 -253/102
2 154 1955/24
2 155 -3/4
2 156 -565/408
2 158 -637637/6528
2 159 1567/408
2 160 582047/1632
2 161 1645/204
2 162 407/102
2 163 291319/1632
2 164 -3/2
2 165 -667/408
2 171 829/272
2 172 -55/408
2 173 -15/68
2 174 16141/1632
2 175 60601/408
2 176 2777/816
2 177 557/816
2 178 1/102
2 180 -57317/544
2 181 92197/1632
2 182 -2593/408
2 183 479/816
2 184 659/544
2 185 525/68
2 186 -251/544
2 187 1747/272
2 188 341/816
2 189 -45/136
2 190 151939/1632
2 191 -32089/816
2 192 -117235/1632
2 193 2287/408
2 194 -4511/272
2 196 -3/4
2 197 1/4
2 198 289015/9792
2 199 478847/1632
2 200 -184483/29376
2 201 -694177/88128
2 202 2944459/88128
2 203 69079/3672
2 204 -134651/3672
2 205 -1156069/22032
2 206 791693/9792
2 207 -19157/2448
2 208 46109/3672
2 209 21679/1836
2 210 -1483/72
2 211 -861949/29376
2 212 896159/14688
2 213 -97739/14688
2 214 -1146665/14688
2 215 62191/612
2 216 3267797/29376
2 217 -2201617/7344
2 218 -2145769/29376
2 219 160751/864
2 220 1051913/14688
2 221 -203939/864
2 222 -3211411/29376
2 223 -256897/2448
2 224 4876021/14688
2 225 -834353/14688
2 226 7776655/29376
2 227 3671/2448
2 228 20599/1224
2 229 -10/9
2 230 575/1224
2 231 305539/4896
2 232 1/8
2 234 -32565/128
2 235 -3185/432
2 236 68207/7344
2 237 1259/1088
2 238 6125/9792
2 239 -2257/432
2 240 107347/9792
2 241 -14441/1836
2 242 -1/3
2 243 8053/1836
2 244 107/6
2 245 -29011/918
2 246 -1548461/29376
2 247 417179/3672
2 248 -605/612
2 249 -18483/136
2 250 -197417/4896
2 251 466069/14688
2 252 139897/1632
2 253 281117/14688
2 254 -214145/7344
2 255 -2347/2448
2 256 1497/136
2 257 -1/2
2 258 10561/3672
2 259 191053/3672
2 260 35/8
2 261 -319/204
2 262 -3660101/58752
2 263 11551/918
2 264 1/4
2 265 19585/3672
2 266 -124517/7344
2 267 -47069/3672
2 268 11445347/29376
2 269 -5529595/7344
2 270 125455/4896
2 271 1440979/1632
2 272 1266223/4896
2 273 -1788325/7344
2 274 -298439/612
2 275 -2526383/14688
2 276 1953229/4896
2 277 41/48
2 278 -13109/204
2 279 97/34
2 280 -10427/1836
2 281 -4288465/14688
2 282 -163/68
2 283 17087501/58752
2 284 8084557/88128
2 285 -649741/1632
2 286 -2946337/9792
2 287 1115045/2448
2 288 2383253/4896
2 289 1349887/2448
2 290 -175054/153
2 291 -707377/14688
2 292 -9164759/14688
2 293 5/4
2 294 -712441/14688
2 295 -1/3
2 296 -990125/7344
2 297 -33/8
2 298 689/408
2 299 114068443/176256
2 300 -12325921/88128
2 301 -2185033/29376
2 302 6668219/14688
2 303 2097247/7344
2 304 455459/14688
2 305 913/2448
2 306 1700923/14688
2 307 149/36
2 308 577/102
2 309 752969/3672
2 311 -309/136
2 313 -22128275/44064
2 314 263843/1836
2 315 -6331637/14688
2 316 -2819/2448
2 317 17759/153
2 318 1363/153
2 319 31621/3672
2 320 1136167/4896
2 321 309/136
2 323 899711/88128
2 324 -2509/816
2 325 -2956315/14688
2 326 -8371/612
2 327 -11663/1224
2 328 -1982573/7344
2 329 -1/4
2 330 163/68
2 332 2359/2448
2 333 309/136
2 334 -5351/1224
2 335 -2381/1632
2 336 -226835/3672
2 337 7499/2448
2 338 309/272
2 339 -343/136
2 340 -1/4
2 341 572615/14688
2 342 -443813/14688
2 343 3203/612
2 344 805/816
2 345 757/544
2 346 -6311/1224
2 347 -1029/544
2 348 -3305/816
2 349 -413/272
2 350 -725/1224
2 351 -571411/14688
2 352 21917/1224
2 353 169081/4896
2 354 -1525/306
2 355 1439/2448
2 357 3605453/19584
2 358 -930209/4896
2 359 -27439/14688
2 360 -125/204
2 361 24991/19584
2 362 294107/58752
2 363 25043/7344
2 364 -25291/58752
2 365 329/432
2 366 -20177/2448
2 367 -443/459
2 368 4531/1836
2 369 -30143/2448
2 370 182345/19584
2 371 -11279/19584
2 372 60323/9792
2 373 29387/19584
2 374 -2317/1088
2 375 -115813/29376
2 376 20909/2448
2 377 -1943/408
2 378 476585/29376
2 379 1/2
2 380 947/306
2 381 1/4
2 382 -1253/612
2 383 -1/4
2 384 15/2
2 385 947/612
2 387 -2069171/176256
2 388 2915/5508
2 389 1/2
2 390 27799/3672
2 391 -3293/306
2 392 34769/3672
2 393 -12407/1224
2 394 -3005/1224
2 395 -1/3
2 396 2597/1224
2 397 -14755/3672
2 398 -3515/306
2 399 -7/1836
2 400 128917/7344
2 401 -73189/3672
2 402 -2347/2448
2 403 -2965/612
2 404 4271/3672
2 405 73/72
2 406 -23/24
2 407 530959/29376
2 408 12269467/176256
2 409 -8242661/58752
2 410 1713205/29376
2 411 8508709/58752
2 412 64475/864
2 413 -690527/7344
2 414 -33941/204
2 415 -4354/459
2 416 839563/7344
2 417 -1/4
2 418 -533771/14688
2 419 1
2 420 -1568561/14688
2 421 -39/8
2 422 -703/306
2 423 1449995/20736
2 424 -287765/44064
2 425 166735/4896
2 426 16253/544
2 427 -5195/288
2 428 -767869/14688
2 429 1113829/14688
2 430 1/2
2 431 -12727/3672
2 432 35701/918
2 434 176/51
2 436 -11060537/352512
2 437 -770449/44064
2 438 165481/4896
2 439 206065/3672
2 440 2435/3672
2 441 -12611/3672
2 442 -2045/72
2 444 2111/612
2 446 942691/58752
2 447 2347/1224
2 448 -2028605/14688
2 449 -3353/1836
2 450 5527/1836
2 451 -114781/1836
2 452 -35/8
2 453 -5359/1224
2 456 22547/7344
2 457 2747/1224
2 458 -1663/918
2 459 -4523/1632
2 460 -40799/816
2 461 19369/7344
2 462 4583/2448
2 463 947/612
2 464 3/2
2 465 540247/14688
2 466 -8894/459
2 467 32903/3672
2 468 3265/2448
2 469 -3941/3264
2 470 -10033/918
2 471 -11155/3264
2 472 -705/272
2 473 1111/2448
2 474 3265/3672
2 475 -13469/459
2 476 30319/2448
2 477 423229/14688
2 478 -35045/3672
2 479 29035/7344
2 481 -3/2
2 482 17/12
2 483 570529/352512
2 484 -3786241/29376
2 485 -8801/88128
2 486 -17/36
2 487 -72019/7344
2 488 132593/22032
2 489 -20551/2448
2 490 -1/4
2 491 1/4
2 492 7/6
2 493 6979/3672
2 494 61103/7344
2 495 21967/1836
2 496 -8699/816
2 497 87403/7344
2 498 -1129/204
2 499 1/8
2 500 -34157/3672
2 501 293/204
2 502 -1253/612
2 503 155605/22032
2 504 -5152711/11016
2 505 27113071/29376
2 506 -4769087/14688
2 507 -7255061/7344
2 508 -6455803/14688
2 509 9161809/14688
2 510 548753/544
2 511 190127/3672
2 512 -5533267/7344
2 513 5/4
2 514 3666599/14688
2 515 -1/6
2 516 1
2 517 9252221/14688
2 518 1639/1224
2 519 -37574605/88128
2 520 2682817/88128
2 521 -5688167/29376
2 522 -130657/816
2 523 201115/1632
2 524 5400335/14688
2 525 -4093/816
2 526 -6775621/14688
2 527 4939/612
2 528 2336/459
2 529 -2027207/7344
2 530 793/1224
2 531 16718695/176256
2 532 3076435/44064
2 533 -2046923/14688
2 534 4865/2448
2 535 -976801/3672
2 536 -1291/204
2 537 -22013/1836
2 538 1297/8
2 539 2551/408
2 540 -45207667/176256
2 541 1907/144
2 542 11623001/14688
2 543 1513/108
2 544 8911/918
2 545 5961587/14688
2 546 -125/306
2 547 38857/7344
2 548 703/306
2 549 -62635/7344
2 550 39271/1632
2 551 199541/612
2 552 21155/1836
2 553 805/612
2 554 -2455/1224
2 555 1/4
2 556 -3311383/14688
2 557 1907173/14688
2 558 -45551/3672
2 559 -730/153
2 560 377/204
2 561 120299/7344
2 562 -377/204
2 563 22597/2448
2 564 4621/1224
2 565 -421/918
2 566 2795419/14688
2 567 -215755/2448
2 568 -2153863/14688
2 569 42389/3672
2 570 -155609/3672
2 571 12735853/176256
2 572 703159/1224
2 573 -34729/3456
2 574 5207891/19584
2 575 18866179/44064
2 576 -56061473/176256
2 577 -4818461/9792
2 578 -9711659/14688
2 579 10972117/9792
2 580 1114985/3672
2 581 6653581/9792
2 582 1/8
2 583 -329/144
2 584 2293/144
2 586 17/24
2 587 -74204497/117504
2 588 6880549/29376
2 589 1928393/29376
2 590 -124781/153
2 591 -514475/864
2 592 -848687/7344
2 593 -115115/816
2 594 1/3
2 595 -202051/612
2 597 -3299/1224
2 598 5989349/6912
2 599 -294259/7344
2 600 1743083/2448
2 601 -3574745/14688
2 602 -1/6
2 603 -1/3
2 604 -8391797/14688
2 606 -5147/1224
2 607 -17122033/176256
2 608 -5/2
2 609 2692657/14688
2 610 1/3
2 611 -2/3
2 612 2984525/7344
2 613 33/8
2 614 395/102
2 615 -11/3
2 616 -17/6
2 617 37/12
2 618 9/16
2 619 683/144
2 620 -47/12
2 621 -7/3
2 622 -1
2 623 -3/2
2 624 -115/18
2 625 253/288
2 626 -17/2
2 627 -5/4
2 628 -3/64
2 629 121/12
2 630 187/64
2 631 13/6
2 632 -5/4
2 633 -5/6
2 634 815/288
2 635 1/8
2 636 -373/48
2 637 103/12
2 638 -5/6
2 639 3/2
2 640 -17/12
2 641 -94346975/352512
2 642 52381/576
2 643 -254591/14688
2 644 6778655/88128
2 645 8974633/88128
2 646 545069/4896
2 647 -5446283/29376
2 648 -61/36
2 649 301445/1224
2 650 -113/72
2 651 -3673/612
2 652 40107/272
2 654 3299/1224
2 655 -2889659/19584
2 656 -742493/4896
2 657 -1296253/7344
2 658 77/36
2 659 8204503/14688
2 660 137/68
2 661 -8317/3672
2 662 301217/1836
2 663 77/51
2 665 1364891/5184
2 666 7213/1224
2 667 -10364485/14688
2 668 -1696/153
2 669 479/136
2 670 -2849377/7344
2 672 -3229/612
2 674 -8
2 675 -9931/2448
2 676 -3605/1224
2 677 11087/1224
2 678 -2347/153
2 679 -212365/1224
2 680 -24895/2448
2 681 -2585/2448
2 682 3503/1224
2 684 294857/2448
2 685 -156871/2448
2 686 94/17
2 687 -3803/2448
2 688 -2177/1632
2 689 -10135/1224
2 690 2585/1632
2 691 -3197/816
2 692 -2843/2448
2 693 523/1224
2 694 -80989/816
2 695 6313/136
2 696 3721/51
2 697 -299/51
2 698 75025/2448
2 702 6791345/176256
2 703 -4827535/14688
2 704 -328277/5508
2 705 1296439/7344
2 706 -59/72
2 707 108380/459
2 708 3373/459
2 709 30355/3672
2 710 -5437/36
2 712 -5147/1224
2 713 18956867/176256
2 714 -545/408
2 715 -12938483/14688
2 716 -8855/459
2 717 -9997/918
2 718 -3762937/14688
2 720 -497/306
2 722 8
2 723 -23969/3672
2 724 -4841/1224
2 725 87223/7344
2 726 -120215/4896
2 727 -366703/1224
2 728 -106115/7344
2 729 -5861/2448
2 730 4943/1224
2 731 3103627/14688
2 732 -1648321/14688
2 733 16903/1836
2 734 679/816
2 735 -6269/1632
2 736 -99803/7344
2 737 5861/1632
2 738 -2183/306
2 739 -2573/816
2 740 -581/3672
2 741 -2539915/14688
2 742 48563/612
2 743 1927945/14688
2 744 -16291/1836
2 745 324193/7344
2 747 -32047583/176256
2 748 -881719/1632
2 749 5/3
2 750 -1
2 751 1/4
2 752 1/4
2 753 -18415/2448
2 754 -3/16
2 755 -1/4
2 757 1/4
2 758 7316305/14688
2 759 305/144
2 760 8905/612
2 761 25/72
2 762 -1/4
2 763 6685/1836
2 764 -15/16
2 765 3726199/14688
2 766 -7/8
2 767 -1/4
2 768 3/8
2 769 167/68
2 770 185/192
2 773 3533/816
2 774 317/136
2 775 -1639/204
2 776 84649/4896
2 777 766793/3672
2 778 2729/272
2 779 815/816
2 780 -121/51
2 782 -2134001/14688
2 783 1126187/14688
2 784 -9259/1224
2 785 3677/816
2 786 1053/544
2 787 6515/612
2 788 -781/544
2 789 1597/272
2 790 1679/816
2 791 319/408
2 792 1773709/14688
2 793 -135965/2448
2 794 -450991/4896
2 795 10007/1224
2 796 -80789/2448
2 801 1/2
2 804 -53/24
2 805 49/36
2 806 1/8
2 807 -61/144
2 808 3/8
2 809 13/48
2 810 1/24
2 812 -11/24
2 813 -3/4
2 814 7/36
2 815 7/6
2 816 5/4
2 817 35/8
2 818 29/72
2 819 -53/72
2 821 -5/6
2 822 -2/3
2 823 -27/32
2 824 5/4
2 825 -3/8
2 826 1/4
2 827 -1/8
2 828 7/12
2 832 -1/108
2 833 25/36
2 835 5/36
2 836 253/72
2 837 167/36
2 838 7/36
2 839 -13/6
2 840 -13/144
2 841 77/36
2 842 -1/8
2 845 1/8
2 847 1/4
2 848 -1/6
2 850 -1/4
2 851 1/4
2 852 1/8
2 853 -1/2
2 854 1/4
2 856 -1/8
2 857 -5/12
2 858 -1/4
2 859 -8
2 860 -1/4
2 862 -1/2
2 863 -3/4
2 864 1/2
2 867 -21/16
2 868 -1/3
2 869 -5/4
2 870 -13/12
2 871 31/12
2 872 -7/12
2 873 -1/16
2 874 -1/4
2 875 -1/8
2 876 1/8
2 879 -1/48
2 880 1/72
2 881 -7/12
2 882 -3/8
2 883 1/24
2 884 -1/24
2 885 7/24
2 886 -7/24
2 887 7/8
2 888 1/8
2 890 8
2 892 8
2 893 -16
2 895 1/4
2 897 -3/8
2 899 276668629/10575360
2 900 7115725/14688
3 1 -10361268637/31623795
3 5 41811007033/252990360
3 6 41079142063/252990360
3 8 -1623256248576233/1110266265600
3 9 1590103251183593/555133132800
3 10 13979/200
3 11 85343/900
3 12 -94730654729/1445659200
3 13 -6340355681/160628800
3 14 1642744058908649/555133132800
3 15 1591144125807593/1110266265600
3 16 -1540141269231593/555133132800
3 17 -1549786707413993/555133132800
3 18 -145/2
3 19 -92
3 20 149/2
3 21 293169005280661/222053253120
3 22 -13979/200
3 23 26767/200
3 24 -1540141269231593/555133132800
3 25 292205232480661/222053253120
3 26 287803/1800
3 27 -85343/900
3 28 -287803/1800
3 29 -173053/3600
3 30 192522271313/1445659200
3 31 177103/1800
3 32 -2971/200
3 33 -178043/900
3 34 -15797626049/5529600
3 35 1572671730588137/555133132800
3 36 -3821/100
3 37 -1504646056720361/555133132800
3 38 159103/1800
3 39 1515332369526761/555133132800
3 40 1535386553949161/555133132800
3 42 -122268897631/4336977600
3 43 20359/1088
3 44 3559/408
3 45 -147/136
3 46 -14793/544
3 47 70141/1632
3 48 185503/3264
3 49 -10531/68
3 50 2385/272
3 51 -24/17
3 52 19/3
3 53 -14/3
3 54 475/204
3 55 -1397/102
3 56 339/272
3 57 147/68
3 58 -147/68
3 59 -45/136
3 60 199239/1088
3 61 -75281/204
3 62 2813/1632
3 63 688193/1632
3 64 52727/408
3 65 -15795/136
3 66 -62681/272
3 67 -52095/544
3 68 320135/1632
3 69 429/272
3 70 -7195/204
3 72 -24/17
3 73 -245677/1632
3 74 -9/2
3 75 -3/8
3 77 898087/6528
3 78 2307/272
3 79 6/17
3 80 -8655/1088
3 81 -69/1088
3 82 -3/68
3 83 -9807/1088
3 84 6/17
3 85 24/17
3 86 -24/17
3 87 12/17
3 88 -3229/204
3 89 7213/1632
3 90 -31/12
3 91 -13333/1632
3 92 2887/1632
3 93 13/51
3 94 -439/816
3 95 237/272
3 96 -1189/408
3 98 43/102
3 100 12/17
3 101 11/6
3 102 -27/8
3 103 -12/17
3 105 6349/576
3 106 1047/272
3 107 -339/272
3 108 339/272
3 109 -435/34
3 110 -147/136
3 111 147/68
3 112 45/136
3 113 -147/136
3 114 -45/136
3 115 225/272
3 116 57/136
3 117 12/17
3 118 -12/17
3 119 15371/1088
3 120 -2318965/9792
3 121 378157/816
3 122 -128249/816
3 123 -1597349/3264
3 124 -358045/1632
3 125 171285/544
3 126 268161/544
3 127 21395/816
3 128 -75281/204
3 129 175477/1632
3 130 531967/1632
3 131 15/8
3 132 12/17
3 133 -3985243/19584
3 134 142513/9792
3 135 -108921/1088
3 136 -117019/1632
3 137 113495/1632
3 138 285785/1632
3 139 -3/4
3 140 -121305/544
3 142 24/17
3 143 -35127/272
3 144 -3/4
3 145 -45/136
3 147 471241/9792
3 148 59545/1632
3 149 -134081/1632
3 150 3/4
3 151 -7360/51
3 152 57/136
3 153 -24/17
3 154 747/8
3 155 3/4
3 156 45/136
3 158 -2017939/19584
3 159 -327/136
3 160 656995/1632
3 161 -57/68
3 162 12/17
3 163 304051/1632
3 164 9/2
3 165 147/136
3 170 -24
3 171 -375/272
3 172 -465/136
3 173 111/68
3 174 8291/544
3 175 67625/408
3 176 111/272
3 177 -261/272
3 178 -63/17
3 179 -3/2
3 180 -63217/544
3 181 29963/544
3 182 -2691/136
3 183 -531/272
3 184 951/544
3 185 1725/68
3 186 1089/544
3 187 2787/272
3 188 27/272
3 189 -177/136
3 190 53973/544
3 191 -11507/272
3 192 -132503/1632
3 193 2589/136
3 194 -6147/272
3 196 3/4
3 197 -3/4
3 198 77993/3264
3 199 681107/1632
3 200 -479/432
3 201 1/12
3 203 865/144
3 204 -133/16
3 205 -3557/432
3 206 1133/54
3 207 5/16
3 209 1/12
3 210 -1/3
3 211 -5/8
3 212 17/24
3 218 -20875/864
3 219 1043/18
3 220 901/72
3 221 -4247/48
3 222 -5573/216
3 223 57/16
3 224 15763/216
3 225 3085/288
3 226 -41/144
3 228 26/9
3 231 2911/144
3 234 -108517/1728
3 235 1/24
3 237 -1/2
3 238 1/4
3 239 -1/4
3 240 -5/8
3 246 -37/24
3 247 10/3
3 248 1/4
3 249 -15/4
3 250 -7/6
3 251 1
3 252 2
3 253 1
3 254 -7/4
3 259 5/4
3 262 -23/48
3 284 39179/1296
3 285 -97631/864
3 286 -12121/864
3 287 75751/432
3 288 2687/27
3 289 -7049/432
3 290 -128999/432
3 291 -10723/432
3 292 17683/432
3 294 -7483/432
3 296 -20875/432
3 299 530303/2592
3 300 -58627/2592
3 301 19853/864
3 302 4631/48
3 303 6661/432
3 304 -36253/432
3 306 14383/432
3 309 9763/216
3 313 -591863/5184
3 314 23/27
3 315 -4255/108
3 317 541/24
3 320 1925/432
3 323 221069/2592
3 325 -26617/432
3 328 -38917/432
3 335 -41/48
3 336 -2225/108
3 341 5399/432
3 342 -4379/432
3 351 -5071/432
3 352 419/72
3 353 527/48
3 357 57865/1728
3 358 -817/18
3 359 -11/96
3 364 -1/24
3 370 1/4
3 371 -1/2
3 372 1/2
3 373 1/2
3 374 1/4
3 375 -1/4
3 376 -1/2
3 378 1/2
3 380 -1/2
3 383 -1/2
3 387 5/48
3 408 71/36
3 409 -35/8
3 410 4/3
3 411 55/12
3 412 2
3 413 -35/12
3 414 -53/12
3 415 -1/3
3 416 10/3
3 418 -13/12
3 420 -37/12
3 423 119/72
3 424 -1/72
3 425 23/24
3 426 1/4
3 427 -2/3
3 428 -19/12
3 429 25/12
3 432 7/6
3 436 7/144
3 437 -5/12
3 438 11/12
3 439 3/2
3 442 -5/6
3 446 109/144
3 448 -43/12
3 451 -19/12
3 459 -1/4
3 460 -5/3
3 465 17/12
3 466 -5/12
3 475 -13/12
3 476 1/2
3 477 3/4
3 483 -11/16
3 484 -37/6
3 485 1/16
3 489 -1/4
3 503 13/32
3 571 -5/16
3 572 2
3 573 -3479/432
3 574 40481/648
3 575 10525/432
3 576 -12643/108
3 577 -353/4
3 578 319/864
3 579 15613/54
3 580 713/24
3 581 -6589/144
3 583 -139/36
3 584 103/12
3 587 -179873/864
3 588 2629/72
3 589 -9083/216
3 590 -18037/108
3 591 -11531/432
3 592 66443/432
3 593 -956/27
3 595 -7865/108
3 598 287279/1296
3 599 45/8
3 600 1247/36
3 601 -4955/144
3 604 -4543/144
3 607 -122305/864
3 609 3137/36
3 612 5497/36
3 618 31/12
3 619 116/9
3 624 -307/36
3 625 421/36
3 634 115/12
3 635 -5
3 636 -383/36
3 641 -29471/432
3 642 116/9
3 643 -11/648
3 644 539/32
3 645 631/108
3 646 -3737/864
3 647 -28019/432
3 649 989/27
3 652 881/54
3 655 -9953/648
3 656 -4517/432
3 657 10627/432
3 659 5239/144
3 662 -2521/216
3 665 439355/5184
3 667 -15437/108
3 670 -7145/108
3 674 -8
3 678 -25/36
3 679 -652/27
3 684 2047/108
3 685 -619/108
3 694 -1571/108
3 695 17/3
3 696 365/36
3 702 -45/16
3 703 271/6
3 704 -85/48
3 705 267/16
3 707 523/72
3 710 -701/72
3 713 -31825/1728
3 715 -10577/144
3 718 427/16
3 722 8
3 726 -65/144
3 727 -457/36
3 731 1471/144
3 732 -379/144
3 741 -1103/144
3 742 169/72
3 743 245/48
3 747 -82037/1728
3 748 -9
3 754 23/12
3 756 -1
3 758 5005/36
3 764 -11/12
3 765 755/12
3 770 1/16
3 776 2
3 777 517/9
3 782 -125/3
3 783 37/2
3 792 611/18
3 793 -83/6
3 794 -236/9
3 800 -1/4
3 805 3/4
3 806 3/8
3 807 1/16
3 808 1/8
3 809 95/144
3 810 -5/36
3 812 13/18
3 813 -55/18
3 815 -7/6
3 816 13/3
3 818 -13/36
3 819 55/36
3 821 13/9
3 822 -5/18
3 823 -17/2
3 824 3/8
3 825 -3/8
3 828 -1/6
3 844 1/4
3 850 1/4
3 854 -1/4
3 856 -1/8
3 857 -3/8
3 859 8
3 863 1/4
3 864 1/4
3 866 -1/2
3 867 1/4
3 868 -1/4
3 869 -1/4
3 870 1/4
3 871 -1/2
3 872 -1/6
3 873 -1/4
3 881 1/2
3 883 1/4
3 885 1/4
3 887 1/2
3 889 1/4
3 890 8
3 892 -8
3 896 1/4
3 899 2573/128
3 900 65/9
4 0 -39401/864
4 1 -699197/3780
4 2 -35/18
4 4 1/15
4 5 82615/756
4 6 139121/1512
4 7 -17623/1080
4 8 -16013666653/11059200
4 9 5258709791/1843200
4 10 933/50
4 11 46219/900
4 12 -161329/5400
4 13 15221/5400
4 14 5353366303/1843200
4 15 5276834591/3686400
4 16 -5207714591/1843200
4 17 -1746946997/614400
4 18 -649/72
4 19 -1781/72
4 20 73/12
4 21 1031154643/737280
4 22 -933/50
4 23 1409/50
4 24 -5207714591/1843200
4 25 1025727443/737280
4 26 54787/900
4 27 -46219/900
4 28 -54787/900
4 29 -6839/225
4 30 128759/2700
4 31 36983/600
4 32 18563/1800
4 33 -178763/1800
4 34 -15850605917/5529600
4 35 15802221917/5529600
4 36 971/300
4 37 -5190167327/1843200
4 38 5343/100
4 39 1741097909/614400
4 40 5213053727/1843200
4 42 -136349/10800
4 43 55459/4896
4 44 128/17
4 45 -203/204
4 46 -2441/2448
4 47 18935/2448
4 48 47939/1632
4 49 -42899/612
4 50 2429/408
4 51 -25/51
4 52 38/3
4 53 -17/2
4 54 11/34
4 55 -326/51
4 56 101/136
4 57 203/102
4 58 -203/102
4 59 103/204
4 60 333191/4896
4 61 -92969/612
4 62 -9359/816
4 63 134945/816
4 64 17015/306
4 65 -791/17
4 66 -11171/136
4 67 -40447/816
4 68 72547/816
4 69 429/136
4 70 -488/17
4 72 -25/51
4 73 -62009/816
4 74 -13
4 75 -13/6
4 77 461005/9792
4 78 8197/612
4 79 113/136
4 80 997/1632
4 81 -5953/1632
4 82 -103/204
4 83 -4295/1632
4 84 113/136
4 85 25/51
4 86 -25/51
4 87 -239/204
4 88 -8785/408
4 89 2325/272
4 90 1/6
4 91 -17447/816
4 92 3431/816
4 93 -25/51
4 94 37/408
4 95 101/136
4 96 -169/204
4 98 -373/102
4 100 113/68
4 102 -95/6
4 103 -113/68
4 105 1873/288
4 106 -547/306
4 107 -101/136
4 108 101/136
4 109 1885/408
4 110 -203/204
4 111 203/102
4 112 -103/204
4 113 -203/204
4 114 103/204
4 115 225/136
4 116 103/204
4 117 113/68
4 118 -113/68
4 119 -23671/4896
4 120 -1556369/14688
4 121 163813/816
4 122 -9038/153
4 123 -1026853/4896
4 124 -24647/272
4 125 317701/2448
4 126 497821/2448
4 127 20563/1224
4 128 -92969/612
4 129 62399/2448
4 130 381353/2448
4 131 11/6
4 132 113/68
4 133 -2324447/29376
4 134 83459/14688
4 135 -206041/4896
4 136 -24131/816
4 137 80215/2448
4 138 154643/2448
4 139 -3/2
4 140 -207065/2448
4 142 25/51
4 143 -47645/1224
4 144 -1/2
4 145 103/204
4 147 11023/459
4 148 5047/272
4 149 -92707/2448
4 150 3/2
4 151 -2679/34
4 152 103/204
4 153 -25/51
4 154 1633/36
4 155 1/6
4 156 -103/204
4 158 -1166453/29376
4 159 -327/68
4 160 470225/2448
4 161 -103/102
4 162 -239/204
4 163 170273/2448
4 164 40/3
4 165 781/204
4 170 -76/3
4 171 -4015/408
4 172 -506/51
4 173 2893/204
4 174 2977/816
4 175 38689/612
4 176 -5753/408
4 177 -2755/408
4 178 -215/68
4 179 -35/6
4 180 -121309/2448
4 181 43159/2448
4 182 -6407/204
4 183 -531/136
4 184 -173/816
4 185 7273/204
4 186 7313/816
4 187 4519/408
4 188 -483/136
4 189 -177/68
4 190 93737/2448
4 191 -4567/408
4 192 -39955/816
4 193 6067/204
4 194 -1271/408
4 196 13/3
4 197 -13/3
4 198 18481/1224
4 199 89143/272
4 200 -431413/29376
4 201 -2270519/29376
4 202 348451/14688
4 203 179657/3264
4 204 -656137/9792
4 205 -692225/9792
4 206 1268459/7344
4 207 -32107/816
4 208 8555/612
4 209 34265/288
4 210 -80635/544
4 211 -2036687/9792
4 212 1405439/2448
4 213 -3155/612
4 214 -59299/1224
4 215 107023/1632
4 216 178087/2448
4 217 -487607/2448
4 218 -5284663/29376
4 219 335135/816
4 220 812797/9792
4 221 -2988469/4896
4 222 -5665661/29376
4 223 -479221/9792
4 224 4186951/7344
4 225 -33061/9792
4 226 954835/4896
4 227 415/816
4 228 39239/1224
4 229 -13/24
4 230 205/102
4 231 640279/4896
4 232 1/2
4 234 -30032059/58752
4 235 -58949/2448
4 236 13103/1224
4 237 -52787/1088
4 238 121645/3264
4 239 -27271/2448
4 240 136631/3264
4 241 -23203/2448
4 242 -33/17
4 243 -1009/612
4 244 1465/68
4 245 -35369/1224
4 246 -6211159/9792
4 247 6404221/4896
4 248 -29267/1632
4 249 -415107/272
4 250 -190991/408
4 251 497633/1224
4 252 225153/272
4 253 1689031/4896
4 254 -3437387/4896
4 255 -3287/204
4 256 26079/136
4 258 7751/1224
4 259 2969399/4896
4 260 245/4
4 261 309/34
4 262 -9228355/19584
4 263 10145/1224
4 264 99/68
4 265 5095/2448
4 266 -9097/612
4 267 -4337/2448
4 268 603691/2448
4 269 -1164305/2448
4 270 11191/816
4 271 9450/17
4 272 264641/1632
4 273 -379403/2448
4 274 -248593/816
4 275 -130273/1224
4 276 205699/816
4 277 55/68
4 278 -2683/68
4 279 227/68
4 280 -2887/612
4 281 -445957/2448
4 282 -141/136
4 283 916315/4896
4 284 15078797/44064
4 285 -29078669/29376
4 286 -2029469/14688
4 287 36462641/29376
4 288 185917/216
4 289 146695/918
4 290 -16355431/7344
4 291 -1658941/14688
4 292 -1669067/14688
4 293 891/136
4 294 -2248405/14688
4 295 -33/17
4 296 -1523227/3672
4 297 -97/4
4 298 -105/34
4 299 123836051/88128
4 300 -1065029/5184
4 301 2162627/29376
4 302 3751775/4896
4 303 3614653/14688
4 304 -1419463/3672
4 305 175/408
4 306 3537175/14688
4 307 31/12
4 308 62/17
4 309 5002247/14688
4 311 -141/136
4 313 -157126457/176256
4 314 1517987/14688
4 315 -382715/864
4 316 -359/408
4 317 10919/68
4 318 1063/102
4 319 12845/1224
4 320 501125/3672
4 321 141/136
4 323 63471067/176256
4 324 -11/8
4 325 -368111/864
4 326 -3113/204
4 327 -5485/408
4 328 -8172679/14688
4 329 -1
4 330 141/136
4 331 -8
4 332 -397/816
4 333 141/136
4 334 -109/102
4 335 -11369/1632
4 336 -502793/3672
4 337 -371/816
4 338 141/272
4 339 -141/136
4 341 1383971/14688
4 342 -870509/14688
4 343 1243/204
4 344 587/272
4 345 15/544
4 346 -362/51
4 347 -559/544
4 348 -1243/272
4 349 -813/272
4 350 -127/408
4 351 -1232251/14688
4 352 23129/612
4 353 110099/1632
4 354 -1243/204
4 355 7777/816
4 357 5065375/14688
4 358 -189679/544
4 359 -188095/4896
4 360 -2819/408
4 361 -34577/9792
4 362 329617/9792
4 363 -449/2448
4 364 -8123/3264
4 365 -217/72
4 366 -11263/3264
4 367 -3131/576
4 368 16217/2448
4 369 -19147/3264
4 370 118325/1088
4 371 -175909/3264
4 372 11615/1632
4 373 18959/192
4 374 -10735/1632
4 375 5681/4896
4 376 -32375/1632
4 377 -2425/272
4 378 103727/4896
4 380 5387/204
4 382 -2311/204
4 383 -3/4
4 384 2279/24
4 385 5285/408
4 387 -562433/29376
4 388 11803/1836
4 389 693/272
4 390 10709/1224
4 391 -5005/408
4 392 -15397/2448
4 393 -6401/816
4 394 -2857/1632
4 395 -33/17
4 396 877/1632
4 397 -3887/4896
4 398 -2831/204
4 399 -941/2448
4 400 1325/72
4 401 -6101/306
4 402 -3287/204
4 403 -1205/204
4 404 488/153
4 405 -17/3
4 406 10
4 407 306887/9792
4 408 24049303/29376
4 409 -4029923/2448
4 410 2766703/4896
4 411 16874257/9792
4 412 1898515/2448
4 413 -5331335/4896
4 414 -2886125/1632
4 415 -257423/2448
4 416 1614583/1224
4 418 -1825003/4896
4 419 693/136
4 420 -5953027/4896
4 421 -77/3
4 422 -1841/102
4 423 2504627/3456
4 424 -1131101/29376
4 425 1120163/3264
4 426 393695/1632
4 427 -134739/544
4 428 -2857775/4896
4 429 3745895/4896
4 431 -1192/153
4 432 1011913/2448
4 433 5/2
4 434 181/34
4 436 -1389091/7344
4 437 -1986239/14688
4 438 157751/544
4 439 1355599/2448
4 440 488/153
4 441 226/153
4 442 -15931/48
4 443 -1/2
4 444 101/102
4 446 7135969/19584
4 447 3287/102
4 448 -7367017/4896
4 449 -976/153
4 450 6913/1224
4 451 -3368263/4896
4 452 -253/4
4 453 -2591/102
4 455 8
4 456 56993/1224
4 457 7685/204
4 458 -6475/153
4 459 -12961/544
4 460 -111485/204
4 461 62683/1224
4 462 1477/51
4 463 5285/408
4 464 81/4
4 465 2042663/4896
4 466 -1047005/4896
4 467 147667/1224
4 468 3287/204
4 469 -6883/544
4 470 -87847/612
4 471 -26573/544
4 472 -1177/34
4 473 6175/408
4 474 3287/306
4 475 -1602401/4896
4 476 13267/102
4 477 1706915/4896
4 478 -143689/1224
4 479 6763/306
4 481 -81/4
4 482 81/4
4 483 -1907951/14688
4 484 -7394111/4896
4 485 140/459
4 486 -781/272
4 487 -9397/1224
4 488 8005/1836
4 489 -421/68
4 490 -99/68
4 491 99/68
4 492 1947/272
4 493 8851/2448
4 494 13591/2448
4 495 9997/1224
4 496 -2469/272
4 497 35219/2448
4 498 -621/272
4 500 -9667/1224
4 501 41/17
4 502 -1205/408
4 503 -14491/29376
4 504 -8815201/29376
4 505 5739059/9792
4 506 -1013263/4896
4 507 -6127297/9792
4 508 -687925/2448
4 509 489845/1224
4 510 174177/272
4 511 75521/2448
4 512 -1171433/2448
4 513 891/136
4 514 48823/306
4 515 -33/34
4 516 693/136
4 517 487777/1224
4 518 -437/204
4 519 -952613/3456
4 520 307345/14688
4 521 -614303/4896
4 522 -58041/544
4 523 21337/272
4 524 291229/1224
4 525 -55/136
4 526 -180775/612
4 527 3109/408
4 528 3989/1224
4 529 -107539/612
4 530 -11/24
4 531 3493547/58752
4 532 326833/7344
4 533 -106939/1224
4 534 -19/408
4 535 -25477/153
4 536 -193/34
4 537 -11717/1224
4 538 823/8
4 539 921/136
4 540 -2526893/14688
4 541 101/24
4 542 153415/306
4 543 757/72
4 544 3799/612
4 545 624275/2448
4 546 257/408
4 547 5329/1224
4 548 1205/408
4 549 -21503/2448
4 550 294/17
4 551 85151/408
4 552 24931/2448
4 553 1205/816
4 554 -1205/408
4 556 -356113/2448
4 557 194119/2448
4 558 -1520/153
4 559 -449/816
4 560 1205/544
4 561 31363/2448
4 562 -1205/544
4 563 2377/408
4 564 1471/816
4 565 -347/1224
4 566 293011/2448
4 567 -11387/204
4 568 -221083/2448
4 569 6743/612
4 570 -84653/2448
4 571 2917961/58752
4 572 645137/1632
4 573 -5856235/29376
4 574 32225071/44064
4 575 1614113/7344
4 576 -3241907/3264
4 577 -943707/1088
4 578 -2522995/14688
4 579 16966915/7344
4 580 206137/816
4 581 57107/4896
4 583 361307/4896
4 584 479861/1632
4 585 -7/24
4 586 693/136
4 587 -82698811/58752
4 588 1130047/3264
4 589 -6808157/29376
4 590 -10183181/7344
4 591 -6291977/14688
4 592 11166851/14688
4 593 -1338239/3672
4 594 33/17
4 595 -8144441/14688
4 596 1/2
4 597 -707/204
4 598 146185231/88128
4 599 -51319/4896
4 600 884407/1632
4 601 -744289/2448
4 602 -33/34
4 603 -33/17
4 604 -114577/306
4 605 -1/2
4 606 -581/204
4 607 -42736901/58752
4 608 -891/68
4 609 360133/544
4 610 33/17
4 611 -429/136
4 612 4627907/4896
4 613 97/4
4 614 785/68
4 615 -2607/136
4 616 -264/17
4 617 2409/136
4 618 9391/1632
4 619 35249/306
4 620 -363/17
4 621 -1617/136
4 622 -693/136
4 623 -33/4
4 624 -464047/4896
4 625 139981/4896
4 626 -6435/136
4 627 -891/136
4 628 -811/544
4 629 7689/136
4 630 6251/544
4 631 1881/136
4 632 -429/68
4 633 -297/68
4 634 104155/1632
4 635 -711/34
4 636 -384227/4896
4 637 6435/136
4 638 -825/136
4 639 33/4
4 640 -33/4
4 641 -5096795/9792
4 642 323637/544
4 643 -1061209/44064
4 644 3675353/29376
4 645 381251/2448
4 646 1354453/29376
4 647 -6105887/14688
4 648 -5/12
4 649 5087705/14688
4 650 -31/24
4 651 -577/102
4 652 99248/459
4 653 -1/2
4 654 509/204
4 655 -47186431/176256
4 656 -2056799/14688
4 657 49093/14688
4 658 5/6
4 659 654485/1224
4 660 73/136
4 661 -3461/1224
4 662 545915/7344
4 663 45/34
4 665 99915683/176256
4 666 -5/204
4 667 -17227805/14688
4 668 -416/51
4 669 123/17
4 670 -9865013/14688
4 671 1
4 672 -983/204
4 674 -16
4 675 -1663/408
4 676 -509/204
4 677 1595/204
4 678 -70069/4896
4 679 -440291/1836
4 680 -3835/408
4 681 -509/408
4 682 509/204
4 684 2440111/14688
4 685 -1358701/14688
4 686 215/34
4 687 -5/408
4 688 -713/272
4 689 -1867/204
4 690 441/272
4 691 -645/136
4 692 -965/408
4 693 55/204
4 694 -2071427/14688
4 695 26089/408
4 696 526979/4896
4 697 -215/34
4 698 12049/408
4 702 4601369/58752
4 703 -236659/816
4 704 -376099/7344
4 705 482323/2448
4 706 -5/12
4 707 239845/1224
4 708 10981/1224
4 709 10385/1224
4 710 -1417/12
4 711 -1/2
4 712 -779/204
4 713 -122185/3672
4 714 63/68
4 715 -1126901/1224
4 716 -28427/1224
4 717 -18437/1224
4 718 -189757/2448
4 719 1
4 720 -305/204
4 722 16
4 723 -15059/2448
4 724 -779/204
4 725 29081/2448
4 726 -30473/1224
4 727 -151597/612
4 728 -4349/306
4 729 -779/408
4 730 779/204
4 731 213541/1224
4 732 -111667/1224
4 733 5711/612
4 734 63/136
4 735 -575/272
4 736 -33229/2448
4 737 847/272
4 738 -5711/816
4 739 -353/136
4 740 19/612
4 741 -57349/408
4 742 20123/306
4 743 257425/2448
4 744 -5711/612
4 745 27131/612
4 747 -9143131/29376
4 748 -1279829/2448
4 749 11/8
4 753 -2051/816
4 754 -23/24
4 756 1
4 758 1235429/1224
4 759 103/48
4 760 14519/816
4 761 13/12
4 763 19985/2448
4 764 -71/12
4 765 160969/306
4 766 -49/8
4 768 19/24
4 769 79/34
4 770 71/64
4 772 8
4 773 865/136
4 774 79/34
4 775 -1339/136
4 776 11783/408
4 777 84811/204
4 778 236/17
4 779 79/68
4 780 -79/34
4 782 -177079/612
4 783 200375/1224
4 784 -1205/102
4 785 -35/17
4 786 339/136
4 787 6941/408
4 788 -203/136
4 789 713/68
4 790 209/34
4 791 5/17
4 792 37606/153
4 793 -45565/408
4 794 -116245/612
4 795 2189/204
4 796 -4979/102
4 800 1/4
4 801 1/2
4 803 -1/2
4 804 -15/8
4 805 31/24
4 806 3/4
4 807 -5/12
4 808 -1/4
4 809 -29/72
4 810 23/72
4 812 -1/9
4 813 313/36
4 814 13/6
4 815 13/12
4 816 -29/12
4 817 15/8
4 818 -11/72
4 819 -91/72
4 821 -59/9
4 822 -10/9
4 823 79/16
4 824 39/8
4 828 -1/6
4 832 13/36
4 833 5/12
4 835 13/12
4 836 10/3
4 837 11/6
4 838 13/6
4 839 -3/2
4 840 13/12
4 841 5/6
4 842 1/4
4 844 1/4
4 845 1/8
4 847 1/4
4 848 -1/2
4 850 -1/2
4 851 -1/2
4 854 -1/2
4 855 -3/2
4 858 -1/2
4 859 8
4 860 -1/4
4 862 1/2
4 863 13/2
4 864 -5
4 866 1/2
4 867 -23/24
4 868 -19
4 869 9/2
4 870 31/4
4 871 -31/2
4 872 6
4 873 31/8
4 875 1/4
4 877 -1/2
4 879 -65/24
4 880 -23/12
4 881 -19
4 884 1/2
4 886 1/2
4 887 -33/2
4 889 1/4
4 890 8
4 893 -16
4 894 -1/4
4 896 -7/4
4 897 -1/4
4 898 5/4
4 899 32117857/440640
4 900 234457/306
5 0 -39401/864
5 1 -766397/3780
5 2 -35/18
5 3 1/15
5 5 89335/756
5 6 152561/1512
5 7 -3539/216
5 8 -16059746653/11059200
5 9 1751708597/614400
5 10 4019/900
5 11 34997/450
5 12 -276229/5400
5 13 119621/5400
5 14 5398473503/1843200
5 15 1757750197/1228800
5 16 -5237256991/1843200
5 17 -1734710197/614400
5 18 -1943/72
5 19 -487/72
5 20 433/18
5 21 347431921/245760
5 22 -4019/900
5 23 12587/900
5 24 -5237256991/1843200
5 25 1008647123/737280
5 26 39281/450
5 27 -34997/450
5 28 -39281/450
5 29 -7789/225
5 30 36971/675
5 31 126149/1800
5 32 15163/1800
5 33 -193963/1800
5 34 -15749844317/5529600
5 35 15919879517/5529600
5 36 -487/900
5 37 -5219709727/1843200
5 38 55687/900
5 39 1728861109/614400
5 40 578147303/204800
5 42 -160799/10800
5 43 -1391/4896
5 44 195/68
5 45 1/51
5 46 26395/2448
5 47 -9073/2448
5 48 12593/1632
5 49 -3889/1224
5 50 251/204
5 51 -61/34
5 52 -5/2
5 53 5/6
5 54 83/51
5 55 -653/102
5 56 49/68
5 57 -7/34
5 58 -319/102
5 59 63/34
5 60 -45205/4896
5 61 463/153
5 62 -12191/816
5 63 -2625/272
5 64 -557/2448
5 65 173/408
5 66 3121/408
5 67 -1371/272
5 68 -2161/816
5 69 -77/68
5 70 247/51
5 72 -149/102
5 73 6233/816
5 74 5/2
5 75 3/4
5 77 23881/9792
5 78 343/153
5 79 13/408
5 80 -69/68
5 81 439/408
5 82 185/102
5 83 -847/204
5 84 1781/408
5 85 83/51
5 86 -253/51
5 87 -245/68
5 88 -1667/408
5 89 175/204
5 90 -2
5 91 743/204
5 92 677/204
5 93 55/102
5 94 -983/102
5 95 15/68
5 96 40/17
5 97 1/3
5 98 -149/102
5 100 27/68
5 102 25/12
5 103 -149/204
5 105 167/16
5 106 -1153/1224
5 107 -113/204
5 108 419/204
5 109 247/408
5 110 19/102
5 111 151/51
5 112 -103/51
5 113 -67/51
5 114 -67/51
5 115 25/68
5 116 223/102
5 117 299/68
5 118 -149/204
5 119 1397/2448
5 120 -18007/7344
5 121 6757/1632
5 122 6329/1224
5 123 -191/2448
5 124 -725/136
5 125 16153/2448
5 126 2539/2448
5 127 3253/1224
5 128 463/153
5 129 -22897/2448
5 130 13619/2448
5 131 15/4
5 132 149/204
5 133 7865/14688
5 134 54815/14688
5 135 -24331/4896
5 136 -5047/816
5 137 5833/2448
5 138 4379/2448
5 139 5/3
5 140 -8843/2448
5 142 22/17
5 143 211/1224
5 144 -2
5 145 -151/102
5 147 150355/29376
5 148 8683/2448
5 149 -16327/2448
5 150 5/3
5 151 -1129/136
5 152 223/102
5 153 -49/51
5 154 359/72
5 155 2
5 156 151/102
5 158 220345/29376
5 159 -131/51
5 160 17309/2448
5 161 -223/51
5 162 -667/204
5 163 -31327/2448
5 164 -5/2
5 165 -1/51
5 170 4/3
5 171 -19/68
5 172 -361/204
5 173 37/51
5 174 6655/816
5 175 5275/612
5 176 13/17
5 177 -23/34
5 178 -152/51
5 179 -31/12
5 180 -14455/2448
5 181 -19889/2448
5 182 -61/34
5 183 5/102
5 184 -265/102
5 185 1399/204
5 186 -33/68
5 187 1337/204
5 188 13/102
5 189 1/204
5 190 9023/2448
5 191 25/136
5 192 779/816
5 193 893/204
5 194 -202/51
5 196 1/3
5 197 3/2
5 198 -86993/9792
5 199 26081/306
5 200 4609/4896
5 201 241057/7344
5 202 -416567/14688
5 203 -875/1632
5 204 -6133/288
5 205 578315/14688
5 206 1877/288
5 207 797/51
5 208 -31519/2448
5 209 -13165/204
5 210 100123/1224
5 211 65755/612
5 212 -18689/68
5 213 6635/1224
5 214 30197/408
5 215 -230045/2448
5 216 -497983/4896
5 217 18355/68
5 218 -2969/4896
5 219 39973/816
5 220 -438503/4896
5 221 -9739/306
5 222 -658253/9792
5 223 927/17
5 224 64675/272
5 225 1209079/9792
5 226 -1556387/4896
5 227 149/816
5 228 -71/408
5 229 -11/12
5 230 -139/102
5 231 127/102
5 234 -1018271/9792
5 235 3269/612
5 236 -28253/2448
5 237 1159/1088
5 238 -22021/3264
5 239 8663/612
5 240 -29509/1088
5 241 41987/2448
5 242 4/17
5 243 2126/153
5 244 -1451/51
5 245 1837/306
5 246 7817/24
5 247 -346967/544
5 248 4255/204
5 249 1217117/1632
5 250 1082021/4896
5 251 -128327/612
5 252 -6557/16
5 253 -332677/2448
5 254 361135/1224
5 255 193/204
5 256 -11761/204
5 257 3/2
5 258 -7297/1224
5 259 -150857/612
5 260 -3
5 261 -87/136
5 262 2684161/9792
5 263 -24121/2448
5 264 -3/17
5 265 -33143/2448
5 266 43205/2448
5 267 35761/2448
5 268 -297401/816
5 269 2108/3
5 270 -3507/136
5 271 -112139/136
5 272 -1202975/4896
5 273 569197/2448
5 274 64453/136
5 275 393145/2448
5 276 -157319/408
5 277 515/408
5 278 23683/408
5 279 725/408
5 280 10531/1224
5 281 669689/2448
5 282 -19/136
5 283 -863189/3264
5 284 -16615/1088
5 285 -2231681/9792
5 286 2183023/4896
5 287 1446323/9792
5 288 2335139/4896
5 289 -269231/306
5 290 -2141257/2448
5 291 8457/272
5 292 278139/272
5 293 -27/34
5 294 3371/816
5 295 4/17
5 296 9679/816
5 297 3
5 298 87/136
5 299 7280759/19584
5 300 -203563/1224
5 301 61417/136
5 302 30779/72
5 303 -781363/4896
5 304 -125879/136
5 305 -2/51
5 306 16001/408
5 307 7/3
5 308 107/17
5 309 51331/272
5 311 -19/136
5 313 -7760635/19584
5 314 -502999/2448
5 315 450997/1224
5 316 9/34
5 317 -56059/816
5 318 -937/136
5 319 -1895/153
5 320 -101341/306
5 321 19/136
5 323 2597861/4896
5 324 -63/34
5 325 -7675/272
5 326 941/204
5 327 29/136
5 328 -27253/204
5 330 19/136
5 332 409/816
5 333 19/136
5 334 -145/204
5 335 127/68
5 336 30/17
5 337 875/816
5 338 19/272
5 339 -19/136
5 341 -553/136
5 342 -673/272
5 343 -295/204
5 344 381/272
5 345 57/544
5 346 383/204
5 347 -57/544
5 348 431/272
5 349 -315/272
5 350 21/68
5 351 105/136
5 352 151/816
5 353 45/136
5 354 295/204
5 355 -3577/816
5 357 1758233/19584
5 358 -169849/4896
5 359 -21583/4896
5 360 3199/408
5 361 -5653/816
5 362 -641/2448
5 363 -107/306
5 364 -30773/2448
5 365 395/612
5 366 19997/3264
5 367 43097/9792
5 368 -1408/153
5 369 49129/3264
5 370 -3331/204
5 371 69/34
5 372 -995/102
5 373 871/1632
5 374 131/34
5 375 -4163/612
5 376 2353/1632
5 377 5963/408
5 378 -16757/612
5 379 -1/2
5 380 -688/51
5 381 3/4
5 382 1977/136
5 384 -17/3
5 385 -344/51
5 387 304025/14688
5 388 5383/7344
5 389 -21/68
5 390 -2732/153
5 391 2107/102
5 392 -27113/1224
5 393 2915/408
5 394 1931/1632
5 395 4/17
5 396 -1691/1632
5 397 -46919/4896
5 398 1684/51
5 399 19495/2448
5 400 -56197/2448
5 401 37/1224
5 402 193/204
5 403 463/204
5 404 -3407/306
5 405 1205/136
5 406 -763/136
5 407 3227/192
5 408 -973921/2448
5 409 1929253/2448
5 410 -118115/408
5 411 -2035387/2448
5 412 -229565/612
5 413 26882/51
5 414 2104639/2448
5 415 2905/68
5 416 -43087/68
5 418 21829/102
5 419 -21/34
5 420 54445/102
5 421 17/6
5 422 751/102
5 423 -1794703/4896
5 424 90757/3672
5 425 -191209/1224
5 426 -35183/272
5 427 13504/153
5 428 47824/153
5 429 -119963/306
5 430 -3/2
5 431 1393/306
5 432 -23791/102
5 434 -479/102
5 436 380731/4896
5 437 60937/918
5 438 -157343/1224
5 439 -35621/153
5 440 -1780/153
5 441 -1039/306
5 442 2477/18
5 444 157/102
5 446 -157621/918
5 447 -193/102
5 448 11564/17
5 449 6967/306
5 450 -73/18
5 451 23265/68
5 452 3
5 453 1919/204
5 456 562/153
5 457 433/102
5 458 -7981/612
5 459 673/34
5 460 83987/306
5 461 7631/612
5 462 331/204
5 463 -344/51
5 464 -1
5 465 -38441/204
5 466 21601/204
5 467 -3118/153
5 468 -295/204
5 469 739/136
5 470 14951/612
5 471 -195/136
5 472 603/68
5 473 899/204
5 474 -295/306
5 475 95935/612
5 476 -3752/51
5 477 -73601/612
5 478 6695/306
5 479 -29557/612
5 481 1
5 482 -1
5 483 29131/918
5 484 76149/136
5 485 13261/14688
5 486 71/204
5 487 1231/144
5 488 -46061/7344
5 489 571/144
5 490 3/17
5 491 -3/17
5 492 -59/68
5 493 311/36
5 494 -27403/1224
5 495 -2141/306
5 496 10919/816
5 497 -1963/612
5 498 3907/816
5 500 4987/612
5 501 -103/102
5 502 463/408
5 503 -250741/29376
5 504 472283/1088
5 505 -8431993/9792
5 506 30965/102
5 507 9028165/9792
5 508 2004049/4896
5 509 -237199/408
5 510 -2301847/2448
5 511 -4871/102
5 512 35854/51
5 513 -27/34
5 514 -96013/408
5 515 2/17
5 516 -21/34
5 517 -480193/816
5 518 -211/408
5 519 860769/2176
5 520 -91447/3672
5 521 844685/4896
5 522 35527/272
5 523 -270361/2448
5 524 -63629/204
5 525 309/68
5 526 1051015/2448
5 527 213/68
5 528 -1532/153
5 529 4372/17
5 530 365/136
5 531 -1974913/19584
5 532 -241105/3672
5 533 36739/306
5 534 -211/102
5 535 605987/2448
5 536 73/408
5 537 2015/153
5 538 -21859/144
5 539 -2383/408
5 540 6858625/29376
5 541 -679/51
5 542 -49975/68
5 543 -3272/153
5 544 -11923/1224
5 545 -154609/408
5 546 419/408
5 547 -11749/2448
5 548 -463/408
5 549 3979/612
5 550 -6215/272
5 551 -46624/153
5 552 -24887/2448
5 553 -463/816
5 554 463/408
5 556 57489/272
5 557 -49681/408
5 558 3565/612
5 559 3199/816
5 560 -463/544
5 561 -6155/612
5 562 463/544
5 563 -6727/816
5 564 -3365/816
5 565 95/612
5 566 -438517/2448
5 567 67157/816
5 568 339443/2448
5 569 -5503/612
5 570 83365/2448
5 571 -3697105/58752
5 572 -2778473/4896
5 573 33535/1836
5 574 1990753/7344
5 575 -7807843/14688
5 576 -2325181/14688
5 577 -315545/544
5 578 384553/306
5 579 4858799/4896
5 580 -612005/1632
5 581 -6150161/4896
5 583 -18365/2448
5 584 -69161/2448
5 585 -2/3
5 586 -21/34
5 587 -2999767/7344
5 588 2067215/7344
5 589 -555409/612
5 590 -2015173/2448
5 591 842521/1224
5 592 2325115/1224
5 593 -15161/102
5 594 -4/17
5 595 -993289/2448
5 597 -73/51
5 598 20260339/29376
5 599 139607/2448
5 600 -128942/153
5 601 730903/2448
5 602 2/17
5 603 4/17
5 604 1753223/2448
5 606 78/17
5 607 -23678111/29376
5 608 27/17
5 609 99463/1224
5 610 -4/17
5 611 13/34
5 612 81451/306
5 613 -3
5 614 -223/68
5 615 79/34
5 616 32/17
5 617 -73/34
5 618 -171/272
5 619 -1225/153
5 620 44/17
5 621 49/34
5 622 21/34
5 623 1
5 624 16885/2448
5 625 5837/2448
5 626 195/34
5 627 27/34
5 628 7/17
5 629 -233/34
5 630 -24/17
5 631 -57/34
5 632 13/17
5 633 9/17
5 634 -6671/2448
5 635 55/204
5 636 3331/816
5 637 -195/34
5 638 25/34
5 639 -1
5 640 1
5 641 -1290109/7344
5 642 -9485/306
5 643 -523225/29376
5 644 294103/1836
5 645 751085/7344
5 646 -3017107/9792
5 647 -398569/816
5 648 31/24
5 649 181505/612
5 650 -7/6
5 651 -503/102
5 652 427075/2448
5 654 79/51
5 655 -1715177/14688
5 656 127289/1224
5 657 702931/1224
5 658 -4/3
5 659 -904403/2448
5 660 2407/204
5 661 2594/153
5 662 -526283/1224
5 663 -319/51
5 665 5891627/14688
5 666 -587/102
5 667 -282443/408
5 668 -1523/102
5 669 -172/51
5 670 -893131/2448
5 672 125/204
5 674 -16
5 675 -178/51
5 676 -79/51
5 677 593/102
5 678 -2167/136
5 679 -256607/1224
5 680 -791/102
5 681 -79/102
5 682 79/51
5 684 358747/2448
5 685 -97991/1224
5 686 132/17
5 687 331/204
5 688 -79/68
5 689 -1069/102
5 690 79/68
5 691 -215/34
5 692 -107/51
5 693 -23/204
5 694 -298751/2448
5 695 45833/816
5 696 12651/136
5 697 -132/17
5 698 2849/102
5 702 16375/3672
5 703 -250939/612
5 704 570221/7344
5 705 -351137/2448
5 706 -1/12
5 707 -745793/2448
5 708 -16181/1224
5 709 -3373/306
5 710 2985/16
5 712 80/17
5 713 -578515/1836
5 714 337/102
5 715 115187/144
5 716 13067/612
5 717 659/153
5 718 1321487/2448
5 720 173/68
5 722 16
5 723 2483/306
5 724 80/17
5 725 -4643/306
5 726 6473/204
5 727 155617/408
5 728 2843/153
5 729 40/17
5 730 -80/17
5 731 -649271/2448
5 732 180199/1224
5 733 -2086/153
5 734 -173/204
5 735 60/17
5 736 5935/306
5 737 -60/17
5 738 547/51
5 739 781/204
5 740 -37/306
5 741 537905/2448
5 742 -83923/816
5 743 -50917/306
5 744 2086/153
5 745 -9175/153
5 747 -1277273/29376
5 748 915919/1224
5 749 -5/16
5 750 1
5 753 3475/408
5 754 17/16
5 758 802837/2448
5 759 -25/24
5 760 4037/816
5 761 5/24
5 763 770/153
5 764 -3/16
5 765 410923/2448
5 766 1/2
5 768 -7/24
5 769 -147/68
5 770 9/64
5 773 -133/408
5 774 -147/68
5 775 182/51
5 776 4231/816
5 777 40147/306
5 778 -707/408
5 779 -147/136
5 780 147/68
5 782 -216923/2448
5 783 139727/2448
5 784 76/51
5 785 -829/136
5 786 -441/272
5 787 -25/34
5 788 441/272
5 789 307/136
5 790 483/136
5 791 -47/204
5 792 197473/2448
5 793 -14609/408
5 794 -53545/816
5 795 57/34
5 796 965/408
5 803 -1/2
5 804 -3/8
5 805 11/12
5 806 3/4
5 807 -7/24
5 808 -1/4
5 809 13/24
5 810 -1/6
5 812 1/6
5 813 -8/3
5 814 -25/12
5 815 -3/2
5 816 11/4
5 817 -31/8
5 818 -17/24
5 819 17/8
5 821 4/3
5 822 -13/12
5 823 -31/8
5 824 3
5 828 1/4
5 829 -3/2
5 830 -3/4
5 832 -35/36
5 833 -1/6
5 835 2
5 836 -1/3
5 837 -2/3
5 838 -4/3
5 839 -1/4
5 840 125/24
5 841 -4/3
5 842 1/8
5 844 1/4
5 845 1/4
5 847 1/4
5 851 -1/2
5 852 1/4
5 853 1/2
5 854 -1/2
5 858 -1/2
5 861 -1/4
5 862 1/2
5 867 2/3
5 868 1
5 870 3/4
5 871 -1
5 872 1/3
5 873 -1/2
5 881 3/2
5 883 1/4
5 886 1/4
5 887 -1/4
5 889 1/4
5 890 16
5 892 -8
5 893 -16
5 895 -1/4
5 899 76088899/1762560
5 900 646079/2448
6 1 457/9
6 5 -5801/252
6 6 -6995/252
6 8 6290373/204800
6 9 -11577679/307200
6 10 -806/25
6 11 -3099/100
6 12 23393/1200
6 13 23993/1200
6 14 -21097807/307200
6 15 -3901893/204800
6 16 -526907/102400
6 17 -1491121/307200
6 18 1027/24
6 19 43
6 20 -1031/24
6 21 4152253/122880
6 22 806/25
6 23 -18731/300
6 24 -526907/102400
6 25 4062653/122880
6 26 -6127/100
6 27 3099/100
6 28 6127/100
6 29 2229/400
6 30 -62081/1200
6 31 -2229/200
6 32 344/25
6 33 19997/300
6 34 2912197/102400
6 35 -3104197/102400
6 36 1664/75
6 37 -10857137/307200
6 38 -3329/200
6 39 10793137/307200
6 40 273979/102400
6 42 3527/600
6 43 145327/6528
6 44 385/34
6 45 -1333/816
6 46 -127709/3264
6 47 193331/3264
6 48 143063/2176
6 49 -77573/408
6 50 8021/1632
6 51 -326/51
6 52 11/2
6 53 -95/24
6 54 703/102
6 55 -7829/408
6 56 3271/544
6 57 1333/408
6 58 -1741/408
6 59 -6331/816
6 60 1470419/6528
6 61 -182035/408
6 62 25291/3264
6 63 1686407/3264
6 64 252803/1632
6 65 -57269/408
6 66 -475193/1632
6 67 -120481/1088
6 68 255259/1088
6 69 601/544
6 70 -8809/204
6 71 -2
6 72 -377/51
6 73 -575839/3264
6 74 -11/2
6 75 -25/48
6 77 7118179/39168
6 78 3505/1632
6 79 427/136
6 80 -5177/6528
6 81 -5433/2176
6 82 1457/408
6 83 -59593/6528
6 84 77/34
6 85 326/51
6 86 -1457/204
6 87 533/204
6 88 -4929/272
6 89 10913/3264
6 90 -19/8
6 91 -21113/3264
6 92 3849/1088
6 93 -1843/408
6 94 -8147/1632
6 95 2829/544
6 96 -4597/816
6 97 -1
6 98 -325/34
6 99 -1
6 100 94/17
6 102 -139/16
6 103 -325/68
6 105 17713/1152
6 106 -6053/4896
6 107 -3271/544
6 108 3543/544
6 109 -143/51
6 110 -1333/816
6 111 1741/408
6 112 6331/816
6 113 -1843/816
6 114 -6943/816
6 115 1485/544
6 116 -3985/816
6 117 94/17
6 118 -325/68
6 119 162943/19584
6 120 -1851119/6528
6 121 1804339/3264
6 122 -309223/1632
6 123 -1280735/2176
6 124 -285451/1088
6 125 406451/1088
6 126 1949633/3264
6 127 52909/1632
6 128 -182035/408
6 129 457619/3264
6 130 1256381/3264
6 131 51/16
6 132 325/68
6 133 -3256121/13056
6 134 112405/6528
6 135 -765281/6528
6 136 -286241/3264
6 137 255625/3264
6 138 698255/3264
6 139 13/8
6 140 -298331/1088
6 141 2
6 142 377/51
6 143 -255779/1632
6 144 -19/8
6 145 -3475/816
6 147 581065/9792
6 148 138167/3264
6 149 -100437/1088
6 150 -5/8
6 151 -133999/816
6 152 -4801/816
6 153 -377/51
6 154 407/4
6 155 19/8
6 156 3475/816
6 158 -4976137/39168
6 159 -1315/272
6 160 1571933/3264
6 161 4393/408
6 162 95/51
6 163 755285/3264
6 164 11/2
6 165 4325/816
6 170 -6
6 171 -2597/1632
6 172 -1489/816
6 173 -1141/408
6 174 57395/3264
6 175 159467/816
6 176 4945/1632
6 177 -3427/1632
6 178 -137/34
6 179 -13/4
6 180 -460129/3264
6 181 233527/3264
6 182 -5201/272
6 183 -159/544
6 184 2251/1088
6 185 9913/408
6 186 2645/1088
6 187 14233/1632
6 188 -665/544
6 189 -839/816
6 190 363757/3264
6 191 -81421/1632
6 192 -303925/3264
6 193 4691/272
6 194 -15315/544
6 196 19/8
6 197 -25/24
6 198 264781/9792
6 199 4431229/9792
6 200 -878797/19584
6 201 -1377643/58752
6 202 -407243/58752
6 203 928099/9792
6 204 -3063877/19584
6 205 -10227475/58752
6 206 3374657/6528
6 207 -24677/1632
6 208 10987/1224
6 209 29245/1224
6 210 -80845/1632
6 211 -1093507/19584
6 212 1632749/9792
6 213 -64289/9792
6 214 396373/9792
6 215 -83885/1632
6 216 -661177/19584
6 217 34297/288
6 218 -10057423/19584
6 219 640843/612
6 220 324221/9792
6 221 -13758379/9792
6 222 -8077915/19584
6 223 889829/6528
6 224 11842297/9792
6 225 2688863/19584
6 226 2841439/19584
6 227 -4387/1632
6 228 68029/816
6 229 1/3
6 230 7817/816
6 231 1259545/3264
6 232 -3/16
6 234 -18595411/13056
6 235 -30577/4896
6 236 33263/4896
6 237 43615/2176
6 238 -68413/6528
6 239 -69107/4896
6 240 313621/6528
6 241 -6721/2448
6 242 29/34
6 243 -4723/612
6 244 687/34
6 245 -30539/1224
6 246 -2558507/19584
6 247 79213/306
6 248 -11275/816
6 249 -4699/16
6 250 -274433/3264
6 251 838207/9792
6 252 206011/1088
6 253 260231/9792
6 254 -231509/4896
6 255 4577/1632
6 256 121/16
6 257 3
6 258 9433/2448
6 259 94013/1224
6 260 -177/16
6 261 -47/136
6 262 -8434151/39168
6 263 -6005/2448
6 264 -87/136
6 265 -3115/1224
6 266 -81041/4896
6 267 48455/1224
6 268 -3500887/19584
6 269 1653893/4896
6 270 -58799/3264
6 271 -434623/1088
6 272 -395489/3264
6 273 495239/4896
6 274 203243/816
6 275 835735/9792
6 276 -558869/3264
6 277 -427/544
6 278 3733/136
6 279 409/34
6 280 689/612
6 281 1279577/9792
6 282 225/136
6 283 -6510661/39168
6 284 34558441/58752
6 285 -3120925/2176
6 286 43123/816
6 287 8444851/3264
6 288 3530105/3264
6 289 -344935/3264
6 290 -14653529/3264
6 291 -202435/2448
6 292 68195/306
6 293 -417/136
6 294 -3013819/9792
6 295 29/34
6 296 -1955431/2448
6 297 171/16
6 298 43/272
6 299 417840391/117504
6 300 -12894997/58752
6 301 201403/1152
6 302 13999955/9792
6 303 1788437/9792
6 304 -5330345/4896
6 305 2305/1632
6 306 6346189/9792
6 307 -55/24
6 308 -96/17
6 309 5562425/9792
6 311 399/272
6 313 -237813239/117504
6 314 735229/9792
6 315 -3759361/4896
6 316 -1499/1632
6 317 335587/816
6 318 4103/204
6 319 50743/2448
6 320 22979/408
6 321 -399/272
6 323 154056307/117504
6 324 3083/544
6 325 -12274705/9792
6 326 -12451/408
6 327 -28859/816
6 328 -934423/612
6 329 3/8
6 330 -225/136
6 332 -9167/1632
6 333 -399/272
6 334 6379/816
6 335 -33151/1088
6 336 -1048241/2448
6 337 -19531/1632
6 338 -399/544
6 339 501/272
6 340 3/8
6 341 2867717/9792
6 342 -1697903/9792
6 343 6773/408
6 344 2947/544
6 345 -687/1088
6 346 -17837/816
6 347 1503/1088
6 348 -6671/544
6 349 -3993/544
6 350 -419/816
6 351 -2458105/9792
6 352 23699/204
6 353 641035/3264
6 354 -3463/204
6 355 80897/1632
6 357 4069959/4352
6 358 -3321191/3264
6 359 8101/1224
6 360 2079/272
6 361 44341/13056
6 362 -13175/2304
6 363 15611/4896
6 364 44327/39168
6 365 185/2448
6 366 -8791/3264
6 367 -67669/9792
6 368 419/612
6 369 -2347/3264
6 370 -193177/13056
6 371 269971/13056
6 372 39539/6528
6 373 -575575/13056
6 374 -3767/2176
6 375 13475/19584
6 376 32909/1632
6 377 -337/34
6 378 637769/19584
6 380 61/102
6 381 3/2
6 382 199/102
6 383 3/8
6 384 -79/4
6 385 61/204
6 387 -6166181/117504
6 388 -8441/1836
6 389 -165/136
6 390 2353/2448
6 391 -577/102
6 392 12995/612
6 393 35/408
6 394 3719/1632
6 395 29/34
6 396 -2543/1632
6 397 -21917/4896
6 398 -1289/204
6 399 51571/2448
6 400 70387/4896
6 401 -4511/144
6 402 4577/1632
6 403 2279/408
6 404 10745/2448
6 405 -7/816
6 406 875/272
6 407 -45719/19584
6 408 19983553/117504
6 409 -11815439/39168
6 410 2397103/19584
6 411 12134887/39168
6 412 1446199/9792
6 413 -495403/2448
6 414 -96331/272
6 415 -33071/2448
6 416 296641/1224
6 417 3/8
6 418 -917669/9792
6 419 -165/68
6 420 -1835351/9792
6 421 185/16
6 422 715/408
6 423 37348705/235008
6 424 -417431/29376
6 425 210193/3264
6 426 72665/1088
6 427 -95257/3264
6 428 -1465951/9792
6 429 1663627/9792
6 430 -3
6 431 -18169/2448
6 432 32519/306
6 434 78/17
6 436 -13327811/235008
6 437 -823051/29376
6 438 235939/3264
6 439 202723/2448
6 440 14417/2448
6 441 -1625/2448
6 442 -2177/48
6 444 1427/408
6 446 89009/2304
6 447 -4577/816
6 448 -2603267/9792
6 449 -12581/1224
6 450 5191/1224
6 451 -337151/2448
6 452 177/16
6 453 -8941/816
6 456 -64399/4896
6 457 -7945/816
6 458 39953/2448
6 459 -14565/1088
6 460 -62445/544
6 461 -96635/4896
6 462 -11005/1632
6 463 61/204
6 464 -15/4
6 465 710533/9792
6 466 -103621/2448
6 467 -29527/2448
6 468 -4271/1632
6 469 889/2176
6 470 32807/2448
6 471 27263/2176
6 472 589/544
6 473 -8405/1632
6 474 -4271/2448
6 475 -155305/2448
6 476 54793/1632
6 477 284167/9792
6 478 35647/2448
6 479 154483/4896
6 481 15/4
6 482 -29/8
6 483 10877227/235008
6 484 -4288195/19584
6 485 -411527/58752
6 486 251/204
6 487 -2143/4896
6 488 -53857/14688
6 489 18809/544
6 490 87/136
6 491 -87/136
6 492 -415/136
6 493 5515/612
6 494 5261/4896
6 495 -18653/1224
6 496 -2291/272
6 497 212113/4896
6 498 -627/272
6 499 -3/16
6 500 -8429/2448
6 501 -73/34
6 502 455/204
6 503 -649795/7344
6 504 5987093/29376
6 505 -8005481/19584
6 506 1450621/9792
6 507 4302563/9792
6 508 1926359/9792
6 509 -160285/576
6 510 -494243/1088
6 511 -25409/1224
6 512 1660157/4896
6 513 -417/136
6 514 -1183939/9792
6 515 29/68
6 516 -165/68
6 517 -2712817/9792
6 518 -197/816
6 519 5684473/29376
6 520 -568193/58752
6 521 1590031/19584
6 522 13863/272
6 523 -62255/1088
6 524 -1480963/9792
6 525 4259/544
6 526 2036561/9792
6 527 257/51
6 528 -169/36
6 529 606379/4896
6 530 3739/816
6 531 -250933/6912
6 532 -668027/29376
6 533 557539/9792
6 534 -2791/1632
6 535 273707/2448
6 536 -1/68
6 537 -4151/1224
6 538 -1111/16
6 539 953/272
6 540 7194035/117504
6 541 -1181/1632
6 542 -3396493/9792
6 543 -12445/1224
6 544 13775/1224
6 545 -1812403/9792
6 546 -2897/204
6 547 -13949/4896
6 548 -1063/408
6 549 31553/4896
6 550 -7723/1088
6 551 -28709/204
6 552 -16373/2448
6 553 -1267/816
6 554 1769/816
6 555 -3/8
6 556 908279/9792
6 557 -599645/9792
6 558 -5621/2448
6 559 4975/816
6 560 -1165/544
6 561 4895/4896
6 562 1165/544
6 563 -479/1632
6 564 -2245/408
6 565 487/1224
6 566 -811955/9792
6 567 64283/1632
6 568 593183/9792
6 569 8885/2448
6 570 15371/1224
6 571 6637081/117504
6 572 -415615/1632
6 573 1663513/39168
6 574 3226801/13056
6 575 13969483/29376
6 576 -177984395/117504
6 577 -1973647/3264
6 578 -13722391/19584
6 579 24499987/6528
6 580 89783/288
6 581 -808097/6528
6 582 -3/16
6 583 -3193/408
6 584 -54071/816
6 585 -1
6 586 -541/272
6 587 -261615775/78336
6 588 5896681/19584
6 589 100811/19584
6 590 -7137367/3264
6 591 -3175829/4896
6 592 16362155/9792
6 593 -162143/1088
6 594 -29/34
6 595 -1404497/3264
6 597 -1775/816
6 598 291759679/78336
6 599 -251989/4896
6 600 739717/816
6 601 -1089145/4896
6 602 29/68
6 603 29/34
6 604 -3017431/4896
6 606 -4823/816
6 607 -253611061/117504
6 608 417/68
6 609 7835335/9792
6 610 -29/34
6 611 107/68
6 612 10391447/4896
6 613 -171/16
6 614 1111/136
6 615 611/68
6 616 481/68
6 617 -1067/136
6 618 -243/136
6 619 -31211/1632
6 620 1327/136
6 621 385/68
6 622 165/68
6 623 15/4
6 624 32525/1632
6 625 7373/3264
6 626 363/17
6 627 417/136
6 628 1497/2176
6 629 -3455/136
6 630 -14145/2176
6 631 -98/17
6 632 411/136
6 633 139/68
6 634 -27197/3264
6 635 59/272
6 636 1209/68
6 637 -2921/136
6 638 40/17
6 639 -15/4
6 640 29/8
6 641 -340742633/235008
6 642 -397999/2176
6 643 -364807/19584
6 644 6051503/58752
6 645 11789371/58752
6 646 650605/6528
6 647 -14969015/19584
6 648 77/24
6 649 1037825/3264
6 650 55/48
6 651 -1681/408
6 652 25545/136
6 654 1919/816
6 655 -1268213/2176
6 656 -536309/3264
6 657 12109/72
6 658 -19/24
6 659 3081569/4896
6 660 -207/68
6 661 -16747/2448
6 662 367297/2448
6 663 115/34
6 665 38870141/29376
6 666 -12131/816
6 667 -10386419/4896
6 668 -407/204
6 669 6915/272
6 670 -11922851/9792
6 672 -5767/408
6 674 -12
6 675 -5995/1632
6 676 -1613/816
6 677 4703/816
6 678 -40175/3264
6 679 -11239/51
6 680 -12175/1632
6 681 -2633/1632
6 682 1715/816
6 684 478327/3264
6 685 -294239/3264
6 686 351/68
6 687 6229/1632
6 688 -3041/1088
6 689 -6199/816
6 690 2633/1088
6 691 -2293/544
6 692 -10379/1632
6 693 331/816
6 694 -142133/1088
6 695 33129/544
6 696 108299/1088
6 697 -317/68
6 698 37273/1632
6 702 274051/918
6 703 -4389871/9792
6 704 -57743/918
6 705 3560075/9792
6 706 -35/48
6 707 1186163/4896
6 708 10393/1224
6 709 26833/2448
6 710 -14671/96
6 712 -4679/816
6 713 -8096425/29376
6 714 1327/272
6 715 -8014831/4896
6 716 -10415/306
6 717 -4960/153
6 718 413033/2448
6 720 617/102
6 722 12
6 723 -4841/612
6 724 -4985/816
6 725 87877/4896
6 726 -24359/816
6 727 -64465/204
6 728 -96695/4896
6 729 -3965/1632
6 730 4883/816
6 731 545839/2448
6 732 -565139/4896
6 733 10807/1224
6 734 103/544
6 735 -3557/1088
6 736 -68225/4896
6 737 3965/1088
6 738 -5123/816
6 739 -1949/544
6 740 955/2448
6 741 -438805/2448
6 742 136109/1632
6 743 638711/4896
6 744 -11419/1224
6 745 277165/4896
6 747 -48354493/58752
6 748 -2021921/3264
6 749 17/8
6 751 -3/8
6 752 -3/8
6 753 869/1632
6 754 15/8
6 755 3/8
6 757 -3/8
6 758 26241745/9792
6 759 155/96
6 760 61291/1632
6 761 11/24
6 762 3/8
6 763 78991/4896
6 764 9/8
6 765 13509907/9792
6 766 33/16
6 767 3/8
6 768 -1
6 769 407/34
6 770 71/128
6 773 10907/544
6 774 3307/272
6 775 -10329/272
6 776 260233/3264
6 777 2705801/2448
6 778 24951/544
6 779 3443/544
6 780 -1645/136
6 782 -7394333/9792
6 783 4310543/9792
6 784 -23089/816
6 785 -8443/544
6 786 9615/1088
6 787 34591/816
6 788 -10431/1088
6 789 12539/544
6 790 12395/544
6 791 -185/272
6 792 6304477/9792
6 793 -489371/1632
6 794 -1589467/3264
6 795 22307/816
6 796 -231053/1632
6 801 -3/4
6 804 -23/16
6 805 -25/48
6 806 -9/16
6 807 -13/96
6 808 9/16
6 809 13/32
6 810 -5/16
6 812 15/16
6 813 -23/8
6 814 14/3
6 815 -4
6 816 9/4
6 817 87/16
6 818 -109/48
6 819 -47/48
6 821 13/4
6 822 -5/8
6 823 -291/64
6 824 93/8
6 825 -9/16
6 826 -3/8
6 827 3/16
6 828 -1/2
6 830 3/8
6 832 47/72
6 833 1/6
6 835 13/12
6 836 319/48
6 837 13/12
6 838 49/24
6 839 1/2
6 840 197/96
6 841 -19/24
6 842 3/8
6 844 3/8
6 845 -3/16
6 848 1/4
6 849 -6
6 850 3/8
6 851 -9/8
6 852 -3/16
6 853 3/2
6 854 -3/8
6 856 -3/16
6 857 1
6 858 -3/8
6 859 -12
6 860 3/8
6 862 3/4
6 863 9/8
6 864 -3/4
6 867 95/32
6 868 7/2
6 869 15/8
6 870 1/8
6 871 -7/8
6 872 13/8
6 873 -21/32
6 874 3/8
6 875 3/16
6 876 -3/16
6 879 1/32
6 880 -1/12
6 881 13/8
6 882 9/16
6 883 -13/16
6 884 1/16
6 885 -19/16
6 886 7/16
6 887 -57/16
6 888 -3/16
6 889 3/8
6 890 12
6 892 12
6 893 -24
6 895 -3/8
6 897 3/16
6 899 1311228409/7050240
6 900 22912897/9792
7 1 601/9
7 5 -301/9
7 6 -100/3
7 8 13525169/614400
7 9 -2256443/102400
7 10 -3099/100
7 11 -806/25
7 12 25043/1200
7 13 24443/1200
7 14 -5557819/102400
7 15 -6897329/614400
7 16 -6299471/307200
7 17 -6389071/307200
7 18 85/2
7 19 1039/24
7 20 -173/4
7 21 5024323/122880
7 22 3099/100
7 23 -6127/100
7 24 -6299471/307200
7 25 1704641/40960
7 26 -18731/300
7 27 806/25
7 28 18731/300
7 29 3103/300
7 30 -63131/1200
7 31 -5981/300
7 32 10787/1200
7 33 45319/600
7 34 1241147/102400
7 35 -3249841/307200
7 36 10787/600
7 37 -15601487/307200
7 38 -1564/75
7 39 5221829/102400
7 40 6551887/307200
7 42 23837/3600
7 43 -139877/6528
7 44 -3085/272
7 45 231/272
7 46 103651/3264
7 47 -169129/3264
7 48 -136061/2176
7 49 72533/408
7 50 -3437/544
7 51 113/34
7 52 -11/2
7 53 35/8
7 54 -48/17
7 55 1211/68
7 56 -1135/544
7 57 -231/136
7 58 231/136
7 59 673/272
7 60 -1348717/6528
7 61 168575/408
7 62 -2487/1088
7 63 -516147/1088
7 64 -117119/816
7 65 34943/272
7 66 143573/544
7 67 114659/1088
7 68 -234877/1088
7 69 -1597/544
7 70 5383/136
7 72 113/34
7 73 179063/1088
7 74 13/2
7 75 13/16
7 77 -2156647/13056
7 78 -5159/1632
7 79 -447/272
7 80 9987/2176
7 81 3761/2176
7 82 -113/68
7 83 17179/2176
7 84 -447/272
7 85 -113/34
7 86 113/34
7 87 -5/136
7 88 4457/272
7 89 -443/1088
7 90 5/8
7 91 5747/1088
7 92 -3821/1088
7 93 299/136
7 94 2053/544
7 95 -693/544
7 96 -41/272
7 98 515/68
7 100 -447/136
7 101 1
7 102 117/16
7 103 447/136
7 105 -1421/128
7 106 -2573/544
7 107 1135/544
7 108 -1135/544
7 109 4427/272
7 110 231/272
7 111 -231/136
7 112 -673/272
7 113 231/272
7 114 673/272
7 115 -2481/544
7 116 231/272
7 117 -447/136
7 118 447/136
7 119 -42767/2176
7 120 5192545/19584
7 121 -8749/17
7 122 285893/1632
7 123 3564761/6528
7 124 267279/1088
7 125 -1138151/3264
7 126 -1814123/3264
7 127 -50747/1632
7 128 168575/408
7 129 -409933/3264
7 130 -1165039/3264
7 131 -13/16
7 132 -447/136
7 133 9071935/39168
7 134 -332953/19584
7 135 717203/6528
7 136 91193/1088
7 137 -242483/3264
7 138 -646009/3264
7 139 -13/8
7 140 825691/3264
7 142 -113/34
7 143 241069/1632
7 144 13/8
7 145 673/272
7 147 -1104511/19584
7 148 -123889/3264
7 149 267401/3264
7 150 13/8
7 151 21477/136
7 152 231/272
7 153 113/34
7 154 -4649/48
7 155 -13/8
7 156 -673/272
7 158 4885531/39168
7 159 2039/272
7 160 -1470331/3264
7 161 -231/136
7 162 -5/136
7 163 -703195/3264
7 164 -13/2
7 165 -1115/272
7 170 6
7 171 1279/544
7 172 415/272
7 173 457/136
7 174 -18051/1088
7 175 -149477/816
7 176 -1379/544
7 177 653/544
7 178 549/136
7 180 425795/3264
7 181 -205145/3264
7 182 5443/272
7 183 1155/544
7 184 -2427/1088
7 185 -3483/136
7 186 -3285/1088
7 187 -3447/544
7 188 1065/544
7 189 385/272
7 190 -347575/3264
7 191 25407/544
7 192 93773/1088
7 193 -5001/272
7 194 14983/544
7 196 -13/8
7 197 13/8
7 198 -163783/6528
7 199 -1357135/3264
7 200 -122543/6528
7 201 -286277/19584
7 202 348451/9792
7 203 307973/6528
7 204 -591775/6528
7 205 -2207405/19584
7 206 198181/816
7 207 -3743/272
7 208 7151/408
7 209 12831/1088
7 210 -92207/3264
7 211 -277949/6528
7 212 13213/136
7 213 -3155/408
7 214 -58219/816
7 215 107023/1088
7 216 178087/1632
7 217 -487607/1632
7 218 -1460771/6528
7 219 34859/68
7 220 218337/2176
7 221 -2229821/3264
7 222 -1665763/6528
7 223 -726571/6528
7 224 432607/544
7 225 -262085/6528
7 226 457633/1088
7 227 415/544
7 228 2767/68
7 229 -13/16
7 230 205/68
7 231 191383/1088
7 234 -10208419/13056
7 235 -17837/1632
7 236 7487/816
7 237 10119/2176
7 238 -5243/2176
7 239 -16651/1632
7 240 67367/2176
7 241 -14779/1632
7 242 -9/34
7 243 1799/408
7 244 3459/136
7 245 -38177/816
7 246 -132627/2176
7 247 152501/1088
7 248 2933/1088
7 249 -22601/136
7 250 -81143/1632
7 251 63277/1632
7 252 15335/136
7 253 62449/3264
7 254 -56519/3264
7 255 -16/17
7 256 3853/272
7 258 2135/816
7 259 192275/3264
7 260 27/8
7 261 -135/136
7 262 -1449001/13056
7 263 10145/816
7 264 27/136
7 265 5095/1632
7 266 -9097/408
7 267 -4337/1632
7 268 603691/1632
7 269 -1168625/1632
7 270 743/32
7 271 28395/34
7 272 264641/1088
7 273 -379403/1632
7 274 -248593/544
7 275 -130273/816
7 276 205699/544
7 277 165/136
7 278 -8049/136
7 279 681/136
7 280 -2887/408
7 281 -445957/1632
7 282 -423/272
7 283 916315/3264
7 284 208891/816
7 285 -343415/384
7 286 -413179/1088
7 287 8823907/6528
7 288 98879/102
7 289 379385/544
7 290 -2403445/816
7 291 -83355/1088
7 292 -835659/1088
7 293 243/272
7 294 -154443/1088
7 295 -9/34
7 296 -200621/544
7 297 -27/8
7 298 135/136
7 299 2216235/1088
7 300 -100651/384
7 301 -206429/6528
7 302 3541655/3264
7 303 1417271/3264
7 304 -23807/68
7 305 175/272
7 306 353145/1088
7 307 31/8
7 308 93/17
7 309 482233/1088
7 311 -423/272
7 313 -17586373/13056
7 314 689947/3264
7 315 -159055/192
7 316 -359/272
7 317 17441/68
7 318 1063/68
7 319 12845/816
7 320 263477/816
7 321 423/272
7 323 6373493/13056
7 324 -33/16
7 325 -38609/64
7 326 -3113/136
7 327 -5485/272
7 328 -918997/1088
7 330 423/272
7 331 -12
7 332 -397/544
7 333 423/272
7 334 -109/68
7 335 -10927/1088
7 336 -51393/272
7 337 -371/544
7 338 423/544
7 339 -423/272
7 341 132993/1088
7 342 -88975/1088
7 343 1243/136
7 344 1761/544
7 345 1269/1088
7 346 -181/17
7 347 -1269/1088
7 348 -3729/544
7 349 -2439/544
7 350 -127/272
7 351 -121273/1088
7 352 7177/136
7 353 99797/1088
7 354 -1243/136
7 355 7777/544
7 357 3590533/6528
7 358 -582501/1088
7 359 -6733/1632
7 360 -181/136
7 361 5509/1088
7 362 12697/3264
7 363 5575/1632
7 364 16171/3264
7 365 1841/408
7 366 -18823/2176
7 367 -8299/6528
7 368 4985/1632
7 369 -43483/2176
7 370 1481/136
7 371 3173/1088
7 372 10787/1088
7 373 -1201/136
7 374 -2283/1088
7 375 -17395/3264
7 376 14369/1088
7 377 -4263/544
7 378 91883/3264
7 380 371/136
7 382 73/68
7 383 -9/8
7 384 77/16
7 385 371/272
7 387 -33587/1224
7 388 -1315/2448
7 389 189/544
7 390 6497/816
7 391 -3601/272
7 392 26021/1632
7 393 -6401/544
7 394 -5737/1088
7 395 -9/34
7 396 5557/1088
7 397 -15119/3264
7 398 -1895/136
7 399 275/96
7 400 19717/816
7 401 -6803/204
7 402 -16/17
7 403 -1205/136
7 404 137/102
7 405 1301/136
7 406 -417/136
7 407 170231/6528
7 408 36457/408
7 409 -1105871/6528
7 410 19565/272
7 411 277751/1632
7 412 74339/816
7 413 -7211/64
7 414 -667243/3264
7 415 -7297/544
7 416 74565/544
7 418 -44395/1088
7 419 189/272
7 420 -136723/1088
7 421 -19/4
7 422 -35/17
7 423 18109/204
7 424 -169621/19584
7 425 273205/6528
7 426 2463/64
7 427 -63613/3264
7 428 -227053/3264
7 429 310693/3264
7 431 -245/51
7 432 27891/544
7 434 309/68
7 436 -554989/13056
7 437 -248921/9792
7 438 171217/3264
7 439 115129/1632
7 440 137/102
7 441 -14/3
7 442 -3059/96
7 444 335/68
7 446 209789/39168
7 447 32/17
7 448 -186089/1088
7 449 -137/51
7 450 -2213/816
7 451 -85205/1088
7 452 -27/8
7 453 -92/17
7 455 12
7 456 1535/816
7 457 197/136
7 458 -277/408
7 459 -5361/1088
7 460 -51433/816
7 461 907/816
7 462 175/136
7 463 371/272
7 464 9/8
7 465 48243/1088
7 466 -25751/1088
7 467 10777/816
7 468 16/17
7 469 -531/544
7 470 -758/51
7 471 -1305/544
7 472 -393/136
7 473 91/272
7 474 32/51
7 475 -116821/3264
7 476 2197/136
7 477 105785/3264
7 478 -6799/816
7 479 4751/408
7 481 -9/8
7 482 9/8
7 483 794827/39168
7 484 -361531/1632
7 485 -55/4896
7 486 -213/544
7 487 -9397/816
7 488 8005/1224
7 489 -126/17
7 490 -27/136
7 491 27/136
7 492 531/544
7 493 8851/1632
7 494 13591/1632
7 495 9997/816
7 496 -7407/544
7 497 35219/1632
7 498 -1863/544
7 500 -9667/816
7 501 123/34
7 502 -1205/272
7 503 -74161/19584
7 504 -8815201/19584
7 505 5739059/6528
7 506 -1013263/3264
7 507 -6127297/6528
7 508 -685765/1632
7 509 487685/816
7 510 521811/544
7 511 77681/1632
7 512 -1169273/1632
7 513 243/272
7 514 48823/204
7 515 -9/68
7 516 189/272
7 517 487777/816
7 518 127/34
7 519 -15879061/39168
7 520 307345/9792
7 521 -614303/3264
7 522 -174123/1088
7 523 64011/544
7 524 291229/816
7 525 -165/272
7 526 -180775/408
7 527 3109/272
7 528 3989/816
7 529 -107539/408
7 530 -11/16
7 531 3493547/39168
7 532 326833/4896
7 533 -106939/816
7 534 -19/272
7 535 -25477/102
7 536 -579/68
7 537 -11717/816
7 538 2469/16
7 539 2763/272
7 540 -2526893/9792
7 541 101/16
7 542 153415/204
7 543 757/48
7 544 3799/408
7 545 624275/1632
7 546 257/272
7 547 5329/816
7 548 1205/272
7 549 -21503/1632
7 550 441/17
7 551 85151/272
7 552 24931/1632
7 553 1205/544
7 554 -1205/272
7 556 -356113/1632
7 557 194119/1632
7 558 -760/51
7 559 -449/544
7 560 3615/1088
7 561 31363/1632
7 562 -3615/1088
7 563 2377/272
7 564 1471/544
7 565 -347/816
7 566 293011/1632
7 567 -11387/136
7 568 -221083/1632
7 569 6743/408
7 570 -84653/1632
7 571 3009761/39168
7 572 628817/1088
7 573 113851/9792
7 574 8238797/19584
7 575 751127/1088
7 576 -8978633/9792
7 577 -1873151/2176
7 578 -1128267/1088
7 579 1131719/408
7 580 772427/1632
7 581 2547893/3264
7 583 -41447/3264
7 584 -55115/3264
7 585 -13/16
7 586 189/272
7 587 -38939405/19584
7 588 8148223/19584
7 589 88983/2176
7 590 -44119/24
7 591 -1033091/1088
7 592 1704547/3264
7 593 -15439/68
7 594 9/34
7 595 -1931293/3264
7 597 -31/8
7 598 95475721/39168
7 599 -226541/3264
7 600 3873599/3264
7 601 -198193/544
7 602 -9/68
7 603 -9/34
7 604 -744095/816
7 606 -761/136
7 607 -2103299/2304
7 608 -243/136
7 609 1612391/3264
7 610 9/34
7 611 -117/272
7 612 244723/192
7 613 27/8
7 614 645/136
7 615 -711/272
7 616 -36/17
7 617 657/272
7 618 -1143/1088
7 619 -8137/816
7 620 -99/34
7 621 -441/272
7 622 -189/272
7 623 -9/8
7 624 4363/3264
7 625 -1063/3264
7 626 -1755/272
7 627 -243/272
7 628 333/272
7 629 2097/272
7 630 585/272
7 631 513/272
7 632 -117/136
7 633 -81/136
7 634 -7223/3264
7 635 473/136
7 636 -3407/1088
7 637 1755/272
7 638 -225/272
7 639 9/8
7 640 -9/8
7 641 -33615517/39168
7 642 63101/816
7 643 -66871/2448
7 644 2808047/19584
7 645 120323/612
7 646 1037735/6528
7 647 -574747/1088
7 648 -5/8
7 649 1433705/3264
7 650 -31/16
7 651 -577/68
7 652 211321/816
7 654 509/136
7 655 -15167323/39168
7 656 -804883/3264
7 657 -424423/3264
7 658 5/4
7 659 744211/816
7 660 219/272
7 661 -3461/816
7 662 382685/1632
7 663 135/68
7 665 31849223/39168
7 666 -5/136
7 667 -1819163/1088
7 668 -208/17
7 669 369/34
7 670 -3042325/3264
7 672 -983/136
7 674 -12
7 675 -1663/272
7 676 -509/136
7 677 1595/136
7 678 -25589/1088
7 679 -125933/408
7 680 -3835/272
7 681 -509/272
7 682 509/136
7 684 705919/3264
7 685 -380605/3264
7 686 645/68
7 687 -5/272
7 688 -1527/544
7 689 -1867/136
7 690 1527/544
7 691 -1935/272
7 692 -965/272
7 693 55/136
7 694 -587195/3264
7 695 22485/272
7 696 146499/1088
7 697 -645/68
7 698 12049/272
7 702 5694299/39168
7 703 -304387/544
7 704 -461677/4896
7 705 188031/544
7 706 -5/8
7 707 305567/816
7 708 10981/816
7 709 10385/816
7 710 -712/3
7 712 -779/136
7 713 38807/1632
7 714 189/136
7 715 -453607/272
7 716 -28427/816
7 717 -18437/816
7 718 -386821/1632
7 720 -305/136
7 722 12
7 723 -15059/1632
7 724 -779/136
7 725 29081/1632
7 726 -10577/272
7 727 -192941/408
7 728 -4349/204
7 729 -779/272
7 730 779/136
7 731 90481/272
7 732 -48159/272
7 733 5711/408
7 734 189/272
7 735 -2337/544
7 736 -33229/1632
7 737 2337/544
7 738 -5711/544
7 739 -1059/272
7 740 19/408
7 741 -222877/816
7 742 2126/17
7 743 338821/1632
7 744 -5711/408
7 745 27131/408
7 747 -3451211/6528
7 748 -493975/544
7 749 33/16
7 753 -2051/544
7 754 3/4
7 758 1302103/816
7 759 103/32
7 760 14519/544
7 761 13/8
7 763 19985/1632
7 764 -33/16
7 765 664327/816
7 766 -9/16
7 768 -1/16
7 769 237/68
7 770 81/128
7 772 12
7 773 2595/272
7 774 237/68
7 775 -4017/272
7 776 6325/136
7 777 268237/408
7 778 354/17
7 779 237/136
7 780 -237/68
7 782 -369611/816
7 783 52325/204
7 784 -1205/68
7 785 -105/34
7 786 711/272
7 787 6941/272
7 788 -711/272
7 789 2139/136
7 790 627/68
7 791 15/34
7 792 314125/816
7 793 -48081/272
7 794 -81197/272
7 795 2189/136
7 796 -4979/68
7 800 3/8
7 801 3/4
7 803 -3/4
7 804 -45/16
7 805 13/16
7 806 9/16
7 807 -23/32
7 808 -9/16
7 809 33/32
7 810 -13/16
7 812 -3/4
7 813 -5
7 814 13/4
7 815 -5/2
7 816 21/4
7 817 45/16
7 818 -15/16
7 819 17/16
7 821 15/8
7 822 -11/4
7 823 -87/16
7 824 27/4
7 825 -9/16
7 828 7/4
7 832 13/24
7 833 5/8
7 835 13/8
7 836 5
7 837 11/4
7 838 13/4
7 839 -9/4
7 840 13/8
7 841 5/4
7 845 3/16
7 847 3/8
7 848 -3/4
7 850 -9/8
7 851 -3/4
7 854 -3/8
7 856 -3/16
7 857 -9/16
7 858 -3/4
7 863 -15/8
7 866 3/4
7 867 -5/4
7 868 -3/4
7 869 -9/8
7 870 -3/8
7 871 3/4
7 872 1/2
7 880 -3/16
7 883 3/8
7 885 3/8
7 887 -3/2
7 891 6
7 893 -24
7 896 -3/8
7 897 -3/8
7 899 140573677/1175040
7 900 193801/136
8 43 -2933/816
8 44 -59/68
8 45 -1/51
8 46 3605/408
8 47 -4571/408
8 48 -3337/272
8 49 1748/51
8 50 -149/204
8 51 -2/51
8 52 -1
8 53 2/3
8 54 2/51
8 55 109/102
8 56 1/34
8 57 2/51
8 58 -2/51
8 59 -1/51
8 60 -38159/816
8 61 4600/51
8 62 -1495/408
8 63 -42515/408
8 64 -12643/408
8 65 5753/204
8 66 11453/204
8 67 3023/136
8 68 -6539/136
8 69 -2/17
8 70 883/102
8 72 -2/51
8 73 15337/408
8 74 1
8 75 1/6
8 77 -142543/4896
8 78 -75/68
8 79 -5/68
8 80 71/204
8 81 13/34
8 82 1/51
8 83 41/102
8 84 -5/68
8 85 2/51
8 86 -2/51
8 87 19/102
8 88 105/68
8 89 -31/51
8 91 82/51
8 92 9/34
8 93 -2/51
8 94 -61/51
8 95 1/34
8 96 -1/51
8 98 5/17
8 100 -5/34
8 102 1
8 103 5/34
8 105 -11/72
8 106 -61/612
8 107 -1/34
8 108 1/34
8 109 55/204
8 110 -1/51
8 111 2/51
8 112 1/51
8 113 -1/51
8 114 -1/51
8 115 -2/17
8 116 -1/51
8 117 -5/34
8 118 5/34
8 119 -401/1224
8 120 23107/408
8 121 -91583/816
8 122 8077/204
8 123 16239/136
8 124 3533/68
8 125 -10271/136
8 126 -48383/408
8 127 -1123/204
8 128 4600/51
8 129 -11855/408
8 130 -32051/408
8 132 -5/34
8 133 13109/272
8 134 -2285/816
8 135 19307/816
8 136 6425/408
8 137 -6823/408
8 138 -17183/408
8 140 7245/136
8 142 2/51
8 143 6371/204
8 145 -1/51
8 147 -48403/4896
8 148 -1101/136
8 149 2557/136
8 151 6785/204
8 152 -1/51
8 153 -2/51
8 154 -89/4
8 156 1/51
8 158 127867/4896
8 159 4/17
8 160 -38837/408
8 161 2/51
8 162 19/102
8 163 -19001/408
8 164 -1
8 165 -16/51
8 171 -7/51
8 172 35/51
8 173 -91/102
8 174 -905/408
8 175 -3959/102
8 176 7/102
8 177 -8/51
8 178 5/34
8 180 11167/408
8 181 -5851/408
8 182 61/34
8 183 2/17
8 184 -25/34
8 185 -317/102
8 186 -9/34
8 187 -109/51
8 188 7/34
8 189 4/51
8 190 -9559/408
8 191 1031/102
8 192 8119/408
8 193 -95/34
8 194 39/17
8 197 1/3
8 198 -49621/4896
8 199 -11672/153
9 43 -609/68
9 44 -223/68
9 45 25/102
9 46 1229/68
9 47 -1605/68
9 48 -445/17
9 49 7793/102
9 50 -38/51
9 51 25/51
9 52 -4
9 53 8/3
9 54 -25/51
9 55 397/102
9 56 -25/68
9 57 -25/51
9 58 25/51
9 59 25/102
9 60 -13213/136
9 61 3211/17
9 62 -1379/204
9 63 -44527/204
9 64 -8909/136
9 65 12059/204
9 66 12199/102
9 67 792/17
9 68 -6829/68
9 69 -87/68
9 70 2095/102
9 72 25/51
9 73 4070/51
9 74 4
9 75 2/3
9 77 -163391/2448
9 78 -47/51
9 79 -99/68
9 80 -541/816
9 81 383/272
9 82 -25/102
9 83 847/816
9 84 3/68
9 85 -25/51
9 86 25/51
9 87 -59/102
9 88 413/68
9 89 -623/408
9 91 2255/408
9 92 9/136
9 93 25/51
9 94 -571/204
9 95 -25/68
9 96 25/102
9 97 -1
9 98 48/17
9 100 -65/34
9 102 11/2
9 103 65/34
9 105 -49/144
9 106 -160/153
9 107 25/68
9 108 -25/68
9 109 715/204
9 110 25/102
9 111 -25/51
9 112 -25/102
9 113 25/102
9 114 25/102
9 115 -87/68
9 116 25/102
9 117 -31/34
9 118 31/34
9 119 -10171/2448
9 120 292321/2448
9 121 -190979/816
9 122 2781/34
9 123 203513/816
9 124 14831/136
9 125 -31993/204
9 126 -12758/51
9 127 -215/17
9 128 3211/17
9 129 -4025/68
9 130 -2787/17
9 131 1/2
9 132 -31/34
9 133 503107/4896
9 134 -7217/1224
9 135 9967/204
9 136 6955/204
9 137 -577/17
9 138 -6015/68
9 140 5699/51
9 142 -25/51
9 143 2207/34
9 145 25/102
9 147 -36947/1632
9 148 -3373/204
9 149 7489/204
9 151 14357/204
9 152 25/102
9 153 25/51
9 154 -541/12
9 156 -25/102
9 158 70625/1224
9 159 87/34
9 160 -13781/68
9 161 -25/51
9 162 43/102
9 163 -6775/68
9 164 -4
9 165 -161/102
9 171 299/204
9 172 145/102
9 173 -61/102
9 174 -455/102
9 175 -4067/51
9 176 131/204
9 177 145/204
9 178 31/34
9 180 975/17
9 181 -2089/68
9 182 133/17
9 183 53/68
9 184 -297/136
9 185 -959/102
9 186 -247/136
9 187 -619/204
9 188 97/68
9 189 53/102
9 190 -4925/102
9 191 4213/204
9 192 4291/102
9 193 -133/17
9 194 481/68
9 196 -1
9 197 4/3
9 198 -91111/4896
9 199 -204547/1224
10 1 11739873599/63247590
10 2 517/24
10 5 -2027783207/18070740
10 6 -24020363503/252990360
10 7 517/24
10 8 1589608411429349/1110266265600
10 9 -1577925187947749/555133132800
10 10 -43619/900
10 11 -433/50
10 12 -299235767/160628800
10 13 54852145697/1445659200
10 14 -1582732640877797/555133132800
10 15 -1583476519275749/1110266265600
10 16 1565851042309349/555133132800
10 17 1563908076344549/555133132800
10 18 225/8
10 19 143/8
10 20 -97/4
10 21 -305844054826849/222053253120
10 22 43619/900
10 23 -59387/900
10 24 1565851042309349/555133132800
10 25 -309874938185569/222053253120
10 26 -1309/50
10 27 433/50
10 28 1309/50
10 29 1643/200
10 30 -62131039769/1445659200
10 31 -4011/200
10 32 30137/1800
10 33 7507/200
10 34 1573225645753061/555133132800
10 35 -15725729117/5529600
10 36 37787/900
10 37 1557790509221093/555133132800
10 38 -9/50
10 39 -1554182143857893/555133132800
10 40 -1562370357566693/555133132800
10 42 7561/1200
10 43 53513/9792
10 44 689/136
10 45 -55/408
10 46 -11813/1632
10 47 27187/1632
10 48 49049/3264
10 49 -9781/204
10 50 -1267/816
10 51 -199/34
10 52 6
10 53 -59/12
10 54 290/51
10 55 -515/102
10 56 769/272
10 57 -95/68
10 58 -395/204
10 59 -279/136
10 60 151499/3264
10 61 -1670/17
10 62 -3109/1632
10 63 187055/1632
10 64 2311/68
10 65 -12029/408
10 66 -19151/272
10 67 -40699/1632
10 68 27875/544
10 69 171/272
10 70 -771/68
10 71 -3/2
10 72 -563/102
10 73 -62299/1632
10 74 -6
10 75 -5/8
10 77 969395/19584
10 78 -2609/816
10 79 115/51
10 80 20509/3264
10 81 -4331/1088
10 82 563/204
10 83 1693/3264
10 84 200/51
10 85 74/17
10 86 -199/34
10 87 -25/51
10 88 -1073/102
10 89 3907/1632
10 90 -9/4
10 91 -10027/1632
10 92 1483/544
10 93 -395/204
10 94 -803/272
10 95 913/816
10 96 -55/408
10 97 1/3
10 98 -460/51
10 99 1/3
10 100 230/51
10 102 -69/8
10 103 -230/51
10 105 2339/576
10 106 -5987/2448
10 107 -1015/816
10 108 2375/816
10 109 145/51
10 110 625/408
10 111 55/204
10 112 75/136
10 113 -143/136
10 114 -279/136
10 115 1191/272
10 116 -55/408
10 117 613/102
10 118 -230/51
10 119 -1723/9792
10 120 -600035/9792
10 121 97391/816
10 122 -10227/272
10 123 -418339/3264
10 124 -94879/1632
10 125 129505/1632
10 126 220573/1632
10 127 2827/272
10 128 -1670/17
10 129 51515/1632
10 130 44587/544
10 131 21/8
10 132 230/51
10 133 -1132213/19584
10 134 30031/9792
10 135 -82885/3264
10 136 -31537/1632
10 137 23873/1632
10 138 27605/544
10 139 65/12
10 140 -105773/1632
10 141 5/3
10 142 205/51
10 143 -9109/272
10 144 -9/4
10 145 -1585/408
10 147 139379/9792
10 148 52925/4896
10 149 -11461/544
10 150 -25/12
10 151 -7207/204
10 152 13/408
10 153 -205/51
10 154 403/24
10 155 9/4
10 156 1585/408
10 158 -195431/6528
10 159 -3403/408
10 160 181933/1632
10 161 -13/204
10 162 -25/51
10 163 89549/1632
10 164 6
10 165 2095/408
10 170 -12
10 171 -897/272
10 172 -353/408
10 173 -43/17
10 174 8543/1632
10 175 17327/408
10 176 79/816
10 177 -1577/816
10 178 -77/51
10 179 -3/2
10 180 -17687/544
10 181 28775/1632
10 182 -2915/408
10 183 -479/816
10 184 361/544
10 185 145/17
10 186 1271/544
10 187 225/272
10 188 -341/816
10 189 -23/136
10 190 32681/1632
10 191 -8711/816
10 192 -31889/1632
10 193 1997/408
10 194 -2017/272
10 196 9/4
10 197 -5/4
10 198 45953/9792
10 199 155117/1632
10 200 184483/29376
10 201 694177/88128
10 202 -2944459/88128
10 203 -69079/3672
10 204 134651/3672
10 205 1156069/22032
10 206 -791693/9792
10 207 19157/2448
10 208 -46109/3672
10 209 -21679/1836
10 210 1483/72
10 211 861949/29376
10 212 -896159/14688
10 213 97739/14688
10 214 1146665/14688
10 215 -62191/612
10 216 -3267797/29376
10 217 2201617/7344
10 218 2145769/29376
10 219 -160751/864
10 220 -1051913/14688
10 221 203939/864
10 222 3211411/29376
10 223 256897/2448
10 224 -4876021/14688
10 225 834353/14688
10 226 -7776655/29376
10 227 -3671/2448
10 228 -20599/1224
10 229 10/9
10 230 -575/1224
10 231 -305539/4896
10 232 -1/8
10 234 32565/128
10 235 3185/432
10 236 -68207/7344
10 237 -1259/1088
10 238 -6125/9792
10 239 2257/432
10 240 -107347/9792
10 241 14441/1836
10 242 1/3
10 243 -8053/1836
10 244 -107/6
10 245 29011/918
10 246 1548461/29376
10 247 -417179/3672
10 248 605/612
10 249 18483/136
10 250 197417/4896
10 251 -466069/14688
10 252 -139897/1632
10 253 -281117/14688
10 254 214145/7344
10 255 2347/2448
10 256 -1497/136
10 257 1/2
10 258 -10561/3672
10 259 -191053/3672
10 260 -35/8
10 261 319/204
10 262 3660101/58752
10 263 -11551/918
10 264 -1/4
10 265 -19585/3672
10 266 124517/7344
10 267 47069/3672
10 268 -11445347/29376
10 269 5529595/7344
10 270 -125455/4896
10 271 -1440979/1632
10 272 -1266223/4896
10 273 1788325/7344
10 274 298439/612
10 275 2526383/14688
10 276 -1953229/4896
10 277 -41/48
10 278 13109/204
10 279 -97/34
10 280 10427/1836
10 281 4288465/14688
10 282 163/68
10 283 -17087501/58752
10 284 -8084557/88128
10 285 649741/1632
10 286 2946337/9792
10 287 -1115045/2448
10 288 -2383253/4896
10 289 -1349887/2448
10 290 175054/153
10 291 707377/14688
10 292 9164759/14688
10 293 -5/4
10 294 712441/14688
10 295 1/3
10 296 990125/7344
10 297 33/8
10 298 -689/408
10 299 -114068443/176256
10 300 12325921/88128
10 301 2185033/29376
10 302 -6668219/14688
10 303 -2097247/7344
10 304 -455459/14688
10 305 -913/2448
10 306 -1700923/14688
10 307 -149/36
10 308 -577/102
10 309 -752969/3672
10 311 309/136
10 313 22128275/44064
10 314 -263843/1836
10 315 6331637/14688
10 316 2819/2448
10 317 -17759/153
10 318 -1363/153
10 319 -31621/3672
10 320 -1136167/4896
10 321 -309/136
10 323 -899711/88128
10 324 2509/816
10 325 2956315/14688
10 326 8371/612
10 327 11663/1224
10 328 1982573/7344
10 329 1/4
10 330 -163/68
10 332 -2359/2448
10 333 -309/136
10 334 5351/1224
10 335 2381/1632
10 336 226835/3672
10 337 -7499/2448
10 338 -309/272
10 339 343/136
10 340 1/4
10 341 -572615/14688
10 342 443813/14688
10 343 -3203/612
10 344 -805/816
10 345 -757/544
10 346 6311/1224
10 347 1029/544
10 348 3305/816
10 349 413/272
10 350 725/1224
10 351 571411/14688
10 352 -21917/1224
10 353 -169081/4896
10 354 1525/306
10 355 -1439/2448
10 357 -3605453/19584
10 358 930209/4896
10 359 27439/14688
10 360 125/204
10 361 -24991/19584
10 362 -294107/58752
10 363 -25043/7344
10 364 25291/58752
10 365 -329/432
10 366 20177/2448
10 367 443/459
10 368 -4531/1836
10 369 30143/2448
10 370 -182345/19584
10 371 11279/19584
10 372 -60323/9792
10 373 -29387/19584
10 374 2317/1088
10 375 115813/29376
10 376 -20909/2448
10 377 1943/408
10 378 -476585/29376
10 379 -1/2
10 380 -947/306
10 381 -1/4
10 382 1253/612
10 383 1/4
10 384 -15/2
10 385 -947/612
10 387 2069171/176256
10 388 -2915/5508
10 389 -1/2
10 390 -27799/3672
10 391 3293/306
10 392 -34769/3672
10 393 12407/1224
10 394 3005/1224
10 395 1/3
10 396 -2597/1224
10 397 14755/3672
10 398 3515/306
10 399 7/1836
10 400 -128917/7344
10 401 73189/3672
10 402 2347/2448
10 403 2965/612
10 404 -4271/3672
10 405 -73/72
10 406 23/24
10 407 -530959/29376
10 408 -12269467/176256
10 409 8242661/58752
10 410 -1713205/29376
10 411 -8508709/58752
10 412 -64475/864
10 413 690527/7344
10 414 33941/204
10 415 4354/459
10 416 -839563/7344
10 417 1/4
10 418 533771/14688
10 419 -1
10 420 1568561/14688
10 421 39/8
10 422 703/306
10 423 -1449995/20736
10 424 287765/44064
10 425 -166735/4896
10 426 -16253/544
10 427 5195/288
10 428 767869/14688
10 429 -1113829/14688
10 430 -1/2
10 431 12727/3672
10 432 -35701/918
10 434 -176/51
10 436 11060537/352512
10 437 770449/44064
10 438 -165481/4896
10 439 -206065/3672
10 440 -2435/3672
10 441 12611/3672
10 442 2045/72
10 444 -2111/612
10 446 -942691/58752
10 447 -2347/1224
10 448 2028605/14688
10 449 3353/1836
10 450 -5527/1836
10 451 114781/1836
10 452 35/8
10 453 5359/1224
10 456 -22547/7344
10 457 -2747/1224
10 458 1663/918
10 459 4523/1632
10 460 40799/816
10 461 -19369/7344
10 462 -4583/2448
10 463 -947/612
10 464 -3/2
10 465 -540247/14688
10 466 8894/459
10 467 -32903/3672
10 468 -3265/2448
10 469 3941/3264
10 470 10033/918
10 471 11155/3264
10 472 705/272
10 473 -1111/2448
10 474 -3265/3672
10 475 13469/459
10 476 -30319/2448
10 477 -423229/14688
10 478 35045/3672
10 479 -29035/7344
10 481 3/2
10 482 -17/12
10 483 -570529/352512
10 484 3786241/29376
10 485 8801/88128
10 486 17/36
10 487 72019/7344
10 488 -132593/22032
10 489 20551/2448
10 490 1/4
10 491 -1/4
10 492 -7/6
10 493 -6979/3672
10 494 -61103/7344
10 495 -21967/1836
10 496 8699/816
10 497 -87403/7344
10 498 1129/204
10 499 -1/8
10 500 34157/3672
10 501 -293/204
10 502 1253/612
10 503 -155605/22032
10 504 5152711/11016
10 505 -27113071/29376
10 506 4769087/14688
10 507 7255061/7344
10 508 6455803/14688
10 509 -9161809/14688
10 510 -548753/544
10 511 -190127/3672
10 512 5533267/7344
10 513 -5/4
10 514 -3666599/14688
10 515 1/6
10 516 -1
10 517 -9252221/14688
10 518 -1639/1224
10 519 37574605/88128
10 520 -2682817/88128
10 521 5688167/29376
10 522 130657/816
10 523 -201115/1632
10 524 -5400335/14688
10 525 4093/816
10 526 6775621/14688
10 527 -4939/612
10 528 -2336/459
10 529 2027207/7344
10 530 -793/1224
10 531 -16718695/176256
10 532 -3076435/44064
10 533 2046923/14688
10 534 -4865/2448
10 535 976801/3672
10 536 1291/204
10 537 22013/1836
10 538 -1297/8
10 539 -2551/408
10 540 45207667/176256
10 541 -1907/144
10 542 -11623001/14688
10 543 -1513/108
10 544 -8911/918
10 545 -5961587/14688
10 546 125/306
10 547 -38857/7344
10 548 -703/306
10 549 62635/7344
10 550 -39271/1632
10 551 -199541/612
10 552 -21155/1836
10 553 -805/612
10 554 2455/1224
10 555 -1/4
10 556 3311383/14688
10 557 -1907173/14688
10 558 45551/3672
10 559 730/153
10 560 -377/204
10 561 -120299/7344
10 562 377/204
10 563 -22597/2448
10 564 -4621/1224
10 565 421/918
10 566 -2795419/14688
10 567 215755/2448
10 568 2153863/14688
10 569 -42389/3672
10 570 155609/3672
10 571 -12735853/176256
10 572 -703159/1224
10 573 34729/3456
10 574 -5207891/19584
10 575 -18866179/44064
10 576 56061473/176256
10 577 4818461/9792
10 578 9711659/14688
10 579 -10972117/9792
10 580 -1114985/3672
10 581 -6653581/9792
10 582 -1/8
10 583 329/144
10 584 -2293/144
10 586 -17/24
10 587 74204497/117504
10 588 -6880549/29376
10 589 -1928393/29376
10 590 124781/153
10 591 514475/864
10 592 848687/7344
10 593 115115/816
10 594 -1/3
10 595 202051/612
10 597 3299/1224
10 598 -5989349/6912
10 599 294259/7344
10 600 -1743083/2448
10 601 3574745/14688
10 602 1/6
10 603 1/3
10 604 8391797/14688
10 606 5147/1224
10 607 17122033/176256
10 608 5/2
10 609 -2692657/14688
10 610 -1/3
10 611 2/3
10 612 -2984525/7344
10 613 -33/8
10 614 -395/102
10 615 11/3
10 616 17/6
10 617 -37/12
10 618 -9/16
10 619 -683/144
10 620 47/12
10 621 7/3
10 622 1
10 623 3/2
10 624 115/18
10 625 -253/288
10 626 17/2
10 627 5/4
10 628 3/64
10 629 -121/12
10 630 -187/64
10 631 -13/6
10 632 5/4
10 633 5/6
10 634 -815/288
10 635 -1/8
10 636 373/48
10 637 -103/12
10 638 5/6
10 639 -3/2
10 640 17/12
10 641 94346975/352512
10 642 -52381/576
10 643 254591/14688
10 644 -6778655/88128
10 645 -8974633/88128
10 646 -545069/4896
10 647 5446283/29376
10 648 61/36
10 649 -301445/1224
10 650 113/72
10 651 3673/612
10 652 -40107/272
10 654 -3299/1224
10 655 2889659/19584
10 656 742493/4896
10 657 1296253/7344
10 658 -77/36
10 659 -8204503/14688
10 660 -137/68
10 661 8317/3672
10 662 -301217/1836
10 663 -77/51
10 665 -1364891/5184
10 666 -7213/1224
10 667 10364485/14688
10 668 1696/153
10 669 -479/136
10 670 2849377/7344
10 672 3229/612
10 674 8
10 675 9931/2448
10 676 3605/1224
10 677 -11087/1224
10 678 2347/153
10 679 212365/1224
10 680 24895/2448
10 681 2585/2448
10 682 -3503/1224
10 684 -294857/2448
10 685 156871/2448
10 686 -94/17
10 687 3803/2448
10 688 2177/1632
10 689 10135/1224
10 690 -2585/1632
10 691 3197/816
10 692 2843/2448
10 693 -523/1224
10 694 80989/816
10 695 -6313/136
10 696 -3721/51
10 697 299/51
10 698 -75025/2448
10 702 -6791345/176256
10 703 4827535/14688
10 704 328277/5508
10 705 -1296439/7344
10 706 59/72
10 707 -108380/459
10 708 -3373/459
10 709 -30355/3672
10 710 5437/36
10 712 5147/1224
10 713 -18956867/176256
10 714 545/408
10 715 12938483/14688
10 716 8855/459
10 717 9997/918
10 718 3762937/14688
10 720 497/306
10 722 -8
10 723 23969/3672
10 724 4841/1224
10 725 -87223/7344
10 726 120215/4896
10 727 366703/1224
10 728 106115/7344
10 729 5861/2448
10 730 -4943/1224
10 731 -3103627/14688
10 732 1648321/14688
10 733 -16903/1836
10 734 -679/816
10 735 6269/1632
10 736 99803/7344
10 737 -5861/1632
10 738 2183/306
10 739 2573/816
10 740 581/3672
10 741 2539915/14688
10 742 -48563/612
10 743 -1927945/14688
10 744 16291/1836
10 745 -324193/7344
10 747 32047583/176256
10 748 881719/1632
10 749 -5/3
10 750 1
10 751 -1/4
10 752 -1/4
10 753 18415/2448
10 754 3/16
10 755 1/4
10 757 -1/4
10 758 -7316305/14688
10 759 -305/144
10 760 -8905/612
10 761 -25/72
10 762 1/4
10 763 -6685/1836
10 764 15/16
10 765 -3726199/14688
10 766 7/8
10 767 1/4
10 768 -3/8
10 769 -167/68
10 770 -185/192
10 773 -3533/816
10 774 -317/136
10 775 1639/204
10 776 -84649/4896
10 777 -766793/3672
10 778 -2729/272
10 779 -815/816
10 780 121/51
10 782 2134001/14688
10 783 -1126187/14688
10 784 9259/1224
10 785 -3677/816
10 786 -1053/544
10 787 -6515/612
10 788 781/544
10 789 -1597/272
10 790 -1679/816
10 791 -319/408
10 792 -1773709/14688
10 793 135965/2448
10 794 450991/4896
10 795 -10007/1224
10 796 80789/2448
10 801 -1/2
10 804 53/24
10 805 -49/36
10 806 -1/8
10 807 61/144
10 808 -3/8
10 809 -13/48
10 810 -1/24
10 812 11/24
10 813 3/4
10 814 -7/36
10 815 -7/6
10 816 -5/4
10 817 -35/8
10 818 -29/72
10 819 53/72
10 821 5/6
10 822 2/3
10 823 27/32
10 824 -5/4
10 825 3/8
10 826 -1/4
10 827 1/8
10 828 -7/12
10 832 1/108
10 833 -25/36
10 835 -5/36
10 836 -253/72
10 837 -167/36
10 838 -7/36
10 839 13/6
10 840 13/144
10 841 -77/36
10 842 1/8
10 845 -1/8
10 847 -1/4
10 848 1/6
10 850 1/4
10 851 -1/4
10 852 -1/8
10 853 1/2
10 854 -1/4
10 856 1/8
10 857 5/12
10 858 1/4
10 859 8
10 860 1/4
10 862 1/2
10 863 3/4
10 864 -1/2
10 867 21/16
10 868 1/3
10 869 5/4
10 870 13/12
10 871 -31/12
10 872 7/12
10 873 1/16
10 874 1/4
10 875 1/8
10 876 -1/8
10 879 1/48
10 880 -1/72
10 881 7/12
10 882 3/8
10 883 -1/24
10 884 1/24
10 885 -7/24
10 886 7/24
10 887 -7/8
10 888 -1/8
10 890 -8
10 892 -8
10 893 16
10 895 -1/4
10 897 3/8
10 899 -276668629/10575360
10 900 -7115725/14688
11 1 15787719359/63247590
11 2 517/24
11 5 -2606046887/18070740
11 6 -32116055023/252990360
11 7 517/24
11 8 1550966302428149/1110266265600
11 9 -1543169010876149/555133132800
11 10 -533/50
11 11 -41819/900
11 12 57020634497/1445659200
11 13 584222633/160628800
11 14 -1568963580298997/555133132800
11 15 -1548720342204149/1110266265600
11 16 1529151899272949/555133132800
11 17 1531094865237749/555133132800
11 18 161/8
11 19 207/8
11 20 -83/4
11 21 -302701649518129/222053253120
11 22 533/50
11 23 -1409/50
11 24 1529151899272949/555133132800
11 25 -299114872665649/222053253120
11 26 -57587/900
11 27 41819/900
11 28 57587/900
11 29 14003/450
11 30 -67190846969/1445659200
11 31 -118549/1800
11 32 -154/25
11 33 150013/1800
11 34 15342203117/5529600
11 35 -1531669087804661/555133132800
11 36 -191/50
11 37 1519425966786293/555133132800
11 38 -41387/900
11 39 -1523034332149493/555133132800
11 40 -1520952582901493/555133132800
11 42 100200909943/4336977600
11 43 -50205/1088
11 44 -8941/408
11 45 273/136
11 46 39771/544
11 47 -183127/1632
11 48 -452101/3264
11 49 13163/34
11 50 -4575/272
11 51 81/17
11 52 -65/6
11 53 101/12
11 54 -503/102
11 55 3629/102
11 56 -921/272
11 57 -273/68
11 58 273/68
11 59 375/136
11 60 -504597/1088
11 61 94147/102
11 62 -17231/1632
11 63 -1727747/1632
11 64 -65401/204
11 65 39315/136
11 66 157907/272
11 67 127989/544
11 68 -794165/1632
11 69 -1263/272
11 70 17923/204
11 72 81/17
11 73 607567/1632
11 74 21/2
11 75 9/8
11 77 -2280925/6528
11 78 -3721/272
11 79 -33/17
11 80 16365/1088
11 81 1119/1088
11 82 -111/68
11 83 21069/1088
11 84 -33/17
11 85 -81/17
11 86 81/17
11 87 -15/17
11 88 1705/51
11 89 -7159/1632
11 90 31/12
11 91 20623/1632
11 92 -8917/1632
11 93 479/204
11 94 4021/816
11 95 -615/272
11 96 955/408
11 98 379/51
11 100 -66/17
11 101 -1/3
11 102 81/8
11 103 66/17
11 105 -13855/576
11 106 -2605/272
11 107 921/272
11 108 -921/272
11 109 546/17
11 110 273/136
11 111 -273/68
11 112 -375/136
11 113 273/136
11 114 375/136
11 115 -1467/272
11 116 69/136
11 117 -66/17
11 118 66/17
11 119 -40281/1088
11 120 5789671/9792
11 121 -941467/816
11 122 322793/816
11 123 3988487/3264
11 124 892051/1632
11 125 -425871/544
11 126 -670947/544
11 127 -52877/816
11 128 94147/102
11 129 -454639/1632
11 130 -1316029/1632
11 131 -21/8
11 132 -66/17
11 133 9994705/19584
11 134 -355651/9792
11 135 269019/1088
11 136 294229/1632
11 137 -278213/1632
11 138 -715859/1632
11 139 -3/4
11 140 304083/544
11 142 -81/17
11 143 88521/272
11 144 9/4
11 145 375/136
11 147 -1178335/9792
11 148 -141475/1632
11 149 315395/1632
11 150 3/4
11 151 72109/204
11 152 69/136
11 153 81/17
11 154 -1809/8
11 155 -9/4
11 156 -375/136
11 158 5247409/19584
11 159 1365/136
11 160 -1632505/1632
11 161 -69/68
11 162 -15/17
11 163 -769657/1632
11 164 -21/2
11 165 -681/136
11 170 36
11 171 813/272
11 172 747/136
11 173 39/34
11 174 -19361/544
11 175 -167147/408
11 176 -993/272
11 177 543/272
11 178 285/34
11 179 3/2
11 180 157387/544
11 181 -75929/544
11 182 5901/136
11 183 1161/272
11 184 -2757/544
11 185 -1875/34
11 186 -2955/544
11 187 -5205/272
11 188 1203/272
11 189 387/136
11 190 -131127/544
11 191 28481/272
11 192 322781/1632
11 193 -5595/136
11 194 15117/272
11 196 -9/4
11 197 9/4
11 198 -201527/3264
11 199 -1572137/1632
11 200 479/432
11 201 -1/12
11 203 -865/144
11 204 133/16
11 205 3557/432
11 206 -1133/54
11 207 -5/16
11 209 -1/12
11 210 1/3
11 211 5/8
11 212 -17/24
11 218 20875/864
11 219 -1043/18
11 220 -901/72
11 221 4247/48
11 222 5573/216
11 223 -57/16
11 224 -15763/216
11 225 -3085/288
11 226 41/144
11 228 -26/9
11 231 -2911/144
11 234 108517/1728
11 235 -1/24
11 237 1/2
11 238 -1/4
11 239 1/4
11 240 5/8
11 246 37/24
11 247 -10/3
11 248 -1/4
11 249 15/4
11 250 7/6
11 251 -1
11 252 -2
11 253 -1
11 254 7/4
11 259 -5/4
11 262 23/48
11 284 -39179/1296
11 285 97631/864
11 286 12121/864
11 287 -75751/432
11 288 -2687/27
11 289 7049/432
11 290 128999/432
11 291 10723/432
11 292 -17683/432
11 294 7483/432
11 296 20875/432
11 299 -530303/2592
11 300 58627/2592
11 301 -19853/864
11 302 -4631/48
11 303 -6661/432
11 304 36253/432
11 306 -14383/432
11 309 -9763/216
11 313 591863/5184
11 314 -23/27
11 315 4255/108
11 317 -541/24
11 320 -1925/432
11 323 -221069/2592
11 325 26617/432
11 328 38917/432
11 335 41/48
11 336 2225/108
11 341 -5399/432
11 342 4379/432
11 351 5071/432
11 352 -419/72
11 353 -527/48
11 357 -57865/1728
11 358 817/18
11 359 11/96
11 364 1/24
11 370 -1/4
11 371 1/2
11 372 -1/2
11 373 -1/2
11 374 -1/4
11 375 1/4
11 376 1/2
11 378 -1/2
11 380 1/2
11 383 1/2
11 387 -5/48
11 408 -71/36
11 409 35/8
11 410 -4/3
11 411 -55/12
11 412 -2
11 413 35/12
11 414 53/12
11 415 1/3
11 416 -10/3
11 418 13/12
11 420 37/12
11 423 -119/72
11 424 1/72
11 425 -23/24
11 426 -1/4
11 427 2/3
11 428 19/12
11 429 -25/12
11 432 -7/6
11 436 -7/144
11 437 5/12
11 438 -11/12
11 439 -3/2
11 442 5/6
11 446 -109/144
11 448 43/12
11 451 19/12
11 459 1/4
11 460 5/3
11 465 -17/12
11 466 5/12
11 475 13/12
11 476 -1/2
11 477 -3/4
11 483 11/16
11 484 37/6
11 485 -1/16
11 489 1/4
11 503 -13/32
11 571 5/16
11 572 -2
11 573 3479/432
11 574 -40481/648
11 575 -10525/432
11 576 12643/108
11 577 353/4
11 578 -319/864
11 579 -15613/54
11 580 -713/24
11 581 6589/144
11 583 139/36
11 584 -103/12
11 587 179873/864
11 588 -2629/72
11 589 9083/216
11 590 18037/108
11 591 11531/432
11 592 -66443/432
11 593 956/27
11 595 7865/108
11 598 -287279/1296
11 599 -45/8
11 600 -1247/36
11 601 4955/144
11 604 4543/144
11 607 122305/864
11 609 -3137/36
11 612 -5497/36
11 618 -31/12
11 619 -116/9
11 624 307/36
11 625 -421/36
11 634 -115/12
11 635 5
11 636 383/36
11 641 29471/432
11 642 -116/9
11 643 11/648
11 644 -539/32
11 645 -631/108
11 646 3737/864
11 647 28019/432
11 649 -989/27
11 652 -881/54
11 655 9953/648
11 656 4517/432
11 657 -10627/432
11 659 -5239/144
11 662 2521/216
11 665 -439355/5184
11 667 15437/108
11 670 7145/108
11 674 8
11 678 25/36
11 679 652/27
11 684 -2047/108
11 685 619/108
11 694 1571/108
11 695 -17/3
11 696 -365/36
11 702 45/16
11 703 -271/6
11 704 85/48
11 705 -267/16
11 707 -523/72
11 710 701/72
11 713 31825/1728
11 715 10577/144
11 718 -427/16
11 722 -8
11 726 65/144
11 727 457/36
11 731 -1471/144
11 732 379/144
11 741 1103/144
11 742 -169/72
11 743 -245/48
11 747 82037/1728
11 748 9
11 754 -23/12
11 756 1
11 758 -5005/36
11 764 11/12
11 765 -755/12
11 770 -1/16
11 776 -2
11 777 -517/9
11 782 125/3
11 783 -37/2
11 792 -611/18
11 793 83/6
11 794 236/9
11 800 1/4
11 805 -3/4
11 806 -3/8
11 807 -1/16
11 808 -1/8
11 809 -95/144
11 810 5/36
11 812 -13/18
11 813 55/18
11 815 7/6
11 816 -13/3
11 818 13/36
11 819 -55/36
11 821 -13/9
11 822 5/18
11 823 17/2
11 824 -3/8
11 825 3/8
11 828 1/6
11 844 -1/4
11 850 -1/4
11 854 1/4
11 856 1/8
11 857 3/8
11 859 -8
11 863 -1/4
11 864 -1/4
11 866 1/2
11 867 -1/4
11 868 1/4
11 869 1/4
11 870 -1/4
11 871 1/2
11 872 1/6
11 873 1/4
11 881 -1/2
11 883 -1/4
11 885 -1/4
11 887 -1/2
11 889 -1/4
11 890 -8
11 892 8
11 896 -1/4
11 899 -2573/128
11 900 -65/9
12 1 5933/252
12 2 -1/6
12 4 3/4
12 5 -760/63
12 6 -760/63
12 7 7/12
12 8 199/36
12 9 61/18
12 10 -7/6
12 11 -287/12
12 12 601/36
12 13 -109/18
12 14 -739/36
12 15 61/36
12 16 -61/18
12 17 -439/18
12 18 21
12 20 -21
12 21 113/18
12 22 7/6
12 23 -55/6
12 24 -61/18
12 25 2027/72
12 26 -383/12
12 27 287/12
12 28 383/12
12 29 131/24
12 30 -643/36
12 31 -131/12
12 32 55/12
12 33 287/12
12 34 -109/8
12 35 -199/24
12 36 55/6
12 37 -205/18
12 38 -131/12
12 39 583/18
12 40 295/18
12 42 427/144
12 43 24263/1632
12 44 795/136
12 45 -257/408
12 46 -4609/204
12 47 5419/204
12 48 19947/544
12 49 -29159/272
12 50 1789/816
12 51 -257/204
12 52 59/4
12 53 -28/3
12 54 257/204
12 55 -481/204
12 56 257/272
12 57 257/204
12 58 -257/204
12 59 -257/408
12 60 54643/408
12 61 -107267/408
12 62 3617/408
12 63 61043/204
12 64 150829/1632
12 65 -67075/816
12 66 -64067/408
12 67 -19033/272
12 68 10205/68
12 69 1165/272
12 70 -4331/102
12 72 -257/204
12 73 -102109/816
12 74 -59/4
12 75 -65/24
12 77 192385/2448
12 78 3449/408
12 79 227/136
12 80 21959/3264
12 81 -7597/1088
12 82 257/408
12 83 8131/3264
12 84 227/136
12 85 257/204
12 86 -257/204
12 87 -106/51
12 88 -2795/136
12 89 17857/1632
12 90 3/2
12 91 -44377/1632
12 92 155/544
12 93 -563/204
12 94 8375/816
12 95 257/272
12 96 355/408
12 98 -227/34
12 100 227/68
12 102 -179/8
12 103 -227/68
12 105 -1687/576
12 106 -4549/2448
12 107 -257/272
12 108 257/272
12 109 1889/408
12 110 -257/408
12 111 257/204
12 112 257/408
12 113 -257/408
12 114 -257/408
12 115 1165/272
12 116 -257/408
12 117 227/68
12 118 -227/68
12 119 -37267/9792
12 120 -1670515/9792
12 121 1074787/3264
12 122 -92257/816
12 123 -1142903/3264
12 124 -80467/544
12 125 22007/102
12 126 93293/272
12 127 7811/408
12 128 -107267/408
12 129 29723/408
12 130 198625/816
12 131 -11/8
12 132 227/68
12 133 -2667961/19584
12 134 1889/306
12 135 -35919/544
12 136 -18067/408
12 137 41477/816
12 138 45425/408
12 140 -120041/816
12 142 257/204
12 143 -15743/204
12 144 -5/2
12 145 -257/408
12 147 662809/19584
12 148 4957/204
12 149 -10837/204
12 151 -87259/816
12 152 -257/408
12 153 -257/204
12 154 3223/48
12 155 -3/2
12 156 257/408
12 158 -84973/1088
12 159 -1165/136
12 160 60487/204
12 161 257/204
12 162 -106/51
12 163 55145/408
12 164 75/4
12 165 2467/408
12 170 12
12 171 -9259/816
12 172 -3653/408
12 173 4499/408
12 174 1205/816
12 175 7027/68
12 176 -10951/816
12 177 -5693/816
12 178 -301/136
12 179 -31/8
12 180 -65621/816
12 181 17029/408
12 182 -3713/136
12 183 -1165/272
12 184 2059/544
12 185 6191/204
12 186 6373/544
12 187 5531/816
12 188 -1465/272
12 189 -253/102
12 190 16985/272
12 191 -9781/408
12 192 -58951/816
12 193 1865/68
12 194 -99/272
12 196 5
12 197 -65/12
12 198 658463/19584
12 199 1620581/4896
13 1 -787/252
13 2 -1/6
13 3 3/4
13 5 80/63
13 6 80/63
13 7 -1/6
13 8 -13/18
13 9 17/36
13 10 -59/4
13 11 8
13 12 -541/72
13 13 1097/72
13 14 305/36
13 15 17/72
13 16 -773/36
13 17 -17/36
13 19 21
13 21 199/9
13 22 59/4
13 23 -91/4
13 24 -773/36
13 25 17/72
13 27 -8
13 30 -521/72
13 32 7/8
13 33 13
13 34 6
13 35 191/12
13 36 7/4
13 37 -1061/36
13 39 305/36
13 40 305/36
13 42 -5/36
13 43 -39/4
13 44 -13/2
13 46 139/12
13 47 -461/24
13 48 -185/8
13 49 859/12
13 50 -13/2
13 55 13
13 60 -1741/24
13 61 881/6
13 62 7/4
13 63 -687/4
13 64 -1219/24
13 65 89/2
13 66 191/2
13 67 153/4
13 68 -299/4
13 70 16
13 73 229/4
13 77 -1119/16
13 78 -13/3
13 80 13/2
13 83 13/2
13 84 4
13 87 -8
13 88 13/2
13 95 -4
13 96 8
13 105 -91/12
13 106 -2
13 108 -2
13 109 8
13 113 2
13 116 4
13 117 4
13 119 -8
13 120 6853/72
13 121 -365/2
13 122 721/12
13 123 4679/24
13 124 697/8
13 125 -1463/12
13 126 -1195/6
13 127 -40/3
13 128 881/6
13 129 -481/12
13 130 -1495/12
13 133 3127/36
13 134 -427/72
13 135 929/24
13 136 239/8
13 137 -299/12
13 138 -865/12
13 140 1075/12
13 143 331/6
13 147 -2813/144
13 148 -187/12
13 149 377/12
13 151 59
13 152 4
13 153 4
13 154 -97/3
13 158 6055/144
13 160 -1975/12
13 161 -8
13 162 -8
13 163 -961/12
13 170 -12
13 171 -3/4
13 174 -19/4
13 175 -194/3
13 176 -3/4
13 180 259/6
13 181 -299/12
13 182 13
13 185 -13
13 186 3/4
13 187 -13/4
13 188 -3/4
13 190 -445/12
13 191 35/2
13 192 31
13 193 -13/2
13 194 61/4
13 198 -205/48
13 199 -526/3
14 1 21194567627/63247590
14 2 -457/36
14 4 1921/252
14 5 -5218452998/31623795
14 6 -5218452998/31623795
14 7 -71/14
14 8 -25737865271/650546640
14 9 2753792419/72282960
14 11 799/162
14 12 20274478211/1301093280
14 13 26691598771/1301093280
14 14 27992692051/650546640
14 15 3103160059/144565920
14 16 -2753792419/72282960
14 17 -22117693691/650546640
14 18 -529/162
14 19 5/3
14 20 259/162
14 21 2753792419/144565920
14 24 -2753792419/72282960
14 25 16306946851/1301093280
14 26 529/162
14 27 -1069/162
14 28 -259/162
14 30 -20274478211/1301093280
14 33 -799/162
14 34 -8188291153/72282960
14 35 1123/162
14 37 -2753792419/72282960
14 39 20925024851/650546640
14 40 593967631/14456592
14 43 -385/24
14 44 -33/4
14 45 5/6
14 46 56/3
14 47 -353/12
14 48 -325/8
14 49 352/3
14 50 -23/6
14 51 8/3
14 52 -12
14 53 26/3
14 54 -8/3
14 55 47/6
14 56 -7/4
14 57 -5/3
14 58 5/3
14 59 11/6
14 60 -391/3
14 61 797/3
14 62 -1/3
14 63 -908/3
14 64 -2261/24
14 65 991/12
14 66 499/3
14 67 285/4
14 68 -291/2
14 69 -15/4
14 70 215/6
14 72 8/3
14 73 1405/12
14 74 12
14 75 5/3
14 77 -7205/72
14 78 -17/3
14 79 -7/4
14 80 -179/48
14 81 97/16
14 82 -4/3
14 83 41/48
14 84 -7/4
14 85 -8/3
14 86 8/3
14 87 5/6
14 88 45/2
14 89 -229/24
14 90 2
14 91 469/24
14 92 -23/8
14 93 2/3
14 94 -11/12
14 95 -5/4
14 96 11/6
14 98 7
14 100 -7/2
14 102 18
14 103 7/2
14 105 -763/144
14 106 -8/9
14 107 7/4
14 108 -7/4
14 109 53/12
14 110 5/6
14 111 -5/3
14 112 -11/6
14 113 5/6
14 114 11/6
14 115 -19/4
14 116 5/6
14 117 -7/2
14 118 7/2
14 119 -947/144
14 120 2763/16
14 121 -15991/48
14 122 329/3
14 123 5661/16
14 124 1245/8
14 125 -221
14 126 -4271/12
14 127 -65/3
14 128 794/3
14 129 -218/3
14 130 -2891/12
14 131 -2
14 132 -7/2
14 133 14003/96
14 134 -107/12
14 135 1673/24
14 136 605/12
14 137 -595/12
14 138 -727/6
14 139 -1
14 140 629/4
14 142 -8/3
14 143 256/3
14 144 2
14 145 11/6
14 147 -10685/288
14 148 -25
14 149 105/2
14 150 1
14 151 1297/12
14 152 5/6
14 153 8/3
14 154 -263/4
14 155 -2
14 156 -11/6
14 158 11653/144
14 159 17/2
14 160 -1807/6
14 161 -5/3
14 162 5/6
14 163 -410/3
14 164 -12
14 165 -31/6
14 171 97/12
14 172 35/6
14 173 -13/3
14 174 -95/12
14 175 -338/3
14 176 79/12
14 177 65/12
14 178 7/2
14 179 3
14 180 1021/12
14 181 -124/3
14 182 24
14 183 13/4
14 184 -23/8
14 185 -86/3
14 186 -57/8
14 187 -59/12
14 188 13/4
14 189 13/6
14 190 -793/12
14 191 323/12
14 192 787/12
14 193 -22
14 194 49/4
14 196 -4
14 197 10/3
14 198 -6131/288
14 199 -22985/72
15 1 21194567627/63247590
15 2 -457/36
15 3 1921/252
15 5 -5218452998/31623795
15 6 -5218452998/31623795
15 7 -457/36
15 8 -25737865271/650546640
15 9 2753792419/72282960
15 10 799/162
15 12 26691598771/1301093280
15 13 20274478211/1301093280
15 14 2753792419/72282960
15 15 3103160059/144565920
15 16 -22117693691/650546640
15 17 -2753792419/72282960
15 18 5/3
15 19 -529/162
15 20 -5/2
15 21 16306946851/1301093280
15 22 -1069/162
15 23 529/162
15 24 -17347018331/650546640
15 25 2753792419/144565920
15 30 -20274478211/1301093280
15 31 5/3
15 33 -529/162
15 34 -1123/162
15 35 8188291153/72282960
15 37 -20925024851/650546640
15 39 2753792419/72282960
15 40 593967631/14456592
15 42 5983660873/433697760
15 43 3601/204
15 44 139/17
15 45 -101/34
15 46 -1341/34
15 47 1891/34
15 48 3727/68
15 49 -2727/17
15 50 25/17
15 51 -84/17
15 54 84/17
15 55 -278/17
15 56 211/34
15 57 84/17
15 58 -84/17
15 59 -110/17
15 60 13731/68
15 61 -6618/17
15 62 495/34
15 63 15423/34
15 64 4549/34
15 65 -2111/17
15 66 -4413/17
15 67 -3027/34
15 68 6717/34
15 69 3/17
15 70 -531/17
15 72 -84/17
15 73 -5009/34
15 77 65947/408
15 78 -135/34
15 79 127/34
15 80 -197/68
15 81 97/68
15 82 59/17
15 83 -687/68
15 84 93/34
15 85 84/17
15 86 -118/17
15 87 25/17
15 88 -185/34
15 89 -173/34
15 91 173/34
15 92 40/17
15 93 -84/17
15 94 -80/17
15 95 80/17
15 96 -42/17
15 97 1
15 98 -135/17
15 100 93/17
15 103 -76/17
15 105 73/6
15 106 16/17
15 107 -211/34
15 108 211/34
15 109 -307/34
15 110 -67/34
15 111 84/17
15 112 110/17
15 113 -67/34
15 114 -144/17
15 115 -14/17
15 116 -93/17
15 117 93/17
15 118 -59/17
15 119 772/51
15 120 -16559/68
15 121 8090/17
15 122 -2886/17
15 123 -34547/68
15 124 -7771/34
15 125 11049/34
15 126 17729/34
15 127 423/17
15 128 -6618/17
15 129 4527/34
15 130 10953/34
15 132 59/17
15 133 -89773/408
15 134 3239/204
15 135 -6827/68
15 136 -1344/17
15 137 2181/34
15 138 6519/34
15 140 -8227/34
15 142 84/17
15 143 -2439/17
15 145 -59/17
15 147 3529/68
15 148 1753/51
15 149 -2593/34
15 151 -2257/17
15 152 -93/17
15 153 -84/17
15 154 83
15 156 59/17
15 158 -46135/408
15 159 11/17
15 160 13803/34
15 161 186/17
15 162 -9/17
15 163 7065/34
15 165 59/17
15 171 63/17
15 172 59/17
15 173 -160/17
15 174 451/34
15 175 2864/17
15 176 164/17
15 177 38/17
15 178 -59/17
15 180 -3931/34
15 181 2187/34
15 182 -118/17
15 183 -3/17
15 184 97/34
15 185 160/17
15 186 -97/34
15 187 97/17
15 188 50/17
15 189 -2/17
15 190 3271/34
15 191 -772/17
15 192 -2411/34
15 193 152/17
15 194 -475/17
15 198 4099/204
15 199 35455/102
18 1 6379/378
18 2 1/18
18 5 -1600/189
18 6 -1600/189
18 7 1/18
18 8 1235/216
18 9 -115/108
18 10 -55/9
18 11 -55/9
18 12 25/27
18 13 25/27
18 14 -775/108
18 15 -115/216
18 16 1171/108
18 17 89/54
18 18 -7/12
18 19 -88/9
18 20 7/12
18 21 -511/216
18 22 55/9
18 23 -55/9
18 24 1171/108
18 25 241/108
18 26 -55/9
18 27 55/9
18 28 55/9
18 29 241/72
18 30 -190/27
18 31 -241/36
18 32 143/18
18 33 -11/3
18 34 25/6
18 35 -5
18 36 143/9
18 37 1171/108
18 38 -241/36
18 39 -89/54
18 40 245/108
18 42 193/108
18 43 -81181/9792
18 44 -1673/204
18 45 197/1224
18 46 12643/4896
18 47 -46777/4896
18 48 -18431/1088
18 49 62675/1224
18 50 -8605/2448
18 51 623/153
18 52 -55/6
18 53 253/36
18 54 -623/153
18 55 5737/612
18 56 -1727/816
18 57 -197/612
18 58 197/612
18 59 4787/1224
18 60 -429637/9792
18 61 60725/612
18 62 32227/4896
18 63 -543313/4896
18 64 -22441/612
18 65 36167/1224
18 66 154759/2448
18 67 52307/1632
18 68 -98069/1632
18 69 -1201/816
18 70 5981/306
18 71 3/2
18 72 623/153
18 73 232613/4896
18 74 55/6
18 75 77/72
18 77 -2537141/58752
18 78 -13835/2448
18 79 -141/68
18 80 -36899/9792
18 81 16021/3264
18 82 -583/612
18 83 15989/9792
18 84 -209/68
18 85 -1297/306
18 86 368/153
18 87 598/153
18 88 3715/204
18 89 -36925/4896
18 90 11/4
18 91 68341/4896
18 92 -1471/544
18 93 911/612
18 94 2767/2448
18 95 1027/816
18 96 -2863/1224
18 98 355/51
18 99 -1/3
18 100 -389/102
18 102 317/24
18 103 355/102
18 105 -11597/1728
18 106 25057/7344
18 107 1795/816
18 108 -145/272
18 109 -5989/612
18 110 197/1224
18 111 -197/612
18 112 -4991/1224
18 113 -721/1224
18 114 2747/1224
18 115 -3037/816
18 116 -1639/1224
18 117 -254/51
18 118 355/102
18 119 246685/29376
18 120 672599/9792
18 121 -314257/2448
18 122 90413/2448
18 123 441671/3264
18 124 31749/544
18 125 -135781/1632
18 126 -649939/4896
18 127 -27671/2448
18 128 60725/612
18 129 -93181/4896
18 130 -484351/4896
18 131 -73/24
18 132 -355/102
18 133 1057289/19584
18 134 -27131/9792
18 135 265123/9792
18 136 86875/4896
18 137 -101987/4896
18 138 -204241/4896
18 139 -9/4
18 140 31955/544
18 141 -5/3
18 142 -1297/306
18 143 62461/2448
18 144 11/4
18 145 2951/1224
18 147 -467881/29376
18 148 -7617/544
18 149 51203/1632
18 150 9/4
18 151 7201/153
18 152 -1843/1224
18 153 277/306
18 154 -653/24
18 155 -11/4
18 156 -2951/1224
18 158 1100003/58752
18 159 2119/408
18 160 -613723/4896
18 161 1843/612
18 162 649/153
18 163 -224323/4896
18 164 -55/6
18 165 -5569/1224
18 170 -16/3
18 171 17293/2448
18 172 6365/1224
18 173 -859/153
18 174 -18697/4896
18 175 -51469/1224
18 176 18307/2448
18 177 10343/2448
18 178 557/204
18 179 19/4
18 180 171251/4896
18 181 -67985/4896
18 182 2947/136
18 183 283/816
18 184 -621/544
18 185 -15077/612
18 186 -8065/1632
18 187 -13001/2448
18 188 -97/272
18 189 1813/1224
18 190 -112991/4896
18 191 19967/2448
18 192 147527/4896
18 193 -2267/136
18 194 4303/816
18 196 -13/4
18 197 77/36
18 198 -118291/29376
18 199 -2764361/14688
18 200 595565/29376
18 201 2876291/88128
18 202 -3736355/88128
18 203 -615683/14688
18 204 931843/14688
18 205 5838013/44064
18 206 -2297501/9792
18 207 49867/2448
18 208 -170939/7344
18 209 -88193/1836
18 210 32009/408
18 211 180211/1728
18 212 -3780385/14688
18 213 133321/14688
18 214 1331635/14688
18 215 -151175/1224
18 216 -3994189/29376
18 217 2706365/7344
18 218 6951599/29376
18 219 -6789599/14688
18 220 -959585/7344
18 221 542599/864
18 222 301571/1836
18 223 11171/153
18 224 -6878981/14688
18 225 2886299/29376
18 226 -15599267/29376
18 227 407/612
18 228 -11633/306
18 229 -17/18
18 230 -6013/1224
18 231 -868079/4896
18 232 1/8
18 234 12277619/19584
18 235 67967/7344
18 236 -25087/1836
18 237 -389/34
18 238 626/153
18 239 159445/7344
18 240 -129449/2448
18 241 152335/7344
18 242 -29/51
18 243 21259/1836
18 244 -743/17
18 245 68287/1836
18 246 7816291/29376
18 247 -7600339/14688
18 248 5159/306
18 249 974683/1632
18 250 429385/2448
18 251 -2471195/14688
18 252 -572905/1632
18 253 -1263061/14688
18 254 1287841/7344
18 255 -3763/2448
18 256 -14107/408
18 257 1
18 258 -5279/918
18 259 -660425/3672
18 260 59/8
18 261 355/408
18 262 17174749/58752
18 263 -101695/7344
18 264 29/68
18 265 -90829/7344
18 266 111713/3672
18 267 39167/7344
18 268 -13749673/29376
18 269 6648587/7344
18 270 -156401/4896
18 271 -1722641/1632
18 272 -762299/2448
18 273 548921/1836
18 274 364489/612
18 275 2959039/14688
18 276 -2402987/4896
18 277 407/816
18 278 9887/136
18 279 -835/408
18 280 45383/3672
18 281 5081153/14688
18 282 -63/136
18 283 -20441461/58752
18 284 -5952119/22032
18 285 610217/1088
18 286 5597143/9792
18 287 -11140271/9792
18 288 -757535/2448
18 289 -56731/51
18 290 2142581/1224
18 291 65179/864
18 292 18429985/14688
18 293 139/68
18 294 119131/864
18 295 -29/51
18 296 2673853/7344
18 297 -57/8
18 298 -38/51
18 299 -66981557/44064
18 300 3192305/88128
18 301 10992185/29376
18 302 -7343587/14688
18 303 -5909743/14688
18 304 -5708899/14688
18 305 -1283/2448
18 306 -4129019/14688
18 307 47/36
18 308 475/102
18 309 -1383911/7344
18 311 -23/68
18 313 139587937/176256
18 314 -2257195/7344
18 315 13607575/14688
18 316 2137/2448
18 317 -693661/2448
18 318 -23041/1224
18 319 -90929/3672
18 320 -762493/1632
18 321 23/68
18 323 -7212805/88128
18 324 -1777/816
18 325 8339957/14688
18 326 6565/306
18 327 5377/306
18 328 2439395/3672
18 329 -1/4
18 330 63/136
18 332 373/153
18 333 23/68
18 334 -3605/1224
18 335 23065/1632
18 336 722671/3672
18 337 6175/1224
18 338 23/136
18 339 -10/17
18 340 -1/4
18 341 -1979719/14688
18 342 1168723/14688
18 343 -1285/153
18 344 -787/408
18 345 -1/17
18 346 13363/1224
18 347 -15/34
18 348 2723/408
18 349 449/136
18 350 415/1224
18 351 1697915/14688
18 352 -130613/2448
18 353 -445217/4896
18 354 5293/612
18 355 -27977/1224
18 357 -3958249/9792
18 358 62197/136
18 359 -2768/459
18 360 404/51
18 361 -178673/19584
18 362 314987/58752
18 363 -12775/7344
18 364 -1221931/58752
18 365 -41789/7344
18 366 102805/9792
18 367 126541/29376
18 368 -36661/3672
18 369 300817/9792
18 370 1865/19584
18 371 -325895/19584
18 372 -160609/9792
18 373 39151/1152
18 374 4719/1088
18 375 -4865/1728
18 376 -69809/4896
18 377 2711/136
18 378 -1432939/29376
18 380 -2971/306
18 381 1
18 382 10889/1224
18 383 -1/4
18 384 79/6
18 385 -2971/612
18 387 8281201/176256
18 388 70427/22032
18 389 55/68
18 390 -74483/3672
18 391 16481/612
18 392 -16973/459
18 393 15541/1224
18 394 32227/4896
18 395 -29/51
18 396 -34579/4896
18 397 -103015/14688
18 398 6011/153
18 399 27383/7344
18 400 -136627/3672
18 401 45853/1836
18 402 -3763/2448
18 403 2827/306
18 404 -41677/3672
18 405 -1543/306
18 406 -65/204
18 407 9611/3672
18 408 -58760405/176256
18 409 36836155/58752
18 410 -7198307/29376
18 411 -38818091/58752
18 412 -4451801/14688
18 413 3074407/7344
18 414 100573/144
18 415 30721/918
18 416 -216799/432
18 417 -1/4
18 418 2577709/14688
18 419 55/34
18 420 6004183/14688
18 421 -185/24
18 422 1067/306
18 423 -106773125/352512
18 424 1068883/44064
18 425 -620521/4896
18 426 -62245/544
18 427 94991/1632
18 428 3907427/14688
18 429 -4827155/14688
18 430 -1
18 431 24485/3672
18 432 -184223/918
18 434 -703/102
18 436 26605111/352512
18 437 2769851/44064
18 438 -201689/1632
18 439 -678731/3672
18 440 -45349/3672
18 441 793/3672
18 442 7367/72
18 444 -1219/612
18 446 -6024589/58752
18 447 3763/1224
18 448 7914235/14688
18 449 43513/1836
18 450 7177/1836
18 451 127700/459
18 452 -59/8
18 453 10199/1224
18 456 90827/7344
18 457 13643/1224
18 458 -9851/459
18 459 32413/1632
18 460 551651/2448
18 461 166585/7344
18 462 16703/2448
18 463 -2971/612
18 464 5/2
18 465 -2157089/14688
18 466 155665/1836
18 467 -32881/3672
18 468 3457/2448
18 469 10507/3264
18 470 8567/918
18 471 -38659/3264
18 472 1159/272
18 473 17359/2448
18 474 3457/3672
18 475 229873/1836
18 476 -154193/2448
18 477 -1165691/14688
18 478 12379/3672
18 479 -420773/7344
18 481 -5/2
18 482 29/12
18 483 -6036935/352512
18 484 16098671/29376
18 485 39037/88128
18 486 -251/306
18 487 51763/3672
18 488 -5815/648
18 489 4255/612
18 490 -29/68
18 491 29/68
18 492 415/204
18 493 3037/918
18 494 -184861/7344
18 495 -10435/918
18 496 167/8
18 497 -147467/7344
18 498 1039/272
18 499 1/8
18 500 53767/3672
18 501 -299/68
18 502 6113/1224
18 503 5903/5184
18 504 49924441/88128
18 505 -16308631/14688
18 506 5769451/14688
18 507 34828033/29376
18 508 1944869/3672
18 509 -11069699/14688
18 510 -5924633/4896
18 511 -27473/459
18 512 6642323/7344
18 513 139/68
18 514 -4476877/14688
18 515 -29/102
18 516 55/34
18 517 -11097901/14688
18 518 -967/153
18 519 5259173/10368
18 520 -3200051/88128
18 521 6751579/29376
18 522 150047/816
18 523 -705509/4896
18 524 -6170449/14688
18 525 275/816
18 526 8207669/14688
18 527 -2471/612
18 528 -21007/1836
18 529 2442433/7344
18 530 650/153
18 531 -5504201/44064
18 532 -3738821/44064
18 533 2283085/14688
18 534 29/2448
18 535 2310151/7344
18 536 2123/408
18 537 18659/918
18 538 -28141/144
18 539 -893/68
18 540 3328795/10368
18 541 -20777/2448
18 542 -13899439/14688
18 543 -26075/918
18 544 -2689/216
18 545 -7095637/14688
18 546 -785/1224
18 547 -30169/3672
18 548 -5807/1224
18 549 114131/7344
18 550 -54467/1632
18 551 -60602/153
18 552 -139627/7344
18 553 -5399/2448
18 554 1541/306
18 555 1/4
18 556 4066379/14688
18 557 -2210771/14688
18 558 48799/3672
18 559 611/2448
18 560 -5603/1632
18 561 -141739/7344
18 562 5603/1632
18 563 -6527/612
18 564 -9679/2448
18 565 121/459
18 566 -3351815/14688
18 567 64751/612
18 568 2535791/14688
18 569 -71545/3672
18 570 446795/7344
18 571 -4020887/44064
18 572 -3797491/4896
18 573 -1335481/58752
18 574 290297/58752
18 575 -20755033/22032
18 576 6643379/10368
18 577 481357/9792
18 578 3341501/1836
18 579 -13403585/9792
18 580 -9443377/14688
18 581 -14673613/9792
18 582 1/8
18 583 653/306
18 584 43769/1224
18 585 2/3
18 586 541/408
18 587 6159997/4352
18 588 -861799/29376
18 589 -24448387/29376
18 590 190419/272
18 591 18319607/14688
18 592 1902175/1836
18 593 997/144
18 594 29/51
18 595 6355/144
18 597 769/1224
18 598 -173633759/117504
18 599 46481/459
18 600 -225595/144
18 601 7140703/14688
18 602 -29/102
18 603 -29/51
18 604 18345967/14688
18 606 10105/1224
18 607 43971689/176256
18 608 -139/34
18 609 -4790747/14688
18 610 29/51
18 611 -107/102
18 612 -6621991/7344
18 613 57/8
18 614 -371/204
18 615 -611/102
18 616 -481/102
18 617 1067/204
18 618 16/17
18 619 21419/2448
18 620 -1327/204
18 621 -385/102
18 622 -55/34
18 623 -5/2
18 624 -26609/2448
18 625 -11861/4896
18 626 -242/17
18 627 -139/68
18 628 -499/1088
18 629 3455/204
18 630 4715/1088
18 631 196/51
18 632 -137/68
18 633 -139/102
18 634 17813/4896
18 635 349/408
18 636 -2129/204
18 637 2921/204
18 638 -80/51
18 639 5/2
18 640 -29/12
18 641 215737129/352512
18 642 352303/3264
18 643 37087/29376
18 644 4027937/88128
18 645 -4465235/88128
18 646 -408649/1088
18 647 295345/29376
18 648 31/72
18 649 -6547/204
18 650 -11/72
18 651 233/612
18 652 -5341/306
18 654 -913/1224
18 655 13043251/58752
18 656 138785/544
18 657 244319/459
18 658 -31/36
18 659 -13735253/14688
18 660 2599/204
18 661 74705/3672
18 662 -978799/1836
18 663 -377/51
18 665 -3957367/11016
18 666 229/1224
18 667 10599371/14688
18 668 -2969/306
18 669 -5843/408
18 670 1556521/3672
18 672 761/153
18 674 8
18 675 1481/2448
18 676 607/1224
18 677 -937/1224
18 678 -22/153
18 679 1423/68
18 680 2141/2448
18 681 1627/2448
18 682 -709/1224
18 684 -610/51
18 685 22057/2448
18 686 11/17
18 687 229/2448
18 688 2035/1632
18 689 -559/1224
18 690 -1627/1632
18 691 -617/816
18 692 3601/2448
18 693 -275/1224
18 694 15947/1224
18 695 -5107/816
18 696 -1961/204
18 697 -50/51
18 698 -1187/2448
18 702 -23855971/176256
18 703 834101/14688
18 704 1458731/11016
18 705 -2883215/7344
18 706 -5/72
18 707 -3778117/7344
18 708 -87445/3672
18 709 -72431/3672
18 710 45995/144
18 712 9961/1224
18 713 -37732291/176256
18 714 47/408
18 715 28389385/14688
18 716 44531/918
18 717 43225/1836
18 718 8180231/14688
18 720 2393/612
18 722 -8
18 723 12751/918
18 724 10267/1224
18 725 -198695/7344
18 726 276847/4896
18 727 398233/612
18 728 239101/7344
18 729 9247/2448
18 730 -10165/1224
18 731 -6702077/14688
18 732 3604625/14688
18 733 -42395/1836
18 734 -769/816
18 735 8839/1632
18 736 242011/7344
18 737 -9247/1632
18 738 21529/1224
18 739 4787/816
18 740 -1253/3672
18 741 5492393/14688
18 742 -424399/2448
18 743 -4131185/14688
18 744 43007/1836
18 745 -767351/7344
18 747 71952613/176256
18 748 6559843/4896
18 749 -67/48
18 751 1/4
18 752 1/4
18 753 14741/2448
18 754 -1
18 755 -1/4
18 757 1/4
18 758 -16717085/14688
18 759 -463/144
18 760 -39383/2448
18 761 -29/18
18 762 -1/4
18 763 -28105/3672
18 764 -1
18 765 -8529539/14688
18 766 -11/8
18 767 -1/4
18 768 2/3
18 769 -74/17
18 770 -41/96
18 773 -2371/272
18 774 -609/136
18 775 1553/102
18 776 -181937/4896
18 777 -1734463/3672
18 778 -15883/816
18 779 -1963/816
18 780 905/204
18 782 4791097/14688
18 783 -2694919/14688
18 784 21485/1224
18 785 2063/816
18 786 -1725/544
18 787 -7379/306
18 788 1997/544
18 789 -3493/272
18 790 -5455/816
18 791 -5/136
18 792 -4029857/14688
18 793 311329/2448
18 794 1024079/4896
18 795 -14209/1224
18 796 163993/2448
18 801 1/2
18 803 -1/2
18 804 7/6
18 805 -11/36
18 806 3/8
18 807 17/144
18 808 -3/8
18 809 -3/16
18 810 1/8
18 812 -7/24
18 813 19/12
18 814 -65/9
18 815 13/6
18 816 -1
18 817 -13/4
18 818 10/9
18 819 17/36
18 821 -2
18 822 1/4
18 823 73/32
18 824 -19/4
18 825 -3/8
18 826 1/4
18 827 -1/8
18 828 1/3
18 829 -3/2
18 830 -3/4
18 832 -46/27
18 833 -11/36
18 835 -1/36
18 836 -251/72
18 837 11/36
18 838 -197/36
18 839 7/12
18 840 425/144
18 841 -31/36
18 842 -1/4
18 844 -1/4
18 845 1/8
18 848 -1/6
18 850 -1/4
18 851 3/4
18 852 3/8
18 854 -1/4
18 856 -1/8
18 857 -5/12
18 858 1/4
18 859 8
18 860 -1/4
18 861 -1/4
18 863 -3/4
18 864 1/2
18 867 -95/48
18 868 -7/3
18 869 -5/4
18 870 -1/3
18 871 19/12
18 872 -5/4
18 873 7/16
18 874 -1/4
18 875 -1/8
18 876 1/8
18 879 -1/48
18 880 19/72
18 881 -13/12
18 882 -3/8
18 883 7/24
18 884 -1/24
18 885 7/24
18 886 -1/24
18 887 29/8
18 888 1/8
18 889 -1/4
18 890 -8
18 893 16
18 897 1/8
18 899 -759112001/10575360
18 900 -15838433/14688
19 1 -17813/378
19 2 1/18
19 5 4448/189
19 6 4448/189
19 7 1/18
19 8 1120351/27648
19 9 -880223/13824
19 10 -55/9
19 11 -55/9
19 12 -139/54
19 13 -139/54
19 14 -964703/13824
19 15 -880223/27648
19 16 888287/13824
19 17 1015391/13824
19 18 -88/9
19 19 -7/12
19 20 88/9
19 21 -803807/27648
19 22 55/9
19 23 -55/9
19 24 888287/13824
19 25 -930911/27648
19 26 -55/9
19 27 55/9
19 28 55/9
19 29 143/18
19 30 -191/54
19 31 -143/9
19 32 241/72
19 33 199/36
19 34 118439/1536
19 35 -39053/512
19 36 241/36
19 37 888287/13824
19 38 -143/9
19 39 -1015391/13824
19 40 -1000031/13824
19 42 17/24
19 43 505577/9792
19 44 1153/51
19 45 -245/136
19 46 -411887/4896
19 47 620597/4896
19 48 495401/3264
19 49 -528311/1224
19 50 10939/816
19 51 -199/34
19 52 22
19 53 -63/4
19 54 199/34
19 55 -6011/204
19 56 1041/272
19 57 245/68
19 58 -245/68
19 59 -551/136
19 60 5079449/9792
19 61 -631099/612
19 62 25723/1632
19 63 643933/544
19 64 439177/1224
19 65 -43733/136
19 66 -177659/272
19 67 -142245/544
19 68 888745/1632
19 69 2075/272
19 70 -5351/51
19 72 -199/34
19 73 -692795/1632
19 74 -22
19 75 -25/8
19 77 2531137/6528
19 78 28723/2448
19 79 61/17
19 80 -23215/3264
19 81 -17413/3264
19 82 199/68
19 83 -15869/1088
19 84 61/17
19 85 199/34
19 86 -199/34
19 87 -45/34
19 88 -8725/204
19 89 9823/1632
19 90 -41/12
19 91 -40151/1632
19 92 4815/544
19 93 -497/204
19 94 -4381/816
19 95 735/272
19 96 -1211/408
19 98 -244/17
19 100 122/17
19 101 1/3
19 102 -565/24
19 103 -122/17
19 105 1399/64
19 106 2493/272
19 107 -1041/272
19 108 1041/272
19 109 -1065/34
19 110 -245/136
19 111 245/68
19 112 551/136
19 113 -245/136
19 114 -551/136
19 115 2687/272
19 116 -245/136
19 117 122/17
19 118 -122/17
19 119 123163/3264
19 120 -19325405/29376
19 121 524381/408
19 122 -1075357/2448
19 123 -13363165/9792
19 124 -990983/1632
19 125 4240987/4896
19 126 6753703/4896
19 127 182659/2448
19 128 -631099/612
19 129 1540385/4896
19 130 4406483/4896
19 131 53/24
19 132 122/17
19 133 -33432851/58752
19 134 1098533/29376
19 135 -2672311/9792
19 136 -320333/1632
19 137 914887/4896
19 138 2399285/4896
19 139 9/4
19 140 -3047519/4896
19 142 199/34
19 143 -871121/2448
19 144 -1/12
19 145 -551/136
19 147 3860603/29376
19 148 51093/544
19 149 -1005373/4896
19 150 -9/4
19 151 -80171/204
19 152 -245/136
19 153 -199/34
19 154 17797/72
19 155 41/12
19 156 551/136
19 158 -18272951/58752
19 159 -2381/136
19 160 5485319/4896
19 161 245/68
19 162 -45/34
19 163 2610431/4896
19 164 56/3
19 165 1401/136
19 170 16/3
19 171 -2189/272
19 172 -1013/136
19 173 -10/51
19 174 56551/1632
19 175 548857/1224
19 176 -329/816
19 177 -3821/816
19 178 -641/68
19 179 -23/12
19 180 -1570999/4896
19 181 777205/4896
19 182 -7035/136
19 183 -1769/272
19 184 13255/1632
19 185 12841/204
19 186 16801/1632
19 187 15227/816
19 188 -6053/816
19 189 -1667/408
19 190 1276211/4896
19 191 -30931/272
19 192 -121651/544
19 193 7103/136
19 194 -45559/816
19 196 59/12
19 197 -25/4
19 198 257545/3264
19 199 1715377/1632
19 200 301465/29376
19 201 -2042143/29376
19 202 -348451/14688
19 203 215/9792
19 204 155801/3264
19 205 675667/9792
19 206 -492271/3672
19 207 -5399/204
19 208 -5495/612
19 209 605881/4896
19 210 -642887/4896
19 211 -1786375/9792
19 212 1300553/2448
19 213 3155/612
19 214 56635/1224
19 215 -107023/1632
19 216 -178087/2448
19 217 487607/2448
19 218 3273973/29376
19 219 -587165/2448
19 220 -172463/9792
19 221 1033699/4896
19 222 3726437/29376
19 223 748535/9792
19 224 -2994673/7344
19 225 364357/9792
19 226 -465317/1632
19 227 -415/816
19 228 -25469/1224
19 229 13/24
19 230 -205/102
19 231 -463921/4896
19 232 1/2
19 234 25043545/58752
19 235 -31219/2448
19 236 -863/1224
19 237 -68197/1088
19 238 155795/3264
19 239 3403/2448
19 240 14737/3264
19 241 4843/2448
19 242 -41/17
19 243 -5111/612
19 244 -785/68
19 245 41489/1224
19 246 -6294007/9792
19 247 6453559/4896
19 248 -11257/544
19 249 -314675/204
19 250 -1161719/2448
19 251 510739/1224
19 252 655097/816
19 253 1844555/4896
19 254 -3889171/4896
19 255 -1799/102
19 256 83161/408
19 258 4489/1224
19 259 3047071/4896
19 260 269/4
19 261 827/68
19 262 -7661111/19584
19 263 -10145/1224
19 264 123/68
19 265 -5095/2448
19 266 9097/612
19 267 4337/2448
19 268 -603691/2448
19 269 1174961/2448
19 270 -14743/816
19 271 -9487/17
19 272 -264641/1632
19 273 379403/2448
19 274 248593/816
19 275 130273/1224
19 276 -205699/816
19 277 -55/68
19 278 2683/68
19 279 -227/68
19 280 2887/612
19 281 445957/2448
19 282 141/136
19 283 -916315/4896
19 284 519473/22032
19 285 2696189/29376
19 286 4062857/14688
19 287 -595621/1728
19 288 -2355271/7344
19 289 -2369779/3672
19 290 9448207/7344
19 291 -666413/14688
19 292 11594705/14688
19 293 1107/136
19 294 211087/14688
19 295 -41/17
19 296 56303/1836
19 297 -121/4
19 298 -419/68
19 299 -42578383/44064
19 300 601427/5184
19 301 2740411/29376
19 302 -289889/544
19 303 -3955333/14688
19 304 81029/1836
19 305 -175/408
19 306 -2487697/14688
19 307 -31/12
19 308 -62/17
19 309 -2977037/14688
19 311 141/136
19 313 124308161/176256
19 314 -2103365/14688
19 315 447593/864
19 316 359/408
19 317 -62777/408
19 318 -1063/102
19 319 -12845/1224
19 320 -843437/3672
19 321 -141/136
19 323 -33910345/176256
19 324 11/8
19 325 281141/864
19 326 3113/204
19 327 5485/408
19 328 6458569/14688
19 329 -1
19 330 -141/136
19 331 8
19 332 397/816
19 333 -141/136
19 334 109/102
19 335 10247/1632
19 336 383963/3672
19 337 371/816
19 338 -141/272
19 339 141/136
19 341 -975053/14688
19 342 662327/14688
19 343 -1243/204
19 344 -587/272
19 345 -831/544
19 346 362/51
19 347 287/544
19 348 1243/272
19 349 813/272
19 350 127/408
19 351 897589/14688
19 352 -35803/1224
19 353 -27191/544
19 354 1243/204
19 355 -7777/816
19 357 -9036035/29376
19 358 1489783/4896
19 359 -5207/136
19 360 -317/51
19 361 -68573/9792
19 362 111887/3264
19 363 -12199/2448
19 364 -101125/9792
19 365 -91/9
19 366 29911/3264
19 367 -2629/576
19 368 8263/2448
19 369 72187/3264
19 370 379007/3264
19 371 -78867/1088
19 372 -8471/1632
19 373 142741/1088
19 374 -6061/1632
19 375 43279/4896
19 376 -24251/544
19 377 317/272
19 378 -78023/4896
19 380 5425/204
19 382 -761/51
19 383 -5/4
19 384 2551/24
19 385 5425/408
19 387 557639/29376
19 388 30709/3672
19 389 861/272
19 390 -1529/1224
19 391 1945/408
19 392 -74873/2448
19 393 6401/816
19 394 9961/1632
19 395 -41/17
19 396 -12421/1632
19 397 28367/4896
19 398 791/204
19 399 -11299/2448
19 400 -965/72
19 401 7631/306
19 402 -1799/102
19 403 1205/204
19 404 277/153
19 405 -247/12
19 406 65/4
19 407 -9047/9792
19 408 23955979/29376
19 409 -2045801/1224
19 410 2705359/4896
19 411 5724295/3264
19 412 1897025/2448
19 413 -5416331/4896
19 414 -8655211/4896
19 415 -257675/2448
19 416 820019/612
19 418 -1840939/4896
19 419 861/136
19 420 -6057235/4896
19 421 -94/3
19 422 -1001/51
19 423 2488727/3456
19 424 -317711/9792
19 425 3325033/9792
19 426 369707/1632
19 427 -1274755/4896
19 428 -945821/1632
19 429 410575/544
19 431 -338/153
19 432 999289/2448
19 433 5/2
19 434 -11/34
19 436 -2350259/14688
19 437 -1787251/14688
19 438 1283071/4896
19 439 1339343/2448
19 440 277/153
19 441 1304/153
19 442 -48905/144
19 443 -1/2
19 444 -611/102
19 446 24572843/58752
19 447 1799/51
19 448 -7400713/4896
19 449 -554/153
19 450 12977/1224
19 451 -3382879/4896
19 452 -277/4
19 453 -1127/51
19 455 -8
19 456 63877/1224
19 457 8635/204
19 458 -29945/612
19 459 -11553/544
19 460 -334937/612
19 461 71957/1224
19 462 6587/204
19 463 5425/408
19 464 89/4
19 465 2073071/4896
19 466 -1057493/4896
19 467 150683/1224
19 468 1799/102
19 469 -7431/544
19 470 -45199/306
19 471 -30377/544
19 472 -2491/68
19 473 7085/408
19 474 1799/153
19 475 -539507/1632
19 476 2189/17
19 477 1769755/4896
19 478 -154661/1224
19 479 5599/612
19 481 -89/4
19 482 89/4
19 483 -83108/459
19 484 -6851515/4896
19 485 -1781/7344
19 486 -2911/816
19 487 9397/1224
19 488 -8005/1836
19 489 101/17
19 490 -123/68
19 491 123/68
19 492 2419/272
19 493 -8851/2448
19 494 -13591/2448
19 495 -9997/1224
19 496 2469/272
19 497 -35219/2448
19 498 621/272
19 500 9667/1224
19 501 -41/17
19 502 1205/408
19 503 26425/29376
19 504 8815201/29376
19 505 -5739059/9792
19 506 1013263/4896
19 507 6127297/9792
19 508 682597/2448
19 509 -28501/72
19 510 -173585/272
19 511 -80849/2448
19 512 1166105/2448
19 513 1107/136
19 514 -48823/306
19 515 -41/34
19 516 861/136
19 517 -487777/1224
19 518 -947/102
19 519 15416533/58752
19 520 -307345/14688
19 521 614303/4896
19 522 58041/544
19 523 -21337/272
19 524 -291229/1224
19 525 55/136
19 526 180775/612
19 527 -3109/408
19 528 -3989/1224
19 529 107539/612
19 530 11/24
19 531 -3493547/58752
19 532 -326833/7344
19 533 106939/1224
19 534 19/408
19 535 25477/153
19 536 193/34
19 537 11717/1224
19 538 -823/8
19 539 -921/136
19 540 2526893/14688
19 541 -101/24
19 542 -153415/306
19 543 -757/72
19 544 -3799/612
19 545 -624275/2448
19 546 -257/408
19 547 -5329/1224
19 548 -1205/408
19 549 21503/2448
19 550 -294/17
19 551 -85151/408
19 552 -24931/2448
19 553 -1205/816
19 554 1205/408
19 556 356113/2448
19 557 -194119/2448
19 558 1520/153
19 559 449/816
19 560 -1205/544
19 561 -31363/2448
19 562 1205/544
19 563 -2377/408
19 564 -1471/816
19 565 347/1224
19 566 -293011/2448
19 567 11387/204
19 568 221083/2448
19 569 -6743/612
19 570 84653/2448
19 571 -2936321/58752
19 572 -641873/1632
19 573 -7165927/29376
19 574 11941229/44064
19 575 -278380/459
19 576 347669/29376
19 577 537239/3264
19 578 15784159/14688
19 579 -417463/459
19 580 -240241/816
19 581 -279179/288
19 583 46207/544
19 584 1758251/4896
19 585 25/24
19 586 861/136
19 587 51244505/58752
19 588 -4819969/29376
19 589 -7940113/29376
19 590 5907485/7344
19 591 10444391/14688
19 592 2344651/14688
19 593 -394981/3672
19 594 41/17
19 595 2253899/14688
19 596 1/2
19 597 263/204
19 598 -104992669/88128
19 599 7763/96
19 600 -4285367/4896
19 601 229337/2448
19 602 -41/34
19 603 -41/17
19 604 108841/153
19 605 -1/2
19 606 1025/204
19 607 17771611/58752
19 608 -1107/68
19 609 259591/1632
19 610 41/17
19 611 -533/136
19 612 -2433245/4896
19 613 121/4
19 614 621/68
19 615 -3239/136
19 616 -328/17
19 617 2993/136
19 618 15659/1632
19 619 44093/306
19 620 -451/17
19 621 -2009/136
19 622 -861/136
19 623 -41/4
19 624 -191113/1632
19 625 19321/544
19 626 -7995/136
19 627 -1107/136
19 628 -1259/544
19 629 9553/136
19 630 7787/544
19 631 2337/136
19 632 -533/68
19 633 -369/68
19 634 386069/4896
19 635 -1349/51
19 636 -476287/4896
19 637 7995/136
19 638 -1025/136
19 639 41/4
19 640 -41/4
19 641 14185561/29376
19 642 364373/544
19 643 33829/2754
19 644 -491545/9792
19 645 -690533/7344
19 646 -4093357/29376
19 647 3092195/14688
19 648 5/12
19 649 -2850743/14688
19 650 31/24
19 651 577/102
19 652 -395521/3672
19 653 -1/2
19 654 -509/204
19 655 36567109/176256
19 656 2272121/14688
19 657 2384525/14688
19 658 -5/6
19 659 -687193/1224
19 660 -73/136
19 661 3461/1224
19 662 -1521545/7344
19 663 -45/34
19 665 -67872077/176256
19 666 5/204
19 667 12096899/14688
19 668 416/51
19 669 -123/17
19 670 6603359/14688
19 671 1
19 672 983/204
19 674 8
19 675 1663/408
19 676 509/204
19 677 -1595/204
19 678 79147/4896
19 679 129901/918
19 680 3835/408
19 681 509/408
19 682 -509/204
19 684 -1398589/14688
19 685 806779/14688
19 686 -215/34
19 687 5/408
19 688 305/272
19 689 1867/204
19 690 -577/272
19 691 645/136
19 692 965/408
19 693 -55/204
19 694 1169849/14688
19 695 -2685/68
19 696 -285341/4896
19 697 215/34
19 698 -12049/408
19 702 -228245/2176
19 703 1332449/2448
19 704 458209/7344
19 705 -58903/272
19 706 5/12
19 707 -302371/1224
19 708 -10981/1224
19 709 -10385/1224
19 710 2863/18
19 711 -1/2
19 712 779/204
19 713 -836461/14688
19 714 -63/68
19 715 638225/612
19 716 28427/1224
19 717 18437/1224
19 718 542575/2448
19 719 1
19 720 305/204
19 722 -8
19 723 15059/2448
19 724 779/204
19 725 -29081/2448
19 726 14905/612
19 727 64019/204
19 728 4349/306
19 729 779/408
19 730 -779/204
19 731 -135577/612
19 732 72451/612
19 733 -5711/612
19 734 -63/136
19 735 983/272
19 736 33229/2448
19 737 -711/272
19 738 5711/816
19 739 353/136
19 740 -19/612
19 741 55715/306
19 742 -25427/306
19 743 -338719/2448
19 744 5711/612
19 745 -27131/612
19 747 8381939/29376
19 748 1488385/2448
19 749 -11/8
19 753 2051/816
19 754 -7/6
19 758 -258703/306
19 759 -103/48
19 760 -14519/816
19 761 -13/12
19 763 -19985/2448
19 764 -155/24
19 765 -174307/408
19 766 -57/8
19 768 11/8
19 769 -79/34
19 770 -23/64
19 772 -8
19 773 -865/136
19 774 -79/34
19 775 1339/136
19 776 -6019/204
19 777 -214925/612
19 778 -236/17
19 779 -79/68
19 780 79/34
19 782 96967/408
19 783 -14189/102
19 784 1205/102
19 785 35/17
19 786 -135/136
19 787 -6941/408
19 788 271/136
19 789 -713/68
19 790 -209/34
19 791 -5/17
19 792 -248641/1224
19 793 39173/408
19 794 191333/1224
19 795 -2189/204
19 796 4979/102
19 801 1/2
19 804 15/8
19 805 -13/24
19 806 -3/8
19 807 23/48
19 808 3/8
19 809 -119/144
19 810 37/72
19 812 5/18
19 813 395/36
19 814 -13/6
19 815 35/12
19 816 -43/12
19 817 -15/8
19 818 77/72
19 819 -59/72
19 821 -70/9
19 822 7/9
19 823 67/16
19 824 -9/2
19 825 -3/8
19 828 -5/6
19 832 -13/36
19 833 -5/12
19 835 -13/12
19 836 -10/3
19 837 -11/6
19 838 -13/6
19 839 3/2
19 840 -13/12
19 841 -5/6
19 845 -1/8
19 847 -1/4
19 848 -1/2
19 850 -1/4
19 851 1/2
19 854 -1/4
19 855 -3/2
19 856 -1/8
19 857 1/8
19 858 1/2
19 860 -1/4
19 862 1/2
19 863 27/4
19 864 -19/4
19 867 -49/24
19 868 -85/4
19 869 17/4
19 870 7
19 871 -14
19 872 31/6
19 873 37/8
19 875 1/4
19 877 -1/2
19 879 -65/24
19 880 -5/3
19 881 -43/2
19 883 -1/4
19 884 1/2
19 885 -1/4
19 886 1/2
19 887 -14
19 892 -8
19 893 16
19 894 -1/4
19 896 -3/2
19 897 1/4
19 898 5/4
19 899 -45878723/881280
19 900 -650729/612
20 1 -8017/126
20 2 935/36
20 5 393/28
20 6 496/21
20 7 935/36
20 8 -86253157/1843200
20 9 58190437/921600
20 10 3949/100
20 11 806/25
20 12 -1739/100
20 13 -2389/100
20 14 87902821/921600
20 15 53198437/1843200
20 16 -18408037/921600
20 17 -26932837/921600
20 18 -419/12
20 19 -529/12
20 20 215/6
20 21 -9301279/368640
20 22 -3949/100
20 23 21131/300
20 24 -18408037/921600
20 25 -6398239/368640
20 26 19181/300
20 27 -806/25
20 28 -19181/300
20 29 -6781/600
20 30 17339/300
20 31 3253/150
20 32 -1401/100
20 33 -22897/300
20 34 -56847973/921600
20 35 51625573/921600
20 36 -1401/50
20 37 10112411/921600
20 38 2827/100
20 39 -2278811/921600
20 40 22220389/921600
20 42 -3053/900
20 43 -14923/816
20 44 -299/34
20 45 21/34
20 46 4163/136
20 47 -6277/136
20 48 -14811/272
20 49 5265/34
20 50 -365/68
20 51 38/17
20 52 -3
20 53 5/2
20 54 -59/34
20 55 248/17
20 56 -97/68
20 57 -21/17
20 58 21/17
20 59 55/34
20 60 -50893/272
20 61 12557/34
20 62 -801/136
20 63 -57753/136
20 64 -8675/68
20 65 1960/17
20 66 15871/68
20 67 12649/136
20 68 -26335/136
20 69 -139/68
20 70 596/17
20 72 38/17
20 73 20105/136
20 74 4
20 75 1/2
20 77 -230473/1632
20 78 -707/204
20 79 -18/17
20 80 1285/272
20 81 175/272
20 82 -19/17
20 83 1877/272
20 84 -18/17
20 85 -38/17
20 86 38/17
20 87 -2/17
20 88 399/34
20 89 3/136
20 91 405/136
20 92 -335/136
20 93 59/34
20 94 199/68
20 95 -63/68
20 96 -13/34
20 98 89/17
20 100 -36/17
20 101 1
20 102 9/2
20 103 36/17
20 105 -139/16
20 106 -779/204
20 107 97/68
20 108 -97/68
20 109 219/17
20 110 21/34
20 111 -21/17
20 112 -55/34
20 113 21/34
20 114 55/34
20 115 -207/68
20 116 21/34
20 117 -36/17
20 118 36/17
20 119 -12455/816
20 120 192817/816
20 121 -31295/68
20 122 2702/17
20 123 132841/272
20 124 29667/136
20 125 -42431/136
20 126 -67131/136
20 127 -1749/68
20 128 12557/34
20 129 -15509/136
20 130 -43559/136
20 131 -1/2
20 132 -36/17
20 133 333859/1632
20 134 -3947/272
20 135 26683/272
20 136 9845/136
20 137 -9151/136
20 138 -23893/136
20 139 -1
20 140 30463/136
20 142 -38/17
20 143 8899/68
20 144 1
20 145 55/34
20 147 -39283/816
20 148 -13655/408
20 149 10073/136
20 150 1
20 151 4741/34
20 152 21/34
20 153 38/17
20 154 -177/2
20 155 -1
20 156 -55/34
20 158 59805/544
20 159 173/34
20 160 -54195/136
20 161 -21/17
20 162 -2/17
20 163 -25867/136
20 164 -4
20 165 -89/34
20 170 8
20 171 73/68
20 172 47/34
20 173 63/34
20 174 -1845/136
20 175 -5529/34
20 176 -147/68
20 177 47/68
20 178 53/17
20 180 15695/136
20 181 -7661/136
20 182 535/34
20 183 105/68
20 184 -301/136
20 185 -675/34
20 186 -311/136
20 187 -403/68
20 188 205/68
20 189 35/34
20 190 -12859/136
20 191 2829/68
20 192 10571/136
20 193 -501/34
20 194 1495/68
20 196 -1
20 197 1
20 198 -6863/272
20 199 -148505/408
21 1 -10705/126
21 2 935/36
21 5 240/7
21 6 2075/84
21 7 935/36
21 8 -21623119/614400
21 9 12985679/307200
21 10 806/25
21 11 3949/100
21 12 -7517/300
21 13 -5567/300
21 14 25117007/307200
21 15 3773893/204800
21 16 -855493/102400
21 17 91707/102400
21 18 -529/12
21 19 -419/12
21 20 541/12
21 21 -3414973/122880
21 22 -806/25
21 23 19181/300
21 24 -855493/102400
21 25 -4382653/122880
21 26 21131/300
21 27 -3949/100
21 28 -21131/300
21 29 -1401/100
21 30 17689/300
21 31 3953/150
21 32 -6781/600
21 33 -4087/50
21 34 -9824591/307200
21 35 11565391/307200
21 36 -2827/100
21 37 7170737/307200
21 38 1401/50
21 39 -9781937/307200
21 40 -233137/307200
21 42 -3103/900
21 43 109/8
21 44 11/2
21 45 -5/12
21 46 -349/12
21 47 487/12
21 48 329/8
21 49 -733/6
21 50 19/6
21 51 -10/3
21 52 3
21 53 -11/6
21 54 23/6
21 55 -29/3
21 56 11/4
21 57 5/6
21 58 -11/6
21 59 -11/3
21 60 3619/24
21 61 -1763/6
21 62 113/12
21 63 4111/12
21 64 607/6
21 65 -553/6
21 66 -1153/6
21 67 -71
21 68 615/4
21 69 1/2
21 70 -83/3
21 71 -2
21 72 -13/3
21 73 -1403/12
21 74 -3
21 75 -1/3
21 77 16715/144
21 78 1
21 79 1
21 80 -31/24
21 81 -11/8
21 82 5/3
21 83 -107/24
21 84 1/2
21 85 10/3
21 86 -10/3
21 87 7/3
21 88 -17/2
21 89 19/12
21 90 -1
21 91 -43/12
21 92 3/4
21 93 -17/6
21 94 -1/6
21 95 3
21 96 -11/3
21 97 -1
21 98 -4
21 99 -1
21 100 2
21 102 -4
21 103 -2
21 105 481/72
21 106 -29/36
21 107 -11/4
21 108 13/4
21 109 -5/6
21 110 -5/12
21 111 11/6
21 112 11/3
21 113 -17/12
21 114 -11/3
21 115 3/2
21 116 -13/6
21 117 2
21 118 -2
21 119 53/18
21 120 -4429/24
21 121 4343/12
21 122 -1513/12
21 123 -3093/8
21 124 -683/4
21 125 975/4
21 126 4699/12
21 127 61/3
21 128 -1763/6
21 129 1147/12
21 130 3007/12
21 131 1
21 132 2
21 133 -7855/48
21 134 247/24
21 135 -1825/24
21 136 -667/12
21 137 152/3
21 138 1693/12
21 139 1
21 140 -717/4
21 141 2
21 142 13/3
21 143 -625/6
21 144 -1
21 145 -5/3
21 147 1313/36
21 148 82/3
21 149 -241/4
21 151 -631/6
21 152 -19/6
21 153 -13/3
21 154 131/2
21 155 1
21 156 5/3
21 158 -12251/144
21 159 -3
21 160 3745/12
21 161 16/3
21 162 7/3
21 163 1867/12
21 164 3
21 165 7/3
21 170 -8
21 171 -1/6
21 172 -2/3
21 173 -11/6
21 174 121/12
21 175 382/3
21 176 7/3
21 177 -5/6
21 178 -1
21 179 -1
21 180 -1103/12
21 181 593/12
21 182 -9
21 184 5/4
21 185 65/6
21 186 5/4
21 187 29/6
21 189 -1/3
21 190 905/12
21 191 -100/3
21 192 -731/12
21 193 7
21 194 -16
21 196 1
21 197 -2/3
21 198 821/36
21 199 9323/36
22 1 -9430/63
22 5 1929/28
22 6 20359/252
22 8 -76023/204800
22 9 43534861/2764800
22 10 27023/2700
22 11 10247/300
22 12 -226981/5400
22 13 -92531/5400
22 14 137971213/2764800
22 15 46069261/5529600
22 16 10429939/2764800
22 17 71665139/2764800
22 18 -503/12
22 19 -545/27
22 20 511/12
22 21 -3029663/122880
22 22 -27023/2700
22 23 61477/1350
22 24 10429939/2764800
22 25 -53281687/1105920
22 26 21131/300
22 27 -10247/300
22 28 -21131/300
22 29 -1589/150
22 30 281027/5400
22 31 1589/75
22 32 -10031/600
22 33 -126923/2700
22 34 26314577/921600
22 35 -7340531/2764800
22 36 -2777/100
22 37 108663283/2764800
22 38 4003/150
22 39 -171972083/2764800
22 40 -88336883/2764800
22 42 -1832/225
22 43 -359/24
22 44 -11/2
22 45 5/12
22 46 413/12
22 47 -551/12
22 48 -361/8
22 49 271/2
22 50 -19/6
22 51 10/3
22 52 -3
22 53 11/6
22 54 -23/6
22 55 29/3
22 56 -11/4
22 57 -5/6
22 58 11/6
22 59 11/3
22 60 -4115/24
22 61 1987/6
22 62 -161/12
22 63 -4639/12
22 64 -683/6
22 65 625/6
22 66 1297/6
22 67 79
22 68 -695/4
22 69 -1/2
22 70 95/3
22 71 2
22 72 13/3
22 73 1595/12
22 74 3
22 75 1/3
22 77 -18347/144
22 78 -1
22 79 -1
22 80 37/24
22 81 9/8
22 82 -5/3
22 83 113/24
22 84 -1/2
22 85 -10/3
22 86 10/3
22 87 -7/3
22 88 17/2
22 89 -25/12
22 90 1
22 91 49/12
22 92 -1/4
22 93 17/6
22 94 -5/6
22 95 -3
22 96 11/3
22 97 1
22 98 4
22 99 1
22 100 -2
22 102 4
22 103 2
22 105 -415/72
22 106 29/36
22 107 11/4
22 108 -13/4
22 109 5/6
22 110 5/12
22 111 -11/6
22 112 -11/3
22 113 17/12
22 114 11/3
22 115 -3/2
22 116 13/6
22 117 -2
22 118 2
22 119 -53/18
22 120 14917/72
22 121 -2443/6
22 122 1721/12
22 123 10445/24
22 124 767/4
22 125 -3293/12
22 126 -1761/4
22 127 -65/3
22 128 1987/6
22 129 -1307/12
22 130 -3395/12
22 131 -1
22 132 -2
22 133 26419/144
22 134 -817/72
22 135 683/8
22 136 745/12
22 137 -172/3
22 138 -1901/12
22 139 -1
22 140 2407/12
22 141 -2
22 142 -13/3
22 143 701/6
22 144 1
22 145 5/3
22 147 -2975/72
22 148 -30
22 149 803/12
22 151 703/6
22 152 19/6
22 153 13/3
22 154 -449/6
22 155 -1
22 156 -5/3
22 158 1547/16
22 159 3
22 160 -4193/12
22 161 -16/3
22 162 -7/3
22 163 -2099/12
22 164 -3
22 165 -7/3
22 170 8
22 171 1/6
22 172 2/3
22 173 11/6
22 174 -121/12
22 175 -142
22 176 -7/3
22 177 5/6
22 178 1
22 179 1
22 180 1231/12
22 181 -673/12
22 182 9
22 184 -7/4
22 185 -65/6
22 186 -7/4
22 187 -29/6
22 188 2
22 189 1/3
22 190 -335/4
22 191 112/3
22 192 827/12
22 193 -7
22 194 16
22 196 -1
22 197 2/3
22 198 -1945/72
22 199 -10253/36
23 1 -10774/63
23 5 624/7
23 6 5158/63
23 8 20699593/1843200
23 9 -14165339/2764800
23 10 10247/300
23 11 27023/2700
23 12 -98831/5400
23 13 -233281/5400
23 14 4502071/921600
23 15 -11630939/5529600
23 16 129365339/2764800
23 17 68130139/2764800
23 18 -1063/54
23 19 -509/12
23 20 2207/108
23 21 -64821727/1105920
23 22 -10247/300
23 23 21131/300
23 24 129365339/2764800
23 25 -12935669/368640
23 26 61477/1350
23 27 -27023/2700
23 28 -61477/1350
23 29 -7981/600
23 30 287327/5400
23 31 1939/75
23 32 -1401/100
23 33 -35387/675
23 34 74256731/2764800
23 35 -16104259/307200
23 36 -1401/50
23 37 229672283/2764800
23 38 7931/300
23 39 -166363483/2764800
23 40 -157096283/2764800
23 42 -3689/450
23 43 13835/816
23 44 299/34
23 45 -21/34
23 46 -10313/408
23 47 16655/408
23 48 13723/272
23 49 -14435/102
23 50 365/68
23 51 -38/17
23 52 3
23 53 -5/2
23 54 59/34
23 55 -248/17
23 56 97/68
23 57 21/17
23 58 -21/17
23 59 -55/34
23 60 135815/816
23 61 -33863/102
23 62 257/136
23 63 51769/136
23 64 23441/204
23 65 -1756/17
23 66 -14239/68
23 67 -11561/136
23 68 23615/136
23 69 139/68
23 70 -528/17
23 72 -38/17
23 73 -17929/136
23 74 -4
23 75 -1/2
23 77 70659/544
23 78 707/204
23 79 18/17
23 80 -1217/272
23 81 -243/272
23 82 19/17
23 83 -1809/272
23 84 18/17
23 85 38/17
23 86 -38/17
23 87 2/17
23 88 -399/34
23 89 -71/136
23 91 -337/136
23 92 403/136
23 93 -59/34
23 94 -267/68
23 95 63/68
23 96 13/34
23 98 -89/17
23 100 36/17
23 101 -1
23 102 -9/2
23 103 -36/17
23 105 461/48
23 106 779/204
23 107 -97/68
23 108 97/68
23 109 -219/17
23 110 -21/34
23 111 21/17
23 112 55/34
23 113 -21/34
23 114 -55/34
23 115 207/68
23 116 -21/34
23 117 36/17
23 118 -36/17
23 119 12455/816
23 120 -523031/2448
23 121 14109/34
23 122 -7222/51
23 123 -358879/816
23 124 -26811/136
23 125 114781/408
23 126 181537/408
23 127 4975/204
23 128 -33863/102
23 129 41087/408
23 130 117485/408
23 131 1/2
23 132 36/17
23 133 -904541/4896
23 134 32939/2448
23 135 -72433/816
23 136 -8961/136
23 137 24733/408
23 138 64607/408
23 139 1
23 140 -82685/408
23 142 38/17
23 143 -24113/204
23 144 -1
23 145 -55/34
23 147 105983/2448
23 148 4189/136
23 149 -27499/408
23 150 -1
23 151 -4333/34
23 152 -21/34
23 153 -38/17
23 154 475/6
23 155 1
23 156 55/34
23 158 -481397/4896
23 159 -173/34
23 160 147353/408
23 161 21/17
23 162 2/17
23 163 69713/408
23 164 4
23 165 89/34
23 170 -8
23 171 -73/68
23 172 -47/34
23 173 -63/34
23 174 1845/136
23 175 15091/102
23 176 147/68
23 177 -47/68
23 178 -53/17
23 180 -42733/408
23 181 20263/408
23 182 -535/34
23 183 -105/68
23 184 233/136
23 185 675/34
23 186 243/136
23 187 403/68
23 188 -69/68
23 189 -35/34
23 190 35177/408
23 191 -2557/68
23 192 -9483/136
23 193 501/34
23 194 -1495/68
23 196 1
23 197 -1
23 198 17155/816
23 199 137965/408
25 43 -30701/6528
25 44 -3437/1632
25 45 23/68
25 46 34253/3264
25 47 -16055/1088
25 48 -31253/2176
25 49 5833/136
25 50 -263/1632
25 51 325/204
25 52 -3/4
25 53 5/8
25 54 -325/204
25 55 2927/816
25 56 -1451/816
25 57 -23/34
25 58 497/408
25 59 159/68
25 60 -359579/6528
25 61 43211/408
25 62 -15523/3264
25 63 -398671/3264
25 64 -118313/3264
25 65 55253/1632
25 66 37443/544
25 67 80309/3264
25 68 -60447/1088
25 69 143/816
25 70 8179/816
25 72 325/204
25 73 45167/1088
25 74 3/4
25 75 1/16
25 77 -1606351/39168
25 78 671/1632
25 79 -2401/1632
25 80 -547/816
25 81 101/544
25 82 -871/816
25 83 4103/1632
25 84 -653/544
25 85 -325/204
25 86 871/408
25 87 217/816
25 88 677/272
25 89 65/204
25 90 3/8
25 91 23/408
25 92 -665/544
25 93 497/408
25 94 597/272
25 95 -649/408
25 96 145/102
25 97 13/24
25 98 54/17
25 100 -2401/816
25 102 21/16
25 103 1075/816
25 105 -869/192
25 106 5647/4896
25 107 1451/816
25 108 -631/272
25 109 -1861/1632
25 110 23/68
25 111 -497/408
25 112 -159/68
25 113 23/68
25 114 539/136
25 115 -605/816
25 116 511/204
25 117 -2401/816
25 118 1517/816
25 119 -3565/2448
25 120 219241/3264
25 121 -854395/6528
25 122 76547/1632
25 123 453893/3264
25 124 33479/544
25 125 -291889/3264
25 126 -151849/1088
25 127 -9569/1632
25 128 43211/408
25 129 -117067/3264
25 130 -99021/1088
25 131 -9/16
25 132 -1517/816
25 133 1122763/19584
25 134 -25265/6528
25 135 60461/2176
25 136 64415/3264
25 137 -61171/3264
25 138 -165571/3264
25 139 -11/12
25 140 212227/3264
25 142 -325/204
25 143 19649/544
25 144 3/8
25 145 733/408
25 147 -507187/39168
25 148 -89237/9792
25 149 68995/3264
25 150 3/8
25 151 58969/1632
25 152 511/204
25 153 325/204
25 154 -793/32
25 155 -3/8
25 156 -733/408
25 158 1146103/39168
25 159 113/102
25 160 -362881/3264
25 161 -511/102
25 162 367/272
25 163 -57503/1088
25 164 -3/4
25 165 -98/51
25 168 13/24
25 170 -26/3
25 171 -71/408
25 172 -13/51
25 173 343/204
25 174 -11365/3264
25 175 -37115/816
25 176 -653/408
25 177 49/816
25 178 1517/816
25 179 31/24
25 180 107767/3264
25 181 -17797/1088
25 182 677/272
25 183 -517/816
25 184 -673/408
25 185 -563/136
25 186 13/68
25 187 -1655/816
25 188 -43/51
25 189 77/408
25 190 -26953/1088
25 191 9413/816
25 192 22949/1088
25 193 -3935/816
25 194 1527/272
25 196 -3/8
25 197 1/8
25 198 -258421/39168
25 199 -21173/204
25 200 878797/58752
25 201 1377643/176256
25 202 407243/176256
25 203 -928099/29376
25 204 3063877/58752
25 205 10227475/176256
25 206 -3374657/19584
25 207 24677/4896
25 208 -10987/3672
25 209 -29245/3672
25 210 80845/4896
25 211 1093507/58752
25 212 -1632749/29376
25 213 64289/29376
25 214 -396373/29376
25 215 83885/4896
25 216 661177/58752
25 217 -34297/864
25 218 10057423/58752
25 219 -640843/1836
25 220 -324221/29376
25 221 13758379/29376
25 222 8077915/58752
25 223 -889829/19584
25 224 -11842297/29376
25 225 -2688863/58752
25 226 -2841439/58752
25 227 4387/4896
25 228 -68029/2448
25 229 -1/9
25 230 -7817/2448
25 231 -1259545/9792
25 232 1/16
25 234 18595411/39168
25 235 30577/14688
25 236 -33263/14688
25 237 -43615/6528
25 238 68413/19584
25 239 69107/14688
25 240 -313621/19584
25 241 6721/7344
25 242 -29/102
25 243 4723/1836
25 244 -229/34
25 245 30539/3672
25 246 2558507/58752
25 247 -79213/918
25 248 11275/2448
25 249 4699/48
25 250 274433/9792
25 251 -838207/29376
25 252 -206011/3264
25 253 -260231/29376
25 254 231509/14688
25 255 -4577/4896
25 256 -121/48
25 257 -1
25 258 -9433/7344
25 259 -94013/3672
25 260 59/16
25 261 47/408
25 262 8434151/117504
25 263 6005/7344
25 264 29/136
25 265 3115/3672
25 266 81041/14688
25 267 -48455/3672
25 268 3500887/58752
25 269 -1653893/14688
25 270 58799/9792
25 271 434623/3264
25 272 395489/9792
25 273 -495239/14688
25 274 -203243/2448
25 275 -835735/29376
25 276 558869/9792
25 277 427/1632
25 278 -3733/408
25 279 -409/102
25 280 -689/1836
25 281 -1279577/29376
25 282 -75/136
25 283 6510661/117504
25 284 -34558441/176256
25 285 3120925/6528
25 286 -43123/2448
25 287 -8444851/9792
25 288 -3530105/9792
25 289 344935/9792
25 290 14653529/9792
25 291 202435/7344
25 292 -68195/918
25 293 139/136
25 294 3013819/29376
25 295 -29/102
25 296 1955431/7344
25 297 -57/16
25 298 -43/816
25 299 -417840391/352512
25 300 12894997/176256
25 301 -201403/3456
25 302 -13999955/29376
25 303 -1788437/29376
25 304 5330345/14688
25 305 -2305/4896
25 306 -6346189/29376
25 307 55/72
25 308 32/17
25 309 -5562425/29376
25 311 -133/272
25 313 237813239/352512
25 314 -735229/29376
25 315 3759361/14688
25 316 1499/4896
25 317 -335587/2448
25 318 -4103/612
25 319 -50743/7344
25 320 -22979/1224
25 321 133/272
25 323 -154056307/352512
25 324 -3083/1632
25 325 12274705/29376
25 326 12451/1224
25 327 28859/2448
25 328 934423/1836
25 329 -1/8
25 330 75/136
25 332 9167/4896
25 333 133/272
25 334 -6379/2448
25 335 33151/3264
25 336 1048241/7344
25 337 19531/4896
25 338 133/544
25 339 -167/272
25 340 -1/8
25 341 -2867717/29376
25 342 1697903/29376
25 343 -6773/1224
25 344 -2947/1632
25 345 229/1088
25 346 17837/2448
25 347 -501/1088
25 348 6671/1632
25 349 1331/544
25 350 419/2448
25 351 2458105/29376
25 352 -23699/612
25 353 -641035/9792
25 354 3463/612
25 355 -80897/4896
25 357 -1356653/4352
25 358 3321191/9792
25 359 -8101/3672
25 360 -693/272
25 361 -44341/39168
25 362 13175/6912
25 363 -15611/14688
25 364 -44327/117504
25 365 -185/7344
25 366 8791/9792
25 367 67669/29376
25 368 -419/1836
25 369 2347/9792
25 370 193177/39168
25 371 -269971/39168
25 372 -39539/19584
25 373 575575/39168
25 374 3767/6528
25 375 -13475/58752
25 376 -32909/4896
25 377 337/102
25 378 -637769/58752
25 380 -61/306
25 381 -1/2
25 382 -199/306
25 383 -1/8
25 384 79/12
25 385 -61/612
25 387 6166181/352512
25 388 8441/5508
25 389 55/136
25 390 -2353/7344
25 391 577/306
25 392 -12995/1836
25 393 -35/1224
25 394 -3719/4896
25 395 -29/102
25 396 2543/4896
25 397 21917/14688
25 398 1289/612
25 399 -51571/7344
25 400 -70387/14688
25 401 4511/432
25 402 -4577/4896
25 403 -2279/1224
25 404 -10745/7344
25 405 7/2448
25 406 -875/816
25 407 45719/58752
25 408 -19983553/352512
25 409 11815439/117504
25 410 -2397103/58752
25 411 -12134887/117504
25 412 -1446199/29376
25 413 495403/7344
25 414 96331/816
25 415 33071/7344
25 416 -296641/3672
25 417 -1/8
25 418 917669/29376
25 419 55/68
25 420 1835351/29376
25 421 -185/48
25 422 -715/1224
25 423 -37348705/705024
25 424 417431/88128
25 425 -210193/9792
25 426 -72665/3264
25 427 95257/9792
25 428 1465951/29376
25 429 -1663627/29376
25 430 1
25 431 18169/7344
25 432 -32519/918
25 434 -26/17
25 436 13327811/705024
25 437 823051/88128
25 438 -235939/9792
25 439 -202723/7344
25 440 -14417/7344
25 441 1625/7344
25 442 2177/144
25 444 -1427/1224
25 446 -89009/6912
25 447 4577/2448
25 448 2603267/29376
25 449 12581/3672
25 450 -5191/3672
25 451 337151/7344
25 452 -59/16
25 453 8941/2448
25 456 64399/14688
25 457 7945/2448
25 458 -39953/7344
25 459 4855/1088
25 460 20815/544
25 461 96635/14688
25 462 11005/4896
25 463 -61/612
25 464 5/4
25 465 -710533/29376
25 466 103621/7344
25 467 29527/7344
25 468 4271/4896
25 469 -889/6528
25 470 -32807/7344
25 471 -27263/6528
25 472 -589/1632
25 473 8405/4896
25 474 4271/7344
25 475 155305/7344
25 476 -54793/4896
25 477 -284167/29376
25 478 -35647/7344
25 479 -154483/14688
25 481 -5/4
25 482 29/24
25 483 -10877227/705024
25 484 4288195/58752
25 485 411527/176256
25 486 -251/612
25 487 2143/14688
25 488 53857/44064
25 489 -18809/1632
25 490 -29/136
25 491 29/136
25 492 415/408
25 493 -5515/1836
25 494 -5261/14688
25 495 18653/3672
25 496 2291/816
25 497 -212113/14688
25 498 209/272
25 499 1/16
25 500 8429/7344
25 501 73/102
25 502 -455/612
25 503 649795/22032
25 504 -5987093/88128
25 505 8005481/58752
25 506 -1450621/29376
25 507 -4302563/29376
25 508 -1926359/29376
25 509 160285/1728
25 510 494243/3264
25 511 25409/3672
25 512 -1660157/14688
25 513 139/136
25 514 1183939/29376
25 515 -29/204
25 516 55/68
25 517 2712817/29376
25 518 197/2448
25 519 -5684473/88128
25 520 568193/176256
25 521 -1590031/58752
25 522 -4621/272
25 523 62255/3264
25 524 1480963/29376
25 525 -4259/1632
25 526 -2036561/29376
25 527 -257/153
25 528 169/108
25 529 -606379/14688
25 530 -3739/2448
25 531 250933/20736
25 532 668027/88128
25 533 -557539/29376
25 534 2791/4896
25 535 -273707/7344
25 536 1/204
25 537 4151/3672
25 538 1111/48
25 539 -953/816
25 540 -7194035/352512
25 541 1181/4896
25 542 3396493/29376
25 543 12445/3672
25 544 -13775/3672
25 545 1812403/29376
25 546 2897/612
25 547 13949/14688
25 548 1063/1224
25 549 -31553/14688
25 550 7723/3264
25 551 28709/612
25 552 16373/7344
25 553 1267/2448
25 554 -1769/2448
25 555 1/8
25 556 -908279/29376
25 557 599645/29376
25 558 5621/7344
25 559 -4975/2448
25 560 1165/1632
25 561 -4895/14688
25 562 -1165/1632
25 563 479/4896
25 564 2245/1224
25 565 -487/3672
25 566 811955/29376
25 567 -64283/4896
25 568 -593183/29376
25 569 -8885/7344
25 570 -15371/3672
25 571 -6637081/352512
25 572 415615/4896
25 573 -1663513/117504
25 574 -3226801/39168
25 575 -13969483/88128
25 576 177984395/352512
25 577 1973647/9792
25 578 13722391/58752
25 579 -24499987/19584
25 580 -89783/864
25 581 808097/19584
25 582 1/16
25 583 3193/1224
25 584 54071/2448
25 585 1/3
25 586 541/816
25 587 261615775/235008
25 588 -5896681/58752
25 589 -100811/58752
25 590 7137367/9792
25 591 3175829/14688
25 592 -16362155/29376
25 593 162143/3264
25 594 29/102
25 595 1404497/9792
25 597 1775/2448
25 598 -291759679/235008
25 599 251989/14688
25 600 -739717/2448
25 601 1089145/14688
25 602 -29/204
25 603 -29/102
25 604 3017431/14688
25 606 4823/2448
25 607 253611061/352512
25 608 -139/68
25 609 -7835335/29376
25 610 29/102
25 611 -107/204
25 612 -10391447/14688
25 613 57/16
25 614 -1111/408
25 615 -611/204
25 616 -481/204
25 617 1067/408
25 618 81/136
25 619 31211/4896
25 620 -1327/408
25 621 -385/204
25 622 -55/68
25 623 -5/4
25 624 -32525/4896
25 625 -7373/9792
25 626 -121/17
25 627 -139/136
25 628 -499/2176
25 629 3455/408
25 630 4715/2176
25 631 98/51
25 632 -137/136
25 633 -139/204
25 634 27197/9792
25 635 -59/816
25 636 -403/68
25 637 2921/408
25 638 -40/51
25 639 5/4
25 640 -29/24
25 641 340742633/705024
25 642 397999/6528
25 643 364807/58752
25 644 -6051503/176256
25 645 -11789371/176256
25 646 -650605/19584
25 647 14969015/58752
25 648 -77/72
25 649 -1037825/9792
25 650 -55/144
25 651 1681/1224
25 652 -8515/136
25 654 -1919/2448
25 655 1268213/6528
25 656 536309/9792
25 657 -12109/216
25 658 19/72
25 659 -3081569/14688
25 660 69/68
25 661 16747/7344
25 662 -367297/7344
25 663 -115/102
25 665 -38870141/88128
25 666 12131/2448
25 667 10386419/14688
25 668 407/612
25 669 -2305/272
25 670 11922851/29376
25 672 5767/1224
25 674 4
25 675 5995/4896
25 676 1613/2448
25 677 -4703/2448
25 678 40175/9792
25 679 11239/153
25 680 12175/4896
25 681 2633/4896
25 682 -1715/2448
25 684 -478327/9792
25 685 294239/9792
25 686 -117/68
25 687 -6229/4896
25 688 3041/3264
25 689 6199/2448
25 690 -2633/3264
25 691 2293/1632
25 692 10379/4896
25 693 -331/2448
25 694 142133/3264
25 695 -11043/544
25 696 -108299/3264
25 697 317/204
25 698 -37273/4896
25 702 -274051/2754
25 703 4389871/29376
25 704 57743/2754
25 705 -3560075/29376
25 706 35/144
25 707 -1186163/14688
25 708 -10393/3672
25 709 -26833/7344
25 710 14671/288
25 712 4679/2448
25 713 8096425/88128
25 714 -1327/816
25 715 8014831/14688
25 716 10415/918
25 717 4960/459
25 718 -413033/7344
25 720 -617/306
25 722 -4
25 723 4841/1836
25 724 4985/2448
25 725 -87877/14688
25 726 24359/2448
25 727 64465/612
25 728 96695/14688
25 729 3965/4896
25 730 -4883/2448
25 731 -545839/7344
25 732 565139/14688
25 733 -10807/3672
25 734 -103/1632
25 735 3557/3264
25 736 68225/14688
25 737 -3965/3264
25 738 5123/2448
25 739 1949/1632
25 740 -955/7344
25 741 438805/7344
25 742 -136109/4896
25 743 -638711/14688
25 744 11419/3672
25 745 -277165/14688
25 747 48354493/176256
25 748 2021921/9792
25 749 -17/24
25 751 1/8
25 752 1/8
25 753 -869/4896
25 754 -5/8
25 755 -1/8
25 757 1/8
25 758 -26241745/29376
25 759 -155/288
25 760 -61291/4896
25 761 -11/72
25 762 -1/8
25 763 -78991/14688
25 764 -3/8
25 765 -13509907/29376
25 766 -11/16
25 767 -1/8
25 768 1/3
25 769 -407/102
25 770 -71/384
25 773 -10907/1632
25 774 -3307/816
25 775 3443/272
25 776 -260233/9792
25 777 -2705801/7344
25 778 -8317/544
25 779 -3443/1632
25 780 1645/408
25 782 7394333/29376
25 783 -4310543/29376
25 784 23089/2448
25 785 8443/1632
25 786 -3205/1088
25 787 -34591/2448
25 788 3477/1088
25 789 -12539/1632
25 790 -12395/1632
25 791 185/816
25 792 -6304477/29376
25 793 489371/4896
25 794 1589467/9792
25 795 -22307/2448
25 796 231053/4896
25 801 1/4
25 804 23/48
25 805 25/144
25 806 3/16
25 807 13/288
25 808 -3/16
25 809 -13/96
25 810 5/48
25 812 -5/16
25 813 23/24
25 814 -14/9
25 815 4/3
25 816 -3/4
25 817 -29/16
25 818 109/144
25 819 47/144
25 821 -13/12
25 822 5/24
25 823 97/64
25 824 -31/8
25 825 3/16
25 826 1/8
25 827 -1/16
25 828 1/6
25 830 -1/8
25 832 -47/216
25 833 -1/18
25 835 -13/36
25 836 -319/144
25 837 -13/36
25 838 -49/72
25 839 -1/6
25 840 -197/288
25 841 19/72
25 842 -1/8
25 844 -1/8
25 845 1/16
25 848 -1/12
25 849 2
25 850 -1/8
25 851 3/8
25 852 1/16
25 853 -1/2
25 854 1/8
25 856 1/16
25 857 -1/3
25 858 1/8
25 859 4
25 860 -1/8
25 862 -1/4
25 863 -3/8
25 864 1/4
25 867 -95/96
25 868 -7/6
25 869 -5/8
25 870 -1/24
25 871 7/24
25 872 -13/24
25 873 7/32
25 874 -1/8
25 875 -1/16
25 876 1/16
25 879 -1/96
25 880 1/36
25 881 -13/24
25 882 -3/16
25 883 13/48
25 884 -1/48
25 885 19/48
25 886 -7/48
25 887 19/16
25 888 1/16
25 889 -1/8
25 890 -4
25 892 -4
25 893 8
25 895 1/8
25 897 -1/16
25 899 -1311228409/21150720
25 900 -22912897/29376
26 43 79157/19584
26 44 495/272
26 45 -45/272
26 46 -61907/9792
26 47 100637/9792
26 48 77077/6528
26 49 -41671/1224
26 50 447/544
26 51 -12/17
26 52 3/2
26 53 -9/8
26 54 12/17
26 55 -171/68
26 56 237/544
26 57 45/136
26 58 -45/136
26 59 -147/272
26 60 771485/19584
26 61 -48347/612
26 62 1759/3264
26 63 99121/1088
26 64 67333/2448
26 65 -20015/816
26 66 -83833/1632
26 67 -21665/1088
26 68 134053/3264
26 69 327/544
26 70 -3115/408
26 72 -12/17
26 73 -102775/3264
26 74 -3/2
26 75 -3/16
26 77 419605/13056
26 78 131/544
26 79 99/272
26 80 -801/2176
26 81 -987/2176
26 82 6/17
26 83 -2361/2176
26 84 99/272
26 85 12/17
26 86 -12/17
26 87 -3/136
26 88 -855/272
26 89 489/1088
26 90 -3/8
26 91 -1713/1088
26 92 543/1088
26 93 -45/136
26 94 -135/544
26 95 135/544
26 96 -45/272
26 98 -99/68
26 100 99/136
26 102 -27/16
26 103 -99/136
26 105 191/128
26 106 435/544
26 107 -237/544
26 108 237/544
26 109 -771/272
26 110 -45/272
26 111 45/136
26 112 147/272
26 113 -45/272
26 114 -147/272
26 115 531/544
26 116 -45/272
26 117 99/136
26 118 -99/136
26 119 7653/2176
26 120 -2949689/58752
26 121 13299/136
26 122 -162319/4896
26 123 -2037265/19584
26 124 -51065/1088
26 125 647671/9792
26 126 1045051/9792
26 127 30151/4896
26 128 -48347/612
26 129 237533/9792
26 130 661751/9792
26 131 3/16
26 132 99/136
26 133 -5250623/117504
26 134 194945/58752
26 135 -407491/19584
26 136 -53813/3264
26 137 134683/9792
26 138 375065/9792
26 139 3/8
26 140 -476243/9792
26 142 12/17
26 143 -139853/4896
26 144 -3/8
26 145 -147/272
26 147 662867/58752
26 148 70345/9792
26 149 -149113/9792
26 150 -3/8
26 151 -507/17
26 152 -45/272
26 153 -12/17
26 154 2575/144
26 155 3/8
26 156 147/272
26 158 -2873219/117504
26 159 -429/272
26 160 843035/9792
26 161 45/136
26 162 -3/136
26 163 412931/9792
26 164 3/2
26 165 249/272
26 170 26/3
26 171 -273/544
26 172 -57/272
26 173 -93/136
26 174 10219/3264
26 175 85201/2448
26 176 1523/1632
26 177 -159/544
26 178 -99/136
26 180 -243811/9792
26 181 122209/9792
26 182 -957/272
26 183 -225/544
26 184 441/1088
26 185 603/136
26 186 581/3264
26 187 2207/1632
26 188 47/1632
26 189 -75/272
26 190 197063/9792
26 191 -4877/544
26 192 -53453/3264
26 193 855/272
26 194 -8615/1632
26 196 3/8
26 197 -3/8
26 198 96619/19584
26 199 744623/9792
26 200 122543/19584
26 201 286277/58752
26 202 -348451/29376
26 203 -307973/19584
26 204 591775/19584
26 205 2207405/58752
26 206 -198181/2448
26 207 3743/816
26 208 -7151/1224
26 209 -4277/1088
26 210 92207/9792
26 211 277949/19584
26 212 -13213/408
26 213 3155/1224
26 214 58219/2448
26 215 -107023/3264
26 216 -178087/4896
26 217 487607/4896
26 218 1460771/19584
26 219 -34859/204
26 220 -72779/2176
26 221 2229821/9792
26 222 1665763/19584
26 223 726571/19584
26 224 -432607/1632
26 225 262085/19584
26 226 -457633/3264
26 227 -415/1632
26 228 -2767/204
26 229 13/48
26 230 -205/204
26 231 -191383/3264
26 234 10208419/39168
26 235 17837/4896
26 236 -7487/2448
26 237 -3373/2176
26 238 5243/6528
26 239 16651/4896
26 240 -67367/6528
26 241 14779/4896
26 242 3/34
26 243 -1799/1224
26 244 -1153/136
26 245 38177/2448
26 246 44209/2176
26 247 -152501/3264
26 248 -2933/3264
26 249 22601/408
26 250 81143/4896
26 251 -63277/4896
26 252 -15335/408
26 253 -62449/9792
26 254 56519/9792
26 255 16/51
26 256 -3853/816
26 258 -2135/2448
26 259 -192275/9792
26 260 -9/8
26 261 45/136
26 262 1449001/39168
26 263 -10145/2448
26 264 -9/136
26 265 -5095/4896
26 266 9097/1224
26 267 4337/4896
26 268 -603691/4896
26 269 1168625/4896
26 270 -743/96
26 271 -9465/34
26 272 -264641/3264
26 273 379403/4896
26 274 248593/1632
26 275 130273/2448
26 276 -205699/1632
26 277 -55/136
26 278 2683/136
26 279 -227/136
26 280 2887/1224
26 281 445957/4896
26 282 141/272
26 283 -916315/9792
26 284 -208891/2448
26 285 343415/1152
26 286 413179/3264
26 287 -8823907/19584
26 288 -98879/306
26 289 -379385/1632
26 290 2403445/2448
26 291 27785/1088
26 292 278553/1088
26 293 -81/272
26 294 51481/1088
26 295 3/34
26 296 200621/1632
26 297 9/8
26 298 -45/136
26 299 -738745/1088
26 300 100651/1152
26 301 206429/19584
26 302 -3541655/9792
26 303 -1417271/9792
26 304 23807/204
26 305 -175/816
26 306 -117715/1088
26 307 -31/24
26 308 -31/17
26 309 -482233/3264
26 311 141/272
26 313 17586373/39168
26 314 -689947/9792
26 315 159055/576
26 316 359/816
26 317 -17441/204
26 318 -1063/204
26 319 -12845/2448
26 320 -263477/2448
26 321 -141/272
26 323 -6373493/39168
26 324 11/16
26 325 38609/192
26 326 3113/408
26 327 5485/816
26 328 918997/3264
26 330 -141/272
26 331 4
26 332 397/1632
26 333 -141/272
26 334 109/204
26 335 10927/3264
26 336 17131/272
26 337 371/1632
26 338 -141/544
26 339 141/272
26 341 -44331/1088
26 342 88975/3264
26 343 -1243/408
26 344 -587/544
26 345 -423/1088
26 346 181/51
26 347 423/1088
26 348 1243/544
26 349 813/544
26 350 127/816
26 351 121273/3264
26 352 -7177/408
26 353 -99797/3264
26 354 1243/408
26 355 -7777/1632
26 357 -3590533/19584
26 358 194167/1088
26 359 6733/4896
26 360 181/408
26 361 -5509/3264
26 362 -12697/9792
26 363 -5575/4896
26 364 -16171/9792
26 365 -1841/1224
26 366 18823/6528
26 367 8299/19584
26 368 -4985/4896
26 369 43483/6528
26 370 -1481/408
26 371 -3173/3264
26 372 -10787/3264
26 373 1201/408
26 374 761/1088
26 375 17395/9792
26 376 -14369/3264
26 377 1421/544
26 378 -91883/9792
26 380 -371/408
26 382 -73/204
26 383 3/8
26 384 -77/48
26 385 -371/816
26 387 33587/3672
26 388 1315/7344
26 389 -63/544
26 390 -6497/2448
26 391 3601/816
26 392 -26021/4896
26 393 6401/1632
26 394 5737/3264
26 395 3/34
26 396 -5557/3264
26 397 15119/9792
26 398 1895/408
26 399 -275/288
26 400 -19717/2448
26 401 6803/612
26 402 16/51
26 403 1205/408
26 404 -137/306
26 405 -1301/408
26 406 139/136
26 407 -170231/19584
26 408 -36457/1224
26 409 1105871/19584
26 410 -19565/816
26 411 -277751/4896
26 412 -74339/2448
26 413 7211/192
26 414 667243/9792
26 415 7297/1632
26 416 -24855/544
26 418 44395/3264
26 419 -63/272
26 420 136723/3264
26 421 19/12
26 422 35/51
26 423 -18109/612
26 424 169621/58752
26 425 -273205/19584
26 426 -821/64
26 427 63613/9792
26 428 227053/9792
26 429 -310693/9792
26 431 245/153
26 432 -9297/544
26 434 -103/68
26 436 554989/39168
26 437 248921/29376
26 438 -171217/9792
26 439 -115129/4896
26 440 -137/306
26 441 14/9
26 442 3059/288
26 444 -335/204
26 446 -209789/117504
26 447 -32/51
26 448 186089/3264
26 449 137/153
26 450 2213/2448
26 451 85205/3264
26 452 9/8
26 453 92/51
26 455 -4
26 456 -1535/2448
26 457 -197/408
26 458 277/1224
26 459 1787/1088
26 460 51433/2448
26 461 -907/2448
26 462 -175/408
26 463 -371/816
26 464 -3/8
26 465 -16081/1088
26 466 25751/3264
26 467 -10777/2448
26 468 -16/51
26 469 177/544
26 470 758/153
26 471 435/544
26 472 131/136
26 473 -91/816
26 474 -32/153
26 475 116821/9792
26 476 -2197/408
26 477 -105785/9792
26 478 6799/2448
26 479 -4751/1224
26 481 3/8
26 482 -3/8
26 483 -794827/117504
26 484 361531/4896
26 485 55/14688
26 486 71/544
26 487 9397/2448
26 488 -8005/3672
26 489 42/17
26 490 9/136
26 491 -9/136
26 492 -177/544
26 493 -8851/4896
26 494 -13591/4896
26 495 -9997/2448
26 496 2469/544
26 497 -35219/4896
26 498 621/544
26 500 9667/2448
26 501 -41/34
26 502 1205/816
26 503 74161/58752
26 504 8815201/58752
26 505 -5739059/19584
26 506 1013263/9792
26 507 6127297/19584
26 508 685765/4896
26 509 -487685/2448
26 510 -173937/544
26 511 -77681/4896
26 512 1169273/4896
26 513 -81/272
26 514 -48823/612
26 515 3/68
26 516 -63/272
26 517 -487777/2448
26 518 -127/102
26 519 15879061/117504
26 520 -307345/29376
26 521 614303/9792
26 522 58041/1088
26 523 -21337/544
26 524 -291229/2448
26 525 55/272
26 526 180775/1224
26 527 -3109/816
26 528 -3989/2448
26 529 107539/1224
26 530 11/48
26 531 -3493547/117504
26 532 -326833/14688
26 533 106939/2448
26 534 19/816
26 535 25477/306
26 536 193/68
26 537 11717/2448
26 538 -823/16
26 539 -921/272
26 540 2526893/29376
26 541 -101/48
26 542 -153415/612
26 543 -757/144
26 544 -3799/1224
26 545 -624275/4896
26 546 -257/816
26 547 -5329/2448
26 548 -1205/816
26 549 21503/4896
26 550 -147/17
26 551 -85151/816
26 552 -24931/4896
26 553 -1205/1632
26 554 1205/816
26 556 356113/4896
26 557 -194119/4896
26 558 760/153
26 559 449/1632
26 560 -1205/1088
26 561 -31363/4896
26 562 1205/1088
26 563 -2377/816
26 564 -1471/1632
26 565 347/2448
26 566 -293011/4896
26 567 11387/408
26 568 221083/4896
26 569 -6743/1224
26 570 84653/4896
26 571 -3009761/117504
26 572 -628817/3264
26 573 -113851/29376
26 574 -8238797/58752
26 575 -751127/3264
26 576 8978633/29376
26 577 1873151/6528
26 578 376089/1088
26 579 -1131719/1224
26 580 -772427/4896
26 581 -2547893/9792
26 583 41447/9792
26 584 55115/9792
26 585 13/48
26 586 -63/272
26 587 38939405/58752
26 588 -8148223/58752
26 589 -29661/2176
26 590 44119/72
26 591 1033091/3264
26 592 -1704547/9792
26 593 15439/204
26 594 -3/34
26 595 1931293/9792
26 597 31/24
26 598 -95475721/117504
26 599 226541/9792
26 600 -3873599/9792
26 601 198193/1632
26 602 3/68
26 603 3/34
26 604 744095/2448
26 606 761/408
26 607 2103299/6912
26 608 81/136
26 609 -1612391/9792
26 610 -3/34
26 611 39/272
26 612 -244723/576
26 613 -9/8
26 614 -215/136
26 615 237/272
26 616 12/17
26 617 -219/272
26 618 381/1088
26 619 8137/2448
26 620 33/34
26 621 147/272
26 622 63/272
26 623 3/8
26 624 -4363/9792
26 625 1063/9792
26 626 585/272
26 627 81/272
26 628 -111/272
26 629 -699/272
26 630 -195/272
26 631 -171/272
26 632 39/136
26 633 27/136
26 634 7223/9792
26 635 -473/408
26 636 3407/3264
26 637 -585/272
26 638 75/272
26 639 -3/8
26 640 3/8
26 641 33615517/117504
26 642 -63101/2448
26 643 66871/7344
26 644 -2808047/58752
26 645 -120323/1836
26 646 -1037735/19584
26 647 574747/3264
26 648 5/24
26 649 -1433705/9792
26 650 31/48
26 651 577/204
26 652 -211321/2448
26 654 -509/408
26 655 15167323/117504
26 656 804883/9792
26 657 424423/9792
26 658 -5/12
26 659 -744211/2448
26 660 -73/272
26 661 3461/2448
26 662 -382685/4896
26 663 -45/68
26 665 -31849223/117504
26 666 5/408
26 667 1819163/3264
26 668 208/51
26 669 -123/34
26 670 3042325/9792
26 672 983/408
26 674 4
26 675 1663/816
26 676 509/408
26 677 -1595/408
26 678 25589/3264
26 679 125933/1224
26 680 3835/816
26 681 509/816
26 682 -509/408
26 684 -705919/9792
26 685 380605/9792
26 686 -215/68
26 687 5/816
26 688 509/544
26 689 1867/408
26 690 -509/544
26 691 645/272
26 692 965/816
26 693 -55/408
26 694 587195/9792
26 695 -7495/272
26 696 -48833/1088
26 697 215/68
26 698 -12049/816
26 702 -5694299/117504
26 703 304387/1632
26 704 461677/14688
26 705 -62677/544
26 706 5/24
26 707 -305567/2448
26 708 -10981/2448
26 709 -10385/2448
26 710 712/9
26 712 779/408
26 713 -38807/4896
26 714 -63/136
26 715 453607/816
26 716 28427/2448
26 717 18437/2448
26 718 386821/4896
26 720 305/408
26 722 -4
26 723 15059/4896
26 724 779/408
26 725 -29081/4896
26 726 10577/816
26 727 192941/1224
26 728 4349/612
26 729 779/816
26 730 -779/408
26 731 -90481/816
26 732 16053/272
26 733 -5711/1224
26 734 -63/272
26 735 779/544
26 736 33229/4896
26 737 -779/544
26 738 5711/1632
26 739 353/272
26 740 -19/1224
26 741 222877/2448
26 742 -2126/51
26 743 -338821/4896
26 744 5711/1224
26 745 -27131/1224
26 747 3451211/19584
26 748 493975/1632
26 749 -11/16
26 753 2051/1632
26 754 -1/4
26 758 -1302103/2448
26 759 -103/96
26 760 -14519/1632
26 761 -13/24
26 763 -19985/4896
26 764 11/16
26 765 -664327/2448
26 766 3/16
26 768 1/48
26 769 -79/68
26 770 -27/128
26 772 -4
26 773 -865/272
26 774 -79/68
26 775 1339/272
26 776 -6325/408
26 777 -268237/1224
26 778 -118/17
26 779 -79/136
26 780 79/68
26 782 369611/2448
26 783 -52325/612
26 784 1205/204
26 785 35/34
26 786 -237/272
26 787 -6941/816
26 788 237/272
26 789 -713/136
26 790 -209/68
26 791 -5/34
26 792 -314125/2448
26 793 16027/272
26 794 81197/816
26 795 -2189/408
26 796 4979/204
26 800 -1/8
26 801 -1/4
26 803 1/4
26 804 15/16
26 805 -13/48
26 806 -3/16
26 807 23/96
26 808 3/16
26 809 -11/32
26 810 13/48
26 812 1/4
26 813 5/3
26 814 -13/12
26 815 5/6
26 816 -7/4
26 817 -15/16
26 818 5/16
26 819 -17/48
26 821 -5/8
26 822 11/12
26 823 29/16
26 824 -9/4
26 825 3/16
26 828 -7/12
26 832 -13/72
26 833 -5/24
26 835 -13/24
26 836 -5/3
26 837 -11/12
26 838 -13/12
26 839 3/4
26 840 -13/24
26 841 -5/12
26 845 -1/16
26 847 -1/8
26 848 1/4
26 850 3/8
26 851 1/4
26 854 1/8
26 856 1/16
26 857 3/16
26 858 1/4
26 863 5/8
26 866 -1/4
26 867 5/12
26 868 1/4
26 869 3/8
26 870 1/8
26 871 -1/4
26 872 -1/6
26 880 1/16
26 883 -1/8
26 885 -1/8
26 887 1/2
26 891 -2
26 893 8
26 896 1/8
26 897 1/8
26 899 -140573677/3525120
26 900 -193801/408
27 1 3019/378
27 2 1/18
27 5 -760/189
27 6 -760/189
27 7 1/18
27 8 785/216
27 9 -55/27
27 10 -55/18
27 11 -55/18
27 12 95/216
27 13 95/216
27 14 -275/54
27 15 -55/54
27 16 55/27
27 17 157/108
27 18 7/12
27 20 -7/12
27 21 55/108
27 22 55/18
27 23 -55/18
27 24 55/27
27 25 173/216
27 26 -55/18
27 27 55/18
27 28 55/18
27 29 89/72
27 30 -755/216
27 31 -89/36
27 32 55/36
27 33 55/18
27 34 95/24
27 35 -265/72
27 36 55/18
27 37 55/27
27 38 -89/36
27 39 -157/108
27 40 -10/27
27 42 343/432
27 43 22577/4896
27 44 351/136
27 45 -281/1224
27 46 -4523/1224
27 47 6305/1224
27 48 5823/544
27 49 -8013/272
27 50 3673/2448
27 51 -281/612
27 52 59/12
27 53 -31/9
27 54 281/612
27 55 -1051/612
27 56 281/816
27 57 281/612
27 58 -281/612
27 59 -281/1224
27 60 76817/2448
27 61 -80711/1224
27 62 -185/153
27 63 91237/1224
27 64 117841/4896
27 65 -49447/2448
27 66 -47369/1224
27 67 -16399/816
27 68 16093/408
27 69 1069/816
27 70 -1912/153
27 72 -281/612
27 73 -81079/2448
27 74 -59/12
27 75 -53/72
27 77 301697/14688
27 78 4547/1224
27 79 197/408
27 80 18023/9792
27 81 -8797/3264
27 82 281/1224
27 83 4723/9792
27 84 197/408
27 85 281/612
27 86 -281/612
27 87 -155/306
27 88 -3389/408
27 89 22225/4896
27 90 -1/2
27 91 -43849/4896
27 92 587/1632
27 93 25/612
27 94 5447/2448
27 95 281/816
27 96 -893/1224
27 98 -197/102
27 100 197/204
27 102 -179/24
27 103 -197/204
27 105 1073/1728
27 106 -5281/7344
27 107 -281/816
27 108 281/816
27 109 2219/1224
27 110 -281/1224
27 111 281/612
27 112 281/1224
27 113 -281/1224
27 114 -281/1224
27 115 1069/816
27 116 -281/1224
27 117 197/204
27 118 -197/204
27 119 -46891/29376
27 120 -1287115/29376
27 121 827695/9792
27 122 -64489/2448
27 123 -877007/9792
27 124 -61771/1632
27 125 66581/1224
27 126 71191/816
27 127 7805/1224
27 128 -80711/1224
27 129 8707/612
27 130 156871/2448
27 131 13/24
27 132 197/204
27 133 -2042065/58752
27 134 9847/7344
27 135 -28313/1632
27 136 -3217/306
27 137 33587/2448
27 138 8261/306
27 140 -88775/2448
27 142 281/612
27 143 -5659/306
27 144 -5/6
27 145 -281/1224
27 147 498133/58752
27 148 8777/1224
27 149 -18245/1224
27 151 -75607/2448
27 152 -281/1224
27 153 -281/612
27 154 2683/144
27 155 1/2
27 156 281/1224
27 158 -179929/9792
27 159 -1069/408
27 160 97487/1224
27 161 281/612
27 162 -155/306
27 163 20185/612
27 164 21/4
27 165 2083/1224
27 170 -4
27 171 -9595/2448
27 172 -4037/1224
27 173 5243/1224
27 174 1895/2448
27 175 1811/68
27 176 -12007/2448
27 177 -6077/2448
27 178 -241/408
27 179 -31/24
27 180 -51251/2448
27 181 1541/153
27 182 -4205/408
27 183 -1069/816
27 184 1675/1632
27 185 7043/612
27 186 5941/1632
27 187 6419/2448
27 188 -1705/816
27 189 -229/306
27 190 4457/272
27 191 -7201/1224
27 192 -50629/2448
27 193 1907/204
27 194 -89/272
27 196 5/3
27 197 -53/36
27 198 469379/58752
27 199 1555157/14688
28 1 -341/378
28 2 1/18
28 5 80/189
28 6 80/189
28 7 1/18
28 8 335/216
28 9 -325/108
28 12 -5/108
28 13 -5/108
28 14 -325/108
28 15 -325/216
28 16 131/54
28 17 325/108
28 19 7/12
28 21 -131/108
28 24 131/54
28 25 -325/216
28 30 5/108
28 32 -7/24
28 33 7/12
28 34 35/12
28 35 -115/36
28 36 -7/12
28 37 131/54
28 39 -325/108
28 40 -325/108
28 42 -5/108
28 43 -11/12
28 44 -7/6
28 46 1/36
28 47 -59/72
28 48 -35/24
28 49 181/36
28 50 -7/6
28 55 7/3
28 60 -199/72
28 61 119/18
28 62 13/12
28 63 -31/4
28 64 -181/72
28 65 11/6
28 66 29/6
28 67 9/4
28 68 -41/12
28 70 4/3
28 73 31/12
28 77 -87/16
28 78 -7/9
28 80 7/6
28 83 7/6
28 84 1/3
28 87 -2/3
28 88 7/6
28 95 -1/3
28 96 2/3
28 105 -49/36
28 106 -1/6
28 108 -1/6
28 109 2/3
28 113 1/6
28 116 1/3
28 117 1/3
28 119 -2/3
28 120 1027/216
28 121 -25/3
28 122 79/36
28 123 641/72
28 124 103/24
28 125 -197/36
28 126 -175/18
28 127 -10/9
28 128 119/18
28 129 -19/36
28 130 -205/36
28 133 523/108
28 134 -73/216
28 135 131/72
28 136 41/24
28 137 -41/36
28 138 -115/36
28 140 145/36
28 143 49/18
28 147 -647/432
28 148 -43/36
28 149 83/36
28 151 11/3
28 152 1/3
28 153 1/3
28 154 -13/9
28 158 445/432
28 160 -325/36
28 161 -2/3
28 162 -2/3
28 163 -139/36
28 170 4
28 171 1/4
28 174 -1/12
28 175 -26/9
28 176 1/4
28 180 31/18
28 181 -41/36
28 182 7/3
28 185 -7/3
28 186 -1/4
28 187 -7/12
28 188 1/4
28 190 -55/36
28 191 5/6
28 192 4/3
28 193 -7/6
28 194 19/12
28 198 185/144
28 199 -154/9
29 8 4103/432
29 10 -4103/216
29 12 -4103/432
29 13 4103/432
29 16 -4103/216
29 19 4103/216
29 21 4103/216
29 22 4103/216
29 23 -4103/216
29 24 -4103/216
29 30 -4103/432
29 33 4103/216
29 34 4103/216
29 37 -4103/216
30 8 4103/432
30 11 -4103/216
30 12 4103/432
30 13 -4103/432
30 14 -4103/216
30 17 -4103/216
30 18 4103/216
30 20 -4103/216
30 25 4103/216
30 26 -4103/216
30 27 4103/216
30 28 4103/216
30 30 -4103/432
30 33 4103/216
30 35 -4103/216
30 39 4103/216
31 1 1179250563/3513755
31 5 -14732784191/84330120
31 6 -13569229321/84330120
31 8 7895490348619/61681459200
31 9 -13498110170977/92522188800
31 10 -12113/100
31 11 -147167/900
31 12 156796016761/1445659200
31 13 95516129561/1445659200
31 14 -3180803964569/10280243200
31 15 -13798807284577/185044377600
31 16 -611523621023/92522188800
31 17 -896800369823/92522188800
31 18 3737/24
31 19 1245/8
31 20 -953/6
31 21 4553932523347/37008875520
31 22 12113/100
31 23 -23949/100
31 24 -611523621023/92522188800
31 25 5395370429267/37008875520
31 26 -253691/900
31 27 147167/900
31 28 253691/900
31 29 122441/1800
31 30 -330282349057/1445659200
31 31 -246907/1800
31 32 3587/100
31 33 594259/1800
31 34 108017401/921600
31 35 -3348769202891/30840729600
31 36 2006/25
31 37 -11562449887391/92522188800
31 38 -115241/900
31 39 11570160069791/92522188800
31 40 2795972498591/92522188800
31 42 175599265519/4336977600
31 43 -48029/1088
31 44 -8941/408
31 45 273/136
31 46 35419/544
31 47 -170071/1632
31 48 -432517/3264
31 49 12483/34
31 50 -4575/272
31 51 81/17
31 52 -65/6
31 53 101/12
31 54 -503/102
31 55 3629/102
31 56 -921/272
31 57 -273/68
31 58 273/68
31 59 375/136
31 60 -470869/1088
31 61 88435/102
31 62 -7439/1632
31 63 -1620035/1632
31 64 -61525/204
31 65 36867/136
31 66 148115/272
31 67 121461/544
31 68 -745205/1632
31 69 -1263/272
31 70 16699/204
31 72 81/17
31 73 568399/1632
31 74 21/2
31 75 9/8
31 77 -2169949/6528
31 78 -3721/272
31 79 -33/17
31 80 15957/1088
31 81 1527/1088
31 82 -111/68
31 83 20661/1088
31 84 -33/17
31 85 -81/17
31 86 81/17
31 87 -15/17
31 88 1705/51
31 89 -5935/1632
31 90 31/12
31 91 19399/1632
31 92 -10141/1632
31 93 479/204
31 94 5245/816
31 95 -615/272
31 96 955/408
31 98 379/51
31 100 -66/17
31 101 -1/3
31 102 81/8
31 103 66/17
31 105 -14647/576
31 106 -2605/272
31 107 921/272
31 108 -921/272
31 109 546/17
31 110 273/136
31 111 -273/68
31 112 -375/136
31 113 273/136
31 114 375/136
31 115 -1467/272
31 116 69/136
31 117 -66/17
31 118 66/17
31 119 -40281/1088
31 120 5457151/9792
31 121 -886081/816
31 122 301577/816
31 123 3750623/3264
31 124 840643/1632
31 125 -400847/544
31 126 -631235/544
31 127 -51245/816
31 128 88435/102
31 129 -421999/1632
31 130 -1236877/1632
31 131 -21/8
31 132 -66/17
31 133 9412489/19584
31 134 -340147/9792
31 135 253787/1088
31 136 278317/1632
31 137 -261893/1632
31 138 -673427/1632
31 139 -3/4
31 140 286675/544
31 142 -81/17
31 143 83353/272
31 144 9/4
31 145 375/136
31 147 -1107139/9792
31 148 -134947/1632
31 149 299075/1632
31 150 3/4
31 151 68437/204
31 152 69/136
31 153 81/17
31 154 -1697/8
31 155 -9/4
31 156 -375/136
31 158 4906321/19584
31 159 1365/136
31 160 -1541113/1632
31 161 -69/68
31 162 -15/17
31 163 -722329/1632
31 164 -21/2
31 165 -681/136
31 170 36
31 171 813/272
31 172 747/136
31 173 39/34
31 174 -19361/544
31 175 -158171/408
31 176 -993/272
31 177 543/272
31 178 285/34
31 179 3/2
31 180 148683/544
31 181 -70489/544
31 182 5901/136
31 183 1161/272
31 184 -2349/544
31 185 -1875/34
31 186 -2547/544
31 187 -5205/272
31 188 387/272
31 189 387/136
31 190 -124327/544
31 191 26849/272
31 192 303197/1632
31 193 -5595/136
31 194 15117/272
31 196 -9/4
31 197 9/4
31 198 -180923/3264
31 199 -1508897/1632
31 200 479/432
31 201 -1/12
31 203 -865/144
31 204 133/16
31 205 3557/432
31 206 -1133/54
31 207 -5/16
31 209 -1/12
31 210 1/3
31 211 5/8
31 212 -17/24
31 218 20875/864
31 219 -1043/18
31 220 -901/72
31 221 4247/48
31 222 5573/216
31 223 -57/16
31 224 -15763/216
31 225 -3085/288
31 226 41/144
31 228 -26/9
31 231 -2911/144
31 234 108517/1728
31 235 -1/24
31 237 1/2
31 238 -1/4
31 239 1/4
31 240 5/8
31 246 37/24
31 247 -10/3
31 248 -1/4
31 249 15/4
31 250 7/6
31 251 -1
31 252 -2
31 253 -1
31 254 7/4
31 259 -5/4
31 262 23/48
31 284 -39179/1296
31 285 97631/864
31 286 12121/864
31 287 -75751/432
31 288 -2687/27
31 289 7049/432
31 290 128999/432
31 291 10723/432
31 292 -17683/432
31 294 7483/432
31 296 20875/432
31 299 -530303/2592
31 300 58627/2592
31 301 -19853/864
31 302 -4631/48
31 303 -6661/432
31 304 36253/432
31 306 -14383/432
31 309 -9763/216
31 313 591863/5184
31 314 -23/27
31 315 4255/108
31 317 -541/24
31 320 -1925/432
31 323 -221069/2592
31 325 26617/432
31 328 38917/432
31 335 41/48
31 336 2225/108
31 341 -5399/432
31 342 4379/432
31 351 5071/432
31 352 -419/72
31 353 -527/48
31 357 -57865/1728
31 358 817/18
31 359 11/96
31 364 1/24
31 370 -1/4
31 371 1/2
31 372 -1/2
31 373 -1/2
31 374 -1/4
31 375 1/4
31 376 1/2
31 378 -1/2
31 380 1/2
31 383 1/2
31 387 -5/48
31 408 -71/36
31 409 35/8
31 410 -4/3
31 411 -55/12
31 412 -2
31 413 35/12
31 414 53/12
31 415 1/3
31 416 -10/3
31 418 13/12
31 420 37/12
31 423 -119/72
31 424 1/72
31 425 -23/24
31 426 -1/4
31 427 2/3
31 428 19/12
31 429 -25/12
31 432 -7/6
31 436 -7/144
31 437 5/12
31 438 -11/12
31 439 -3/2
31 442 5/6
31 446 -109/144
31 448 43/12
31 451 19/12
31 459 1/4
31 460 5/3
31 465 -17/12
31 466 5/12
31 475 13/12
31 476 -1/2
31 477 -3/4
31 483 11/16
31 484 37/6
31 485 -1/16
31 489 1/4
31 503 -13/32
31 571 5/16
31 572 -2
31 573 3479/432
31 574 -40481/648
31 575 -10525/432
31 576 12643/108
31 577 353/4
31 578 -319/864
31 579 -15613/54
31 580 -713/24
31 581 6589/144
31 583 139/36
31 584 -103/12
31 587 179873/864
31 588 -2629/72
31 589 9083/216
31 590 18037/108
31 591 11531/432
31 592 -66443/432
31 593 956/27
31 595 7865/108
31 598 -287279/1296
31 599 -45/8
31 600 -1247/36
31 601 4955/144
31 604 4543/144
31 607 122305/864
31 609 -3137/36
31 612 -5497/36
31 618 -31/12
31 619 -116/9
31 624 307/36
31 625 -421/36
31 634 -115/12
31 635 5
31 636 383/36
31 641 29471/432
31 642 -116/9
31 643 11/648
31 644 -539/32
31 645 -631/108
31 646 3737/864
31 647 28019/432
31 649 -989/27
31 652 -881/54
31 655 9953/648
31 656 4517/432
31 657 -10627/432
31 659 -5239/144
31 662 2521/216
31 665 -439355/5184
31 667 15437/108
31 670 7145/108
31 674 8
31 678 25/36
31 679 652/27
31 684 -2047/108
31 685 619/108
31 694 1571/108
31 695 -17/3
31 696 -365/36
31 702 45/16
31 703 -271/6
31 704 85/48
31 705 -267/16
31 707 -523/72
31 710 701/72
31 713 31825/1728
31 715 10577/144
31 718 -427/16
31 722 -8
31 726 65/144
31 727 457/36
31 731 -1471/144
31 732 379/144
31 741 1103/144
31 742 -169/72
31 743 -245/48
31 747 82037/1728
31 748 9
31 754 -23/12
31 756 1
31 758 -5005/36
31 764 11/12
31 765 -755/12
31 770 -1/16
31 776 -2
31 777 -517/9
31 782 125/3
31 783 -37/2
31 792 -611/18
31 793 83/6
31 794 236/9
31 800 1/4
31 805 -3/4
31 806 -3/8
31 807 -1/16
31 808 -1/8
31 809 -95/144
31 810 5/36
31 812 -13/18
31 813 55/18
31 815 7/6
31 816 -13/3
31 818 13/36
31 819 -55/36
31 821 -13/9
31 822 5/18
31 823 17/2
31 824 -3/8
31 825 3/8
31 828 1/6
31 844 -1/4
31 850 -1/4
31 854 1/4
31 856 1/8
31 857 3/8
31 859 -8
31 863 -1/4
31 864 -1/4
31 866 1/2
31 867 -1/4
31 868 1/4
31 869 1/4
31 870 -1/4
31 871 1/2
31 872 1/6
31 873 1/4
31 881 -1/2
31 883 -1/4
31 885 -1/4
31 887 -1/2
31 889 -1/4
31 890 -8
31 892 8
31 896 -1/4
31 899 -2573/128
31 900 -65/9
32 1 954370243/3513755
32 5 -12034220351/84330120
32 6 -10870665481/84330120
32 8 10042274182019/61681459200
32 9 -19290806349577/92522188800
32 10 -148967/900
32 11 -11913/100
32 12 87565003961/1445659200
32 13 154627527961/1445659200
32 14 -30312974701321/92522188800
32 15 -19591503463177/185044377600
32 16 4895895808777/92522188800
32 17 5181172557577/92522188800
32 18 1257/8
32 19 3701/24
32 20 -623/4
32 21 4273840069067/37008875520
32 22 148967/900
32 23 -255491/900
32 24 4895895808777/92522188800
32 25 3358384412107/37008875520
32 26 -23749/100
32 27 11913/100
32 28 23749/100
32 29 1128/25
32 30 -325222541857/1445659200
32 31 -18273/200
32 32 105791/1800
32 33 170603/600
32 34 1883252228097/10280243200
32 35 -172168801/921600
32 36 113441/900
32 37 -5777463891191/92522188800
32 38 -2056/25
32 39 5769753708791/92522188800
32 40 -4106989945609/92522188800
32 42 28423/1200
32 43 73097/9792
32 44 689/136
32 45 -55/408
32 46 -24869/1632
32 47 40243/1632
32 48 68633/3264
32 49 -13861/204
32 50 -1267/816
32 51 -199/34
32 52 6
32 53 -59/12
32 54 290/51
32 55 -515/102
32 56 769/272
32 57 -95/68
32 58 -395/204
32 59 -279/136
32 60 252683/3264
32 61 -2622/17
32 62 6683/1632
32 63 294767/1632
32 64 3603/68
32 65 -19373/408
32 66 -28943/272
32 67 -60283/1632
32 68 44195/544
32 69 171/272
32 70 -1179/68
32 71 -3/2
32 72 -563/102
32 73 -101467/1632
32 74 -6
32 75 -5/8
32 77 1302323/19584
32 78 -2609/816
32 79 115/51
32 80 19285/3264
32 81 -3923/1088
32 82 563/204
32 83 469/3264
32 84 200/51
32 85 74/17
32 86 -199/34
32 87 -25/51
32 88 -1073/102
32 89 5131/1632
32 90 -9/4
32 91 -11251/1632
32 92 1075/544
32 93 -395/204
32 94 -395/272
32 95 913/816
32 96 -55/408
32 97 1/3
32 98 -460/51
32 99 1/3
32 100 230/51
32 102 -69/8
32 103 -230/51
32 105 1547/576
32 106 -5987/2448
32 107 -1015/816
32 108 2375/816
32 109 145/51
32 110 625/408
32 111 55/204
32 112 75/136
32 113 -143/136
32 114 -279/136
32 115 1191/272
32 116 -55/408
32 117 613/102
32 118 -230/51
32 119 -1723/9792
32 120 -932555/9792
32 121 152777/816
32 122 -17299/272
32 123 -656203/3264
32 124 -146287/1632
32 125 204577/1632
32 126 339709/1632
32 127 3371/272
32 128 -2622/17
32 129 84155/1632
32 130 70971/544
32 131 21/8
32 132 230/51
32 133 -1714429/19584
32 134 45535/9792
32 135 -128581/3264
32 136 -47449/1632
32 137 40193/1632
32 138 41749/544
32 139 65/12
32 140 -157997/1632
32 141 5/3
32 142 205/51
32 143 -14277/272
32 144 -9/4
32 145 -1585/408
32 147 210575/9792
32 148 72509/4896
32 149 -16901/544
32 150 -25/12
32 151 -10879/204
32 152 13/408
32 153 -205/51
32 154 739/24
32 155 9/4
32 156 1585/408
32 158 -309127/6528
32 159 -3403/408
32 160 273325/1632
32 161 -13/204
32 162 -25/51
32 163 136877/1632
32 164 6
32 165 2095/408
32 170 -12
32 171 -897/272
32 172 -353/408
32 173 -43/17
32 174 8543/1632
32 175 26303/408
32 176 79/816
32 177 -1577/816
32 178 -77/51
32 179 -3/2
32 180 -26391/544
32 181 45095/1632
32 182 -2915/408
32 183 -479/816
32 184 769/544
32 185 145/17
32 186 1679/544
32 187 225/272
32 188 -2789/816
32 189 -23/136
32 190 53081/1632
32 191 -13607/816
32 192 -51473/1632
32 193 1997/408
32 194 -2017/272
32 196 9/4
32 197 -5/4
32 198 107765/9792
32 199 218357/1632
32 200 184483/29376
32 201 694177/88128
32 202 -2944459/88128
32 203 -69079/3672
32 204 134651/3672
32 205 1156069/22032
32 206 -791693/9792
32 207 19157/2448
32 208 -46109/3672
32 209 -21679/1836
32 210 1483/72
32 211 861949/29376
32 212 -896159/14688
32 213 97739/14688
32 214 1146665/14688
32 215 -62191/612
32 216 -3267797/29376
32 217 2201617/7344
32 218 2145769/29376
32 219 -160751/864
32 220 -1051913/14688
32 221 203939/864
32 222 3211411/29376
32 223 256897/2448
32 224 -4876021/14688
32 225 834353/14688
32 226 -7776655/29376
32 227 -3671/2448
32 228 -20599/1224
32 229 10/9
32 230 -575/1224
32 231 -305539/4896
32 232 -1/8
32 234 32565/128
32 235 3185/432
32 236 -68207/7344
32 237 -1259/1088
32 238 -6125/9792
32 239 2257/432
32 240 -107347/9792
32 241 14441/1836
32 242 1/3
32 243 -8053/1836
32 244 -107/6
32 245 29011/918
32 246 1548461/29376
32 247 -417179/3672
32 248 605/612
32 249 18483/136
32 250 197417/4896
32 251 -466069/14688
32 252 -139897/1632
32 253 -281117/14688
32 254 214145/7344
32 255 2347/2448
32 256 -1497/136
32 257 1/2
32 258 -10561/3672
32 259 -191053/3672
32 260 -35/8
32 261 319/204
32 262 3660101/58752
32 263 -11551/918
32 264 -1/4
32 265 -19585/3672
32 266 124517/7344
32 267 47069/3672
32 268 -11445347/29376
32 269 5529595/7344
32 270 -125455/4896
32 271 -1440979/1632
32 272 -1266223/4896
32 273 1788325/7344
32 274 298439/612
32 275 2526383/14688
32 276 -1953229/4896
32 277 -41/48
32 278 13109/204
32 279 -97/34
32 280 10427/1836
32 281 4288465/14688
32 282 163/68
32 283 -17087501/58752
32 284 -8084557/88128
32 285 649741/1632
32 286 2946337/9792
32 287 -1115045/2448
32 288 -2383253/4896
32 289 -1349887/2448
32 290 175054/153
32 291 707377/14688
32 292 9164759/14688
32 293 -5/4
32 294 712441/14688
32 295 1/3
32 296 990125/7344
32 297 33/8
32 298 -689/408
32 299 -114068443/176256
32 300 12325921/88128
32 301 2185033/29376
32 302 -6668219/14688
32 303 -2097247/7344
32 304 -455459/14688
32 305 -913/2448
32 306 -1700923/14688
32 307 -149/36
32 308 -577/102
32 309 -752969/3672
32 311 309/136
32 313 22128275/44064
32 314 -263843/1836
32 315 6331637/14688
32 316 2819/2448
32 317 -17759/153
32 318 -1363/153
32 319 -31621/3672
32 320 -1136167/4896
32 321 -309/136
32 323 -899711/88128
32 324 2509/816
32 325 2956315/14688
32 326 8371/612
32 327 11663/1224
32 328 1982573/7344
32 329 1/4
32 330 -163/68
32 332 -2359/2448
32 333 -309/136
32 334 5351/1224
32 335 2381/1632
32 336 226835/3672
32 337 -7499/2448
32 338 -309/272
32 339 343/136
32 340 1/4
32 341 -572615/14688
32 342 443813/14688
32 343 -3203/612
32 344 -805/816
32 345 -757/544
32 346 6311/1224
32 347 1029/544
32 348 3305/816
32 349 413/272
32 350 725/1224
32 351 571411/14688
32 352 -21917/1224
32 353 -169081/4896
32 354 1525/306
32 355 -1439/2448
32 357 -3605453/19584
32 358 930209/4896
32 359 27439/14688
32 360 125/204
32 361 -24991/19584
32 362 -294107/58752
32 363 -25043/7344
32 364 25291/58752
32 365 -329/432
32 366 20177/2448
32 367 443/459
32 368 -4531/1836
32 369 30143/2448
32 370 -182345/19584
32 371 11279/19584
32 372 -60323/9792
32 373 -29387/19584
32 374 2317/1088
32 375 115813/29376
32 376 -20909/2448
32 377 1943/408
32 378 -476585/29376
32 379 -1/2
32 380 -947/306
32 381 -1/4
32 382 1253/612
32 383 1/4
32 384 -15/2
32 385 -947/612
32 387 2069171/176256
32 388 -2915/5508
32 389 -1/2
32 390 -27799/3672
32 391 3293/306
32 392 -34769/3672
32 393 12407/1224
32 394 3005/1224
32 395 1/3
32 396 -2597/1224
32 397 14755/3672
32 398 3515/306
32 399 7/1836
32 400 -128917/7344
32 401 73189/3672
32 402 2347/2448
32 403 2965/612
32 404 -4271/3672
32 405 -73/72
32 406 23/24
32 407 -530959/29376
32 408 -12269467/176256
32 409 8242661/58752
32 410 -1713205/29376
32 411 -8508709/58752
32 412 -64475/864
32 413 690527/7344
32 414 33941/204
32 415 4354/459
32 416 -839563/7344
32 417 1/4
32 418 533771/14688
32 419 -1
32 420 1568561/14688
32 421 39/8
32 422 703/306
32 423 -1449995/20736
32 424 287765/44064
32 425 -166735/4896
32 426 -16253/544
32 427 5195/288
32 428 767869/14688
32 429 -1113829/14688
32 430 -1/2
32 431 12727/3672
32 432 -35701/918
32 434 -176/51
32 436 11060537/352512
32 437 770449/44064
32 438 -165481/4896
32 439 -206065/3672
32 440 -2435/3672
32 441 12611/3672
32 442 2045/72
32 444 -2111/612
32 446 -942691/58752
32 447 -2347/1224
32 448 2028605/14688
32 449 3353/1836
32 450 -5527/1836
32 451 114781/1836
32 452 35/8
32 453 5359/1224
32 456 -22547/7344
32 457 -2747/1224
32 458 1663/918
32 459 4523/1632
32 460 40799/816
32 461 -19369/7344
32 462 -4583/2448
32 463 -947/612
32 464 -3/2
32 465 -540247/14688
32 466 8894/459
32 467 -32903/3672
32 468 -3265/2448
32 469 3941/3264
32 470 10033/918
32 471 11155/3264
32 472 705/272
32 473 -1111/2448
32 474 -3265/3672
32 475 13469/459
32 476 -30319/2448
32 477 -423229/14688
32 478 35045/3672
32 479 -29035/7344
32 481 3/2
32 482 -17/12
32 483 -570529/352512
32 484 3786241/29376
32 485 8801/88128
32 486 17/36
32 487 72019/7344
32 488 -132593/22032
32 489 20551/2448
32 490 1/4
32 491 -1/4
32 492 -7/6
32 493 -6979/3672
32 494 -61103/7344
32 495 -21967/1836
32 496 8699/816
32 497 -87403/7344
32 498 1129/204
32 499 -1/8
32 500 34157/3672
32 501 -293/204
32 502 1253/612
32 503 -155605/22032
32 504 5152711/11016
32 505 -27113071/29376
32 506 4769087/14688
32 507 7255061/7344
32 508 6455803/14688
32 509 -9161809/14688
32 510 -548753/544
32 511 -190127/3672
32 512 5533267/7344
32 513 -5/4
32 514 -3666599/14688
32 515 1/6
32 516 -1
32 517 -9252221/14688
32 518 -1639/1224
32 519 37574605/88128
32 520 -2682817/88128
32 521 5688167/29376
32 522 130657/816
32 523 -201115/1632
32 524 -5400335/14688
32 525 4093/816
32 526 6775621/14688
32 527 -4939/612
32 528 -2336/459
32 529 2027207/7344
32 530 -793/1224
32 531 -16718695/176256
32 532 -3076435/44064
32 533 2046923/14688
32 534 -4865/2448
32 535 976801/3672
32 536 1291/204
32 537 22013/1836
32 538 -1297/8
32 539 -2551/408
32 540 45207667/176256
32 541 -1907/144
32 542 -11623001/14688
32 543 -1513/108
32 544 -8911/918
32 545 -5961587/14688
32 546 125/306
32 547 -38857/7344
32 548 -703/306
32 549 62635/7344
32 550 -39271/1632
32 551 -199541/612
32 552 -21155/1836
32 553 -805/612
32 554 2455/1224
32 555 -1/4
32 556 3311383/14688
32 557 -1907173/14688
32 558 45551/3672
32 559 730/153
32 560 -377/204
32 561 -120299/7344
32 562 377/204
32 563 -22597/2448
32 564 -4621/1224
32 565 421/918
32 566 -2795419/14688
32 567 215755/2448
32 568 2153863/14688
32 569 -42389/3672
32 570 155609/3672
32 571 -12735853/176256
32 572 -703159/1224
32 573 34729/3456
32 574 -5207891/19584
32 575 -18866179/44064
32 576 56061473/176256
32 577 4818461/9792
32 578 9711659/14688
32 579 -10972117/9792
32 580 -1114985/3672
32 581 -6653581/9792
32 582 -1/8
32 583 329/144
32 584 -2293/144
32 586 -17/24
32 587 74204497/117504
32 588 -6880549/29376
32 589 -1928393/29376
32 590 124781/153
32 591 514475/864
32 592 848687/7344
32 593 115115/816
32 594 -1/3
32 595 202051/612
32 597 3299/1224
32 598 -5989349/6912
32 599 294259/7344
32 600 -1743083/2448
32 601 3574745/14688
32 602 1/6
32 603 1/3
32 604 8391797/14688
32 606 5147/1224
32 607 17122033/176256
32 608 5/2
32 609 -2692657/14688
32 610 -1/3
32 611 2/3
32 612 -2984525/7344
32 613 -33/8
32 614 -395/102
32 615 11/3
32 616 17/6
32 617 -37/12
32 618 -9/16
32 619 -683/144
32 620 47/12
32 621 7/3
32 622 1
32 623 3/2
32 624 115/18
32 625 -253/288
32 626 17/2
32 627 5/4
32 628 3/64
32 629 -121/12
32 630 -187/64
32 631 -13/6
32 632 5/4
32 633 5/6
32 634 -815/288
32 635 -1/8
32 636 373/48
32 637 -103/12
32 638 5/6
32 639 -3/2
32 640 17/12
32 641 94346975/352512
32 642 -52381/576
32 643 254591/14688
32 644 -6778655/88128
32 645 -8974633/88128
32 646 -545069/4896
32 647 5446283/29376
32 648 61/36
32 649 -301445/1224
32 650 113/72
32 651 3673/612
32 652 -40107/272
32 654 -3299/1224
32 655 2889659/19584
32 656 742493/4896
32 657 1296253/7344
32 658 -77/36
32 659 -8204503/14688
32 660 -137/68
32 661 8317/3672
32 662 -301217/1836
32 663 -77/51
32 665 -1364891/5184
32 666 -7213/1224
32 667 10364485/14688
32 668 1696/153
32 669 -479/136
32 670 2849377/7344
32 672 3229/612
32 674 8
32 675 9931/2448
32 676 3605/1224
32 677 -11087/1224
32 678 2347/153
32 679 212365/1224
32 680 24895/2448
32 681 2585/2448
32 682 -3503/1224
32 684 -294857/2448
32 685 156871/2448
32 686 -94/17
32 687 3803/2448
32 688 2177/1632
32 689 10135/1224
32 690 -2585/1632
32 691 3197/816
32 692 2843/2448
32 693 -523/1224
32 694 80989/816
32 695 -6313/136
32 696 -3721/51
32 697 299/51
32 698 -75025/2448
32 702 -6791345/176256
32 703 4827535/14688
32 704 328277/5508
32 705 -1296439/7344
32 706 59/72
32 707 -108380/459
32 708 -3373/459
32 709 -30355/3672
32 710 5437/36
32 712 5147/1224
32 713 -18956867/176256
32 714 545/408
32 715 12938483/14688
32 716 8855/459
32 717 9997/918
32 718 3762937/14688
32 720 497/306
32 722 -8
32 723 23969/3672
32 724 4841/1224
32 725 -87223/7344
32 726 120215/4896
32 727 366703/1224
32 728 106115/7344
32 729 5861/2448
32 730 -4943/1224
32 731 -3103627/14688
32 732 1648321/14688
32 733 -16903/1836
32 734 -679/816
32 735 6269/1632
32 736 99803/7344
32 737 -5861/1632
32 738 2183/306
32 739 2573/816
32 740 581/3672
32 741 2539915/14688
32 742 -48563/612
32 743 -1927945/14688
32 744 16291/1836
32 745 -324193/7344
32 747 32047583/176256
32 748 881719/1632
32 749 -5/3
32 750 1
32 751 -1/4
32 752 -1/4
32 753 18415/2448
32 754 3/16
32 755 1/4
32 757 -1/4
32 758 -7316305/14688
32 759 -305/144
32 760 -8905/612
32 761 -25/72
32 762 1/4
32 763 -6685/1836
32 764 15/16
32 765 -3726199/14688
32 766 7/8
32 767 1/4
32 768 -3/8
32 769 -167/68
32 770 -185/192
32 773 -3533/816
32 774 -317/136
32 775 1639/204
32 776 -84649/4896
32 777 -766793/3672
32 778 -2729/272
32 779 -815/816
32 780 121/51
32 782 2134001/14688
32 783 -1126187/14688
32 784 9259/1224
32 785 -3677/816
32 786 -1053/544
32 787 -6515/612
32 788 781/544
32 789 -1597/272
32 790 -1679/816
32 791 -319/408
32 792 -1773709/14688
32 793 135965/2448
32 794 450991/4896
32 795 -10007/1224
32 796 80789/2448
32 801 -1/2
32 804 53/24
32 805 -49/36
32 806 -1/8
32 807 61/144
32 808 -3/8
32 809 -13/48
32 810 -1/24
32 812 11/24
32 813 3/4
32 814 -7/36
32 815 -7/6
32 816 -5/4
32 817 -35/8
32 818 -29/72
32 819 53/72
32 821 5/6
32 822 2/3
32 823 27/32
32 824 -5/4
32 825 3/8
32 826 -1/4
32 827 1/8
32 828 -7/12
32 832 1/108
32 833 -25/36
32 835 -5/36
32 836 -253/72
32 837 -167/36
32 838 -7/36
32 839 13/6
32 840 13/144
32 841 -77/36
32 842 1/8
32 845 -1/8
32 847 -1/4
32 848 1/6
32 850 1/4
32 851 -1/4
32 852 -1/8
32 853 1/2
32 854 -1/4
32 856 1/8
32 857 5/12
32 858 1/4
32 859 8
32 860 1/4
32 862 1/2
32 863 3/4
32 864 -1/2
32 867 21/16
32 868 1/3
32 869 5/4
32 870 13/12
32 871 -31/12
32 872 7/12
32 873 1/16
32 874 1/4
32 875 1/8
32 876 -1/8
32 879 1/48
32 880 -1/72
32 881 7/12
32 882 3/8
32 883 -1/24
32 884 1/24
32 885 -7/24
32 886 7/24
32 887 -7/8
32 888 -1/8
32 890 -8
32 892 -8
32 893 16
32 895 -1/4
32 897 3/8
32 899 -276668629/10575360
32 900 -7115725/14688
33 43 -609/136
33 44 -223/136
33 45 25/204
33 46 1229/136
33 47 -1605/136
33 48 -445/34
33 49 7793/204
33 50 -19/51
33 51 25/102
33 52 -2
33 53 4/3
33 54 -25/102
33 55 397/204
33 56 -25/136
33 57 -25/102
33 58 25/102
33 59 25/204
33 60 -13213/272
33 61 3211/34
33 62 -1379/408
33 63 -44527/408
33 64 -8909/272
33 65 12059/408
33 66 12199/204
33 67 396/17
33 68 -6829/136
33 69 -87/136
33 70 2095/204
33 72 25/102
33 73 2035/51
33 74 2
33 75 1/3
33 77 -163391/4896
33 78 -47/102
33 79 -99/136
33 80 -541/1632
33 81 383/544
33 82 -25/204
33 83 847/1632
33 84 3/136
33 85 -25/102
33 86 25/102
33 87 -59/204
33 88 413/136
33 89 -623/816
33 91 2255/816
33 92 9/272
33 93 25/102
33 94 -571/408
33 95 -25/136
33 96 25/204
33 97 -1/2
33 98 24/17
33 100 -65/68
33 102 11/4
33 103 65/68
33 105 -49/288
33 106 -80/153
33 107 25/136
33 108 -25/136
33 109 715/408
33 110 25/204
33 111 -25/102
33 112 -25/204
33 113 25/204
33 114 25/204
33 115 -87/136
33 116 25/204
33 117 -31/68
33 118 31/68
33 119 -10171/4896
33 120 292321/4896
33 121 -190979/1632
33 122 2781/68
33 123 203513/1632
33 124 14831/272
33 125 -31993/408
33 126 -6379/51
33 127 -215/34
33 128 3211/34
33 129 -4025/136
33 130 -2787/34
33 131 1/4
33 132 -31/68
33 133 503107/9792
33 134 -7217/2448
33 135 9967/408
33 136 6955/408
33 137 -577/34
33 138 -6015/136
33 140 5699/102
33 142 -25/102
33 143 2207/68
33 145 25/204
33 147 -36947/3264
33 148 -3373/408
33 149 7489/408
33 151 14357/408
33 152 25/204
33 153 25/102
33 154 -541/24
33 156 -25/204
33 158 70625/2448
33 159 87/68
33 160 -13781/136
33 161 -25/102
33 162 43/204
33 163 -6775/136
33 164 -2
33 165 -161/204
33 171 299/408
33 172 145/204
33 173 -61/204
33 174 -455/204
33 175 -4067/102
33 176 131/408
33 177 145/408
33 178 31/68
33 180 975/34
33 181 -2089/136
33 182 133/34
33 183 53/136
33 184 -297/272
33 185 -959/204
33 186 -247/272
33 187 -619/408
33 188 97/136
33 189 53/204
33 190 -4925/204
33 191 4213/408
33 192 4291/204
33 193 -133/34
33 194 481/136
33 196 -1/2
33 197 2/3
33 198 -91111/9792
33 199 -204547/2448
34 43 -2933/1632
34 44 -59/136
34 45 -1/102
34 46 3605/816
34 47 -4571/816
34 48 -3337/544
34 49 874/51
34 50 -149/408
34 51 -1/51
34 52 -1/2
34 53 1/3
34 54 1/51
34 55 109/204
34 56 1/68
34 57 1/51
34 58 -1/51
34 59 -1/102
34 60 -38159/1632
34 61 2300/51
34 62 -1495/816
34 63 -42515/816
34 64 -12643/816
34 65 5753/408
34 66 11453/408
34 67 3023/272
34 68 -6539/272
34 69 -1/17
34 70 883/204
34 72 -1/51
34 73 15337/816
34 74 1/2
34 75 1/12
34 77 -142543/9792
34 78 -75/136
34 79 -5/136
34 80 71/408
34 81 13/68
34 82 1/102
34 83 41/204
34 84 -5/136
34 85 1/51
34 86 -1/51
34 87 19/204
34 88 105/136
34 89 -31/102
34 91 41/51
34 92 9/68
34 93 -1/51
34 94 -61/102
34 95 1/68
34 96 -1/102
34 98 5/34
34 100 -5/68
34 102 1/2
34 103 5/68
34 105 -11/144
34 106 -61/1224
34 107 -1/68
34 108 1/68
34 109 55/408
34 110 -1/102
34 111 1/51
34 112 1/102
34 113 -1/102
34 114 -1/102
34 115 -1/17
34 116 -1/102
34 117 -5/68
34 118 5/68
34 119 -401/2448
34 120 23107/816
34 121 -91583/1632
34 122 8077/408
34 123 16239/272
34 124 3533/136
34 125 -10271/272
34 126 -48383/816
34 127 -1123/408
34 128 2300/51
34 129 -11855/816
34 130 -32051/816
34 132 -5/68
34 133 13109/544
34 134 -2285/1632
34 135 19307/1632
34 136 6425/816
34 137 -6823/816
34 138 -17183/816
34 140 7245/272
34 142 1/51
34 143 6371/408
34 145 -1/102
34 147 -48403/9792
34 148 -1101/272
34 149 2557/272
34 151 6785/408
34 152 -1/102
34 153 -1/51
34 154 -89/8
34 156 1/102
34 158 127867/9792
34 159 2/17
34 160 -38837/816
34 161 1/51
34 162 19/204
34 163 -19001/816
34 164 -1/2
34 165 -8/51
34 171 -7/102
34 172 35/102
34 173 -91/204
34 174 -905/816
34 175 -3959/204
34 176 7/204
34 177 -4/51
34 178 5/68
34 180 11167/816
34 181 -5851/816
34 182 61/68
34 183 1/17
34 184 -25/68
34 185 -317/204
34 186 -9/68
34 187 -109/102
34 188 7/68
34 189 2/51
34 190 -9559/816
34 191 1031/204
34 192 8119/816
34 193 -95/68
34 194 39/34
34 197 1/6
34 198 -49621/9792
34 199 -5836/153
37 1 21194567627/126495180
37 2 -457/72
37 4 1921/504
37 5 -2609226499/31623795
37 6 -2609226499/31623795
37 7 -71/28
37 8 -15244788911/1301093280
37 9 2753792419/144565920
37 10 -4103/324
37 11 -1
37 12 8307632611/2602186560
37 13 38658444371/2602186560
37 14 2609226499/144565920
37 15 3103160059/289131840
37 16 -41260630931/1301093280
37 17 -2958594139/144565920
37 18 11/6
37 19 4373/324
37 20 -8/3
37 21 57737130091/2602186560
37 22 4103/324
37 23 -4103/324
37 24 -41260630931/1301093280
37 25 2814028219/289131840
37 26 -11/6
37 27 1/6
37 28 8/3
37 30 -41260630931/2602186560
37 33 4427/324
37 34 -57218121217/1301093280
37 37 -41260630931/1301093280
37 39 2826075379/144565920
37 40 593967631/28913184
37 43 -385/48
37 44 -33/8
37 45 5/12
37 46 28/3
37 47 -353/24
37 48 -325/16
37 49 176/3
37 50 -23/12
37 51 4/3
37 52 -6
37 53 13/3
37 54 -4/3
37 55 47/12
37 56 -7/8
37 57 -5/6
37 58 5/6
37 59 11/12
37 60 -391/6
37 61 797/6
37 62 -1/6
37 63 -454/3
37 64 -2261/48
37 65 991/24
37 66 499/6
37 67 285/8
37 68 -291/4
37 69 -15/8
37 70 215/12
37 72 4/3
37 73 1405/24
37 74 6
37 75 5/6
37 77 -7205/144
37 78 -17/6
37 79 -7/8
37 80 -179/96
37 81 97/32
37 82 -2/3
37 83 41/96
37 84 -7/8
37 85 -4/3
37 86 4/3
37 87 5/12
37 88 45/4
37 89 -229/48
37 90 1
37 91 469/48
37 92 -23/16
37 93 1/3
37 94 -11/24
37 95 -5/8
37 96 11/12
37 98 7/2
37 100 -7/4
37 102 9
37 103 7/4
37 105 -763/288
37 106 -4/9
37 107 7/8
37 108 -7/8
37 109 53/24
37 110 5/12
37 111 -5/6
37 112 -11/12
37 113 5/12
37 114 11/12
37 115 -19/8
37 116 5/12
37 117 -7/4
37 118 7/4
37 119 -947/288
37 120 2763/32
37 121 -15991/96
37 122 329/6
37 123 5661/32
37 124 1245/16
37 125 -221/2
37 126 -4271/24
37 127 -65/6
37 128 397/3
37 129 -109/3
37 130 -2891/24
37 131 -1
37 132 -7/4
37 133 14003/192
37 134 -107/24
37 135 1673/48
37 136 605/24
37 137 -595/24
37 138 -727/12
37 139 -1/2
37 140 629/8
37 142 -4/3
37 143 128/3
37 144 1
37 145 11/12
37 147 -10685/576
37 148 -25/2
37 149 105/4
37 150 1/2
37 151 1297/24
37 152 5/12
37 153 4/3
37 154 -263/8
37 155 -1
37 156 -11/12
37 158 11653/288
37 159 17/4
37 160 -1807/12
37 161 -5/6
37 162 5/12
37 163 -205/3
37 164 -6
37 165 -31/12
37 171 97/24
37 172 35/12
37 173 -13/6
37 174 -95/24
37 175 -169/3
37 176 79/24
37 177 65/24
37 178 7/4
37 179 3/2
37 180 1021/24
37 181 -62/3
37 182 12
37 183 13/8
37 184 -23/16
37 185 -43/3
37 186 -57/16
37 187 -59/24
37 188 13/8
37 189 13/12
37 190 -793/24
37 191 323/24
37 192 787/24
37 193 -11
37 194 49/8
37 196 -2
37 197 5/3
37 198 -6131/576
37 199 -22985/144
38 1 21194567627/126495180
38 2 -457/72
38 3 1921/504
38 5 -2609226499/31623795
38 6 -2609226499/31623795
38 7 -457/72
38 8 -15244788911/1301093280
38 9 2753792419/144565920
38 10 -1
38 11 -4103/324
38 12 38658444371/2602186560
38 13 8307632611/2602186560
38 14 8307632611/1301093280
38 15 3103160059/289131840
38 16 -2958594139/144565920
38 17 -41260630931/1301093280
38 18 4373/324
38 19 11/6
38 20 -1127/81
38 21 2814028219/289131840
38 22 1/6
38 23 -11/6
38 24 -2428519099/144565920
38 25 57737130091/2602186560
38 26 -4103/324
38 27 4103/324
38 28 4103/324
38 30 -41260630931/2602186560
38 31 5/6
38 33 4697/324
38 35 57218121217/1301093280
38 37 -2826075379/144565920
38 39 41260630931/1301093280
38 40 593967631/28913184
38 42 5983660873/867395520
38 43 3601/408
38 44 139/34
38 45 -101/68
38 46 -1341/68
38 47 1891/68
38 48 3727/136
38 49 -2727/34
38 50 25/34
38 51 -42/17
38 54 42/17
38 55 -139/17
38 56 211/68
38 57 42/17
38 58 -42/17
38 59 -55/17
38 60 13731/136
38 61 -3309/17
38 62 495/68
38 63 15423/68
38 64 4549/68
38 65 -2111/34
38 66 -4413/34
38 67 -3027/68
38 68 6717/68
38 69 3/34
38 70 -531/34
38 72 -42/17
38 73 -5009/68
38 77 65947/816
38 78 -135/68
38 79 127/68
38 80 -197/136
38 81 97/136
38 82 59/34
38 83 -687/136
38 84 93/68
38 85 42/17
38 86 -59/17
38 87 25/34
38 88 -185/68
38 89 -173/68
38 91 173/68
38 92 20/17
38 93 -42/17
38 94 -40/17
38 95 40/17
38 96 -21/17
38 97 1/2
38 98 -135/34
38 100 93/34
38 103 -38/17
38 105 73/12
38 106 8/17
38 107 -211/68
38 108 211/68
38 109 -307/68
38 110 -67/68
38 111 42/17
38 112 55/17
38 113 -67/68
38 114 -72/17
38 115 -7/17
38 116 -93/34
38 117 93/34
38 118 -59/34
38 119 386/51
38 120 -16559/136
38 121 4045/17
38 122 -1443/17
38 123 -34547/136
38 124 -7771/68
38 125 11049/68
38 126 17729/68
38 127 423/34
38 128 -3309/17
38 129 4527/68
38 130 10953/68
38 132 59/34
38 133 -89773/816
38 134 3239/408
38 135 -6827/136
38 136 -672/17
38 137 2181/68
38 138 6519/68
38 140 -8227/68
38 142 42/17
38 143 -2439/34
38 145 -59/34
38 147 3529/136
38 148 1753/102
38 149 -2593/68
38 151 -2257/34
38 152 -93/34
38 153 -42/17
38 154 83/2
38 156 59/34
38 158 -46135/816
38 159 11/34
38 160 13803/68
38 161 93/17
38 162 -9/34
38 163 7065/68
38 165 59/34
38 171 63/34
38 172 59/34
38 173 -80/17
38 174 451/68
38 175 1432/17
38 176 82/17
38 177 19/17
38 178 -59/34
38 180 -3931/68
38 181 2187/68
38 182 -59/17
38 183 -3/34
38 184 97/68
38 185 80/17
38 186 -97/68
38 187 97/34
38 188 25/17
38 189 -1/17
38 190 3271/68
38 191 -386/17
38 192 -2411/68
38 193 76/17
38 194 -475/34
38 198 4099/408
38 199 35455/204
41 10 55
41 11 -55
41 12 55
41 13 -55
41 14 -55
41 21 -55/2
41 22 -55
41 23 55
41 25 55/2
41 26 -55
41 27 55
41 28 55
41 29 55/2
41 31 -55
41 32 -55/2
41 33 55
41 34 -55/4
41 35 -55/4
41 36 -55
41 38 -55
41 42 385/24
41 188 3/2
41 190 -3/2
41 200 4/9
41 203 -5/6
41 204 79/48
41 205 337/144
41 206 -415/72
41 218 751/144
41 219 -269/24
41 220 -5/12
41 221 113/8
41 222 85/18
41 223 -77/48
41 224 -115/9
41 225 -41/24
41 226 -2
41 228 -13/12
41 231 -115/24
41 234 4291/288
41 284 -241/108
41 285 559/72
41 286 79/36
41 287 -367/18
41 288 -70/9
41 289 -44/9
41 290 1543/36
41 291 -1/9
41 292 107/18
41 294 181/72
41 296 487/72
41 299 -1999/54
41 300 727/432
41 301 -41/144
41 302 -341/24
41 303 -89/36
41 304 157/18
41 306 -529/72
41 309 -449/72
41 313 8851/432
41 314 -131/72
41 315 817/72
41 317 -25/4
41 320 -91/36
41 323 -13069/864
41 325 1135/72
41 328 1321/72
41 335 3/8
41 336 95/18
41 341 -245/72
41 342 161/72
41 351 217/72
41 352 -17/12
41 353 -21/8
41 357 -2257/288
41 358 49/3
41 485 -1/4
41 489 1
41 503 -13/8
41 571 5/4
41 572 -8
41 573 -67/12
41 574 250/27
41 575 -433/36
41 576 5
41 577 -17/16
41 578 194/9
41 579 -979/36
41 580 -31/6
41 581 -161/12
41 583 37/12
41 584 101/12
41 587 391/12
41 588 -127/72
41 589 -55/9
41 590 1381/72
41 591 106/9
41 592 -58/9
41 593 -313/72
41 595 53/72
41 598 -1024/27
41 599 17/12
41 600 -191/12
41 601 7/6
41 604 79/6
41 607 2707/144
41 609 2/3
41 612 -62/3
41 618 1/4
41 619 4
41 624 -29/12
41 625 11/12
41 634 23/12
41 635 -1
41 636 -17/12
41 641 261/16
41 642 14
41 643 -5/216
41 644 -109/144
41 645 -5/6
41 646 -167/72
41 647 259/36
41 649 -155/72
41 652 -8/9
41 655 3637/864
41 656 173/72
41 657 -7/72
41 659 -33/4
41 662 -95/36
41 665 -11285/864
41 667 1433/72
41 670 767/72
41 678 1/24
41 679 25/18
41 684 -97/72
41 685 1/72
41 694 65/72
41 695 -1/4
41 696 -11/24
41 702 -593/288
41 703 -19/3
41 704 1
41 705 -55/12
41 707 -13/3
41 710 3
41 713 23/18
41 715 139/6
41 718 -5/6
41 726 1/3
41 727 16/3
41 731 -23/6
41 732 11/6
41 741 19/6
41 742 -4/3
41 743 -5/2
41 747 505/48
41 748 8
41 754 -1/4
41 758 -355/12
41 764 1/4
41 765 -167/12
41 776 -3/4
41 777 -12
41 782 103/12
41 783 -49/12
41 792 -85/12
41 793 3
41 794 67/12
41 803 1/2
41 806 -1
41 808 1
41 809 -1/12
41 810 1/12
41 812 -1/3
41 813 1/3
41 814 1
41 815 1/2
41 816 -1/2
41 818 1/6
41 819 -1/6
41 821 -1/6
41 822 1/6
41 823 3/4
41 824 -3/4
41 854 1/2
41 857 1/2
41 859 -16
41 868 1
41 870 -1
41 871 2
41 872 1/3
41 881 -1
41 883 -1/2
41 885 -1/2
41 887 -1
41 892 16
41 893 -16
41 899 -63/16
41 900 -10
42 1 -1043/180
42 3 1043/180
42 8 -5345/324
42 9 7/3
42 10 5615/162
42 12 1478/81
42 13 -1208/81
42 14 -5
42 16 2497/81
42 19 -2686/81
42 21 -11257/324
42 22 -2821/81
42 23 2551/81
42 24 3091/81
42 30 1343/81
42 33 -2686/81
42 34 -5345/162
42 37 2686/81
42 43 15413/816
42 44 567/68
42 45 -415/102
42 46 -14557/408
42 47 21427/408
42 48 15937/272
42 49 -2783/17
42 50 575/204
42 51 -313/51
42 52 2
42 53 -5/3
42 54 313/51
42 55 -1531/102
42 56 125/17
42 57 313/51
42 58 -313/51
42 59 -335/51
42 60 162643/816
42 61 -40033/102
42 62 3055/408
42 63 186191/408
42 64 55361/408
42 65 -25433/204
42 66 -52607/204
42 67 -12871/136
42 68 27595/136
42 69 37/34
42 70 -3463/102
42 72 -313/51
42 73 -61453/408
42 74 -2
42 75 -1/6
42 77 782755/4896
42 78 -167/204
42 79 195/68
42 80 -389/204
42 81 -7/17
42 82 313/102
42 83 -851/102
42 84 229/68
42 85 262/51
42 86 -364/51
42 87 143/102
42 88 -178/17
42 89 -115/102
42 90 -1
42 91 13/102
42 92 233/68
42 93 -211/51
42 94 -631/102
42 95 74/17
42 96 -182/51
42 98 -127/17
42 100 161/34
42 102 -7/2
42 103 -127/34
42 105 941/72
42 106 475/612
42 107 -108/17
42 108 108/17
42 109 -1975/204
42 110 -211/102
42 111 262/51
42 112 284/51
42 113 -211/102
42 114 -386/51
42 115 -31/34
42 116 -233/51
42 117 195/34
42 118 -127/34
42 119 9715/612
42 120 -301759/1224
42 121 394199/816
42 122 -8528/51
42 123 -210197/408
42 124 -7889/34
42 125 133801/408
42 126 71889/136
42 127 5819/204
42 128 -40033/102
42 129 51931/408
42 130 134755/408
42 131 3/2
42 132 127/34
42 133 -545161/2448
42 134 40871/2448
42 135 -27781/272
42 136 -33281/408
42 137 26975/408
42 138 78163/408
42 140 -99359/408
42 142 262/51
42 143 -29203/204
42 144 -1
42 145 -182/51
42 147 267923/4896
42 148 14543/408
42 149 -31147/408
42 151 -28859/204
42 152 -233/51
42 153 -262/51
42 154 1025/12
42 155 1
42 156 182/51
42 158 -191057/1632
42 159 -3/17
42 160 170929/408
42 161 466/51
42 162 41/102
42 163 85009/408
42 164 2
42 165 199/51
42 171 155/102
42 172 46/51
42 173 -599/102
42 174 6089/408
42 175 5839/34
42 176 331/51
42 177 -5/102
42 178 -127/34
42 179 -1
42 180 -48287/408
42 181 26195/408
42 182 -373/34
42 183 -71/34
42 184 57/34
42 185 1517/102
42 186 -23/34
42 187 563/102
42 188 42/17
42 189 -37/51
42 190 13257/136
42 191 -2314/51
42 192 -30871/408
42 193 407/34
42 194 -917/34
42 196 1
42 197 -1/3
42 198 108229/4896
42 199 117145/306
43 1 -1043/180
43 4 1043/180
43 7 1043/180
43 8 -5345/324
43 9 7/3
43 11 5615/162
43 12 -1208/81
43 13 1478/81
43 14 4805/162
43 17 2497/81
43 18 -2686/81
43 20 2497/81
43 25 -11257/324
43 26 2551/81
43 27 -2821/81
43 28 -5075/162
43 30 1343/81
43 31 -5/3
43 33 -2821/81
43 35 5345/162
43 39 -2686/81
43 42 61/18
43 43 13/12
43 44 -1/2
43 46 -7/2
43 47 15/4
43 48 9/2
43 49 -23/2
43 50 -1/2
43 52 -1
43 53 1
43 60 63/4
43 61 -61/2
43 63 75/2
43 64 10
43 65 -9
43 66 -37/2
43 67 -17/2
43 68 17
43 70 -3
43 73 -23/2
43 74 1
43 77 109/12
43 80 1/2
43 83 1/2
43 88 3/2
43 89 -1
43 91 2
43 94 -1
43 105 1/2
43 120 -73/4
43 121 151/4
43 122 -49/4
43 123 -165/4
43 124 -69/4
43 125 49/2
43 126 81/2
43 127 7/2
43 128 -63/2
43 129 19/2
43 130 25
43 131 -1
43 133 -103/6
43 134 7/6
43 135 -31/4
43 136 -23/4
43 137 5
43 138 29/2
43 140 -18
43 143 -11
43 147 10/3
43 148 8/3
43 149 -9/2
43 151 -25/2
43 154 13/2
43 158 -139/12
43 160 67/2
43 163 16
43 164 -1
43 171 1/2
43 173 1/2
43 174 1
43 175 13
43 180 -17/2
43 181 5
43 185 -1/2
43 190 15/2
43 191 -7/2
43 192 -13/2
43 198 5
43 199 64/3
44 1 341/378
44 2 -1/18
44 5 -80/189
44 6 -80/189
44 7 -1/18
44 8 275/432
44 9 -295/216
44 12 5/108
44 13 5/108
44 14 -295/216
44 15 -295/432
44 16 29/27
44 17 295/216
44 19 7/24
44 21 -29/54
44 24 29/27
44 25 -295/432
44 30 -5/108
44 32 -7/48
44 33 7/24
44 34 35/24
44 35 -85/72
44 36 -7/24
44 37 29/27
44 39 -295/216
44 40 -295/216
44 42 5/108
44 43 11/48
44 44 7/24
44 46 5/4
44 47 -21/16
44 48 -5/8
44 49 5/4
44 50 7/24
44 55 -7/12
44 60 -35/8
44 61 15/2
44 62 -5/4
44 63 -35/4
44 64 -41/16
44 65 5/2
44 66 21/4
44 67 5/4
44 68 -15/4
44 73 35/12
44 77 -179/144
44 78 5/9
44 80 -7/24
44 83 -7/24
44 88 -7/24
44 105 31/72
44 120 199/48
44 121 -427/48
44 122 15/4
44 123 457/48
44 124 203/48
44 125 -25/4
44 126 -233/24
44 128 15/2
44 129 -15/4
44 130 -25/4
44 133 175/48
44 134 -5/24
44 135 15/8
44 136 21/16
44 137 -5/4
44 138 -15/4
44 140 55/12
44 143 5/2
44 147 -71/72
44 148 -5/36
44 149 5/12
44 151 5/3
44 154 -5/3
44 158 475/144
44 160 -25/4
44 163 -15/4
44 170 2
44 171 1/8
44 173 13/24
44 174 -5/12
44 175 -10/3
44 176 1/8
44 180 73/24
44 181 -5/4
44 182 -5/3
44 185 9/8
44 186 -1/8
44 187 23/24
44 188 1/8
44 190 -25/12
44 191 5/6
44 192 9/8
44 193 5/6
44 194 -23/24
44 198 -14/9
44 199 10/3
45 1 -3019/378
45 2 -1/18
45 5 760/189
45 6 760/189
45 7 -1/18
45 8 -625/432
45 9 -505/216
45 10 55/18
45 11 55/18
45 12 -95/216
45 13 -95/216
45 14 155/216
45 15 -505/432
45 16 505/216
45 17 221/108
45 18 7/24
45 20 -7/24
45 21 -1165/432
45 22 -55/18
45 23 55/18
45 24 505/216
45 25 -551/216
45 26 55/18
45 27 -55/18
45 28 -55/18
45 29 -241/144
45 30 755/216
45 31 241/72
45 32 -55/36
45 33 -55/18
45 34 5/12
45 35 -25/36
45 36 -55/18
45 37 505/216
45 38 241/72
45 39 -221/108
45 40 -865/216
45 42 -203/216
45 43 21529/9792
45 44 1259/544
45 45 -973/816
45 46 -433/816
45 47 10729/1632
45 48 28477/3264
45 49 -5631/272
45 50 29/136
45 51 -94/51
45 52 -11/4
45 53 7/4
45 54 94/51
45 55 -1735/272
45 56 3803/1632
45 57 973/408
45 58 -94/51
45 59 -2299/816
45 60 27985/1632
45 61 -15671/408
45 62 -1323/272
45 63 12059/272
45 64 14663/1088
45 65 -20539/1632
45 66 -1525/51
45 67 -4763/544
45 68 739/51
45 69 -371/1632
45 70 2497/816
45 72 -94/51
45 73 -9619/1632
45 74 11/4
45 75 1/2
45 77 147739/4896
45 78 -613/204
45 79 483/544
45 80 -14681/6528
45 81 10841/6528
45 82 973/816
45 83 -25813/6528
45 84 1007/1632
45 85 94/51
45 86 -973/408
45 87 313/272
45 88 8/51
45 89 -4013/1088
45 90 -1/4
45 91 7277/1088
45 92 6013/3264
45 93 -325/204
45 94 -9277/1632
45 95 2035/1632
45 96 -293/816
45 97 13/24
45 98 -131/68
45 100 565/816
45 102 11/3
45 103 -1007/816
45 105 6727/1152
45 106 2171/1224
45 107 -3803/1632
45 108 973/544
45 109 -11603/1632
45 110 -973/816
45 111 94/51
45 112 2299/816
45 113 -177/272
45 114 -619/272
45 115 -1255/1632
45 116 -973/816
45 117 565/816
45 118 -565/816
45 119 175043/19584
45 120 -483959/19584
45 121 303527/6528
45 122 -11983/816
45 123 -319603/6528
45 124 -87263/3264
45 125 28139/816
45 126 31223/544
45 127 1793/408
45 128 -15671/408
45 129 3841/272
45 130 14023/544
45 131 3/4
45 132 565/816
45 133 -1059181/39168
45 134 5329/1224
45 135 -12049/1088
45 136 -23291/1632
45 137 7117/1632
45 138 3287/136
45 139 -13/24
45 140 -50209/1632
45 142 94/51
45 143 -2783/136
45 144 -1/4
45 145 -973/816
45 147 335045/39168
45 148 9997/2448
45 149 -245/34
45 151 -20413/1632
45 152 -973/816
45 153 -94/51
45 154 127/32
45 155 1/4
45 156 973/816
45 158 -223183/19584
45 159 1255/816
45 160 5469/136
45 161 973/408
45 162 313/272
45 163 18269/816
45 164 -11/4
45 165 157/816
45 168 13/24
45 170 -2
45 171 1653/544
45 172 2027/816
45 173 -277/51
45 174 9941/1632
45 175 751/34
45 176 9769/1632
45 177 2503/1632
45 178 -871/816
45 179 3/4
45 180 -20623/1632
45 181 4019/816
45 182 625/408
45 183 -71/1632
45 184 -1781/1088
45 185 -25/34
45 186 -3115/1088
45 187 199/1632
45 188 1099/544
45 189 169/816
45 190 5529/544
45 191 -10105/1632
45 192 -653/1632
45 193 -761/408
45 194 -19855/1632
45 196 -7/12
45 197 1
45 198 -302885/39168
45 199 360053/9792
46 8 1123/108
46 10 -1123/54
46 12 -1123/108
46 13 1123/108
46 16 -1123/54
46 19 1123/54
46 21 1123/54
46 22 1123/54
46 23 -1123/54
46 24 -1123/54
46 30 -1123/108
46 33 1123/54
46 34 1123/54
46 37 -1123/54
47 8 1123/108
47 11 -1123/54
47 12 1123/108
47 13 -1123/108
47 14 -1123/54
47 17 -1123/54
47 18 1123/54
47 20 -1123/54
47 25 1123/54
47 26 -1123/54
47 27 1123/54
47 28 1123/54
47 30 -1123/108
47 33 1123/54
47 35 -1123/54
47 39 1123/54
48 1 -3867445063/31623795
48 5 8323695071/126495180
48 6 7146085181/126495180
48 8 -4544098658177/138783283200
48 9 2307954333377/69391641600
48 10 1408/75
48 11 11399/225
48 12 -8234169233/240943200
48 13 -2194397099/722829600
48 14 5823489100481/69391641600
48 15 2174953686977/138783283200
48 16 -833381949377/69391641600
48 17 -783265763777/69391641600
48 18 -767/36
48 19 -20
48 20 361/18
48 21 -348487157363/27756656640
48 22 -1408/75
48 23 928/25
48 24 -833381949377/69391641600
48 25 -801074864243/27756656640
48 26 15527/225
48 27 -11399/225
48 28 -15527/225
48 29 -8143/300
48 30 12576768841/240943200
48 31 16511/300
48 32 -1243/300
48 33 -17549/225
48 34 -24687641/691200
48 35 1602778399553/69391641600
48 36 -1034/75
48 37 439723368511/69391641600
48 38 7343/150
48 39 -351056270911/69391641600
48 40 -462853915711/69391641600
48 42 -12685064027/722829600
48 43 93905/3264
48 44 1965/136
48 45 -191/136
48 46 -73247/1632
48 47 114473/1632
48 48 92161/1088
48 49 -24455/102
48 50 2405/272
48 51 -69/17
48 52 9
48 53 -29/4
48 54 121/34
48 55 -719/34
48 56 743/272
48 57 191/68
48 58 -191/68
48 59 -361/136
48 60 923969/3264
48 61 -57719/102
48 62 3147/544
48 63 353519/544
48 64 40247/204
48 65 -24065/136
48 66 -98117/272
48 67 -78167/544
48 68 161961/544
48 69 989/272
48 70 -3775/68
48 72 -69/17
48 73 -124587/544
48 74 -10
48 75 -9/8
48 77 1430843/6528
48 78 5195/816
48 79 257/136
48 80 -6555/1088
48 81 -2521/1088
48 82 26/17
48 83 -10819/1088
48 84 257/136
48 85 69/17
48 86 -69/17
48 87 19/68
48 88 -3119/136
48 89 1731/544
48 90 -5/4
48 91 -5947/544
48 92 2205/544
48 93 -157/68
48 94 -709/272
48 95 437/272
48 96 -55/136
48 98 -291/34
48 100 257/68
48 101 -1
48 102 -81/8
48 103 -257/68
48 105 829/64
48 106 4451/816
48 107 -743/272
48 108 743/272
48 109 -2597/136
48 110 -191/136
48 111 191/68
48 112 361/136
48 113 -191/136
48 114 -361/136
48 115 1329/272
48 116 -55/136
48 117 257/68
48 118 -257/68
48 119 24903/1088
48 120 -3539273/9792
48 121 191673/272
48 122 -196219/816
48 123 -2439169/3264
48 124 -182531/544
48 125 779107/1632
48 126 1239583/1632
48 127 33739/816
48 128 -57719/102
48 129 279665/1632
48 130 803435/1632
48 131 17/8
48 132 257/68
48 133 -6169679/19584
48 134 224597/9792
48 135 -491143/3264
48 136 -62137/544
48 137 167023/1632
48 138 441293/1632
48 139 5/4
48 140 -561575/1632
48 142 69/17
48 143 -163241/816
48 144 -9/4
48 145 -361/136
48 147 762761/9792
48 148 28431/544
48 149 -186109/1632
48 150 -5/4
48 151 -14687/68
48 152 -55/136
48 153 -69/17
48 154 3241/24
48 155 9/4
48 156 361/136
48 158 -3323015/19584
48 159 -1159/136
48 160 1004663/1632
48 161 55/68
48 162 19/68
48 163 479855/1632
48 164 10
48 165 667/136
48 170 -20
48 171 -923/272
48 172 -455/136
48 173 -27/17
48 174 11535/544
48 175 101485/408
48 176 419/272
48 177 -557/272
48 178 -359/68
48 179 -1
48 180 -289063/1632
48 181 140725/1632
48 182 -3799/136
48 183 -819/272
48 184 1763/544
48 185 1193/34
48 186 2589/544
48 187 2783/272
48 188 -681/272
48 189 -273/136
48 190 238667/1632
48 191 -17211/272
48 192 -65753/544
48 193 3493/136
48 194 -9247/272
48 196 9/4
48 197 -9/4
48 198 123881/3264
48 199 938903/1632
49 1 -3530124583/31623795
49 5 8798553961/126495180
49 6 1773981457/42165060
49 8 -2674571297851/69391641600
49 9 1516020677851/34695820800
49 10 11999/225
49 11 1208/75
49 12 154799101/722829600
49 13 -8736134233/240943200
49 14 2074854698203/34695820800
49 15 1449520354651/69391641600
49 16 -753676393051/34695820800
49 17 -778734485851/34695820800
49 18 -22
49 19 -695/36
49 20 58/3
49 21 -346633167649/13878328320
49 22 -11999/225
49 23 16127/225
49 24 -753676393051/34695820800
49 25 -83330438689/13878328320
49 26 2584/75
49 27 -1208/75
49 28 -2584/75
49 29 -4943/300
49 30 12436218641/240943200
49 31 2584/75
49 32 -1481/100
49 33 -51671/900
49 34 -1334020496539/34695820800
49 35 15345283/345600
49 36 -6943/150
49 37 -186515375707/34695820800
49 38 1234/75
49 39 142181826907/34695820800
49 40 200008194907/34695820800
49 42 -7661/1800
49 43 -11597/3264
49 44 -755/136
49 45 -29/408
49 46 -8749/1632
49 47 -6125/1632
49 48 -5453/1088
49 49 3977/204
49 50 721/816
49 51 235/51
49 52 -4
49 53 35/12
49 54 -521/102
49 55 443/51
49 56 -855/272
49 57 29/204
49 58 -29/204
49 59 2623/408
49 60 -1613/3264
49 61 1577/102
49 62 17363/1632
49 63 -25097/1632
49 64 -1301/204
49 65 1279/408
49 66 13859/816
49 67 4691/544
49 68 -5557/544
49 69 -201/272
49 70 677/204
49 71 1
49 72 286/51
49 73 2653/1632
49 74 4
49 75 7/24
49 77 -522925/19584
49 78 2033/816
49 79 -321/136
49 80 -18067/3264
49 81 3973/1088
49 82 -194/51
49 83 5317/3264
49 84 -389/136
49 85 -184/51
49 86 235/51
49 87 23/204
49 88 1573/136
49 89 -2933/1632
49 90 9/4
49 91 5789/1632
49 92 -2249/544
49 93 379/204
49 94 5795/816
49 95 -345/272
49 96 481/408
49 97 1
49 98 321/34
49 99 1
49 100 -321/68
49 102 61/8
49 103 321/68
49 105 -4849/576
49 106 5159/2448
49 107 719/272
49 108 -719/272
49 109 -1297/408
49 110 -29/408
49 111 29/204
49 112 -2215/408
49 113 -233/408
49 114 2623/408
49 115 -1357/272
49 116 1093/408
49 117 -389/68
49 118 321/68
49 119 -13771/9792
49 120 41783/3264
49 121 -16751/816
49 122 199/816
49 123 22607/1088
49 124 6951/544
49 125 -7821/544
49 126 -43475/1632
49 127 -4783/816
49 128 1577/102
49 129 355/1632
49 130 -21983/1632
49 131 -29/8
49 132 -321/68
49 133 28635/2176
49 134 -5227/3264
49 135 17531/3264
49 136 9599/1632
49 137 -3691/1632
49 138 -15497/1632
49 139 -17/4
49 140 9385/544
49 142 -235/51
49 143 3869/816
49 144 9/4
49 145 1807/408
49 147 -48989/9792
49 148 -6065/1632
49 149 2915/544
49 150 17/4
49 151 1805/204
49 152 1501/408
49 153 235/51
49 154 5/8
49 155 -9/4
49 156 -1807/408
49 158 28603/19584
49 159 779/136
49 160 -48011/1632
49 161 -1501/204
49 162 23/204
49 163 -11411/1632
49 164 -4
49 165 -2045/408
49 170 -12
49 171 2501/816
49 172 301/408
49 173 263/102
49 174 -9833/1632
49 175 -4289/408
49 176 -205/816
49 177 1627/816
49 178 151/68
49 179 2
49 180 17515/1632
49 181 -817/1632
49 182 1199/136
49 183 -241/272
49 184 233/544
49 185 -565/51
49 186 -777/544
49 187 -457/816
49 188 -35/272
49 189 167/408
49 190 2129/1632
49 191 1033/816
49 192 4735/1632
49 193 -893/136
49 194 2483/272
49 196 -9/4
49 197 7/12
49 198 99337/9792
49 199 -314113/4896
50 1 -4744/63
50 5 104/3
50 6 2560/63
50 8 -84685963/1843200
50 9 44089483/921600
50 10 6887/75
50 11 829/25
50 12 -2227/200
50 13 -41881/600
50 14 74649739/921600
50 15 47161483/1843200
50 16 75769717/921600
50 17 -18745483/921600
50 18 -55/2
50 19 -2401/18
50 20 185/6
50 21 -43295921/368640
50 22 -6887/75
50 23 3817/25
50 24 75769717/921600
50 25 -13579441/368640
50 26 7051/75
50 27 -829/25
50 28 -7051/75
50 29 -9977/300
50 30 61777/600
50 31 9977/150
50 32 -8681/900
50 33 -74947/450
50 34 -73172107/921600
50 35 -12459893/921600
50 36 -8681/450
50 37 131852149/921600
50 38 9977/150
50 39 -37336949/921600
50 40 -23973749/921600
50 42 -10693/600
50 43 -13575/1088
50 44 -573/136
50 45 15/136
50 46 17681/544
50 47 -22047/544
50 48 -39829/1088
50 49 7783/68
50 50 -421/272
50 51 59/17
50 52 -5
50 53 15/4
50 54 -59/17
50 55 159/34
50 56 -487/272
50 57 -15/68
50 58 15/68
50 59 457/136
50 60 -163551/1088
50 61 4890/17
50 62 -8431/544
50 63 -183411/544
50 64 -13467/136
50 65 12235/136
50 66 51505/272
50 67 36915/544
50 68 -83061/544
50 69 -245/272
50 70 1997/68
50 71 2
50 72 59/17
50 73 64807/544
50 74 5
50 75 5/8
50 77 -689807/6528
50 78 -21/272
50 79 1/136
50 80 -821/1088
50 81 2505/1088
50 82 -59/34
50 83 1059/1088
50 84 -67/136
50 85 -59/17
50 86 42/17
50 87 -101/68
50 88 1033/136
50 89 -1795/544
50 90 5/4
50 91 3835/544
50 92 635/544
50 93 151/68
50 94 -1315/272
50 95 -453/272
50 96 287/136
50 98 135/34
50 99 1
50 100 -67/68
50 102 45/8
50 103 135/68
50 105 65/192
50 106 857/816
50 107 487/272
50 108 -487/272
50 109 -185/136
50 110 15/136
50 111 -15/68
50 112 -457/136
50 113 83/136
50 114 321/136
50 115 -585/272
50 116 151/136
50 117 -67/68
50 118 135/68
50 119 -37/3264
50 120 193689/1088
50 121 -47847/136
50 122 33985/272
50 123 410387/1088
50 124 89283/544
50 125 -128189/544
50 126 -206857/544
50 127 -4965/272
50 128 4890/17
50 129 -52655/544
50 130 -133405/544
50 131 -5/8
50 132 -135/68
50 133 1029437/6528
50 134 -8745/1088
50 135 79249/1088
50 136 27301/544
50 137 -26985/544
50 138 -74099/544
50 139 -5/4
50 140 93713/544
50 141 -2
50 142 -59/17
50 143 27247/272
50 144 5/4
50 145 185/136
50 147 -35967/1088
50 148 -40985/1632
50 149 30723/544
50 150 5/4
50 151 1698/17
50 152 287/136
50 153 59/17
50 154 -517/8
50 155 -5/4
50 156 -185/136
50 158 563713/6528
50 159 415/136
50 160 -164025/544
50 161 -219/68
50 162 -169/68
50 163 -84145/544
50 164 -5
50 165 -355/136
50 170 20
50 171 363/272
50 172 155/136
50 173 12/17
50 174 -3659/544
50 175 -16403/136
50 176 -139/272
50 177 325/272
50 178 -35/68
50 180 48193/544
50 181 -27611/544
50 182 999/136
50 183 75/272
50 184 -1235/544
50 185 -245/34
50 186 -1485/544
50 187 -759/272
50 188 705/272
50 189 25/136
50 190 -38765/544
50 191 8743/272
50 192 33517/544
50 193 -557/136
50 194 2695/272
50 196 -5/4
50 197 5/4
50 198 -95743/3264
50 199 -352439/1632
51 1 -9896/63
51 5 1712/21
51 6 680/9
51 8 -30490357/2764800
51 9 -38314763/1382400
51 10 829/25
51 11 6887/75
51 12 -120493/1800
51 13 -14893/1800
51 14 88626421/1382400
51 15 -33706763/2764800
51 16 76330763/1382400
51 17 218103563/1382400
51 18 -2401/18
51 19 -55/2
51 20 2401/18
51 21 -41258959/552960
51 22 -829/25
51 23 7051/75
51 24 76330763/1382400
51 25 -85833679/552960
51 26 3817/25
51 27 -6887/75
51 28 -3817/25
51 29 -8681/900
51 30 180181/1800
51 31 8681/450
51 32 -9977/300
51 33 -17899/150
51 34 129782027/1382400
51 35 -1334027/1382400
51 36 -9977/150
51 37 160454411/1382400
51 38 8681/450
51 39 -302227211/1382400
51 40 -161606411/1382400
51 42 -41287/5400
51 43 96565/3264
51 44 1995/136
51 45 -135/136
51 46 -70339/1632
51 47 117229/1632
51 48 98565/1088
51 49 -25519/102
51 50 2905/272
51 51 -55/17
51 52 5
51 53 -15/4
51 54 55/17
51 55 -435/17
51 56 575/272
51 57 135/68
51 58 -135/68
51 59 -305/136
51 60 957805/3264
51 61 -60043/102
51 62 399/544
51 63 366723/544
51 64 83177/408
51 65 -24911/136
51 66 -100697/272
51 67 -82675/544
51 68 167509/544
51 69 845/272
51 70 -3625/68
51 72 -55/17
51 73 -126439/544
51 74 -5
51 75 -5/8
51 77 499301/2176
51 78 6415/816
51 79 195/136
51 80 -10563/1088
51 81 -1057/1088
51 82 55/34
51 83 -13883/1088
51 84 195/136
51 85 55/17
51 86 -55/17
51 87 25/68
51 88 -2735/136
51 89 -437/544
51 90 -5/4
51 91 -1603/544
51 92 2717/544
51 93 -135/68
51 94 -2037/272
51 95 405/272
51 96 -135/136
51 98 -195/34
51 100 195/68
51 101 -1
51 102 -45/8
51 103 -195/68
51 105 3655/192
51 106 5615/816
51 107 -575/272
51 108 575/272
51 109 -3095/136
51 110 -135/136
51 111 135/68
51 112 305/136
51 113 -135/136
51 114 -305/136
51 115 1185/272
51 116 -135/136
51 117 195/68
51 118 -195/68
51 119 86285/3264
51 120 -3706393/9792
51 121 50097/68
51 122 -204071/816
51 123 -2546177/3264
51 124 -190731/544
51 125 817127/1632
51 126 1287947/1632
51 127 35591/816
51 128 -60043/102
51 129 287581/1632
51 130 833383/1632
51 131 5/8
51 132 195/68
51 133 -6426751/19584
51 134 240913/9792
51 135 -518195/3264
51 136 -64149/544
51 137 176843/1632
51 138 460201/1632
51 139 5/4
51 140 -587491/1632
51 142 55/17
51 143 -171949/816
51 144 -5/4
51 145 -305/136
51 147 754123/9792
51 148 90745/1632
51 149 -199433/1632
51 150 -5/4
51 151 -3875/17
51 152 -135/136
51 153 -55/17
51 154 3407/24
51 155 5/4
51 156 305/136
51 158 -3374515/19584
51 159 -1015/136
51 160 1046491/1632
51 161 135/68
51 162 25/68
51 163 491539/1632
51 164 5
51 165 475/136
51 170 -20
51 171 -275/272
51 172 -375/136
51 173 -40/17
51 174 13755/544
51 175 107777/408
51 176 1115/272
51 177 -205/272
51 178 -365/68
51 180 -303923/1632
51 181 141521/1632
51 182 -3755/136
51 183 -675/272
51 184 1323/544
51 185 1185/34
51 186 1397/544
51 187 3295/272
51 188 -225/272
51 189 -225/136
51 190 249559/1632
51 191 -18235/272
51 192 -67325/544
51 193 3585/136
51 194 -10655/272
51 196 5/4
51 197 -5/4
51 198 119059/3264
51 199 1001663/1632
52 1 -1826/9
52 5 304/3
52 6 914/9
52 8 -5631173/51200
52 9 9830479/76800
52 10 3099/25
52 11 9472/75
52 12 -4053/50
52 13 -5792/75
52 14 19529807/76800
52 15 3485893/51200
52 16 840507/25600
52 17 2726321/76800
52 18 -165
52 19 -335/2
52 20 515/3
52 21 -1422911/10240
52 22 -3099/25
52 23 6127/25
52 24 840507/25600
52 25 -1448511/10240
52 26 18556/75
52 27 -9472/75
52 28 -18556/75
52 29 -6181/150
52 30 10251/50
52 31 6181/75
52 32 -1977/50
52 33 -44069/150
52 34 -6515791/76800
52 35 8307791/76800
52 36 -5956/75
52 37 3941179/25600
52 38 6181/75
52 39 -12028337/76800
52 40 -689979/25600
52 42 -18437/900
52 43 -1457/544
52 44 137/68
52 45 43/204
52 46 5447/272
52 47 -4049/272
52 48 -1091/544
52 49 2521/102
52 50 2311/408
52 51 98/51
52 52 -8
52 53 35/6
52 54 -98/51
52 55 -503/51
52 56 -145/136
52 57 -43/102
52 58 43/102
52 59 349/204
52 60 -26937/544
52 61 1344/17
52 62 -17659/816
52 63 -79535/816
52 64 -1823/68
52 65 5335/204
52 66 23525/408
52 67 2861/272
52 68 -11859/272
52 69 -219/136
52 70 1409/102
52 72 98/51
52 73 33859/816
52 74 8
52 75 13/12
52 77 -199147/9792
52 78 2347/408
52 79 -95/68
52 80 -12889/1632
52 81 1759/544
52 82 -49/51
52 83 -10673/1632
52 84 -95/68
52 85 -98/51
52 86 98/51
52 87 89/102
52 88 125/68
52 89 -3695/816
52 90 3/2
52 91 8999/816
52 92 1045/272
52 93 43/102
52 94 -4903/408
52 95 -43/136
52 96 43/204
52 98 95/17
52 100 -95/34
52 102 31/4
52 103 95/34
52 105 3725/288
52 106 2561/1224
52 107 145/136
52 108 -145/136
52 109 -1063/204
52 110 43/204
52 111 -43/102
52 112 -349/204
52 113 43/204
52 114 349/204
52 115 -423/136
52 116 43/204
52 117 -95/34
52 118 95/34
52 119 19895/4896
52 120 213463/4896
52 121 -17971/204
52 122 5335/136
52 123 160559/1632
52 124 10397/272
52 125 -45953/816
52 126 -80941/816
52 127 -75/136
52 128 1344/17
52 129 -10633/272
52 130 -17195/272
52 131 1/4
52 132 -95/34
52 133 382321/9792
52 134 8297/4896
52 135 23797/1632
52 136 5657/816
52 137 -2711/272
52 138 -9509/272
52 139 -3/2
52 140 34597/816
52 142 -98/51
52 143 3321/136
52 144 3/2
52 145 349/204
52 147 -7715/1632
52 148 -2111/816
52 149 5711/816
52 150 3/2
52 151 766/51
52 152 43/204
52 153 98/51
52 154 -173/12
52 155 -3/2
52 156 -349/204
52 158 304901/9792
52 159 321/68
52 160 -19375/272
52 161 -43/102
52 162 89/102
52 163 -14007/272
52 164 -8
52 165 -791/204
52 170 8
52 171 959/408
52 172 -77/204
52 173 62/51
52 174 5305/816
52 175 -4327/204
52 176 617/408
52 177 433/408
52 178 -75/34
52 179 -2
52 180 4967/272
52 181 -5597/272
52 182 -79/68
52 183 117/136
52 184 -1029/272
52 185 295/51
52 186 -875/272
52 187 1469/408
52 188 583/136
52 189 -19/204
52 190 -13025/816
52 191 2995/408
52 192 14065/816
52 193 181/68
52 194 -719/136
52 196 -3/2
52 197 13/6
52 198 -96131/4896
52 199 57293/2448
53 1 -2402/9
53 5 1202/9
53 6 400/3
53 8 -11547569/153600
53 9 1674043/25600
53 10 9472/75
53 11 3099/25
53 12 -12109/150
53 13 -2114/25
53 14 4847419/25600
53 15 5649329/153600
53 16 2511557/25600
53 17 7329871/76800
53 18 -335/2
53 19 -165
53 20 169
53 21 -5307203/30720
53 22 -9472/75
53 23 18556/75
53 24 2511557/25600
53 25 -5230403/30720
53 26 6127/25
53 27 -3099/25
53 28 -6127/25
53 29 -1977/50
53 30 5213/25
53 31 3879/50
53 32 -6181/150
53 33 -7224/25
53 34 -2769841/76800
53 35 325947/25600
53 36 -6181/75
53 37 5612229/25600
53 38 5956/75
53 39 -16631887/76800
53 40 -7799887/76800
53 42 -2051/75
53 43 72055/1632
53 44 1483/68
53 45 -175/68
53 46 -54809/816
53 47 89639/816
53 48 76199/544
53 49 -19370/51
53 50 2339/136
53 51 -96/17
53 52 6
53 53 -9/2
53 54 96/17
53 55 -665/17
53 56 661/136
53 57 175/34
53 58 -175/34
53 59 -311/68
53 60 734615/1632
53 61 -46007/51
53 62 317/272
53 63 281593/272
53 64 31919/102
53 65 -19163/68
53 66 -77371/136
53 67 -63169/272
53 68 128191/272
53 69 467/136
53 70 -2717/34
53 72 -96/17
53 73 -96493/272
53 74 -6
53 75 -3/4
53 77 1143085/3264
53 78 1843/136
53 79 113/68
53 80 -8589/544
53 81 -223/544
53 82 48/17
53 83 -11573/544
53 84 113/68
53 85 96/17
53 86 -96/17
53 87 79/34
53 88 -1931/68
53 89 -331/272
53 90 -3/2
53 91 -893/272
53 92 1987/272
53 93 -141/34
53 94 -1579/136
53 95 627/136
53 96 -345/68
53 98 -113/17
53 100 113/34
53 102 -27/4
53 103 -113/34
53 105 3017/96
53 106 1159/136
53 107 -661/136
53 108 661/136
53 109 -2069/68
53 110 -175/68
53 111 175/34
53 112 311/68
53 113 -175/68
53 114 -311/68
53 115 399/136
53 116 -277/68
53 117 113/34
53 118 -113/34
53 119 19369/544
53 120 -2835743/4896
53 121 153567/136
53 122 -156181/408
53 123 -1952695/1632
53 124 -145837/272
53 125 624997/816
53 126 986137/816
53 127 27541/408
53 128 -46007/51
53 129 221159/816
53 130 638237/816
53 131 3/4
53 132 113/34
53 133 -4923593/9792
53 134 183587/4896
53 135 -395857/1632
53 136 -49039/272
53 137 134425/816
53 138 352763/816
53 139 -1/2
53 140 -450305/816
53 142 96/17
53 143 -131423/408
53 144 -3/2
53 145 -175/68
53 147 578087/4896
53 148 70691/816
53 149 -154891/816
53 150 1/2
53 151 -11869/34
53 152 -277/68
53 153 -96/17
53 154 2587/12
53 155 3/2
53 156 175/68
53 158 -2543057/9792
53 159 -433/68
53 160 800369/816
53 161 277/34
53 162 79/34
53 163 376409/816
53 164 6
53 165 277/68
53 170 -8
53 171 -53/136
53 172 -301/68
53 173 -42/17
53 174 10649/272
53 175 82771/204
53 176 885/136
53 177 -131/136
53 178 -283/34
53 179 -2
53 180 -232609/816
53 181 109891/816
53 182 -2713/68
53 183 -501/136
53 184 933/272
53 185 875/17
53 186 427/272
53 187 2769/136
53 188 241/136
53 189 -167/68
53 190 190541/816
53 191 -14021/136
53 192 -51519/272
53 193 2747/68
53 194 -7993/136
53 196 3/2
53 197 -3/2
53 198 30445/544
53 199 786305/816
54 8 -4103/648
54 10 4103/324
54 12 4103/648
54 13 -4103/648
54 16 4103/324
54 19 -4103/324
54 21 -4103/324
54 22 -4103/324
54 23 4103/324
54 24 4103/324
54 30 4103/648
54 33 -4103/324
54 34 -4103/324
54 37 4103/324
55 8 -4103/648
55 11 4103/324
55 12 -4103/648
55 13 4103/648
55 14 4103/324
55 17 4103/324
55 18 -4103/324
55 20 4103/324
55 25 -4103/324
55 26 4103/324
55 27 -4103/324
55 28 -4103/324
55 30 4103/648
55 33 -4103/324
55 35 4103/324
55 39 -4103/324
56 1 4/3
56 4 277/36
56 5 -325/36
56 7 277/36
56 8 -3707/216
56 9 -5/4
56 11 3779/108
56 12 -73/27
56 13 355/108
56 14 911/27
56 15 111/8
56 16 -111/4
56 17 6641/108
56 18 -3253/54
56 20 4819/54
56 21 111/8
56 24 -111/4
56 25 -10933/216
56 26 920/27
56 27 -3959/108
56 28 -875/27
56 29 17/12
56 30 901/27
56 31 -67/2
56 33 -3959/108
56 35 1676/27
56 37 -111/4
56 38 14/3
56 39 -1676/27
56 40 111/4
56 42 2033/72
56 43 -3
56 46 37/3
56 47 -37/3
56 48 -9
56 49 91/3
56 60 -149/3
56 61 265/3
56 62 -11
56 63 -102
56 64 -89/3
56 65 29
56 66 55
56 67 18
56 68 -47
56 70 9
56 73 38
56 77 -25
56 80 1/2
56 81 -1/2
56 83 1/2
56 89 -1
56 91 1
56 92 1
56 94 -2
56 105 1
56 120 985/18
56 121 -215/2
56 122 127/3
56 123 689/6
56 124 49
56 125 -221/3
56 126 -338/3
56 127 -4/3
56 128 262/3
56 129 -97/3
56 130 -232/3
56 133 1621/36
56 134 -20/9
56 135 67/3
56 136 14
56 137 -50/3
56 138 -121/3
56 140 151/3
56 143 86/3
56 147 -335/36
56 148 -6
56 149 50/3
56 151 27
56 154 -70/3
56 158 235/9
56 160 -259/3
56 163 -130/3
56 175 -104/3
56 180 77/3
56 181 -44/3
56 184 -1
56 190 -64/3
56 191 9
56 192 18
56 198 -131/12
56 199 -48
57 1 4/3
57 3 277/36
57 6 -325/36
57 8 -3707/216
57 9 -5/4
57 10 3779/108
57 12 355/108
57 13 -73/27
57 14 -5/4
57 15 111/8
57 16 6641/108
57 17 -111/4
57 19 -3253/54
57 21 -10933/216
57 22 -3959/108
57 23 920/27
57 24 7433/108
57 25 111/8
57 30 901/27
57 32 17/12
57 33 -3649/54
57 34 -1676/27
57 36 -14/3
57 37 1676/27
57 39 111/4
57 40 111/4
57 43 11225/408
57 44 176/17
57 45 -83/34
57 46 -12437/204
57 47 17405/204
57 48 11729/136
57 49 -25669/102
57 50 101/17
57 51 -134/17
57 54 134/17
57 55 -352/17
57 56 126/17
57 57 66/17
57 58 -83/17
57 59 -152/17
57 60 128375/408
57 61 -31055/51
57 62 1385/68
57 63 48313/68
57 64 42535/204
57 65 -6523/34
57 66 -13589/34
57 67 -9779/68
57 68 21207/68
57 69 6/17
57 70 -841/17
57 71 -4
57 72 -134/17
57 73 -15871/68
57 77 201653/816
57 78 -113/102
57 79 42/17
57 80 -479/68
57 81 75/68
57 82 117/34
57 83 -881/68
57 84 67/34
57 85 134/17
57 86 -151/17
57 87 84/17
57 88 -151/17
57 89 -125/34
57 91 125/34
57 92 75/34
57 93 -134/17
57 94 -75/17
57 95 143/17
57 96 -135/17
57 98 -100/17
57 100 67/17
57 103 -50/17
57 105 65/4
57 106 15/17
57 107 -126/17
57 108 269/34
57 109 -359/34
57 110 -49/34
57 111 83/17
57 112 152/17
57 113 -50/17
57 114 -169/17
57 115 -11/17
57 116 -118/17
57 117 67/17
57 118 -50/17
57 119 1745/102
57 120 -58357/153
57 121 101679/136
57 122 -13457/51
57 123 -81439/102
57 124 -12125/34
57 125 103501/204
57 126 166219/204
57 127 4141/102
57 128 -31055/51
57 129 41591/204
57 130 103811/204
57 132 50/17
57 133 -209819/612
57 134 29603/1224
57 135 -64567/408
57 136 -8253/68
57 137 21055/204
57 138 60599/204
57 140 -76607/204
57 141 4
57 142 134/17
57 143 -22859/102
57 145 -50/17
57 147 189913/2448
57 148 3717/68
57 149 -24571/204
57 150 1
57 151 -7243/34
57 152 -152/17
57 153 -134/17
57 154 791/6
57 156 50/17
57 158 -435215/2448
57 159 -12/17
57 160 130157/204
57 161 270/17
57 162 67/17
57 163 66437/204
57 165 50/17
57 171 92/17
57 172 50/17
57 173 -167/17
57 174 1515/68
57 175 13597/51
57 176 209/17
57 177 25/17
57 178 -50/17
57 180 -37975/204
57 181 20719/204
57 182 -168/17
57 183 -6/17
57 184 75/34
57 185 235/17
57 186 -75/34
57 187 143/17
57 188 49/17
57 189 -4/17
57 190 31415/204
57 191 -2425/34
57 192 -7961/68
57 193 185/17
57 194 -695/17
57 198 31925/816
57 199 54335/102
58 10 -495/4
58 11 495/4
58 12 -495/4
58 13 495/4
58 14 495/4
58 21 495/8
58 22 495/4
58 23 -495/4
58 25 -495/8
58 26 495/4
58 27 -495/4
58 28 -495/4
58 29 -495/8
58 31 495/4
58 32 495/8
58 33 -495/4
58 34 495/16
58 35 495/16
58 36 495/4
58 38 495/4
58 42 -1155/32
58 188 -27/8
58 190 27/8
58 200 8/3
58 203 -5
58 204 79/8
58 205 337/24
58 206 -415/12
58 218 751/24
58 219 -269/4
58 220 -5/2
58 221 339/4
58 222 85/3
58 223 -77/8
58 224 -230/3
58 225 -41/4
58 226 -12
58 228 -13/2
58 231 -115/4
58 234 4291/48
58 284 -241/18
58 285 559/12
58 286 79/6
58 287 -367/3
58 288 -140/3
58 289 -88/3
58 290 1543/6
58 291 -2/3
58 292 107/3
58 294 181/12
58 296 487/12
58 299 -1999/9
58 300 727/72
58 301 -41/24
58 302 -341/4
58 303 -89/6
58 304 157/3
58 306 -529/12
58 309 -449/12
58 313 8851/72
58 314 -131/12
58 315 817/12
58 317 -75/2
58 320 -91/6
58 323 -13069/144
58 325 1135/12
58 328 1321/12
58 335 9/4
58 336 95/3
58 341 -245/12
58 342 161/12
58 351 217/12
58 352 -17/2
58 353 -63/4
58 357 -2257/48
58 358 98
58 485 -3/2
58 489 6
58 503 -39/4
58 571 15/2
58 572 -48
58 573 -67/2
58 574 500/9
58 575 -433/6
58 576 30
58 577 -51/8
58 578 388/3
58 579 -979/6
58 580 -31
58 581 -161/2
58 583 37/2
58 584 101/2
58 587 391/2
58 588 -127/12
58 589 -110/3
58 590 1381/12
58 591 212/3
58 592 -116/3
58 593 -313/12
58 595 53/12
58 598 -2048/9
58 599 17/2
58 600 -191/2
58 601 7
58 604 79
58 607 2707/24
58 609 4
58 612 -124
58 618 3/2
58 619 24
58 624 -29/2
58 625 11/2
58 634 23/2
58 635 -6
58 636 -17/2
58 641 783/8
58 642 84
58 643 -5/36
58 644 -109/24
58 645 -5
58 646 -167/12
58 647 259/6
58 649 -155/12
58 652 -16/3
58 655 3637/144
58 656 173/12
58 657 -7/12
58 659 -99/2
58 662 -95/6
58 665 -11285/144
58 667 1433/12
58 670 767/12
58 678 1/4
58 679 25/3
58 684 -97/12
58 685 1/12
58 694 65/12
58 695 -3/2
58 696 -11/4
58 702 -593/48
58 703 -38
58 704 6
58 705 -55/2
58 707 -26
58 710 18
58 713 23/3
58 715 139
58 718 -5
58 726 2
58 727 32
58 731 -23
58 732 11
58 741 19
58 742 -8
58 743 -15
58 747 505/8
58 748 48
58 754 -3/2
58 758 -355/2
58 764 3/2
58 765 -167/2
58 776 -9/2
58 777 -72
58 782 103/2
58 783 -49/2
58 792 -85/2
58 793 18
58 794 67/2
58 803 3
58 806 -6
58 808 6
58 809 -1/2
58 810 1/2
58 812 -2
58 813 2
58 814 6
58 815 3
58 816 -3
58 818 1
58 819 -1
58 821 -1
58 822 1
58 823 9/2
58 824 -9/2
58 854 3
58 857 3
58 859 -96
58 868 6
58 870 -6
58 871 12
58 872 2
58 881 -6
58 883 -3
58 885 -3
58 887 -6
58 892 96
58 893 -96
58 899 -189/8
58 900 -60
59 8 4103/648
59 11 -4103/324
59 12 4103/648
59 13 -4103/648
59 14 -4103/324
59 17 -4103/324
59 18 4103/324
59 20 -4103/324
59 25 4103/324
59 26 -4103/324
59 27 4103/324
59 28 4103/324
59 30 -4103/648
59 33 4103/324
59 35 -4103/324
59 39 4103/324
60 8 4103/648
60 10 -4103/324
60 12 -4103/648
60 13 4103/648
60 16 -4103/324
60 19 4103/324
60 21 4103/324
60 22 4103/324
60 23 -4103/324
60 24 -4103/324
60 30 -4103/648
60 33 4103/324
60 34 4103/324
60 37 -4103/324
61 8 -35/24
61 9 35/12
61 14 35/12
61 15 35/24
61 16 -35/12
61 17 -7/3
61 18 -7/12
61 20 7/12
61 21 35/24
61 24 -35/12
61 25 7/6
61 29 7/24
61 31 -7/12
61 34 -35/12
61 35 35/12
61 37 -35/12
61 38 -7/12
61 39 7/3
61 40 35/12
61 42 7/72
61 43 -1681/544
61 44 -641/272
61 45 269/408
61 46 185/136
61 47 -1317/272
61 48 -4751/544
61 49 2263/102
61 50 -371/408
61 51 109/102
61 52 -1
61 53 5/6
61 54 -109/102
61 55 1583/408
61 56 -337/272
61 57 -269/204
61 58 109/102
61 59 575/408
61 60 -5537/272
61 61 762/17
61 62 1405/408
61 63 -20803/408
61 64 -8863/544
61 65 11443/816
61 66 6031/204
61 67 3487/272
61 68 -791/34
61 69 -131/272
61 70 1673/408
61 72 109/102
61 73 13615/816
61 74 1
61 75 1/12
61 77 -55171/2448
61 78 -95/204
61 79 -169/272
61 80 817/3264
61 81 581/1088
61 82 -269/408
61 83 5405/3264
61 84 -135/272
61 85 -109/102
61 86 269/204
61 87 -133/408
61 88 271/68
61 89 -865/1632
61 90 1/2
61 91 1681/1632
61 92 -575/544
61 93 29/51
61 94 1453/816
61 95 -201/272
61 96 269/408
61 97 -1/4
61 98 59/34
61 100 -101/136
61 102 7/4
61 103 135/136
61 105 -1859/576
61 106 -577/1224
61 107 337/272
61 108 -269/272
61 109 1961/816
61 110 269/408
61 111 -109/102
61 112 -575/408
61 113 167/408
61 114 473/408
61 115 -63/272
61 116 269/408
61 117 -101/136
61 118 101/136
61 119 -32687/9792
61 120 290039/9792
61 121 -184711/3264
61 122 1169/68
61 123 195043/3264
61 124 15257/544
61 125 -15637/408
61 126 -51073/816
61 127 -169/34
61 128 762/17
61 129 -1569/136
61 130 -10567/272
61 131 -3/4
61 132 -101/136
61 133 526493/19584
61 134 -1541/612
61 135 20239/1632
61 136 8801/816
61 137 -2135/272
61 138 -375/17
61 139 1/4
61 140 23641/816
61 142 -109/102
61 143 1147/68
61 144 1/2
61 145 269/408
61 147 -48503/6528
61 148 -687/136
61 149 997/102
61 151 15745/816
61 152 269/408
61 153 109/102
61 154 -473/48
61 155 -1/2
61 156 -269/408
61 158 123011/9792
61 159 63/136
61 160 -3561/68
61 161 -269/204
61 162 -133/408
61 163 -3223/136
61 164 -1
61 165 -337/408
61 168 -1/4
61 170 4
61 171 349/816
61 172 173/408
61 173 89/204
61 174 -2621/816
61 175 -2171/102
61 176 -353/816
61 177 377/816
61 178 101/136
61 179 1/4
61 180 3969/272
61 181 -861/136
61 182 72/17
61 183 165/272
61 184 173/544
61 185 -529/102
61 186 -173/544
61 187 -1079/816
61 188 21/272
61 189 97/408
61 190 -9443/816
61 191 4283/816
61 192 7513/816
61 193 -237/68
61 194 1577/272
61 196 -1/2
61 197 1/6
61 198 7381/19584
61 199 -318989/4896
62 8 -35/24
62 9 35/12
62 14 35/12
62 15 35/24
62 16 -7/3
62 17 -35/12
62 19 -7/12
62 21 7/6
62 24 -7/3
62 25 35/24
62 32 7/24
62 33 -7/12
62 34 -35/12
62 35 35/12
62 36 7/12
62 37 -7/3
62 39 35/12
62 40 35/12
62 43 -1/24
62 44 1/4
62 47 1/8
62 50 1/4
62 55 -1/2
62 64 1/8
62 66 -1/2
62 77 1/3
62 80 -1/4
62 83 -1/4
62 88 -1/4
62 105 1/4
62 120 1/24
62 121 -1/8
62 123 1/8
62 124 -1/8
62 126 1/4
62 133 -5/24
62 136 -1/8
62 147 3/8
62 170 -4
62 171 -1/4
62 173 -1/4
62 176 -1/4
62 180 -1/4
62 185 1/4
62 186 1/4
62 187 -1/4
62 188 -1/4
62 192 1/4
62 194 1/4
62 198 -7/24
63 1 -682/189
63 2 2/9
63 5 320/189
63 6 320/189
63 7 2/9
63 8 335/54
63 9 -325/27
63 12 -5/27
63 13 -5/27
63 14 -325/27
63 15 -325/54
63 16 262/27
63 17 325/27
63 19 7/3
63 21 -131/27
63 24 262/27
63 25 -325/54
63 30 5/27
63 32 -7/6
63 33 7/3
63 34 35/3
63 35 -115/9
63 36 -7/3
63 37 262/27
63 39 -325/27
63 40 -325/27
63 42 -5/27
63 43 -1/3
63 44 -2
63 46 -3
63 47 5/2
63 48 3/2
63 49 -3
63 50 -2
63 55 4
63 60 21/2
63 61 -18
63 62 3
63 63 21
63 64 11/2
63 65 -6
63 66 -10
63 67 -3
63 68 9
63 73 -7
63 77 5/4
63 78 -4/3
63 80 2
63 83 2
63 88 2
63 105 -7/3
63 120 -61/6
63 121 22
63 122 -9
63 123 -47/2
63 124 -19/2
63 125 15
63 126 22
63 128 -18
63 129 9
63 130 15
63 133 -23/3
63 134 1/2
63 135 -9/2
63 136 -5/2
63 137 3
63 138 9
63 140 -11
63 143 -6
63 147 5/12
63 148 1/3
63 149 -1
63 151 -4
63 154 4
63 158 -95/12
63 160 15
63 163 9
63 170 16
63 171 1
63 174 1
63 175 8
63 176 1
63 180 -6
63 181 3
63 182 4
63 185 -4
63 186 -1
63 187 -1
63 188 1
63 190 5
63 191 -2
63 192 -4
63 193 -2
63 194 1
63 198 21/4
63 199 -8
64 1 6038/189
64 2 2/9
64 5 -3040/189
64 6 -3040/189
64 7 2/9
64 8 785/54
64 9 -220/27
64 10 -110/9
64 11 -110/9
64 12 95/54
64 13 95/54
64 14 -550/27
64 15 -110/27
64 16 220/27
64 17 157/27
64 18 7/3
64 20 -7/3
64 21 55/27
64 22 110/9
64 23 -110/9
64 24 220/27
64 25 173/54
64 26 -110/9
64 27 110/9
64 28 110/9
64 29 89/18
64 30 -755/54
64 31 -89/9
64 32 55/9
64 33 110/9
64 34 95/6
64 35 -265/18
64 36 110/9
64 37 220/27
64 38 -89/9
64 39 -157/27
64 40 -40/27
64 42 343/108
64 43 4039/408
64 44 211/34
64 45 -185/306
64 46 -367/102
64 47 541/102
64 48 8273/408
64 49 -33461/612
64 50 2257/612
64 51 -185/153
64 52 35/3
64 53 -76/9
64 54 185/153
64 55 -607/153
64 56 185/204
64 57 185/153
64 58 -185/153
64 59 -185/306
64 60 3431/68
64 61 -3831/34
64 62 -1001/153
64 63 38683/306
64 64 17395/408
64 65 -20815/612
64 66 -19301/306
64 67 -7963/204
64 68 2473/34
64 69 637/204
64 70 -4156/153
64 72 -185/153
64 73 -38107/612
64 74 -35/3
64 75 -29/18
64 77 122255/3672
64 78 327/34
64 79 113/102
64 80 10919/2448
64 81 -5629/816
64 82 185/306
64 83 3667/2448
64 84 113/102
64 85 185/153
64 86 -185/153
64 87 -154/153
64 88 -2101/102
64 89 14545/1224
64 90 -2
64 91 -26377/1224
64 92 73/136
64 93 121/153
64 94 3287/612
64 95 185/204
64 96 -797/306
64 98 -226/51
64 100 113/51
64 102 -107/6
64 103 -113/51
64 105 737/432
64 106 -3577/1836
64 107 -185/204
64 108 185/204
64 109 1511/306
64 110 -185/306
64 111 185/153
64 112 185/306
64 113 -185/306
64 114 -185/306
64 115 637/204
64 116 -185/306
64 117 113/51
64 118 -113/51
64 119 -32875/7344
64 120 -563387/7344
64 121 361543/2448
64 122 -8563/204
64 123 -382303/2448
64 124 -26395/408
64 125 28303/306
64 126 91537/612
64 127 1363/102
64 128 -3831/34
64 129 282/17
64 130 23665/204
64 131 13/6
64 132 113/51
64 133 -868481/14688
64 134 1973/1836
64 135 -37015/1224
64 136 -2297/153
64 137 5237/204
64 138 713/17
64 140 -36019/612
64 142 185/153
64 143 -1456/51
64 144 -2
64 145 -185/306
64 147 21445/1632
64 148 4247/306
64 149 -8467/306
64 151 -36943/612
64 152 -185/306
64 153 -185/153
64 154 1283/36
64 155 2
64 156 185/306
64 158 -218183/7344
64 159 -637/102
64 160 4977/34
64 161 185/153
64 162 -154/153
64 163 938/17
64 164 35/3
64 165 1171/306
64 170 -16
64 171 -5803/612
64 172 -2501/306
64 173 3491/306
64 174 155/612
64 175 6799/153
64 176 -7783/612
64 177 -3725/612
64 178 -73/102
64 179 -5/2
64 180 -7253/204
64 181 865/51
64 182 -2645/102
64 183 -637/204
64 184 345/136
64 185 4247/153
64 186 3317/408
64 187 3683/612
64 188 -1289/204
64 189 -242/153
64 190 17453/612
64 191 -2833/306
64 192 -25777/612
64 193 1127/51
64 194 133/204
64 196 4
64 197 -29/9
64 198 225707/14688
64 199 827861/3672
70 8 4103/108
70 10 -4103/54
70 12 -4103/108
70 13 4103/108
70 16 -4103/54
70 19 4103/54
70 21 4103/54
70 22 4103/54
70 23 -4103/54
70 24 -4103/54
70 30 -4103/108
70 33 4103/54
70 34 4103/54
70 37 -4103/54
71 8 4103/108
71 11 -4103/54
71 12 4103/108
71 13 -4103/108
71 14 -4103/54
71 17 -4103/54
71 18 4103/54
71 20 -4103/54
71 25 4103/54
71 26 -4103/54
71 27 4103/54
71 28 4103/54
71 30 -4103/108
71 33 4103/54
71 35 -4103/54
71 39 4103/54
74 1 -4744/63
74 5 104/3
74 6 2560/63
74 8 -84685963/1843200
74 9 44089483/921600
74 10 6887/75
74 11 829/25
74 12 -2227/200
74 13 -41881/600
74 14 74649739/921600
74 15 47161483/1843200
74 16 76844917/921600
74 17 -18745483/921600
74 18 -55/2
74 19 -1211/9
74 20 185/6
74 21 -43510961/368640
74 22 -6887/75
74 23 3817/25
74 24 76844917/921600
74 25 -13579441/368640
74 26 7051/75
74 27 -829/25
74 28 -7051/75
74 29 -9977/300
74 30 61777/600
74 31 9977/150
74 32 -2039/225
74 33 -37736/225
74 34 -73172107/921600
74 35 -12459893/921600
74 36 -4078/225
74 37 132927349/921600
74 38 9977/150
74 39 -37336949/921600
74 40 -23973749/921600
74 42 -10693/600
74 43 -18749/3264
74 44 -171/136
74 45 25/408
74 46 9921/544
74 47 -11455/544
74 48 -18765/1088
74 49 11317/204
74 50 -407/816
74 51 70/51
74 52 -2
74 53 17/12
74 54 -70/51
74 55 56/51
74 56 -195/272
74 57 -25/204
74 58 25/204
74 59 535/408
74 60 -83631/1088
74 61 4895/34
74 62 -17293/1632
74 63 -277193/1632
74 64 -841/17
74 65 18499/408
74 66 78203/816
74 67 17675/544
74 68 -41317/544
74 69 -121/272
74 70 2909/204
74 71 1
74 72 70/51
74 73 97789/1632
74 74 2
74 75 7/24
74 77 -1009213/19584
74 78 577/816
74 79 -41/136
74 80 989/3264
74 81 757/1088
74 82 -19/102
74 83 949/3264
74 84 -41/136
74 85 -70/51
74 86 70/51
74 87 -157/204
74 88 249/136
74 89 -1541/1632
74 90 1/4
74 91 4397/1632
74 92 791/544
74 93 229/204
74 94 -3325/816
74 95 -297/272
74 96 433/408
74 98 41/34
74 100 -41/68
74 102 13/8
74 103 41/68
74 105 1055/576
74 106 1043/2448
74 107 195/272
74 108 -195/272
74 109 -229/408
74 110 25/408
74 111 -25/204
74 112 -535/408
74 113 25/408
74 114 535/408
74 115 -189/272
74 116 25/408
74 117 -41/68
74 118 41/68
74 119 -1603/9792
74 120 858421/9792
74 121 -142235/816
74 122 17309/272
74 123 612125/3264
74 124 44343/544
74 125 -190823/1632
74 126 -310195/1632
74 127 -2237/272
74 128 4895/34
74 129 -27583/544
74 130 -65493/544
74 131 3/8
74 132 -41/68
74 133 1549219/19584
74 134 -35905/9792
74 135 116827/3264
74 136 40175/1632
74 137 -13201/544
74 138 -37139/544
74 139 -1/4
74 140 139483/1632
74 141 -1
74 142 -70/51
74 143 13951/272
74 144 1/4
74 145 127/408
74 147 -52295/3264
74 148 -19241/1632
74 149 44201/1632
74 150 1/4
74 151 9773/204
74 152 433/408
74 153 70/51
74 154 -761/24
74 155 -1/4
74 156 -127/408
74 158 862523/19584
74 159 155/136
74 160 -80313/544
74 161 -229/204
74 162 -157/204
74 163 -43249/544
74 164 -2
74 165 -365/408
74 170 20
74 171 197/816
74 172 -59/408
74 173 125/102
74 174 -3401/1632
74 175 -24097/408
74 176 -685/816
74 177 43/816
74 178 -61/68
74 179 -1
74 180 23321/544
74 181 -14395/544
74 182 215/136
74 183 87/272
74 184 -807/544
74 185 -37/51
74 186 -825/544
74 187 -721/816
74 188 573/272
74 189 -49/408
74 190 -56879/1632
74 191 13393/816
74 192 48223/1632
74 193 -45/136
74 194 1059/272
74 196 -1/4
74 197 7/12
74 198 -156863/9792
74 199 -445777/4896
75 1 -9896/63
75 5 1712/21
75 6 680/9
75 8 -30490357/2764800
75 9 -38314763/1382400
75 10 829/25
75 11 6887/75
75 12 -120493/1800
75 13 -14893/1800
75 14 88626421/1382400
75 15 -33706763/2764800
75 16 76330763/1382400
75 17 219716363/1382400
75 18 -1211/9
75 19 -55/2
75 20 1211/9
75 21 -41258959/552960
75 22 -829/25
75 23 7051/75
75 24 76330763/1382400
75 25 -86156239/552960
75 26 3817/25
75 27 -6887/75
75 28 -3817/25
75 29 -2039/225
75 30 180181/1800
75 31 4078/225
75 32 -9977/300
75 33 -17899/150
75 34 129782027/1382400
75 35 -1334027/1382400
75 36 -9977/150
75 37 160454411/1382400
75 38 4078/225
75 39 -303840011/1382400
75 40 -161606411/1382400
75 42 -40237/5400
75 43 75773/3264
75 44 1545/136
75 45 -91/136
75 46 -55411/1632
75 47 89965/1632
75 48 79005/1088
75 49 -20065/102
75 50 2545/272
75 51 -27/17
75 52 5
75 53 -15/4
75 54 27/17
75 55 -645/34
75 56 307/272
75 57 91/68
75 58 -91/68
75 59 -125/136
75 60 762589/3264
75 61 -23939/51
75 62 207/544
75 63 292083/544
75 64 16649/102
75 65 -19837/136
75 66 -79473/272
75 67 -66939/544
75 68 134949/544
75 69 625/272
75 70 -3019/68
75 72 -27/17
75 73 -102943/544
75 74 -5
75 75 -5/8
75 77 1145279/6528
75 78 7495/816
75 79 105/136
75 80 -8583/1088
75 81 -1053/1088
75 82 27/34
75 83 -10831/1088
75 84 105/136
75 85 27/17
75 86 -27/17
75 87 3/68
75 88 -2307/136
75 89 1007/544
75 90 -5/4
75 91 -3047/544
75 92 1633/544
75 93 -23/68
75 94 -953/272
75 95 273/272
75 96 -227/136
75 98 -105/34
75 100 105/68
75 102 -45/8
75 103 -105/68
75 105 2771/192
75 106 1197/272
75 107 -307/272
75 108 307/272
75 109 -1949/136
75 110 -91/136
75 111 91/68
75 112 125/136
75 113 -91/136
75 114 -125/136
75 115 693/272
75 116 -91/136
75 117 105/68
75 118 -105/68
75 119 17779/1088
75 120 -2961949/9792
75 121 160443/272
75 122 -162587/816
75 123 -2037557/3264
75 124 -151439/544
75 125 651767/1632
75 126 1022915/1632
75 127 28415/816
75 128 -23939/51
75 129 224941/1632
75 130 673231/1632
75 131 5/8
75 132 105/68
75 133 -5069467/19584
75 134 182017/9792
75 135 -415355/3264
75 136 -49541/544
75 137 143987/1632
75 138 363241/1632
75 139 1/4
75 140 -463339/1632
75 142 27/17
75 143 -134557/816
75 144 -5/4
75 145 -125/136
75 147 583201/9792
75 148 74041/1632
75 149 -164201/1632
75 150 -1/4
75 151 -12587/68
75 152 -91/136
75 153 -27/17
75 154 2801/24
75 155 5/4
75 156 125/136
75 158 -2628331/19584
75 159 -659/136
75 160 837883/1632
75 161 91/68
75 162 3/68
75 163 387475/1632
75 164 5
75 165 295/136
75 170 -20
75 171 -543/272
75 172 -555/136
75 173 55/34
75 174 10579/544
75 175 85817/408
75 176 127/272
75 177 -385/272
75 178 -275/68
75 179 -1
75 180 -243611/1632
75 181 112241/1632
75 182 -3259/136
75 183 -591/272
75 184 1327/544
75 185 508/17
75 186 1393/544
75 187 3163/272
75 188 -61/272
75 189 -197/136
75 190 199807/1632
75 191 -14367/272
75 192 -55781/544
75 193 3225/136
75 194 -7419/272
75 196 5/4
75 197 -5/4
75 198 107681/3264
75 199 833491/1632
77 10 -165/4
77 11 165/4
77 12 -165/4
77 13 165/4
77 14 165/4
77 21 165/8
77 22 165/4
77 23 -165/4
77 25 -165/8
77 26 165/4
77 27 -165/4
77 28 -165/4
77 29 -165/8
77 31 165/4
77 32 165/8
77 33 -165/4
77 34 165/16
77 35 165/16
77 36 165/4
77 38 165/4
77 42 -385/32
77 188 -9/8
77 190 9/8
77 200 -1/3
77 203 5/8
77 204 -79/64
77 205 -337/192
77 206 415/96
77 218 -751/192
77 219 269/32
77 220 5/16
77 221 -339/32
77 222 -85/24
77 223 77/64
77 224 115/12
77 225 41/32
77 226 3/2
77 228 13/16
77 231 115/32
77 234 -4291/384
77 284 241/144
77 285 -559/96
77 286 -79/48
77 287 367/24
77 288 35/6
77 289 11/3
77 290 -1543/48
77 291 1/12
77 292 -107/24
77 294 -181/96
77 296 -487/96
77 299 1999/72
77 300 -727/576
77 301 41/192
77 302 341/32
77 303 89/48
77 304 -157/24
77 306 529/96
77 309 449/96
77 313 -8851/576
77 314 131/96
77 315 -817/96
77 317 75/16
77 320 91/48
77 323 13069/1152
77 325 -1135/96
77 328 -1321/96
77 335 -9/32
77 336 -95/24
77 341 245/96
77 342 -161/96
77 351 -217/96
77 352 17/16
77 353 63/32
77 357 2257/384
77 358 -49/4
77 485 3/16
77 489 -3/4
77 503 39/32
77 571 -15/16
77 572 6
77 573 67/16
77 574 -125/18
77 575 433/48
77 576 -15/4
77 577 51/64
77 578 -97/6
77 579 979/48
77 580 31/8
77 581 161/16
77 583 -37/16
77 584 -101/16
77 587 -391/16
77 588 127/96
77 589 55/12
77 590 -1381/96
77 591 -53/6
77 592 29/6
77 593 313/96
77 595 -53/96
77 598 256/9
77 599 -17/16
77 600 191/16
77 601 -7/8
77 604 -79/8
77 607 -2707/192
77 609 -1/2
77 612 31/2
77 618 -3/16
77 619 -3
77 624 29/16
77 625 -11/16
77 634 -23/16
77 635 3/4
77 636 17/16
77 641 -783/64
77 642 -21/2
77 643 5/288
77 644 109/192
77 645 5/8
77 646 167/96
77 647 -259/48
77 649 155/96
77 652 2/3
77 655 -3637/1152
77 656 -173/96
77 657 7/96
77 659 99/16
77 662 95/48
77 665 11285/1152
77 667 -1433/96
77 670 -767/96
77 678 -1/32
77 679 -25/24
77 684 97/96
77 685 -1/96
77 694 -65/96
77 695 3/16
77 696 11/32
77 702 593/384
77 703 19/4
77 704 -3/4
77 705 55/16
77 707 13/4
77 710 -9/4
77 713 -23/24
77 715 -139/8
77 718 5/8
77 726 -1/4
77 727 -4
77 731 23/8
77 732 -11/8
77 741 -19/8
77 742 1
77 743 15/8
77 747 -505/64
77 748 -6
77 754 3/16
77 758 355/16
77 764 -3/16
77 765 167/16
77 776 9/16
77 777 9
77 782 -103/16
77 783 49/16
77 792 85/16
77 793 -9/4
77 794 -67/16
77 803 -3/8
77 806 3/4
77 808 -3/4
77 809 1/16
77 810 -1/16
77 812 1/4
77 813 -1/4
77 814 -3/4
77 815 -3/8
77 816 3/8
77 818 -1/8
77 819 1/8
77 821 1/8
77 822 -1/8
77 823 -9/16
77 824 9/16
77 854 -3/8
77 857 -3/8
77 859 12
77 868 -3/4
77 870 3/4
77 871 -3/2
77 872 -1/4
77 881 3/4
77 883 3/8
77 885 3/8
77 887 3/4
77 892 -12
77 893 12
77 899 189/64
77 900 15/2
78 0 -475/72
78 1 13/12
78 2 11/12
78 5 5/6
78 6 5/6
78 7 -11/4
81 51 1/2
81 54 -1/2
81 56 -1/4
81 59 1/2
81 67 1/4
81 68 -1/2
81 71 1/2
81 72 1/2
81 84 -1/2
81 86 1/2
81 106 1/4
81 109 -1/2
81 113 -1/4
81 114 1/2
81 116 -1/2
81 117 -1/2
82 52 1/2
82 53 -1/2
82 55 1/2
82 60 -1/4
82 64 1/4
82 66 -1/2
82 73 -1/2
82 74 -1/2
82 77 1/12
82 88 -1/2
82 89 1/2
82 91 -1
82 94 1/2
82 105 -1/2
82 120 1/4
82 123 1/4
82 124 -1/4
82 126 1/2
82 130 1/2
82 131 1/2
82 133 -1/12
82 136 -1/4
82 147 1/2
82 163 1/2
82 164 1/2
82 198 -1/12
85 8 -1/6
85 9 -1/3
85 11 1/3
85 13 1/3
85 15 -1/6
85 17 1/3
85 19 1/3
85 25 -1/6
85 27 -1/3
85 32 -1/6
85 36 -1/3
85 40 -1/3
85 42 1/18
86 8 -1/6
86 9 -1/3
86 10 1/3
86 12 1/3
86 14 -1/3
86 15 -1/6
86 16 1/3
86 18 1/3
86 20 -1/3
86 21 -1/6
86 22 -1/3
86 24 1/3
86 29 -1/6
86 31 1/3
86 38 1/3
86 40 -1/3
86 42 -1/18
87 1 -80/9
87 5 40/9
87 6 40/9
87 8 -25/12
87 9 -35/36
87 10 55/18
87 11 55/18
87 12 -35/72
87 13 -35/72
87 14 25/12
87 15 -35/72
87 16 35/36
87 17 35/36
87 21 -145/72
87 22 -55/18
87 23 55/18
87 24 35/36
87 25 -145/72
87 26 55/18
87 27 -55/18
87 28 -55/18
87 29 -55/36
87 30 85/24
87 31 55/18
87 32 -55/36
87 33 -55/18
87 34 -55/72
87 35 55/72
87 36 -55/18
87 37 35/36
87 38 55/18
87 39 -35/36
87 40 -95/36
87 42 -385/432
87 43 455/816
87 44 21/68
87 45 29/1224
87 46 -1123/816
87 47 2089/816
87 48 2141/816
87 49 -16843/2448
87 50 809/2448
87 51 29/612
87 52 1/12
87 53 -1/18
87 54 -29/612
87 55 -86/153
87 56 -29/816
87 57 -29/612
87 58 29/612
87 59 29/1224
87 60 4843/544
87 61 -2399/136
87 62 473/2448
87 63 49447/2448
87 64 9935/1632
87 65 -13319/2448
87 66 -3613/306
87 67 -1687/408
87 68 2289/272
87 69 -37/816
87 70 -575/612
87 72 29/612
87 73 -3959/612
87 74 -1/12
87 75 -1/72
87 77 210743/29376
87 78 1/102
87 79 -1/204
87 80 -2231/9792
87 81 277/3264
87 82 -29/1224
87 83 -3787/9792
87 84 -1/204
87 85 -29/612
87 86 29/612
87 87 -23/612
87 88 -16/51
87 89 -841/4896
87 91 433/4896
87 92 183/544
87 93 29/612
87 94 -1511/2448
87 95 -29/816
87 96 29/1224
87 98 1/51
87 100 -1/102
87 102 -1/24
87 103 1/102
87 105 1147/1728
87 106 655/7344
87 107 29/816
87 108 -29/816
87 109 -71/306
87 110 29/1224
87 111 -29/612
87 112 -29/1224
87 113 29/1224
87 114 29/1224
87 115 -37/816
87 116 29/1224
87 117 -1/102
87 118 1/102
87 119 7039/29376
87 120 -330505/29376
87 121 214139/9792
87 122 -6209/816
87 123 -226805/9792
87 124 -17321/1632
87 125 36781/2448
87 126 14591/612
87 127 247/204
87 128 -2399/136
87 129 1617/272
87 130 6157/408
87 131 -1/24
87 132 -1/102
87 133 -578947/58752
87 134 14411/14688
87 135 -11731/2448
87 136 -10435/2448
87 137 1193/408
87 138 2509/272
87 140 -13741/1224
87 142 -29/612
87 143 -2563/408
87 145 29/1224
87 147 20261/6528
87 148 3959/2448
87 149 -8971/2448
87 151 -15227/2448
87 152 29/1224
87 153 29/612
87 154 547/144
87 156 -29/1224
87 158 -75869/14688
87 159 37/408
87 160 5001/272
87 161 -29/612
87 162 -23/612
87 163 2435/272
87 164 1/12
87 165 5/1224
87 171 -53/2448
87 172 5/1224
87 173 -491/1224
87 174 175/153
87 175 1265/153
87 176 919/2448
87 177 5/2448
87 178 -149/408
87 179 -3/8
87 180 -2549/408
87 181 2111/816
87 182 59/408
87 183 37/816
87 184 -89/544
87 185 373/612
87 186 403/1632
87 187 865/2448
87 188 545/816
87 189 -29/306
87 190 2779/612
87 191 -2429/1224
87 192 -1835/612
87 193 16/51
87 194 -817/816
87 197 -1/36
87 198 45259/58752
87 199 230371/14688
89 167 -11/4
89 195 -11/4
90 1 -64/21
90 5 32/21
90 6 32/21
90 8 -575/81
90 9 2/3
90 10 1123/81
90 12 548/81
90 13 -575/81
90 14 2/3
90 15 1/3
90 16 1069/81
90 17 -2/3
90 19 -1123/81
90 21 -1096/81
90 22 -1123/81
90 23 1123/81
90 24 1069/81
90 25 1/3
90 30 575/81
90 33 -1123/81
90 34 -1204/81
90 37 1150/81
90 39 2/3
90 40 2/3
91 1 -64/21
91 5 32/21
91 6 32/21
91 8 -575/81
91 9 2/3
91 11 1123/81
91 12 -575/81
91 13 548/81
91 14 1177/81
91 15 1/3
91 16 -2/3
91 17 1069/81
91 18 -1123/81
91 20 1123/81
91 21 1/3
91 24 -2/3
91 25 -1096/81
91 26 1123/81
91 27 -1123/81
91 28 -1123/81
91 30 575/81
91 33 -1123/81
91 35 1204/81
91 37 -2/3
91 39 -1150/81
91 40 2/3
92 0 -11/4
94 1 19/30
94 4 -19/30
94 7 -19/30
94 9 -1/2
94 11 1/2
94 17 1/2
94 20 1/2
94 25 -1/2
94 28 -1/2
95 1 19/30
95 3 -19/30
95 9 -1/2
95 10 1/2
95 14 -1/2
95 16 1/2
95 21 -1/2
95 24 1/2
96 10 55
96 11 -55
96 12 55
96 13 -55
96 14 -55
96 21 -55/2
96 22 -55
96 23 55
96 25 55/2
96 26 -55
96 27 55
96 28 55
96 29 55/2
96 31 -55
96 32 -55/2
96 33 55
96 34 -55/4
96 35 -55/4
96 36 -55
96 38 -55
96 42 385/24
96 188 3/2
96 190 -3/2
96 200 4/9
96 203 -5/6
96 204 79/48
96 205 337/144
96 206 -415/72
96 218 751/144
96 219 -269/24
96 220 -5/12
96 221 113/8
96 222 85/18
96 223 -77/48
96 224 -115/9
96 225 -41/24
96 226 -2
96 228 -13/12
96 231 -115/24
96 234 4291/288
96 284 -241/108
96 285 559/72
96 286 79/36
96 287 -367/18
96 288 -70/9
96 289 -44/9
96 290 1543/36
96 291 -1/9
96 292 107/18
96 294 181/72
96 296 487/72
96 299 -1999/54
96 300 727/432
96 301 -41/144
96 302 -341/24
96 303 -89/36
96 304 157/18
96 306 -529/72
96 309 -449/72
96 313 8851/432
96 314 -131/72
96 315 817/72
96 317 -25/4
96 320 -91/36
96 323 -13069/864
96 325 1135/72
96 328 1321/72
96 335 3/8
96 336 95/18
96 341 -245/72
96 342 161/72
96 351 217/72
96 352 -17/12
96 353 -21/8
96 357 -2257/288
96 358 49/3
96 485 -1/4
96 489 1
96 503 -13/8
96 571 5/4
96 572 -8
96 573 -67/12
96 574 250/27
96 575 -433/36
96 576 5
96 577 -17/16
96 578 194/9
96 579 -979/36
96 580 -31/6
96 581 -161/12
96 583 37/12
96 584 101/12
96 587 391/12
96 588 -127/72
96 589 -55/9
96 590 1381/72
96 591 106/9
96 592 -58/9
96 593 -313/72
96 595 53/72
96 598 -1024/27
96 599 17/12
96 600 -191/12
96 601 7/6
96 604 79/6
96 607 2707/144
96 609 2/3
96 612 -62/3
96 618 1/4
96 619 4
96 624 -29/12
96 625 11/12
96 634 23/12
96 635 -1
96 636 -17/12
96 641 261/16
96 642 14
96 643 -5/216
96 644 -109/144
96 645 -5/6
96 646 -167/72
96 647 259/36
96 649 -155/72
96 652 -8/9
96 655 3637/864
96 656 173/72
96 657 -7/72
96 659 -33/4
96 662 -95/36
96 665 -11285/864
96 667 1433/72
96 670 767/72
96 678 1/24
96 679 25/18
96 684 -97/72
96 685 1/72
96 694 65/72
96 695 -1/4
96 696 -11/24
96 702 -593/288
96 703 -19/3
96 704 1
96 705 -55/12
96 707 -13/3
96 710 3
96 713 23/18
96 715 139/6
96 718 -5/6
96 726 1/3
96 727 16/3
96 731 -23/6
96 732 11/6
96 741 19/6
96 742 -4/3
96 743 -5/2
96 747 505/48
96 748 8
96 754 -1/4
96 758 -355/12
96 764 1/4
96 765 -167/12
96 776 -3/4
96 777 -12
96 782 103/12
96 783 -49/12
96 792 -85/12
96 793 3
96 794 67/12
96 803 1/2
96 806 -1
96 808 1
96 809 -1/12
96 810 1/12
96 812 -1/3
96 813 1/3
96 814 1
96 815 1/2
96 816 -1/2
96 818 1/6
96 819 -1/6
96 821 -1/6
96 822 1/6
96 823 3/4
96 824 -3/4
96 854 1/2
96 857 1/2
96 859 -16
96 868 1
96 870 -1
96 871 2
96 872 1/3
96 881 -1
96 883 -1/2
96 885 -1/2
96 887 -1
96 892 16
96 893 -16
96 899 -63/16
96 900 -10
97 1 941/224
97 5 -477/112
97 6 13/224
97 8 -13/48
97 9 -1/6
97 10 -1/2
97 12 -49/48
97 13 -25/48
97 14 31/12
97 15 1/96
97 16 -1/48
97 17 -1/48
97 18 3/8
97 19 -3/16
97 21 25/96
97 22 1/2
97 23 -1/2
97 24 -1/48
97 25 1/96
97 29 41/16
97 30 25/48
97 31 -41/8
97 32 -33/32
97 33 41/16
97 34 1/16
97 35 5/8
97 37 -1/48
97 38 -1
97 39 1/48
97 40 1/48
97 42 -7/48
97 43 -8271/2176
97 44 -687/544
97 45 33/136
97 46 8875/1088
97 47 -11779/1088
97 48 -25005/2176
97 49 4553/136
97 50 -489/544
97 51 33/68
97 54 -33/68
97 55 687/272
97 56 -99/272
97 57 -33/68
97 58 33/68
97 59 33/136
97 60 -93205/2176
97 61 22477/272
97 62 -3297/1088
97 63 -104361/1088
97 64 -30731/1088
97 65 14253/544
97 66 28521/544
97 67 21513/1088
97 68 -47055/1088
97 69 -63/272
97 70 2073/272
97 72 33/68
97 73 35703/1088
97 77 -132707/4352
97 78 -121/272
97 79 -33/272
97 80 1383/1088
97 81 -405/1088
97 82 -15/272
97 83 1575/1088
97 84 -33/272
97 85 -33/68
97 86 33/68
97 87 -33/136
97 88 723/544
97 89 63/544
97 91 -63/544
97 92 -99/544
97 93 33/68
97 94 99/272
97 95 -3/17
97 96 -9/68
97 98 33/68
97 100 -33/136
97 103 33/136
97 105 -91/64
97 106 -117/136
97 107 99/272
97 108 -99/272
97 109 801/272
97 110 33/136
97 111 -33/68
97 112 -33/136
97 113 33/136
97 114 33/136
97 115 -63/272
97 116 -9/68
97 117 -33/136
97 118 33/136
97 119 -3647/1088
97 120 42401/816
97 121 -222075/2176
97 122 2461/68
97 123 14783/136
97 124 26307/544
97 125 -75455/1088
97 126 -119681/1088
97 127 -2789/544
97 128 22477/272
97 129 -28957/1088
97 130 -77101/1088
97 132 -33/136
97 133 149371/3264
97 134 -21373/6528
97 135 46745/2176
97 136 17781/1088
97 137 -15935/1088
97 138 -42853/1088
97 140 54205/1088
97 142 -33/68
97 143 16027/544
97 145 33/136
97 147 -143603/13056
97 148 -7621/1088
97 149 17021/1088
97 151 16203/544
97 152 -9/68
97 153 33/68
97 154 -625/32
97 156 -33/136
97 158 335437/13056
97 159 63/136
97 160 -94903/1088
97 161 9/34
97 162 -33/136
97 163 -46507/1088
97 165 -33/136
97 170 3
97 171 -99/272
97 172 -15/272
97 173 147/272
97 174 -2571/1088
97 175 -9671/272
97 176 -231/272
97 177 -33/272
97 178 21/34
97 180 26909/1088
97 181 -14453/1088
97 182 591/272
97 183 63/272
97 184 -303/544
97 185 -759/272
97 186 -3/544
97 187 -63/68
97 188 21/272
97 189 21/136
97 190 -23329/1088
97 191 159/17
97 192 17877/1088
97 193 -489/272
97 194 72/17
97 198 -28191/4352
97 199 -37895/544
98 8 -9/4
98 9 13/4
98 10 7/8
98 11 7/8
98 12 -1/4
98 13 -1/4
98 14 33/8
98 15 13/8
98 16 -13/4
98 17 -13/4
98 21 15/16
98 22 -7/8
98 23 11/8
98 24 -13/4
98 25 15/16
98 26 11/8
98 27 -7/8
98 28 -11/8
98 29 -11/16
98 30 9/8
98 31 11/8
98 32 -11/16
98 33 -7/8
98 34 -29/8
98 35 29/8
98 36 -11/8
98 37 -11/4
98 38 11/8
98 39 11/4
98 40 11/4
98 42 -11/48
99 43 -7799/3264
99 44 -55/272
99 45 11/136
99 46 13541/1632
99 47 -13871/1632
99 48 -7491/1088
99 49 18337/816
99 50 -11/136
99 51 11/68
99 54 -11/68
99 55 55/136
99 56 -33/272
99 57 -11/68
99 58 11/68
99 59 11/136
99 60 -104819/3264
99 61 24167/408
99 62 -2717/544
99 63 -38533/544
99 64 -1034/51
99 65 319/17
99 66 10593/272
99 67 7249/544
99 68 -17303/544
99 69 -55/272
99 70 847/136
99 72 11/68
99 73 13541/544
99 77 -43263/2176
99 78 253/816
99 79 -11/272
99 80 495/1088
99 81 341/1088
99 82 -11/136
99 83 -121/1088
99 84 -11/272
99 85 -11/68
99 86 11/68
99 87 -11/136
99 88 11/68
99 89 -319/544
99 91 319/544
99 92 715/544
99 93 11/68
99 94 -715/272
99 95 -33/272
99 96 11/136
99 98 11/68
99 100 -11/136
99 103 11/136
99 105 275/192
99 106 121/408
99 107 33/272
99 108 -33/272
99 109 -209/272
99 110 11/136
99 111 -11/68
99 112 -11/136
99 113 11/136
99 114 11/136
99 115 -55/272
99 116 11/136
99 117 -11/136
99 118 11/136
99 119 847/1088
99 120 344993/9792
99 121 -38885/544
99 122 1342/51
99 123 252241/3264
99 124 18051/544
99 125 -77737/1632
99 126 -127237/1632
99 127 -2695/816
99 128 24167/408
99 129 -33935/1632
99 130 -79937/1632
99 132 -11/136
99 133 641003/19584
99 134 -8723/9792
99 135 47113/3264
99 136 4587/544
99 137 -16357/1632
99 138 -44759/1632
99 140 56045/1632
99 142 -11/68
99 143 17831/816
99 145 11/136
99 147 -5863/1224
99 148 -8239/1632
99 149 19195/1632
99 151 1353/68
99 152 11/136
99 153 11/68
99 154 -319/24
99 156 -11/136
99 158 345785/19584
99 159 55/136
99 160 -98681/1632
99 161 -11/68
99 162 -11/136
99 163 -54593/1632
99 165 -11/136
99 170 22
99 171 -33/272
99 172 -11/136
99 173 33/136
99 174 -165/544
99 175 -9757/408
99 176 -77/272
99 177 -11/272
99 178 -22/17
99 179 -11/8
99 180 27709/1632
99 181 -18931/1632
99 182 11/68
99 183 55/272
99 184 -407/544
99 185 77/68
99 186 -341/544
99 187 -33/272
99 188 143/272
99 189 -11/34
99 190 -25817/1632
99 191 121/17
99 192 7051/544
99 193 165/136
99 194 231/272
99 198 -3355/408
99 199 -15873/544
105 0 -457/72
105 1 13/12
105 2 11/12
105 5 5/6
105 6 5/6
105 7 -11/4
108 1 -400/9
108 5 200/9
108 6 200/9
108 8 -3780923/307200
108 9 4996529/460800
108 10 1033/50
108 11 1033/50
108 12 -24793/1800
108 13 -24793/1800
108 14 14516657/460800
108 15 4996529/921600
108 16 7675471/460800
108 17 7675471/460800
108 18 -55/2
108 19 -55/2
108 20 55/2
108 21 -5299523/184320
108 22 -1033/50
108 23 6127/150
108 24 7675471/460800
108 25 -5299523/184320
108 26 6127/150
108 27 -1033/50
108 28 -6127/150
108 29 -1001/150
108 30 61981/1800
108 31 1001/75
108 32 -1001/150
108 33 -1204/25
108 34 -2078641/460800
108 35 811441/460800
108 36 -1001/75
108 37 16977487/460800
108 38 1001/75
108 39 -16977487/460800
108 40 -8452687/460800
108 42 -2893/600
108 43 19313/3264
108 44 399/136
108 45 -27/136
108 46 -4653/544
108 47 7779/544
108 48 19713/1088
108 49 -1699/34
108 50 581/272
108 51 -11/17
108 52 1
108 53 -3/4
108 54 11/17
108 55 -87/17
108 56 115/272
108 57 27/68
108 58 -27/68
108 59 -61/136
108 60 63491/1088
108 61 -3987/34
108 62 -29/544
108 63 73127/544
108 64 5527/136
108 65 -4955/136
108 66 -20085/272
108 67 -16535/544
108 68 33393/544
108 69 169/272
108 70 -725/68
108 72 -11/17
108 73 -25179/544
108 74 -1
108 75 -1/8
108 77 299363/6528
108 78 1283/816
108 79 39/136
108 80 -2167/1088
108 81 -157/1088
108 82 11/34
108 83 -2831/1088
108 84 39/136
108 85 11/17
108 86 -11/17
108 87 5/68
108 88 -547/136
108 89 -33/544
108 90 -1/4
108 91 -375/544
108 92 489/544
108 93 -27/68
108 94 -353/272
108 95 81/272
108 96 -27/136
108 98 -39/34
108 100 39/68
108 102 -9/8
108 103 -39/68
108 105 715/192
108 106 1123/816
108 107 -115/272
108 108 115/272
108 109 -619/136
108 110 -27/136
108 111 27/68
108 112 61/136
108 113 -27/136
108 114 -61/136
108 115 237/272
108 116 -27/136
108 117 39/68
108 118 -39/68
108 119 17257/3264
108 120 -246023/3264
108 121 4991/34
108 122 -13505/272
108 123 -169183/1088
108 124 -37983/544
108 125 54185/544
108 126 85573/544
108 127 2409/272
108 128 -3987/34
108 129 19027/544
108 130 55305/544
108 131 1/8
108 132 39/68
108 133 -427489/6528
108 134 5269/1088
108 135 -34365/1088
108 136 -12721/544
108 137 11717/544
108 138 30535/544
108 139 1/4
108 140 -39021/544
108 142 11/17
108 143 -11427/272
108 144 -1/4
108 145 -61/136
108 147 49885/3264
108 148 18149/1632
108 149 -13223/544
108 150 -1/4
108 151 -775/17
108 152 -27/136
108 153 -11/17
108 154 225/8
108 155 1/4
108 156 61/136
108 158 -224605/6528
108 159 -203/136
108 160 69621/544
108 161 27/68
108 162 5/68
108 163 32733/544
108 164 1
108 165 95/136
108 170 -4
108 171 -55/272
108 172 -75/136
108 173 -8/17
108 174 2751/544
108 175 7167/136
108 176 223/272
108 177 -41/272
108 178 -73/68
108 180 -20189/544
108 181 9471/544
108 182 -751/136
108 183 -135/272
108 184 319/544
108 185 237/34
108 186 225/544
108 187 659/272
108 188 -45/272
108 189 -45/136
108 190 16601/544
108 191 -3647/272
108 192 -13465/544
108 193 717/136
108 194 -2131/272
108 196 1/4
108 197 -1/4
108 198 23839/3264
108 199 199843/1632
109 1 -304/9
109 5 152/9
109 6 152/9
109 8 -16688719/921600
109 9 1089431/51200
109 10 1033/50
109 11 1033/50
109 12 -23743/1800
109 13 -23743/1800
109 14 2147223/51200
109 15 1089431/102400
109 16 318569/51200
109 17 318569/51200
109 18 -55/2
109 19 -55/2
109 20 55/2
109 21 -1445951/61440
109 22 -1033/50
109 23 6127/150
109 24 318569/51200
109 25 -1445951/61440
109 26 6127/150
109 27 -1033/50
109 28 -6127/150
109 29 -1001/150
109 30 60931/1800
109 31 1001/75
109 32 -1001/150
109 33 -1204/25
109 34 -6349391/460800
109 35 7616591/460800
109 36 -1001/75
109 37 4056379/153600
109 38 1001/75
109 39 -4056379/153600
109 40 -907579/153600
109 42 -781/200
109 43 -1083/1088
109 44 -33/136
109 45 3/136
109 46 5495/1632
109 47 -5993/1632
109 48 -2961/1088
109 49 1909/204
109 50 79/272
109 51 5/17
109 52 -1
109 53 3/4
109 54 -5/17
109 55 -9/34
109 56 -43/272
109 57 -3/68
109 58 3/68
109 59 37/136
109 60 -44057/3264
109 61 1285/51
109 62 -1251/544
109 63 -16119/544
109 64 -3565/408
109 65 1087/136
109 66 4589/272
109 67 3031/544
109 68 -7473/544
109 69 -49/272
109 70 209/68
109 72 5/17
109 73 6107/544
109 74 1
109 75 1/8
109 77 -53315/6528
109 78 205/816
109 79 -27/136
109 80 -817/1088
109 81 501/1088
109 82 -5/34
109 83 -441/1088
109 84 -27/136
109 85 -5/17
109 86 5/17
109 87 7/68
109 88 125/136
109 89 -359/544
109 90 1/4
109 91 767/544
109 92 127/544
109 93 3/68
109 94 -263/272
109 95 -9/272
109 96 3/136
109 98 27/34
109 100 -27/68
109 102 9/8
109 103 27/68
109 105 47/64
109 106 253/816
109 107 43/272
109 108 -43/272
109 109 -105/136
109 110 3/136
109 111 -3/68
109 112 -37/136
109 113 3/136
109 114 37/136
109 115 -117/272
109 116 3/136
109 117 -27/68
109 118 27/68
109 119 1951/3264
109 120 149645/9792
109 121 -4143/136
109 122 9103/816
109 123 107077/3264
109 124 7575/544
109 125 -33067/1632
109 126 -53503/1632
109 127 -1075/816
109 128 1285/51
109 129 -14729/1632
109 130 -35435/1632
109 131 -1/8
109 132 -27/68
109 133 260363/19584
109 134 -3773/9792
109 135 20023/3264
109 136 2033/544
109 137 -6943/1632
109 138 -19109/1632
109 139 -1/4
109 140 24023/1632
109 142 -5/17
109 143 6665/816
109 144 1/4
109 145 37/136
109 147 -25355/9792
109 148 -3301/1632
109 149 7717/1632
109 150 1/4
109 151 139/17
109 152 3/136
109 153 5/17
109 154 -139/24
109 155 -1/4
109 156 -37/136
109 158 152615/19584
109 159 83/136
109 160 -42383/1632
109 161 -3/68
109 162 7/68
109 163 -22199/1632
109 164 -1
109 165 -71/136
109 170 4
109 171 127/272
109 172 31/136
109 173 -1/17
109 174 -79/544
109 175 -4021/408
109 176 81/272
109 177 65/272
109 178 -7/68
109 180 12487/1632
109 181 -7645/1632
109 182 91/136
109 183 15/272
109 184 -247/544
109 185 -15/34
109 186 -297/544
109 187 -43/272
109 188 141/272
109 189 5/136
109 190 -9659/1632
109 191 715/272
109 192 3113/544
109 193 -57/136
109 194 -5/272
109 196 -1/4
109 197 1/4
109 198 -11315/3264
109 199 -8409/544
110 1 -6/7
110 5 -97/192
110 6 1831/1344
110 8 1/12
110 10 -1/4
110 11 1/12
110 12 -1/6
110 13 1/6
110 14 1/12
110 18 3/32
110 19 -3/32
110 21 1/8
110 22 1/4
110 23 -1/4
110 25 -1/24
110 26 1/12
110 27 -1/12
110 28 -1/12
110 29 115/192
110 30 -1/12
110 31 -115/96
110 32 -33/64
110 33 115/96
110 34 9/32
110 35 11/96
110 38 -1/6
110 42 -29/576
110 43 -337/3264
110 44 -63/1088
110 45 33/544
110 46 685/3264
110 47 -233/1632
110 48 -667/1088
110 49 205/204
110 50 -135/544
110 51 -9/136
110 54 9/136
110 55 63/544
110 56 3/1088
110 57 -33/272
110 58 33/272
110 59 -69/544
110 60 -10765/6528
110 61 1325/408
110 62 13/1088
110 63 -4003/1088
110 64 -7753/6528
110 65 1185/1088
110 66 921/544
110 67 511/544
110 68 -2027/1088
110 69 39/1088
110 70 229/544
110 72 -9/136
110 73 861/544
110 77 -5941/13056
110 78 -111/272
110 79 69/1088
110 80 873/4352
110 81 -201/4352
110 82 69/544
110 83 453/4352
110 84 69/1088
110 85 9/136
110 86 -9/136
110 87 -33/544
110 88 33/272
110 89 -345/2176
110 91 345/2176
110 92 3/2176
110 93 -9/136
110 94 -3/1088
110 95 3/1088
110 96 33/544
110 98 -69/272
110 100 69/544
110 103 -69/544
110 105 -37/256
110 106 19/544
110 107 -3/1088
110 108 3/1088
110 109 -117/1088
110 110 33/544
110 111 -33/272
110 112 69/544
110 113 33/544
110 114 -69/544
110 115 243/1088
110 116 -69/544
110 117 69/544
110 118 -69/544
110 119 943/4352
110 120 85529/39168
110 121 -18753/4352
110 122 2339/1632
110 123 59077/13056
110 124 4071/2176
110 125 -9191/3264
110 126 -6811/1632
110 127 -181/816
110 128 1325/408
110 129 -2257/3264
110 130 -5591/1632
110 132 69/544
110 133 125123/78336
110 134 -2587/19584
110 135 365/408
110 136 171/272
110 137 -1171/1632
110 138 -4315/3264
110 139 3/16
110 140 2717/1632
110 142 9/136
110 143 1357/1632
110 145 -69/544
110 147 -46501/78336
110 148 -1283/3264
110 149 2927/3264
110 150 -3/16
110 151 1735/1088
110 152 -69/544
110 153 -9/136
110 154 -221/192
110 156 69/544
110 158 3725/4896
110 159 -141/544
110 160 -12013/3264
110 161 69/272
110 162 -33/544
110 163 -4123/3264
110 165 69/544
110 170 1
110 171 105/1088
110 172 103/544
110 173 -95/272
110 174 -13/272
110 175 -1163/816
110 176 279/1088
110 177 69/1088
110 178 33/544
110 179 3/16
110 180 839/816
110 181 -1409/3264
110 182 21/68
110 183 63/1088
110 184 71/2176
110 185 -63/136
110 186 -207/2176
110 187 -303/1088
110 188 -81/1088
110 189 21/544
110 190 -49/51
110 191 317/1088
110 192 541/544
110 193 -21/68
110 194 -225/1088
110 198 -12137/26112
110 199 -37661/6528
111 1 -6/7
111 5 857/4032
111 6 2599/4032
111 8 1/12
111 10 -1/12
111 11 -1/12
111 14 -1/12
111 18 1/32
111 19 -1/32
111 21 1/24
111 22 1/12
111 23 -1/12
111 25 1/24
111 26 -1/12
111 27 1/12
111 28 1/12
111 29 49/192
111 30 -1/12
111 31 -49/96
111 32 -11/64
111 33 49/96
111 34 3/32
111 35 -7/96
111 38 -1/6
111 42 1/576
111 43 -13/51
111 44 -89/1088
111 45 11/544
111 46 2257/3264
111 47 -341/408
111 48 -539/544
111 49 1049/408
111 50 -79/544
111 51 -3/136
111 54 3/136
111 55 89/544
111 56 1/1088
111 57 -11/272
111 58 11/272
111 59 -23/544
111 60 -24181/6528
111 61 1459/204
111 62 -347/1088
111 63 -8939/1088
111 64 -16207/6528
111 65 2503/1088
111 66 2381/544
111 67 479/272
111 68 -4223/1088
111 69 13/1088
111 70 371/544
111 72 -3/136
111 73 815/272
111 77 -26993/13056
111 78 -179/816
111 79 23/1088
111 80 563/4352
111 81 -67/4352
111 82 23/544
111 83 423/4352
111 84 23/1088
111 85 3/136
111 86 -3/136
111 87 -11/544
111 88 7/68
111 89 -115/2176
111 91 115/2176
111 92 1/2176
111 93 -3/136
111 94 -1/1088
111 95 1/1088
111 96 11/544
111 98 -23/272
111 100 23/544
111 103 -23/544
111 105 -101/768
111 106 19/1632
111 107 -1/1088
111 108 1/1088
111 109 -39/1088
111 110 11/544
111 111 -11/272
111 112 23/544
111 113 11/544
111 114 -23/544
111 115 81/1088
111 116 -23/544
111 117 23/544
111 118 -23/544
111 119 943/13056
111 120 175979/39168
111 121 -38959/4352
111 122 5177/1632
111 123 123823/13056
111 124 8973/2176
111 125 -19871/3264
111 126 -3799/408
111 127 -19/51
111 128 1459/204
111 129 -7201/3264
111 130 -2615/408
111 132 23/544
111 133 293081/78336
111 134 -4591/19584
111 135 6283/3264
111 136 675/544
111 137 -1133/816
111 138 -10879/3264
111 139 1/16
111 140 3391/816
111 142 3/136
111 143 3841/1632
111 145 -23/544
111 147 -65299/78336
111 148 -2207/3264
111 149 5339/3264
111 150 -1/16
111 151 2913/1088
111 152 -23/544
111 153 -3/136
111 154 -371/192
111 156 23/544
111 158 38315/19584
111 159 -47/544
111 160 -24529/3264
111 161 23/272
111 162 -11/544
111 163 -11155/3264
111 165 23/544
111 170 1
111 171 35/1088
111 172 57/544
111 173 -43/272
111 174 -105/544
111 175 -2507/816
111 176 93/1088
111 177 23/1088
111 178 11/544
111 179 1/16
111 180 3625/1632
111 181 -3473/3264
111 182 31/136
111 183 21/1088
111 184 -67/2176
111 185 -19/68
111 186 -69/2176
111 187 -237/1088
111 188 -27/1088
111 189 7/544
111 190 -3203/1632
111 191 831/1088
111 192 225/136
111 193 -31/136
111 194 61/1088
111 198 -21295/26112
111 199 -15125/2176
112 1 16/63
112 5 -8/63
112 6 -8/63
112 8 -1/36
112 9 1/36
112 12 1/72
112 13 1/72
112 14 1/36
112 15 1/72
112 16 -1/36
112 17 -1/36
112 21 1/72
112 24 -1/36
112 25 1/72
112 30 -1/72
112 37 -1/36
112 39 1/36
112 40 -1/18
115 1 -1
115 5 1
116 1 -1
116 6 1
117 8 3/4
117 9 -2
117 10 -7/2
117 11 2
117 12 -7/4
117 13 15/4
117 15 -1
117 16 -7/2
117 17 2
117 19 11/2
117 21 9/2
117 22 7/2
117 23 -11/2
117 24 -7/2
117 25 -1
117 27 -2
117 30 -7/4
117 33 7/2
117 34 7/2
117 35 2
117 37 -11/2
118 8 3/4
118 9 -2
118 10 2
118 11 -7/2
118 12 15/4
118 13 -7/4
118 14 -11/2
118 15 -1
118 16 2
118 17 -7/2
118 18 11/2
118 20 -11/2
118 21 -1
118 22 -2
118 24 2
118 25 9/2
118 26 -11/2
118 27 7/2
118 28 11/2
118 30 -7/4
118 33 7/2
118 34 -2
118 35 -7/2
118 39 11/2
119 5 583/252
119 6 -583/252
119 18 -1/2
119 19 1/2
119 29 -41/12
119 31 41/6
119 32 41/12
119 33 -41/6
119 34 -1/6
119 35 -1/6
119 36 4/3
119 38 4/3
119 42 7/36
119 43 61/12
119 44 3/2
119 46 -79/6
119 47 197/12
119 48 31/2
119 49 -283/6
119 50 3/2
119 51 -1
119 54 1
119 55 -3
119 56 1/2
119 59 -1
119 60 745/12
119 61 -709/6
119 62 6
119 63 277/2
119 64 121/3
119 65 -37
119 66 -153/2
119 67 -28
119 68 62
119 70 -11
119 71 -1
119 72 -1
119 73 -95/2
119 77 175/4
119 78 2/3
119 80 -7/4
119 81 1/4
119 83 -7/4
119 85 1
119 86 -1
119 87 1
119 88 -3/2
119 89 1/2
119 91 -1/2
119 92 -1/2
119 93 -1
119 94 1
119 95 1
119 96 -1
119 105 5/4
119 107 -1/2
119 108 1/2
119 109 -1/2
119 112 1
119 114 -1
119 119 1
119 120 -661/9
119 121 145
119 122 -623/12
119 123 -931/6
119 124 -273/4
119 125 587/6
119 126 941/6
119 127 43/6
119 128 -709/6
119 129 235/6
119 130 302/3
119 133 -4711/72
119 134 37/9
119 135 -365/12
119 136 -89/4
119 137 125/6
119 138 337/6
119 140 -212/3
119 141 1
119 142 1
119 143 -127/3
119 147 1061/72
119 148 61/6
119 149 -70/3
119 151 -83/2
119 152 -1
119 153 -1
119 154 163/6
119 158 -1265/36
119 160 739/6
119 161 1
119 162 1
119 163 188/3
119 171 1/2
119 173 -1/2
119 174 3
119 175 151/3
119 176 1
119 180 -215/6
119 181 61/3
119 182 -2
119 184 1/2
119 185 5/2
119 186 1/2
119 187 3/2
119 188 -1
119 190 187/6
119 191 -27/2
119 192 -49/2
119 193 1
119 194 -5
119 198 257/24
119 199 553/6
124 8 -1/2
124 9 -1
124 10 1
124 12 1
124 14 -1
124 15 -1/2
124 16 1
124 17 1
124 21 -1/2
124 22 -1
124 24 1
124 25 -1/2
124 39 -1
124 40 -1
125 8 -1/2
125 9 -1
125 11 1
125 13 1
125 15 -1/2
125 16 1
125 17 1
125 21 -1/2
125 24 1
125 25 -1/2
125 27 -1
125 33 -1
125 37 1
125 40 -1
125 42 1/6
128 1 -40/9
128 5 20/9
128 6 20/9
128 8 -25/24
128 9 -35/72
128 10 55/18
128 12 185/144
128 13 -85/48
128 14 -35/72
128 15 -35/144
128 16 35/72
128 17 35/72
128 21 -85/48
128 22 -55/18
128 23 55/18
128 24 35/72
128 25 -35/144
128 30 85/48
128 32 -55/36
128 34 -55/72
128 36 -55/18
128 37 35/72
128 39 -35/72
128 40 -95/72
128 188 1
129 1 -40/9
129 5 20/9
129 6 20/9
129 8 -25/24
129 9 -35/72
129 11 55/18
129 12 -85/48
129 13 185/144
129 14 185/72
129 15 -35/144
129 16 35/72
129 17 35/72
129 21 -35/144
129 24 35/72
129 25 -85/48
129 26 55/18
129 27 -55/18
129 28 -55/18
129 29 -55/36
129 30 85/48
129 31 55/18
129 33 -55/18
129 35 55/72
129 37 35/72
129 38 55/18
129 39 -35/72
129 40 -95/72
129 42 -385/432
129 190 1
131 865 -1
135 1 -2/3
135 5 2/3
135 8 -1/2
135 9 1
135 12 9/4
135 13 -9/4
135 14 1
135 15 11/4
135 16 -11/2
135 17 13/2
135 18 -15/2
135 20 12
135 21 11/4
135 24 -11/2
135 25 -13/4
135 29 3/2
135 30 9/4
135 31 -15/2
135 35 13/2
135 37 -11/2
135 38 -2
135 39 -13/2
135 40 11/2
135 42 19/4
136 1 -2/3
136 6 2/3
136 8 -1/2
136 9 1
136 12 -9/4
136 13 9/4
136 14 1
136 15 11/4
136 16 13/2
136 17 -11/2
136 19 -15/2
136 21 -13/4
136 24 13/2
136 25 11/4
136 30 9/4
136 32 3/2
136 33 -15/2
136 34 -13/2
136 36 2
136 37 13/2
136 39 11/2
136 40 11/2
137 1 -16/3
137 5 8/3
137 6 8/3
137 8 106919/36864
137 9 -96167/18432
137 12 -7/24
137 13 -7/24
137 14 -96167/18432
137 15 -96167/36864
137 16 96167/18432
137 17 96167/18432
137 21 -96167/36864
137 24 96167/18432
137 25 -96167/36864
137 30 7/24
137 34 110759/18432
137 35 -110759/18432
137 37 96167/18432
137 39 -96167/18432
137 40 -114599/18432
137 42 -11/48
137 43 6031/3264
137 44 191/272
137 45 -2/51
137 46 -1941/544
137 47 2867/544
137 48 6675/1088
137 49 -6899/408
137 50 491/816
137 51 -4/51
137 52 1/4
137 53 -1/6
137 54 4/51
137 55 -505/408
137 56 1/17
137 57 4/51
137 58 -4/51
137 59 -2/51
137 60 23323/1088
137 61 -5721/136
137 62 1453/1632
137 63 78845/1632
137 64 7873/544
137 65 -10739/816
137 66 -21545/816
137 67 -5685/544
137 68 11897/544
137 69 19/136
137 70 -1453/408
137 72 -4/51
137 73 -27295/1632
137 74 -1/4
137 75 -1/24
137 77 300049/19584
137 78 131/272
137 79 11/272
137 80 -277/408
137 81 21/272
137 82 2/51
137 83 -619/816
137 84 11/272
137 85 4/51
137 86 -4/51
137 87 -1/408
137 88 -107/136
137 89 -11/51
137 91 -7/204
137 92 59/272
137 93 -4/51
137 94 -109/408
137 95 1/17
137 96 -2/51
137 98 -11/68
137 100 11/136
137 102 -1/8
137 103 -11/136
137 105 269/288
137 106 1093/2448
137 107 -1/17
137 108 1/17
137 109 -1141/816
137 110 -2/51
137 111 4/51
137 112 2/51
137 113 -2/51
137 114 -2/51
137 115 19/136
137 116 -2/51
137 117 11/136
137 118 -11/136
137 119 1901/1224
137 120 -131195/4896
137 121 171209/3264
137 122 -2485/136
137 123 -90769/1632
137 124 -3361/136
137 125 58187/1632
137 126 91129/1632
137 127 751/272
137 128 -5721/136
137 129 7243/544
137 130 19755/544
137 131 -1/8
137 132 11/136
137 133 -225293/9792
137 134 15829/9792
137 135 -36709/3264
137 136 -13115/1632
137 137 4183/544
137 138 10987/544
137 140 -41629/1632
137 142 4/51
137 143 -4051/272
137 145 -2/51
137 147 33383/6528
137 148 6233/1632
137 149 -14129/1632
137 151 -12785/816
137 152 -2/51
137 153 -4/51
137 154 487/48
137 156 2/51
137 158 -241337/19584
137 159 -19/68
137 160 24337/544
137 161 4/51
137 162 -1/408
137 163 11681/544
137 164 1/4
137 165 25/204
137 171 41/408
137 172 -13/102
137 173 -65/408
137 174 2603/1632
137 175 7615/408
137 176 79/204
137 177 25/408
137 178 -45/136
137 180 -7151/544
137 181 3443/544
137 182 -175/136
137 183 -19/136
137 184 19/68
137 185 677/408
137 186 -1/34
137 187 347/408
137 188 -3/34
137 189 -19/204
137 190 17657/1632
137 191 -244/51
137 192 -14149/1632
137 193 209/136
137 194 -311/136
137 197 -1/12
137 198 63715/19584
137 199 24587/612
139 5 1159/252
139 6 -1159/252
139 10 2/3
139 11 -2/3
139 12 2/3
139 13 -2/3
139 14 -2/3
139 18 -1/2
139 19 1/2
139 21 -1/3
139 22 -2/3
139 23 2/3
139 25 1/3
139 26 -2/3
139 27 2/3
139 28 2/3
139 29 -37/12
139 31 37/6
139 32 37/12
139 33 -37/6
139 34 -5/6
139 35 -5/6
139 36 2/3
139 38 2/3
139 42 11/36
139 43 1579/816
139 44 89/136
139 45 -11/68
139 46 -475/102
139 47 1109/204
139 48 1697/272
139 49 -3533/204
139 50 79/68
139 51 -11/34
139 54 11/34
139 55 -89/68
139 56 33/136
139 57 11/34
139 58 -11/34
139 59 -11/68
139 60 9311/408
139 61 -8867/204
139 62 57/34
139 63 3475/68
139 64 12229/816
139 65 -1857/136
139 66 -1871/68
139 67 -1457/136
139 68 1559/68
139 69 -13/136
139 70 -303/68
139 71 -1/2
139 72 -11/34
139 73 -2461/136
139 77 12587/816
139 78 37/34
139 79 -23/136
139 80 -631/544
139 81 135/544
139 82 -23/68
139 83 -491/544
139 84 -23/136
139 85 11/34
139 86 -11/34
139 87 45/68
139 88 -14/17
139 89 183/272
139 91 -183/272
139 92 -69/272
139 93 -11/34
139 94 69/136
139 95 67/136
139 96 -45/68
139 98 23/34
139 100 -23/68
139 103 23/68
139 105 65/96
139 106 -19/204
139 107 -33/136
139 108 33/136
139 109 5/136
139 110 -11/68
139 111 11/34
139 112 11/68
139 113 -11/68
139 114 -11/68
139 115 -81/136
139 116 23/68
139 117 -23/68
139 118 23/68
139 119 -127/1632
139 120 -134567/4896
139 121 29337/544
139 122 -7753/408
139 123 -94243/1632
139 124 -6831/272
139 125 7309/204
139 126 23609/408
139 127 152/51
139 128 -8867/204
139 129 2759/204
139 130 15667/408
139 132 -23/68
139 133 -236369/9792
139 134 2015/1224
139 135 -9047/816
139 136 -295/34
139 137 3155/408
139 138 1022/51
139 139 -1/2
139 140 -10351/408
139 141 1/2
139 142 11/34
139 143 -769/51
139 145 23/68
139 147 62749/9792
139 148 403/102
139 149 -1777/204
139 150 1/2
139 151 -2233/136
139 152 -11/68
139 153 -11/34
139 154 251/24
139 156 -23/68
139 158 -62605/4896
139 159 47/68
139 160 4717/102
139 161 -3/17
139 162 45/68
139 163 2317/102
139 165 -23/68
139 170 -8
139 171 -1/136
139 172 -23/68
139 173 35/68
139 174 125/136
139 175 1895/102
139 176 -25/136
139 177 -23/136
139 178 -11/68
139 179 -1/2
139 180 -5363/408
139 181 779/102
139 182 -45/34
139 183 -21/136
139 184 -1/272
139 185 135/68
139 186 137/272
139 187 135/136
139 188 -41/136
139 189 -7/68
139 190 4723/408
139 191 -661/136
139 192 -1307/136
139 193 14/17
139 194 -197/136
139 198 4299/1088
139 199 11249/272
140 41 85/72
140 104 -11/12
140 146 -11/8
140 157 -11/8
140 166 11/4
140 167 8/3
140 195 8/3
140 233 -3/8
140 312 3/8
140 322 3/8
140 356 3/4
140 386 1/4
140 435 -1/4
140 445 -1/4
140 454 1/2
140 480 -1/2
140 664 -1/8
140 673 -1/4
140 699 -3/8
140 721 -1/4
140 746 1/8
140 771 1/4
140 797 -1/2
140 802 1/2
140 811 1/4
140 820 1
140 834 5/4
140 843 1/4
140 846 1/4
143 41 -29/46
143 167 1/2
143 195 1/2
144 1 16/3
144 5 -8/3
144 6 -8/3
144 8 19/24
144 9 7/12
144 10 -11/4
144 12 -13/12
144 13 5/3
144 14 7/12
144 15 7/24
144 16 -7/12
144 17 -7/12
144 21 5/3
144 22 11/4
144 23 -11/4
144 24 -7/12
144 25 7/24
144 30 -5/3
144 32 11/8
144 36 11/4
144 37 -7/12
144 39 7/12
144 40 19/12
145 1 16/3
145 5 -8/3
145 6 -8/3
145 8 19/24
145 9 7/12
145 11 -11/4
145 12 5/3
145 13 -13/12
145 14 -13/6
145 15 7/24
145 16 -7/12
145 17 -7/12
145 21 7/24
145 24 -7/12
145 25 5/3
145 26 -11/4
145 27 11/4
145 28 11/4
145 29 11/8
145 30 -5/3
145 31 -11/4
145 33 11/4
145 37 -7/12
145 38 -11/4
145 39 7/12
145 40 19/12
145 42 11/12
146 1 -32/3
146 5 16/3
146 6 16/3
146 8 -19/12
146 9 -7/6
146 12 13/6
146 13 13/6
146 14 -7/6
146 15 -7/12
146 16 7/6
146 17 7/6
146 21 -7/12
146 24 7/6
146 25 -7/12
146 30 -13/6
146 37 7/6
146 39 -7/6
146 40 -19/6
149 1 -1
149 2 1
149 7 1
150 41 -7/6
150 76 -1/4
150 104 1
150 146 -1
150 157 1/4
150 166 1
150 169 -1/2
150 195 -1/2
151 41 -7/6
151 76 1/4
151 146 1/2
151 157 -3/4
151 167 1
151 169 1/2
151 195 3/2
152 15 1/2
152 17 -1
152 25 1/2
152 34 -1
152 39 1
152 40 1
153 15 1/2
153 16 -1
153 20 1
153 21 1/2
153 24 -1
153 35 1
153 37 -1
153 40 1
153 42 1/2
155 865 -11/16
158 146 1/2
158 157 -1/2
161 43 -66341/3264
161 44 -2101/272
161 45 22/51
161 46 21351/544
161 47 -31537/544
161 48 -73425/1088
161 49 75889/408
161 50 -5401/816
161 51 44/51
161 52 -11/4
161 53 11/6
161 54 -44/51
161 55 5555/408
161 56 -11/17
161 57 -44/51
161 58 44/51
161 59 22/51
161 60 -256553/1088
161 61 62931/136
161 62 -15983/1632
161 63 -867295/1632
161 64 -86603/544
161 65 118129/816
161 66 236995/816
161 67 62535/544
161 68 -130867/544
161 69 -209/136
161 70 15983/408
161 72 44/51
161 73 300245/1632
161 74 11/4
161 75 11/24
161 77 -3300539/19584
161 78 -1441/272
161 79 -121/272
161 80 3047/408
161 81 -231/272
161 82 -22/51
161 83 6809/816
161 84 -121/272
161 85 -44/51
161 86 44/51
161 87 11/408
161 88 1177/136
161 89 121/51
161 91 77/204
161 92 -649/272
161 93 44/51
161 94 1199/408
161 95 -11/17
161 96 22/51
161 98 121/68
161 100 -121/136
161 102 11/8
161 103 121/136
161 105 -2959/288
161 106 -12023/2448
161 107 11/17
161 108 -11/17
161 109 12551/816
161 110 22/51
161 111 -44/51
161 112 -22/51
161 113 22/51
161 114 22/51
161 115 -209/136
161 116 22/51
161 117 -121/136
161 118 121/136
161 119 -20911/1224
161 120 1443145/4896
161 121 -1883299/3264
161 122 27335/136
161 123 998459/1632
161 124 36971/136
161 125 -640057/1632
161 126 -1002419/1632
161 127 -8261/272
161 128 62931/136
161 129 -79673/544
161 130 -217305/544
161 131 11/8
161 132 -121/136
161 133 2478223/9792
161 134 -174119/9792
161 135 403799/3264
161 136 144265/1632
161 137 -46013/544
161 138 -120857/544
161 140 457919/1632
161 142 -44/51
161 143 44561/272
161 145 22/51
161 147 -367213/6528
161 148 -68563/1632
161 149 155419/1632
161 151 140635/816
161 152 22/51
161 153 44/51
161 154 -5357/48
161 156 -22/51
161 158 2654707/19584
161 159 209/68
161 160 -267707/544
161 161 -44/51
161 162 11/408
161 163 -128491/544
161 164 -11/4
161 165 -275/204
161 171 -451/408
161 172 143/102
161 173 715/408
161 174 -28633/1632
161 175 -83765/408
161 176 -869/204
161 177 -275/408
161 178 495/136
161 180 78661/544
161 181 -37873/544
161 182 1925/136
161 183 209/136
161 184 -209/68
161 185 -7447/408
161 186 11/34
161 187 -3817/408
161 188 33/34
161 189 209/204
161 190 -194227/1632
161 191 2684/51
161 192 155639/1632
161 193 -2299/136
161 194 3421/136
161 197 11/12
161 198 -700865/19584
161 199 -270457/612
162 1 -160
162 5 80
162 6 80
162 8 -75/2
162 9 -35/2
162 10 110
162 12 185/4
162 13 -255/4
162 14 -35/2
162 15 -35/4
162 16 35/2
162 17 35/2
162 21 -255/4
162 22 -110
162 23 110
162 24 35/2
162 25 -35/4
162 30 255/4
162 32 -55
162 34 -55/2
162 36 -110
162 37 35/2
162 39 -35/2
162 40 -95/2
162 188 3
163 1 -160
163 5 80
163 6 80
163 8 -75/2
163 9 -35/2
163 11 110
163 12 -255/4
163 13 185/4
163 14 185/2
163 15 -35/4
163 16 35/2
163 17 35/2
163 21 -35/4
163 24 35/2
163 25 -255/4
163 26 110
163 27 -110
163 28 -110
163 29 -55
163 30 255/4
163 31 110
163 33 -110
163 35 55/2
163 37 35/2
163 38 110
163 39 -35/2
163 40 -95/2
163 42 -385/12
163 190 3
164 12 1/4
164 13 -1/4
164 15 1/4
164 16 -1/2
164 17 1/2
164 18 -1/2
164 20 1
164 21 1/4
164 24 -1/2
164 25 -1/4
164 30 1/4
164 31 -1/2
164 35 1/2
164 37 -1/2
164 39 -1/2
164 40 1/2
164 42 5/12
165 12 -1/4
165 13 1/4
165 15 1/4
165 16 1/2
165 17 -1/2
165 19 -1/2
165 21 -1/4
165 24 1/2
165 25 1/4
165 30 1/4
165 33 -1/2
165 34 -1/2
165 37 1/2
165 39 1/2
165 40 1/2
170 1 -32/21
170 5 16/21
170 6 16/21
170 8 1/6
170 9 1/3
170 12 -1/3
170 13 -1/3
170 14 1/3
170 15 1/6
170 16 -1/3
170 17 -1/3
170 21 1/6
170 24 -1/3
170 25 1/6
170 30 1/3
170 37 -1/3
170 39 1/3
170 40 1/3
171 43 149/544
171 44 -99/34
171 45 1/68
171 46 -2423/272
171 47 1937/272
171 48 1767/544
171 49 -381/34
171 50 -53/136
171 51 26/17
171 52 -3
171 53 5/2
171 54 -26/17
171 55 113/34
171 56 -105/136
171 57 -1/34
171 58 1/34
171 59 103/68
171 60 13529/544
171 61 -674/17
171 62 2201/272
171 63 13429/272
171 64 1703/136
171 65 -445/34
171 66 -3559/136
171 67 -1449/272
171 68 4683/272
171 69 -39/136
171 70 -2/17
171 72 26/17
171 73 -3869/272
171 74 3
171 75 1/4
171 77 37841/3264
171 78 -253/136
171 79 -15/17
171 80 -1723/544
171 81 1119/544
171 82 -13/17
171 83 -11/544
171 84 -15/17
171 85 -26/17
171 86 26/17
171 87 4/17
171 88 495/68
171 89 -845/272
171 90 3/2
171 91 1253/272
171 92 -615/272
171 93 1/34
171 94 479/136
171 95 -3/136
171 96 1/68
171 98 60/17
171 100 -30/17
171 102 21/4
171 103 30/17
171 105 -373/96
171 106 617/408
171 107 105/136
171 108 -105/136
171 109 -64/17
171 110 1/68
171 111 -1/34
171 112 -103/68
171 113 1/68
171 114 103/68
171 115 -243/136
171 116 1/68
171 117 -30/17
171 118 30/17
171 119 4685/1632
171 120 -34471/1632
171 121 12173/272
171 122 -2755/136
171 123 -26855/544
171 124 -5907/272
171 125 8411/272
171 126 14187/272
171 127 43/136
171 128 -674/17
171 129 5273/272
171 130 7007/272
171 131 -9/4
171 132 -30/17
171 133 -74257/3264
171 134 1957/1632
171 135 -4851/544
171 136 -1963/272
171 137 1363/272
171 138 5693/272
171 139 -3/2
171 140 -6235/272
171 142 -26/17
171 143 -2633/136
171 144 3/2
171 145 103/68
171 147 1981/816
171 148 453/272
171 149 -1277/272
171 150 3/2
171 151 -587/68
171 152 1/68
171 153 26/17
171 154 13/2
171 155 -3/2
171 156 -103/68
171 158 -16129/1088
171 159 141/68
171 160 8615/272
171 161 -1/34
171 162 4/17
171 163 7367/272
171 164 -3
171 165 -137/68
171 171 473/136
171 172 169/68
171 173 -46/17
171 174 -287/272
171 175 1053/68
171 176 503/136
171 177 271/136
171 178 30/17
171 179 3
171 180 -2107/272
171 181 2509/272
171 182 495/68
171 183 -63/136
171 184 99/272
171 185 -158/17
171 186 -507/272
171 187 -241/136
171 188 -21/136
171 189 47/68
171 190 3207/272
171 191 -827/136
171 192 -1127/272
171 193 -393/68
171 194 -183/136
171 196 -3/2
171 197 1/2
171 198 5597/816
171 199 -14665/816
172 43 7813/544
172 44 495/68
172 45 -45/68
172 46 -5307/272
172 47 9021/272
172 48 21567/544
172 49 -1959/17
172 50 447/136
172 51 -48/17
172 52 6
172 53 -9/2
172 54 48/17
172 55 -171/17
172 56 237/136
172 57 45/34
172 58 -45/34
172 59 -147/68
172 60 70005/544
172 61 -8853/34
172 62 -3/272
172 63 81441/272
172 64 1545/17
172 65 -5493/68
172 66 -22935/136
172 67 -18129/272
172 68 37023/272
172 69 327/136
172 70 -891/34
172 72 -48/17
172 73 -28365/272
172 74 -6
172 75 -3/4
172 77 118063/1088
172 78 131/136
172 79 99/68
172 80 -801/544
172 81 -987/544
172 82 24/17
172 83 -2361/544
172 84 99/68
172 85 48/17
172 86 -48/17
172 87 -3/34
172 88 -855/68
172 89 489/272
172 90 -3/2
172 91 -1713/272
172 92 543/272
172 93 -45/34
172 94 -135/136
172 95 135/136
172 96 -45/68
172 98 -99/17
172 100 99/34
172 102 -27/4
172 103 -99/34
172 105 191/32
172 106 435/136
172 107 -237/136
172 108 237/136
172 109 -771/68
172 110 -45/68
172 111 45/34
172 112 147/68
172 113 -45/68
172 114 -147/68
172 115 531/136
172 116 -45/68
172 117 99/34
172 118 -99/34
172 119 7653/544
172 120 -90651/544
172 121 21957/68
172 122 -14745/136
172 123 -186681/544
172 124 -42225/272
172 125 59391/272
172 126 95883/272
172 127 2859/136
172 128 -8853/34
172 129 21285/272
172 130 60759/272
172 131 3/4
172 132 99/34
172 133 -160941/1088
172 134 6107/544
172 135 -37419/544
172 136 -14991/272
172 137 12411/272
172 138 34209/272
172 139 3/2
172 140 -43683/272
172 142 48/17
172 143 -12789/136
172 144 -3/2
172 145 -147/68
172 147 20589/544
172 148 6441/272
172 149 -13425/272
172 150 -3/2
172 151 -3393/34
172 152 -45/68
172 153 -48/17
172 154 237/4
172 155 3/2
172 156 147/68
172 158 -88801/1088
172 159 -429/68
172 160 77955/272
172 161 45/34
172 162 -3/34
172 163 37827/272
172 164 6
172 165 249/68
172 171 -273/136
172 172 -57/68
172 173 -93/34
172 174 2817/272
172 175 7797/68
172 176 213/136
172 177 -159/136
172 178 -99/34
172 180 -22179/272
172 181 11025/272
172 182 -957/68
172 183 -225/136
172 184 441/272
172 185 603/34
172 186 783/272
172 187 441/136
172 188 -279/136
172 189 -75/68
172 190 17967/272
172 191 -3993/136
172 192 -14871/272
172 193 855/68
172 194 -2577/136
172 196 3/2
172 197 -3/2
172 198 7887/544
172 199 71735/272
176 43 -11275/816
176 44 -253/34
176 45 -11/34
176 46 10769/408
176 47 -17171/408
176 48 -15323/272
176 49 7150/51
176 50 -539/68
176 51 -11/17
176 54 11/17
176 55 253/17
176 56 33/68
176 57 11/17
176 58 -11/17
176 59 -11/34
176 60 -155111/816
176 61 38291/102
176 62 -649/136
176 63 -57585/136
176 64 -26279/204
176 65 3993/34
176 66 15213/68
176 67 13321/136
176 68 -27203/136
176 69 55/68
176 70 1023/34
176 72 -11/17
176 73 20493/136
176 77 -190729/1632
176 78 -2497/204
176 79 11/68
176 80 1749/272
176 81 -341/272
176 82 11/34
176 83 2365/272
176 84 11/68
176 85 11/17
176 86 -11/17
176 87 11/34
176 88 517/68
176 89 319/136
176 91 -319/136
176 92 -715/136
176 93 -11/17
176 94 715/68
176 95 33/68
176 96 -11/34
176 98 -11/17
176 100 11/34
176 103 -11/34
176 105 -803/48
176 106 -121/102
176 107 -33/68
176 108 33/68
176 109 209/68
176 110 -11/34
176 111 11/17
176 112 11/34
176 113 -11/34
176 114 -11/34
176 115 55/68
176 116 -11/34
176 117 11/34
176 118 -11/34
176 119 -847/272
176 120 600479/2448
176 121 -32637/68
176 122 8470/51
176 123 411235/816
176 124 29821/136
176 125 -133573/408
176 126 -198517/408
176 127 -4411/204
176 128 38291/102
176 129 -46475/408
176 130 -139601/408
176 132 11/34
176 133 946253/4896
176 134 -31295/2448
176 135 85657/816
176 136 8503/136
176 137 -31141/408
176 138 -71555/408
176 140 91685/408
176 142 11/17
176 143 24431/204
176 145 -11/34
176 147 -94655/2448
176 148 -15323/408
176 149 37279/408
176 151 4961/34
176 152 -11/34
176 153 -11/17
176 154 -308/3
176 156 11/34
176 158 461681/4896
176 159 -55/34
176 160 -163493/408
176 161 11/17
176 162 11/34
176 163 -68453/408
176 165 11/34
176 171 33/68
176 172 99/17
176 173 -110/17
176 174 -2453/136
176 175 -17545/102
176 176 77/68
176 177 11/68
176 178 88/17
176 179 11/2
176 180 51205/408
176 181 -19591/408
176 182 539/34
176 183 -55/68
176 184 -341/136
176 185 -715/34
176 186 341/136
176 187 -1089/68
176 188 -143/68
176 189 22/17
176 190 -38885/408
176 191 2739/68
176 192 11275/136
176 193 -363/17
176 194 891/68
176 198 -26455/816
176 199 -58927/136
179 8 7/8
179 9 -7/4
179 14 -7/4
179 15 -7/8
179 16 7/4
179 17 7/4
179 21 -7/8
179 24 7/4
179 25 -7/8
179 34 7/4
179 35 -7/4
179 37 7/4
179 39 -7/4
179 40 -7/4
182 1 -15/2
182 2 15/2
182 7 15/2
182 15 -11/8
182 17 11/4
182 25 -11/8
182 34 11/4
182 39 -11/4
182 40 -11/4
183 1 -15/2
183 2 15/2
183 7 15/2
183 15 -11/8
183 16 11/4
183 20 -11/4
183 21 -11/8
183 24 11/4
183 35 -11/4
183 37 11/4
183 40 -11/4
183 42 -11/8
184 1 -1
184 3 1
185 1 -1
185 4 1
185 7 1
186 41 1
187 1 -1/2
187 2 1/2
187 7 1/2
193 17 -2
193 18 2
193 20 -2
193 25 1
193 29 -1
193 31 2
193 38 2
193 39 2
193 42 -1/3
194 16 -2
194 19 2
194 21 1
194 24 -2
194 32 -1
194 33 2
194 36 -2
194 37 -2
195 1 16/3
195 5 -8/3
195 6 -8/3
195 8 -7/12
195 9 7/12
195 12 7/24
195 13 7/24
195 14 7/12
195 15 7/24
195 16 -7/12
195 17 -7/12
195 21 7/24
195 24 -7/12
195 25 7/24
195 30 -7/24
195 34 -11/4
195 37 -7/12
195 39 7/12
195 40 19/12
196 1 16/3
196 5 -8/3
196 6 -8/3
196 8 -7/12
196 9 7/12
196 12 7/24
196 13 7/24
196 14 7/12
196 15 7/24
196 16 -7/12
196 17 -7/12
196 21 7/24
196 24 -7/12
196 25 7/24
196 30 -7/24
196 35 11/4
196 37 -7/12
196 39 7/12
196 40 19/12
196 42 11/24
197 43 543/272
197 44 -201/68
197 45 -2/17
197 46 -2327/136
197 47 1721/136
197 48 1041/272
197 49 -380/17
197 50 -247/68
197 51 -4/17
197 52 3
197 53 -2
197 54 4/17
197 55 269/34
197 56 3/17
197 57 4/17
197 58 -4/17
197 59 -2/17
197 60 12473/272
197 61 -2561/34
197 62 2365/136
197 63 12533/136
197 64 3427/136
197 65 -1703/68
197 66 -3461/68
197 67 -1599/136
197 68 5595/136
197 69 27/34
197 70 -325/34
197 72 -4/17
197 73 -4975/136
197 74 -3
197 75 -1/2
197 77 27697/1632
197 78 -229/68
197 79 21/68
197 80 193/68
197 81 -12/17
197 82 2/17
197 83 133/34
197 84 21/68
197 85 4/17
197 86 -4/17
197 87 -13/34
197 88 111/34
197 89 29/34
197 91 -131/34
197 92 -249/68
197 93 -4/17
197 94 317/34
197 95 3/17
197 96 -2/17
197 98 -21/17
197 100 21/34
197 102 -3/2
197 103 -21/34
197 105 -235/24
197 106 -71/204
197 107 -3/17
197 108 3/17
197 109 59/68
197 110 -2/17
197 111 4/17
197 112 2/17
197 113 -2/17
197 114 -2/17
197 115 27/34
197 116 -2/17
197 117 21/34
197 118 -21/34
197 119 -73/102
197 120 -5619/136
197 121 23333/272
197 122 -628/17
197 123 -12879/136
197 124 -642/17
197 125 7683/136
197 126 12833/136
197 127 49/68
197 128 -2561/34
197 129 4697/136
197 130 7961/136
197 131 -3/2
197 132 21/34
197 133 -10341/272
197 134 -201/272
197 135 -4277/272
197 136 -971/136
197 137 1501/136
197 138 4649/136
197 140 -5541/136
197 142 4/17
197 143 -1793/68
197 145 -2/17
197 147 4633/1632
197 148 449/136
197 149 -1233/136
197 151 -1169/68
197 152 -2/17
197 153 -4/17
197 154 63/4
197 156 2/17
197 158 -45625/1632
197 159 -27/17
197 160 9179/136
197 161 4/17
197 162 -13/34
197 163 6419/136
197 164 3
197 165 19/17
197 171 23/34
197 172 19/17
197 173 -29/34
197 174 -637/136
197 175 803/34
197 176 7/17
197 177 19/34
197 178 81/34
197 179 3
197 180 -2197/136
197 181 2425/136
197 182 111/34
197 183 -27/34
197 184 105/34
197 185 -277/34
197 186 -3/34
197 187 -79/34
197 188 -30/17
197 189 8/17
197 190 2761/136
197 191 -142/17
197 192 -2173/136
197 193 -111/34
197 194 111/34
197 197 -1
197 198 29023/1632
197 199 -941/102
199 1 -128/702751
199 5 64/702751
199 6 64/702751
199 8 2/100393
199 9 -2/100393
199 12 -1/100393
199 13 -1/100393
199 14 -2/100393
199 15 -1/100393
199 16 2/100393
199 17 2/100393
199 21 -1/100393
199 24 2/100393
199 25 -1/100393
199 30 1/100393
199 35 -6/100393
199 37 2/100393
199 39 -2/100393
199 40 -2/100393
199 42 -1/100393
200 1 -128/702751
200 5 64/702751
200 6 64/702751
200 8 2/100393
200 9 -2/100393
200 12 -1/100393
200 13 -1/100393
200 14 -2/100393
200 15 -1/100393
200 16 2/100393
200 17 2/100393
200 21 -1/100393
200 24 2/100393
200 25 -1/100393
200 30 1/100393
200 34 6/100393
200 37 2/100393
200 39 -2/100393
200 40 -2/100393
201 1 -1
201 6 1
202 1 -1
202 5 1
203 8 3/16
203 9 -3/8
203 14 -3/8
203 15 -3/16
203 16 3/8
203 17 3/8
203 21 -3/16
203 24 3/8
203 25 -3/16
203 34 3/8
203 35 -3/8
203 37 3/8
203 39 -3/8
203 40 -3/8
204 8 -1/2
204 10 1
204 12 1/2
204 13 -1/2
204 16 1
204 19 -1
204 21 -1
204 22 -1
204 23 1
204 24 1
204 30 1/2
204 33 -1
204 34 -1
204 37 1
205 8 -1/2
205 11 1
205 12 -1/2
205 13 1/2
205 14 1
205 17 1
205 18 -1
205 20 1
205 25 -1
205 26 1
205 27 -1
205 28 -1
205 30 1/2
205 33 -1
205 35 1
205 39 -1
208 43 -905/544
208 44 335/136
208 45 5/51
208 46 11635/816
208 47 -8605/816
208 48 -1735/544
208 49 950/51
208 50 1235/408
208 51 10/51
208 52 -5/2
208 53 5/3
208 54 -10/51
208 55 -1345/204
208 56 -5/34
208 57 -10/51
208 58 10/51
208 59 5/51
208 60 -62365/1632
208 61 12805/204
208 62 -11825/816
208 63 -62665/816
208 64 -17135/816
208 65 8515/408
208 66 17305/408
208 67 2665/272
208 68 -9325/272
208 69 -45/68
208 70 1625/204
208 72 10/51
208 73 24875/816
208 74 5/2
208 75 5/12
208 77 -138485/9792
208 78 1145/408
208 79 -35/136
208 80 -965/408
208 81 10/17
208 82 -5/51
208 83 -665/204
208 84 -35/136
208 85 -10/51
208 86 10/51
208 87 65/204
208 88 -185/68
208 89 -145/204
208 91 655/204
208 92 415/136
208 93 10/51
208 94 -1585/204
208 95 -5/34
208 96 5/51
208 98 35/34
208 100 -35/68
208 102 5/4
208 103 35/68
208 105 1175/144
208 106 355/1224
208 107 5/34
208 108 -5/34
208 109 -295/408
208 110 5/51
208 111 -10/51
208 112 -5/51
208 113 5/51
208 114 5/51
208 115 -45/68
208 116 5/51
208 117 -35/68
208 118 35/68
208 119 365/612
208 120 9365/272
208 121 -116665/1632
208 122 1570/51
208 123 21465/272
208 124 535/17
208 125 -12805/272
208 126 -64165/816
208 127 -245/408
208 128 12805/204
208 129 -23485/816
208 130 -39805/816
208 131 5/4
208 132 -35/68
208 133 17235/544
208 134 335/544
208 135 21385/1632
208 136 4855/816
208 137 -7505/816
208 138 -23245/816
208 140 9235/272
208 142 -10/51
208 143 8965/408
208 145 5/51
208 147 -23165/9792
208 148 -2245/816
208 149 2055/272
208 151 5845/408
208 152 5/51
208 153 10/51
208 154 -105/8
208 156 -5/51
208 158 228125/9792
208 159 45/34
208 160 -45895/816
208 161 -10/51
208 162 65/204
208 163 -32095/816
208 164 -5/2
208 165 -95/102
208 171 -115/204
208 172 -95/102
208 173 145/204
208 174 3185/816
208 175 -4015/204
208 176 -35/102
208 177 -95/204
208 178 -135/68
208 179 -5/2
208 180 10985/816
208 181 -12125/816
208 182 -185/68
208 183 45/68
208 184 -175/68
208 185 1385/204
208 186 5/68
208 187 395/204
208 188 25/17
208 189 -20/51
208 190 -13805/816
208 191 355/51
208 192 10865/816
208 193 185/68
208 194 -185/68
208 197 5/6
208 198 -145115/9792
208 199 4705/612
215 41 11/4
217 1 11/7
217 3 -11/7
218 1 11/7
218 4 -11/7
218 7 -11/7


==> anc/gluons_nmhv/gluonsmp_2L_Nf1 <==
0 1 -743/6
0 5 359/6
0 6 64
0 8 1621/100
0 9 54
0 10 -16
0 11 -12
0 12 -3121/100
0 13 -2721/100
0 14 42
0 15 27
0 16 -61/2
0 17 -27
0 18 -27
0 19 -47/2
0 20 27
0 21 -99/25
0 22 16
0 23 1921/50
0 24 -61/2
0 25 -771/100
0 26 2121/50
0 27 12
0 28 -2121/50
0 29 -771/100
0 30 1521/100
0 31 771/50
0 32 -373/50
0 33 -23/2
0 34 1521/50
0 35 -673/25
0 36 -373/25
0 37 598/25
0 38 771/50
0 39 -1371/50
0 40 -623/25
0 42 -374/75
0 43 5/18
0 46 -8/9
0 47 11/9
0 48 7/6
0 49 -29/9
0 60 40/9
0 61 -77/9
0 62 1/3
0 63 10
0 64 53/18
0 65 -8/3
0 66 -17/3
0 67 -2
0 68 13/3
0 70 -2/3
0 73 -10/3
0 77 37/12
0 120 -142/27
0 121 21/2
0 122 -67/18
0 123 -101/9
0 124 -5
0 125 64/9
0 126 103/9
0 127 5/9
0 128 -77/9
0 129 26/9
0 130 65/9
0 133 -128/27
0 134 17/54
0 135 -20/9
0 136 -5/3
0 137 13/9
0 138 38/9
0 140 -47/9
0 143 -28/9
0 147 121/108
0 148 7/9
0 149 -16/9
0 151 -3
0 154 17/9
0 158 -269/108
0 160 80/9
0 163 41/9
0 170 16/3
0 174 1/3
0 175 34/9
0 176 1/3
0 180 -25/9
0 181 13/9
0 186 -1/3
0 187 1/3
0 188 1/3
0 190 20/9
0 191 -1
0 192 -5/3
0 194 -1/3
0 198 29/36
0 199 56/9
1 1 -551/6
1 5 1111/21
1 6 545/14
1 8 1621/100
1 9 54
1 10 -12
1 11 -16
1 12 -2721/100
1 13 -3121/100
1 14 38
1 15 27
1 16 -27
1 17 -61/2
1 18 -23
1 19 -55/2
1 20 47/2
1 21 -771/100
1 22 12
1 23 2121/50
1 24 -27
1 25 -99/25
1 26 1921/50
1 27 16
1 28 -1921/50
1 29 -671/100
1 30 1521/100
1 31 671/50
1 32 -423/50
1 33 -19/2
1 34 598/25
1 35 -1371/50
1 36 -771/50
1 37 1371/50
1 38 373/25
1 39 -598/25
1 40 -473/25
1 42 -108/25
1 43 -599/204
1 44 -173/204
1 45 7/34
1 46 1597/204
1 47 -173/17
1 48 -635/68
1 49 478/17
1 50 -2/51
1 51 38/51
1 54 -38/51
1 55 173/102
1 56 -199/204
1 57 -7/17
1 58 38/51
1 59 41/34
1 60 -15391/408
1 61 3635/51
1 62 -851/204
1 63 -16883/204
1 64 -9887/408
1 65 4661/204
1 66 1577/34
1 67 814/51
1 68 -2505/68
1 69 31/204
1 70 631/102
1 72 38/51
1 73 943/34
1 77 -66149/2448
1 78 55/102
1 79 -157/204
1 80 61/816
1 81 -55/272
1 82 -55/102
1 83 1265/816
1 84 -41/68
1 85 -38/51
1 86 55/51
1 87 13/102
1 88 7/17
1 89 275/408
1 91 -275/408
1 92 -55/136
1 93 38/51
1 94 55/68
1 95 -199/204
1 96 89/102
1 97 1/3
1 98 24/17
1 100 -157/102
1 103 55/102
1 105 -35/16
1 106 73/153
1 107 199/204
1 108 -89/68
1 109 -25/204
1 110 7/34
1 111 -38/51
1 112 -41/34
1 113 7/34
1 114 75/34
1 115 -37/204
1 116 157/102
1 117 -157/102
1 118 89/102
1 119 -3275/2448
1 120 12127/272
1 121 -71341/816
1 122 1631/51
1 123 76027/816
1 124 5605/136
1 125 -12197/204
1 126 -3193/34
1 127 -373/102
1 128 3635/51
1 129 -5111/204
1 130 -2039/34
1 132 -89/102
1 133 189869/4896
1 134 -349/136
1 135 314/17
1 136 676/51
1 137 -1255/102
1 138 -7025/204
1 139 -1/3
1 140 4441/102
1 142 -38/51
1 143 857/34
1 145 89/102
1 147 -40843/4896
1 148 -3589/612
1 149 2801/204
1 151 4807/204
1 152 157/102
1 153 38/51
1 154 -65/4
1 156 -89/102
1 158 3104/153
1 159 37/102
1 160 -14951/204
1 161 -157/51
1 162 27/34
1 163 -2495/68
1 165 -89/102
1 168 1/3
1 170 -16/3
1 171 -131/204
1 172 -55/102
1 173 74/51
1 174 -101/51
1 175 -1549/51
1 176 -317/204
1 177 -55/204
1 178 89/102
1 179 1/3
1 180 1097/51
1 181 -781/68
1 182 7/17
1 183 -65/204
1 184 -437/408
1 185 -19/17
1 186 55/136
1 187 -199/204
1 188 -101/204
1 189 1/102
1 190 -290/17
1 191 1639/204
1 192 463/34
1 193 -106/51
1 194 249/68
1 198 -25045/4896
1 199 -24931/408
2 1 9349307197/31623795
2 5 -4645288646/31623795
2 6 -4704018551/31623795
2 8 -9473/900
2 9 -64
2 10 10/9
2 11 16
2 12 23873/900
2 13 37273/900
2 14 -48
2 15 -32
2 16 33
2 17 61/2
2 18 69/2
2 19 30
2 20 -67/2
2 21 13423/900
2 22 -10/9
2 23 -28273/450
2 24 33
2 25 218/25
2 26 -2397/50
2 27 -16
2 28 2397/50
2 29 218/25
2 30 -22873/900
2 31 -436/25
2 32 12973/900
2 33 18
2 34 -5524/225
2 35 1347/50
2 36 14323/450
2 37 -1547/50
2 38 -361/25
2 39 836/25
2 40 761/25
2 42 106/25
2 43 1063/1224
2 44 7/17
2 45 -5/51
2 46 -499/204
2 47 167/51
2 48 1297/408
2 49 -457/51
2 50 5/51
2 51 -9/17
2 53 -1/6
2 54 37/102
2 55 -25/51
2 56 5/34
2 57 1/34
2 58 -37/102
2 59 4/17
2 60 4741/408
2 61 -380/17
2 62 181/204
2 63 5377/204
2 64 517/68
2 65 -361/51
2 66 -250/17
2 67 -517/102
2 68 763/68
2 69 -3/34
2 70 -32/17
2 72 -10/51
2 73 -1769/204
2 77 20881/2448
2 78 -5/51
2 79 5/102
2 80 -55/408
2 81 5/136
2 82 5/51
2 83 -115/408
2 84 11/51
2 85 9/17
2 86 -9/17
2 87 5/51
2 88 -10/51
2 89 -25/204
2 91 25/204
2 92 5/68
2 93 -37/102
2 94 -5/34
2 95 16/51
2 96 -5/51
2 97 1/3
2 98 -10/51
2 99 1/3
2 100 5/51
2 103 -5/51
2 105 25/72
2 106 13/153
2 107 -13/204
2 108 47/204
2 109 -29/51
2 110 7/102
2 111 10/51
2 112 -4/17
2 113 -9/34
2 114 4/17
2 115 -3/34
2 116 -5/51
2 117 5/51
2 118 -5/51
2 119 613/1224
2 120 -16651/1224
2 121 5537/204
2 122 -327/34
2 123 -11891/408
2 124 -2663/204
2 125 3743/204
2 126 6143/204
2 127 53/34
2 128 -380/17
2 129 1549/204
2 130 1253/68
2 132 5/51
2 133 -31241/2448
2 134 1061/1224
2 135 -2333/408
2 136 -929/204
2 137 733/204
2 138 757/68
2 139 1/6
2 140 -2791/204
2 141 1/6
2 142 10/51
2 143 -281/34
2 145 -5/51
2 147 955/306
2 148 623/306
2 149 -297/68
2 150 1/6
2 151 -397/51
2 152 7/102
2 153 -10/51
2 154 14/3
2 156 5/51
2 158 -5681/816
2 159 -8/51
2 160 4763/204
2 161 -7/51
2 162 5/51
2 163 2503/204
2 165 5/51
2 171 5/34
2 172 5/51
2 173 -5/17
2 174 109/204
2 175 481/51
2 176 35/102
2 177 5/102
2 178 -5/51
2 180 -421/68
2 181 817/204
2 182 -10/51
2 183 -25/102
2 184 5/68
2 185 5/17
2 186 -5/68
2 187 5/34
2 188 71/102
2 189 1/17
2 190 1135/204
2 191 -134/51
2 192 -859/204
2 193 10/51
2 194 -35/34
2 198 284/153
2 199 1283/68
3 1 10361268637/31623795
3 5 -4961526596/31623795
3 6 -5399742041/31623795
3 8 -9473/900
3 9 -64
3 10 16
3 11 10/9
3 12 37273/900
3 13 23873/900
3 14 -566/9
3 15 -32
3 16 61/2
3 17 33
3 18 63/2
3 19 33
3 20 -31
3 21 218/25
3 22 -16
3 23 -2397/50
3 24 61/2
3 25 13423/900
3 26 -28273/450
3 27 -10/9
3 28 28273/450
3 29 7499/450
3 30 -22873/900
3 31 -7499/225
3 32 647/100
3 33 305/9
3 34 -1497/50
3 35 6199/225
3 36 361/25
3 37 -836/25
3 38 -14323/450
3 39 1547/50
3 40 911/25
3 42 6562/675
3 43 1/8
3 44 1/6
3 46 -1/4
3 47 2/3
3 48 23/24
3 49 -2
3 52 -1/3
3 53 1/6
3 54 -1/6
3 55 -1/3
3 60 19/8
3 61 -31/6
3 62 -5/12
3 63 73/12
3 64 11/6
3 65 -3/2
3 66 -7/2
3 67 -3/2
3 68 31/12
3 70 -1/3
3 73 -23/12
3 77 95/48
3 88 1/6
3 89 -1/3
3 90 1/3
3 91 1/3
3 92 1/6
3 93 -1/6
3 94 -1/3
3 96 1/3
3 98 -1/3
3 101 -1/3
3 105 1/18
3 120 -115/36
3 121 155/24
3 122 -23/12
3 123 -83/12
3 124 -19/6
3 125 17/4
3 126 29/4
3 127 2/3
3 128 -31/6
3 129 17/12
3 130 53/12
3 133 -223/72
3 134 23/72
3 135 -11/8
3 136 -17/12
3 137 5/6
3 138 31/12
3 140 -13/4
3 143 -2
3 147 157/144
3 148 5/12
3 149 -7/12
3 151 -7/3
3 154 1
3 158 -305/144
3 160 71/12
3 163 35/12
3 174 1/4
3 175 7/3
3 180 -7/4
3 181 3/4
3 190 7/4
3 191 -1/2
3 192 -13/12
3 198 29/48
3 199 10/3
4 0 1535/216
4 1 687857/3780
4 2 142/27
4 4 131/60
4 5 -33793/378
4 6 -36763/378
4 7 281/60
4 8 2683/450
4 9 -25/3
4 11 -118/9
4 12 2546/225
4 13 -404/225
4 14 -193/9
4 15 -6
4 16 -4/3
4 17 38/9
4 18 17/4
4 19 299/36
4 20 -26/9
4 21 407/75
4 23 -238/25
4 24 -4/3
4 25 2071/225
4 26 -5092/225
4 27 118/9
4 28 5092/225
4 29 8659/900
4 30 -10459/900
4 31 -5681/300
4 32 -883/450
4 33 967/36
4 34 -89/75
4 35 692/225
4 36 -11/75
4 37 -814/75
4 38 -463/25
4 39 1192/225
4 40 1214/75
4 42 5617/1350
4 43 -4159/1224
4 44 -87/34
4 45 8/51
4 46 311/612
4 47 -811/306
4 48 -3221/408
4 49 3149/153
4 50 -76/51
4 51 16/51
4 52 -11/3
4 53 5/2
4 54 -5/34
4 55 125/51
4 56 -4/17
4 57 -16/51
4 58 16/51
4 59 8/51
4 60 -22937/1224
4 61 12865/306
4 62 659/204
4 63 -9443/204
4 64 -4739/306
4 65 427/34
4 66 817/34
4 67 706/51
4 68 -5053/204
4 69 -18/17
4 70 143/17
4 72 16/51
4 73 4289/204
4 74 4
4 75 2/3
4 77 -36643/2448
4 78 -469/153
4 79 -7/17
4 80 -143/204
4 81 311/204
4 82 -8/51
4 83 109/204
4 84 -7/17
4 85 -16/51
4 86 16/51
4 87 26/51
4 88 661/102
4 89 -42/17
4 90 -1/6
4 91 643/102
4 92 -97/102
4 93 16/51
4 94 -61/102
4 95 -4/17
4 96 -1/102
4 98 101/51
4 100 -14/17
4 102 16/3
4 103 14/17
4 105 -14/9
4 106 71/153
4 107 4/17
4 108 -4/17
4 109 -59/51
4 110 8/51
4 111 -16/51
4 112 -8/51
4 113 8/51
4 114 8/51
4 115 -18/17
4 116 8/51
4 117 -14/17
4 118 14/17
4 119 146/153
4 120 26771/918
4 121 -22373/408
4 122 4855/306
4 123 17659/306
4 124 845/34
4 125 -21499/612
4 126 -34651/612
4 127 -776/153
4 128 12865/306
4 129 -4433/612
4 130 -25649/612
4 131 -1/3
4 132 -14/17
4 133 41423/1836
4 134 -4865/3672
4 135 13915/1224
4 136 1619/204
4 137 -1342/153
4 138 -10673/612
4 140 14495/612
4 142 -16/51
4 143 3431/306
4 144 1/2
4 145 8/51
4 147 -47875/7344
4 148 -1051/204
4 149 6259/612
4 151 367/17
4 152 8/51
4 153 16/51
4 154 -209/18
4 155 -1/6
4 156 -8/51
4 158 82109/7344
4 159 36/17
4 160 -32855/612
4 161 -16/51
4 162 26/51
4 163 -12623/612
4 164 -13/3
4 165 -76/51
4 170 16/3
4 171 158/51
4 172 128/51
4 173 -163/51
4 174 -205/204
4 175 -2659/153
4 176 193/51
4 177 98/51
4 178 14/17
4 179 4/3
4 180 8473/612
4 181 -3313/612
4 182 458/51
4 183 18/17
4 184 -29/102
4 185 -517/51
4 186 -277/102
4 187 -131/51
4 188 23/17
4 189 12/17
4 190 -5873/612
4 191 337/102
4 192 2731/204
4 193 -424/51
4 194 67/51
4 196 -4/3
4 197 4/3
4 198 -9035/2448
4 199 -1455/17
5 0 1535/216
5 1 755057/3780
5 2 142/27
5 3 131/60
5 5 -37153/378
5 6 -40123/378
5 7 5/2
5 8 3683/450
5 9 -25/3
5 10 14/3
5 11 -200/9
5 12 4096/225
5 13 -1954/225
5 14 -275/9
5 15 -6
5 16 38/9
5 17 -4/3
5 18 353/36
5 19 11/4
5 20 -76/9
5 21 71/225
5 22 -14/3
5 23 -364/75
5 24 38/9
5 25 3721/225
5 26 -7142/225
5 27 200/9
5 28 7142/225
5 29 10259/900
5 30 -4153/300
5 31 -20243/900
5 32 -683/450
5 33 365/12
5 34 -188/25
5 35 -983/225
5 36 167/225
5 37 -1192/225
5 38 -4967/225
5 39 814/75
5 40 488/25
5 42 1132/225
5 43 2257/612
5 44 127/102
5 45 2/153
5 46 -2185/306
5 47 4673/612
5 48 271/34
5 49 -8165/306
5 50 151/153
5 51 55/153
5 52 8/3
5 53 -29/18
5 54 -59/306
5 55 -160/153
5 56 -1/51
5 57 43/306
5 58 59/306
5 59 -49/153
5 60 20533/612
5 61 -9812/153
5 62 1181/306
5 63 22813/306
5 64 13765/612
5 65 -3055/153
5 66 -12371/306
5 67 -1087/68
5 68 1826/51
5 69 38/51
5 70 -1495/153
5 72 4/153
5 73 -9173/306
5 74 -8/3
5 75 -4/9
5 77 79457/3672
5 78 497/306
5 79 28/51
5 80 215/612
5 81 -239/204
5 82 -53/153
5 83 -11/612
5 84 -40/51
5 85 -59/306
5 86 161/306
5 87 134/153
5 88 -377/102
5 89 583/306
5 91 -1399/306
5 92 -35/102
5 93 4/153
5 94 377/153
5 95 49/102
5 96 -202/153
5 97 -1/3
5 98 -44/51
5 100 13/17
5 102 -11/3
5 103 -22/51
5 105 -13/27
5 106 5/459
5 107 -5/34
5 108 5/34
5 109 -2/153
5 110 -47/306
5 111 -4/153
5 112 149/306
5 113 -47/306
5 114 -47/306
5 115 38/51
5 116 -100/153
5 117 -4/17
5 118 -22/51
5 119 95/1836
5 120 -24977/612
5 121 12130/153
5 122 -4268/153
5 123 -17327/204
5 124 -1826/51
5 125 5297/102
5 126 25645/306
5 127 638/153
5 128 -9812/153
5 129 5851/306
5 130 17581/306
5 131 -1/3
5 132 22/51
5 133 -4653/136
5 134 709/612
5 135 -4865/306
5 136 -1517/153
5 137 7231/612
5 138 8617/306
5 139 -1/6
5 140 -3665/102
5 142 43/306
5 143 -3058/153
5 145 2/153
5 147 6605/918
5 148 1711/306
5 149 -635/51
5 150 -1/6
5 151 -3724/153
5 152 -100/153
5 153 -145/306
5 154 16
5 156 -2/153
5 158 -70997/3672
5 159 -59/51
5 160 21433/306
5 161 200/153
5 162 83/153
5 163 10393/306
5 164 8/3
5 165 134/153
5 170 -16/3
5 171 -241/153
5 172 -172/153
5 173 244/153
5 174 -83/306
5 175 3806/153
5 176 -313/153
5 177 -137/153
5 178 -5/51
5 179 -1/3
5 180 -5711/306
5 181 3461/306
5 182 -94/17
5 183 -7/17
5 184 45/34
5 185 827/153
5 186 57/34
5 187 116/153
5 188 -41/51
5 189 -59/153
5 190 4907/306
5 191 -980/153
5 192 -5003/306
5 193 77/17
5 194 -61/51
5 196 2/3
5 197 -8/9
5 198 13693/1836
5 199 29821/459
6 1 -457/9
6 5 1802/63
6 6 1397/63
6 8 739/100
6 9 205/6
6 10 -8
6 11 -8
6 12 -2471/150
6 13 -2471/150
6 14 157/6
6 15 205/12
6 16 -115/6
6 17 -18
6 18 -95/6
6 19 -46/3
6 20 97/6
6 21 -189/100
6 22 8
6 23 1721/75
6 24 -115/6
6 25 -107/50
6 26 557/25
6 27 8
6 28 -557/25
6 29 -767/300
6 30 1271/150
6 31 767/150
6 32 -671/150
6 33 -6
6 34 1667/150
6 35 -257/25
6 36 -596/75
6 37 589/50
6 38 917/150
6 39 -307/25
6 40 -496/75
6 42 -871/450
7 1 -601/9
7 5 301/9
7 6 100/3
7 8 739/100
7 9 205/6
7 10 -8
7 11 -8
7 12 -2471/150
7 13 -2471/150
7 14 157/6
7 15 205/12
7 16 -18
7 17 -115/6
7 18 -15
7 19 -97/6
7 20 15
7 21 -107/50
7 22 8
7 23 557/25
7 24 -18
7 25 -189/100
7 26 1721/75
7 27 8
7 28 -1721/75
7 29 -298/75
7 30 1271/150
7 31 596/75
7 32 -917/300
7 33 -49/6
7 34 589/50
7 35 -946/75
7 36 -917/150
7 37 307/25
7 38 596/75
7 39 -589/50
7 40 -721/75
7 42 -2567/900
10 1 -6012243877/31623795
10 2 -26/3
10 5 431274578/4517685
10 6 3267394721/31623795
10 7 -26/3
10 8 746/225
10 9 8
10 10 98/9
10 11 -8
10 12 154/225
10 13 -4096/225
10 15 5
10 16 3
10 17 2
10 18 -43/4
10 19 -41/4
10 20 10
10 21 -7067/450
10 22 -98/9
10 23 6392/225
10 24 3
10 25 -144/25
10 26 238/25
10 27 8
10 28 -238/25
10 29 -63/50
10 30 8959/900
10 31 277/100
10 32 -7159/900
10 33 -17/4
10 34 2392/225
10 35 -413/25
10 36 -3917/225
10 37 513/25
10 38 -12/25
10 39 -488/25
10 40 -513/25
10 42 -113/150
10 43 -1063/1224
10 44 -7/17
10 45 5/51
10 46 499/204
10 47 -167/51
10 48 -1297/408
10 49 457/51
10 50 -5/51
10 51 9/17
10 53 1/6
10 54 -37/102
10 55 25/51
10 56 -5/34
10 57 -1/34
10 58 37/102
10 59 -4/17
10 60 -4741/408
10 61 380/17
10 62 -181/204
10 63 -5377/204
10 64 -517/68
10 65 361/51
10 66 250/17
10 67 517/102
10 68 -763/68
10 69 3/34
10 70 32/17
10 72 10/51
10 73 1769/204
10 77 -20881/2448
10 78 5/51
10 79 -5/102
10 80 55/408
10 81 -5/136
10 82 -5/51
10 83 115/408
10 84 -11/51
10 85 -9/17
10 86 9/17
10 87 -5/51
10 88 10/51
10 89 25/204
10 91 -25/204
10 92 -5/68
10 93 37/102
10 94 5/34
10 95 -16/51
10 96 5/51
10 97 -1/3
10 98 10/51
10 99 -1/3
10 100 -5/51
10 103 5/51
10 105 -25/72
10 106 -13/153
10 107 13/204
10 108 -47/204
10 109 29/51
10 110 -7/102
10 111 -10/51
10 112 4/17
10 113 9/34
10 114 -4/17
10 115 3/34
10 116 5/51
10 117 -5/51
10 118 5/51
10 119 -613/1224
10 120 16651/1224
10 121 -5537/204
10 122 327/34
10 123 11891/408
10 124 2663/204
10 125 -3743/204
10 126 -6143/204
10 127 -53/34
10 128 380/17
10 129 -1549/204
10 130 -1253/68
10 132 -5/51
10 133 31241/2448
10 134 -1061/1224
10 135 2333/408
10 136 929/204
10 137 -733/204
10 138 -757/68
10 139 -1/6
10 140 2791/204
10 141 -1/6
10 142 -10/51
10 143 281/34
10 145 5/51
10 147 -955/306
10 148 -623/306
10 149 297/68
10 150 -1/6
10 151 397/51
10 152 -7/102
10 153 10/51
10 154 -14/3
10 156 -5/51
10 158 5681/816
10 159 8/51
10 160 -4763/204
10 161 7/51
10 162 -5/51
10 163 -2503/204
10 165 -5/51
10 171 -5/34
10 172 -5/51
10 173 5/17
10 174 -109/204
10 175 -481/51
10 176 -35/102
10 177 -5/102
10 178 5/51
10 180 421/68
10 181 -817/204
10 182 10/51
10 183 25/102
10 184 -5/68
10 185 -5/17
10 186 5/68
10 187 -5/34
10 188 -71/102
10 189 -1/17
10 190 -1135/204
10 191 134/51
10 192 859/204
10 193 -10/51
10 194 35/34
10 198 -284/153
10 199 -1283/68
11 1 -8036166757/31623795
11 2 -26/3
11 5 575840498/4517685
11 6 4279356161/31623795
11 7 -26/3
11 8 746/225
11 9 8
11 10 -8
11 11 98/9
11 12 -4096/225
11 13 154/225
11 14 170/9
11 15 5
11 16 2
11 17 3
11 18 -47/4
11 19 -37/4
11 20 11
11 21 -144/25
11 22 8
11 23 238/25
11 24 2
11 25 -7067/450
11 26 6392/225
11 27 -98/9
11 28 -6392/225
11 29 -2296/225
11 30 8959/900
11 31 18593/900
11 32 99/100
11 33 -797/36
11 34 563/25
11 35 -3742/225
11 36 12/25
11 37 488/25
11 38 3917/225
11 39 -513/25
11 40 -813/25
11 42 -9317/1350
11 43 -1/8
11 44 -1/6
11 46 1/4
11 47 -2/3
11 48 -23/24
11 49 2
11 52 1/3
11 53 -1/6
11 54 1/6
11 55 1/3
11 60 -19/8
11 61 31/6
11 62 5/12
11 63 -73/12
11 64 -11/6
11 65 3/2
11 66 7/2
11 67 3/2
11 68 -31/12
11 70 1/3
11 73 23/12
11 77 -95/48
11 88 -1/6
11 89 1/3
11 90 -1/3
11 91 -1/3
11 92 -1/6
11 93 1/6
11 94 1/3
11 96 -1/3
11 98 1/3
11 101 1/3
11 105 -1/18
11 120 115/36
11 121 -155/24
11 122 23/12
11 123 83/12
11 124 19/6
11 125 -17/4
11 126 -29/4
11 127 -2/3
11 128 31/6
11 129 -17/12
11 130 -53/12
11 133 223/72
11 134 -23/72
11 135 11/8
11 136 17/12
11 137 -5/6
11 138 -31/12
11 140 13/4
11 143 2
11 147 -157/144
11 148 -5/12
11 149 7/12
11 151 7/3
11 154 -1
11 158 305/144
11 160 -71/12
11 163 -35/12
11 174 -1/4
11 175 -7/3
11 180 7/4
11 181 -3/4
11 190 -7/4
11 191 1/2
11 192 13/12
11 198 -29/48
11 199 -10/3
12 1 -3061/126
12 2 1/6
12 5 760/63
12 6 760/63
12 7 1/6
12 8 19/6
12 9 3
12 10 -14/3
12 11 10/3
12 12 -8
12 14 19/3
12 15 3/2
12 16 -3
12 17 4
12 18 -7
12 20 7
12 21 -1/6
12 22 14/3
12 23 10/3
12 24 -3
12 25 -23/3
12 26 34/3
12 27 -10/3
12 28 -34/3
12 29 -13/6
12 30 10/3
12 31 13/3
12 32 -5/3
12 33 -10/3
12 34 73/6
12 35 -25/6
12 36 -10/3
12 37 5
12 38 13/3
12 39 -12
12 40 -10
12 42 -41/36
12 43 -4783/816
12 44 -181/68
12 45 9/34
12 46 1007/136
12 47 -1233/136
12 48 -3851/272
12 49 2757/68
12 50 -43/34
12 51 9/17
12 52 -6
12 53 4
12 54 -9/17
12 55 45/34
12 56 -27/68
12 57 -9/17
12 58 9/17
12 59 9/34
12 60 -13049/272
12 61 1638/17
12 62 -217/136
12 63 -14901/136
12 64 -584/17
12 65 1017/34
12 66 3907/68
12 67 3653/136
12 68 -7595/136
12 69 -113/68
12 70 557/34
12 72 9/17
12 73 6353/136
12 74 6
12 75 1
12 77 -47881/1632
12 78 -779/204
12 79 -43/68
12 80 -683/272
12 81 823/272
12 82 -9/34
12 83 -235/272
12 84 -43/68
12 85 -9/17
12 86 9/17
12 87 25/34
12 88 307/34
12 89 -669/136
12 91 1485/136
12 92 -27/136
12 93 9/17
12 94 -245/68
12 95 -27/68
12 96 9/34
12 98 43/17
12 100 -43/34
12 102 9
12 103 43/34
12 105 7/16
12 106 41/51
12 107 27/68
12 108 -27/68
12 109 -137/68
12 110 9/34
12 111 -9/17
12 112 -9/34
12 113 9/34
12 114 9/34
12 115 -113/68
12 116 9/34
12 117 -43/34
12 118 43/34
12 119 1399/816
12 120 51317/816
12 121 -4133/34
12 122 2745/68
12 123 35133/272
12 124 7425/136
12 125 -10763/136
12 126 -17191/136
12 127 -531/68
12 128 1638/17
12 129 -3373/136
12 130 -12315/136
12 132 -43/34
12 133 82135/1632
12 134 -1733/816
12 135 6695/272
12 136 2155/136
12 137 -2591/136
12 138 -5509/136
12 140 7295/136
12 142 -9/17
12 143 1905/68
12 144 1
12 145 9/34
12 147 -10021/816
12 148 -3851/408
12 149 2753/136
12 151 699/17
12 152 9/34
12 153 9/17
12 154 -51/2
12 156 -9/34
12 158 45787/1632
12 159 113/34
12 160 -15115/136
12 161 -9/17
12 162 25/34
12 163 -6695/136
12 164 -7
12 165 -77/34
12 171 313/68
12 172 127/34
12 173 -80/17
12 174 -101/136
12 175 -1301/34
12 176 379/68
12 177 195/68
12 178 13/17
12 179 3/2
12 180 4055/136
12 181 -2069/136
12 182 196/17
12 183 113/68
12 184 -197/136
12 185 -435/34
12 186 -619/136
12 187 -197/68
12 188 151/68
12 189 16/17
12 190 -3199/136
12 191 299/34
12 192 3763/136
12 193 -375/34
12 194 19/68
12 196 -2
12 197 2
12 198 -9907/816
12 199 -53513/408
13 1 299/126
13 2 1/6
13 5 -80/63
13 6 -80/63
13 7 1/6
13 8 13/2
13 9 3
13 11 -8
13 13 -8
13 14 -5
13 15 3/2
13 16 4
13 17 -3
13 19 -7
13 21 -6
13 23 8
13 24 4
13 25 3/2
13 27 8
13 32 -1/2
13 33 1
13 34 5
13 35 -13
13 36 -1
13 37 12
13 39 -5
13 40 -5
13 43 5/2
13 44 2
13 46 -7/3
13 47 13/3
13 48 11/2
13 49 -52/3
13 50 2
13 55 -4
13 60 97/6
13 61 -100/3
13 62 -1
13 63 39
13 64 35/3
13 65 -10
13 66 -22
13 67 -9
13 68 17
13 70 -4
13 73 -13
13 77 69/4
13 78 4/3
13 80 -2
13 83 -2
13 84 -1
13 87 2
13 88 -2
13 95 1
13 96 -2
13 105 7/3
13 106 1/2
13 108 1/2
13 109 -2
13 113 -1/2
13 116 -1
13 117 -1
13 119 2
13 120 -197/9
13 121 83/2
13 122 -40/3
13 123 -133/3
13 124 -20
13 125 83/3
13 126 137/3
13 127 10/3
13 128 -100/3
13 129 25/3
13 130 85/3
13 133 -365/18
13 134 25/18
13 135 -53/6
13 136 -7
13 137 17/3
13 138 49/3
13 140 -61/3
13 143 -38/3
13 147 173/36
13 148 23/6
13 149 -23/3
13 151 -14
13 152 -1
13 153 -1
13 154 22/3
13 158 -325/36
13 160 115/3
13 161 2
13 162 2
13 163 55/3
13 174 1
13 175 44/3
13 180 -29/3
13 181 17/3
13 182 -4
13 185 4
13 187 1
13 190 25/3
13 191 -4
13 192 -7
13 193 2
13 194 -4
13 198 1/12
13 199 136/3
14 1 -21004824857/63247590
14 2 37/9
14 4 -257/126
14 5 5218452998/31623795
14 6 5218452998/31623795
14 7 29/14
14 15 -2/3
14 17 1/3
14 18 -1/6
14 19 -1/6
14 20 1/3
14 25 1/3
14 26 1/6
14 27 1/6
14 28 -1/3
14 34 202/45
14 40 -202/45
15 1 -21004824857/63247590
15 2 37/9
15 3 -257/126
15 5 5218452998/31623795
15 6 5218452998/31623795
15 7 37/9
15 15 -2/3
15 16 1/3
15 18 -1/6
15 19 -1/6
15 21 1/3
15 22 1/6
15 23 1/6
15 24 -1
15 31 -1/6
15 33 -1/6
15 35 -202/45
15 40 -202/45
15 42 -11/135
18 1 -6379/378
18 2 -1/18
18 5 1600/189
18 6 1600/189
18 7 -1/18
18 8 -55/18
18 9 5/3
18 10 20/9
18 11 20/9
18 14 35/9
18 15 5/6
18 16 -37/9
18 17 -2
18 18 1/3
18 19 22/9
18 20 -1/3
18 21 17/18
18 22 -20/9
18 23 20/9
18 24 -37/9
18 25 -1/9
18 26 20/9
18 27 -20/9
18 28 -20/9
18 29 -23/18
18 30 20/9
18 31 23/9
18 32 -7/3
18 33 2/9
18 34 -20/9
18 35 20/9
18 36 -14/3
18 37 -37/9
18 38 23/9
18 39 2
18 40 -5/3
18 42 -19/27
18 43 311/1224
18 44 21/34
18 45 1/51
18 46 755/612
18 47 -377/612
18 48 67/408
18 49 -101/306
18 50 11/17
18 51 2/51
18 54 -2/51
18 55 -21/17
18 56 -1/34
18 57 -2/51
18 58 2/51
18 59 1/51
18 60 -2933/1224
18 61 497/153
18 62 -105/68
18 63 -851/204
18 64 -157/153
18 65 62/51
18 66 215/102
18 67 47/204
18 68 -139/68
18 69 -5/102
18 70 3/17
18 72 2/51
18 73 347/204
18 77 253/272
18 78 53/102
18 79 11/34
18 80 -227/408
18 81 31/408
18 82 -6/17
18 83 -283/408
18 84 -3/17
18 85 13/102
18 86 7/34
18 87 -1/51
18 88 -32/51
18 89 -29/204
18 91 29/204
18 92 65/204
18 93 -13/102
18 94 -65/102
18 95 -1/34
18 96 1/51
18 98 2/51
18 99 1/3
18 100 16/51
18 103 1/51
18 105 9/8
18 106 11/153
18 107 -11/204
18 108 -23/204
18 109 -1/51
18 110 1/51
18 111 -2/51
18 112 5/34
18 113 1/51
18 114 19/102
18 115 -5/102
18 116 1/51
18 117 -1/51
18 118 1/51
18 119 -59/408
18 120 4571/3672
18 121 -713/204
18 122 296/153
18 123 4843/1224
18 124 281/204
18 125 -1423/612
18 126 -2251/612
18 127 95/306
18 128 497/153
18 129 -1385/612
18 130 -1487/612
18 132 -1/51
18 133 8633/7344
18 134 907/3672
18 135 679/1224
18 136 -59/204
18 137 -70/153
18 138 -839/612
18 140 947/612
18 141 1/6
18 142 13/102
18 143 329/306
18 145 1/51
18 147 809/1836
18 148 31/102
18 149 -431/612
18 151 8/51
18 152 19/102
18 153 7/34
18 154 -7/9
18 156 -1/51
18 158 16679/7344
18 159 5/51
18 160 -1151/612
18 161 -19/51
18 162 -6/17
18 163 -1223/612
18 165 -1/51
18 170 16/3
18 171 -1/34
18 172 -1/51
18 173 1/17
18 174 53/204
18 175 -139/153
18 176 -7/102
18 177 -1/102
18 178 -16/51
18 179 -1/3
18 180 547/612
18 181 -565/612
18 182 -22/17
18 183 5/102
18 184 -37/204
18 185 82/51
18 186 -31/204
18 187 31/102
18 188 27/34
18 189 -4/51
18 190 -647/612
18 191 20/51
18 192 55/68
18 193 49/51
18 194 -115/102
18 198 -401/204
18 199 4919/612
19 1 17813/378
19 2 -1/18
19 5 -4448/189
19 6 -4448/189
19 7 -1/18
19 8 -55/18
19 9 5/3
19 10 20/9
19 11 20/9
19 14 35/9
19 15 5/6
19 16 -2
19 17 -37/9
19 18 22/9
19 19 1/3
19 20 -22/9
19 21 -1/9
19 22 -20/9
19 23 20/9
19 24 -2
19 25 17/18
19 26 20/9
19 27 -20/9
19 28 -20/9
19 29 -7/3
19 30 20/9
19 31 14/3
19 32 -23/18
19 33 -17/9
19 34 -74/9
19 35 74/9
19 36 -23/9
19 37 -2
19 38 14/3
19 39 37/9
19 40 31/3
19 42 -1/18
19 43 -2449/1224
19 44 -11/34
19 45 13/153
19 46 2807/612
19 47 -2801/612
19 48 -655/136
19 49 4685/306
19 50 38/153
19 51 26/153
19 52 -8/3
19 53 16/9
19 54 -26/153
19 55 -173/153
19 56 -13/102
19 57 -26/153
19 58 26/153
19 59 13/153
19 60 -25913/1224
19 61 6143/153
19 62 -1885/612
19 63 -28301/612
19 64 -4313/306
19 65 1945/153
19 66 7589/306
19 67 661/68
19 68 -1543/68
19 69 -67/102
19 70 967/153
19 72 26/153
19 73 12025/612
19 74 8/3
19 75 4/9
19 77 -82021/7344
19 78 -65/102
19 79 -9/34
19 80 -1387/1224
19 81 293/408
19 82 -13/153
19 83 -755/1224
19 84 -9/34
19 85 -26/153
19 86 26/153
19 87 55/153
19 88 87/34
19 89 -887/612
19 90 1/6
19 91 2417/612
19 92 -13/204
19 93 1/306
19 94 -227/153
19 95 -13/102
19 96 77/306
19 98 18/17
19 100 -9/17
19 101 -1/3
19 102 3
19 103 9/17
19 105 221/216
19 106 109/459
19 107 13/102
19 108 -13/102
19 109 -179/306
19 110 13/153
19 111 -26/153
19 112 -13/153
19 113 13/153
19 114 13/153
19 115 -67/102
19 116 13/153
19 117 -9/17
19 118 9/17
19 119 1643/3672
19 120 3415/136
19 121 -30349/612
19 122 10769/612
19 123 21691/408
19 124 1509/68
19 125 -2195/68
19 126 -31979/612
19 127 -733/306
19 128 6143/153
19 129 -7781/612
19 130 -22367/612
19 132 -9/17
19 133 50293/2448
19 134 -541/1224
19 135 12077/1224
19 136 3347/612
19 137 -4483/612
19 138 -10787/612
19 140 1515/68
19 142 -26/153
19 143 1747/153
19 144 -1/6
19 145 13/153
19 147 -14369/3672
19 148 -655/204
19 149 1459/204
19 151 2263/153
19 152 13/153
19 153 26/153
19 154 -61/6
19 155 -1/6
19 156 -13/153
19 158 94795/7344
19 159 67/51
19 160 -26555/612
19 161 -26/153
19 162 55/153
19 163 -12791/612
19 164 -7/3
19 165 -149/153
19 170 -16/3
19 171 437/306
19 172 157/153
19 173 -199/153
19 174 247/612
19 175 -2291/153
19 176 521/306
19 177 259/306
19 178 10/51
19 179 1/3
19 180 7051/612
19 181 -4273/612
19 182 52/17
19 183 67/102
19 184 -61/68
19 185 -464/153
19 186 -293/204
19 187 -175/306
19 188 79/102
19 189 50/153
19 190 -5671/612
19 191 566/153
19 192 6463/612
19 193 -173/51
19 194 -15/34
19 196 -2/3
19 197 8/9
19 198 -22829/3672
19 199 -74161/1836
20 1 7639/126
20 2 -313/18
20 5 -412/21
20 6 -496/21
20 7 -313/18
20 8 -721/150
20 9 -112/3
20 10 16/3
20 11 8
20 12 2321/150
20 13 907/50
20 14 -88/3
20 15 -18
20 16 65/3
20 17 24
20 18 79/6
20 19 95/6
20 20 -40/3
20 21 148/75
20 22 -16/3
20 23 -1921/75
20 24 65/3
20 25 -79/150
20 26 -1721/75
20 27 -8
20 28 1721/75
20 29 323/75
20 30 -773/75
20 31 -1267/150
20 32 373/75
20 33 47/6
20 34 -371/75
20 35 182/25
20 36 746/75
20 37 -232/25
20 38 -721/75
20 39 521/75
20 40 196/75
20 42 47/25
21 1 10327/126
21 2 -313/18
21 5 -240/7
21 6 -212/7
21 7 -313/18
21 8 -721/150
21 9 -112/3
21 10 8
21 11 16/3
21 12 907/50
21 13 2321/150
21 14 -32
21 15 -18
21 16 24
21 17 65/3
21 18 95/6
21 19 79/6
21 20 -47/3
21 21 -79/150
21 22 -8
21 23 -1721/75
21 24 24
21 25 148/75
21 26 -1921/75
21 27 -16/3
21 28 1921/75
21 29 373/75
21 30 -773/75
21 31 -489/50
21 32 323/75
21 33 55/6
21 34 -232/25
21 35 521/75
21 36 721/75
21 37 -521/75
21 38 -746/75
21 39 232/25
21 40 496/75
21 42 523/225
22 1 9430/63
22 5 -1564/21
22 6 -4738/63
22 8 -1621/150
22 9 -36
22 10 8
22 11 32/3
22 12 907/50
22 13 3121/150
22 14 -76/3
22 15 -18
22 16 18
22 17 61/3
22 18 46/3
22 19 55/3
22 20 -47/3
22 21 257/50
22 22 -8
22 23 -707/25
22 24 18
22 25 66/25
22 26 -1921/75
22 27 -32/3
22 28 1921/75
22 29 671/150
22 30 -507/50
22 31 -671/75
22 32 141/25
22 33 19/3
22 34 -1196/75
22 35 457/25
22 36 257/25
22 37 -457/25
22 38 -746/75
22 39 1196/75
22 40 946/75
22 42 72/25
23 1 10774/63
23 5 -624/7
23 6 -5158/63
23 8 -1621/150
23 9 -36
23 10 32/3
23 11 8
23 12 3121/150
23 13 907/50
23 14 -28
23 15 -18
23 16 61/3
23 17 18
23 18 18
23 19 47/3
23 20 -18
23 21 66/25
23 22 -32/3
23 23 -1921/75
23 24 61/3
23 25 257/50
23 26 -707/25
23 27 -8
23 28 707/25
23 29 257/50
23 30 -507/50
23 31 -257/25
23 32 373/75
23 33 23/3
23 34 -507/25
23 35 1346/75
23 36 746/75
23 37 -1196/75
23 38 -257/25
23 39 457/25
23 40 1246/75
23 42 748/225
25 43 599/408
25 44 173/408
25 45 -7/68
25 46 -1597/408
25 47 173/34
25 48 635/136
25 49 -239/17
25 50 1/51
25 51 -19/51
25 54 19/51
25 55 -173/204
25 56 199/408
25 57 7/34
25 58 -19/51
25 59 -41/68
25 60 15391/816
25 61 -3635/102
25 62 851/408
25 63 16883/408
25 64 9887/816
25 65 -4661/408
25 66 -1577/68
25 67 -407/51
25 68 2505/136
25 69 -31/408
25 70 -631/204
25 72 -19/51
25 73 -943/68
25 77 66149/4896
25 78 -55/204
25 79 157/408
25 80 -61/1632
25 81 55/544
25 82 55/204
25 83 -1265/1632
25 84 41/136
25 85 19/51
25 86 -55/102
25 87 -13/204
25 88 -7/34
25 89 -275/816
25 91 275/816
25 92 55/272
25 93 -19/51
25 94 -55/136
25 95 199/408
25 96 -89/204
25 97 -1/6
25 98 -12/17
25 100 157/204
25 103 -55/204
25 105 35/32
25 106 -73/306
25 107 -199/408
25 108 89/136
25 109 25/408
25 110 -7/68
25 111 19/51
25 112 41/68
25 113 -7/68
25 114 -75/68
25 115 37/408
25 116 -157/204
25 117 157/204
25 118 -89/204
25 119 3275/4896
25 120 -12127/544
25 121 71341/1632
25 122 -1631/102
25 123 -76027/1632
25 124 -5605/272
25 125 12197/408
25 126 3193/68
25 127 373/204
25 128 -3635/102
25 129 5111/408
25 130 2039/68
25 132 89/204
25 133 -189869/9792
25 134 349/272
25 135 -157/17
25 136 -338/51
25 137 1255/204
25 138 7025/408
25 139 1/6
25 140 -4441/204
25 142 19/51
25 143 -857/68
25 145 -89/204
25 147 40843/9792
25 148 3589/1224
25 149 -2801/408
25 151 -4807/408
25 152 -157/204
25 153 -19/51
25 154 65/8
25 156 89/204
25 158 -1552/153
25 159 -37/204
25 160 14951/408
25 161 157/102
25 162 -27/68
25 163 2495/136
25 165 89/204
25 168 -1/6
25 170 8/3
25 171 131/408
25 172 55/204
25 173 -37/51
25 174 101/102
25 175 1549/102
25 176 317/408
25 177 55/408
25 178 -89/204
25 179 -1/6
25 180 -1097/102
25 181 781/136
25 182 -7/34
25 183 65/408
25 184 437/816
25 185 19/34
25 186 -55/272
25 187 199/408
25 188 101/408
25 189 -1/204
25 190 145/17
25 191 -1639/408
25 192 -463/68
25 193 53/51
25 194 -249/136
25 198 25045/9792
25 199 24931/816
26 43 -5/36
26 46 4/9
26 47 -11/18
26 48 -7/12
26 49 29/18
26 60 -20/9
26 61 77/18
26 62 -1/6
26 63 -5
26 64 -53/36
26 65 4/3
26 66 17/6
26 67 1
26 68 -13/6
26 70 1/3
26 73 5/3
26 77 -37/24
26 120 71/27
26 121 -21/4
26 122 67/36
26 123 101/18
26 124 5/2
26 125 -32/9
26 126 -103/18
26 127 -5/18
26 128 77/18
26 129 -13/9
26 130 -65/18
26 133 64/27
26 134 -17/108
26 135 10/9
26 136 5/6
26 137 -13/18
26 138 -19/9
26 140 47/18
26 143 14/9
26 147 -121/216
26 148 -7/18
26 149 8/9
26 151 3/2
26 154 -17/18
26 158 269/216
26 160 -40/9
26 163 -41/18
26 170 -8/3
26 174 -1/6
26 175 -17/9
26 176 -1/6
26 180 25/18
26 181 -13/18
26 186 1/6
26 187 -1/6
26 188 -1/6
26 190 -10/9
26 191 1/2
26 192 5/6
26 194 1/6
26 198 -29/72
26 199 -28/9
27 1 -3019/378
27 2 -1/18
27 5 760/189
27 6 760/189
27 7 -1/18
27 8 -35/18
27 9 5/3
27 10 10/9
27 11 10/9
27 14 25/9
27 15 5/6
27 16 -5/3
27 17 -4/3
27 18 -1/3
27 20 1/3
27 21 5/18
27 22 -10/9
27 23 10/9
27 24 -5/3
27 25 1/9
27 26 10/9
27 27 -10/9
27 28 -10/9
27 29 -7/18
27 30 10/9
27 31 7/9
27 32 -5/9
27 33 -10/9
27 34 -35/18
27 35 35/18
27 36 -10/9
27 37 -5/3
27 38 7/9
27 39 4/3
27 42 -29/108
27 43 -4783/2448
27 44 -181/204
27 45 3/34
27 46 1007/408
27 47 -411/136
27 48 -3851/816
27 49 919/68
27 50 -43/102
27 51 3/17
27 52 -2
27 53 4/3
27 54 -3/17
27 55 15/34
27 56 -9/68
27 57 -3/17
27 58 3/17
27 59 3/34
27 60 -13049/816
27 61 546/17
27 62 -217/408
27 63 -4967/136
27 64 -584/51
27 65 339/34
27 66 3907/204
27 67 3653/408
27 68 -7595/408
27 69 -113/204
27 70 557/102
27 72 3/17
27 73 6353/408
27 74 2
27 75 1/3
27 77 -47881/4896
27 78 -779/612
27 79 -43/204
27 80 -683/816
27 81 823/816
27 82 -3/34
27 83 -235/816
27 84 -43/204
27 85 -3/17
27 86 3/17
27 87 25/102
27 88 307/102
27 89 -223/136
27 91 495/136
27 92 -9/136
27 93 3/17
27 94 -245/204
27 95 -9/68
27 96 3/34
27 98 43/51
27 100 -43/102
27 102 3
27 103 43/102
27 105 7/48
27 106 41/153
27 107 9/68
27 108 -9/68
27 109 -137/204
27 110 3/34
27 111 -3/17
27 112 -3/34
27 113 3/34
27 114 3/34
27 115 -113/204
27 116 3/34
27 117 -43/102
27 118 43/102
27 119 1399/2448
27 120 51317/2448
27 121 -4133/102
27 122 915/68
27 123 11711/272
27 124 2475/136
27 125 -10763/408
27 126 -17191/408
27 127 -177/68
27 128 546/17
27 129 -3373/408
27 130 -4105/136
27 132 -43/102
27 133 82135/4896
27 134 -1733/2448
27 135 6695/816
27 136 2155/408
27 137 -2591/408
27 138 -5509/408
27 140 7295/408
27 142 -3/17
27 143 635/68
27 144 1/3
27 145 3/34
27 147 -10021/2448
27 148 -3851/1224
27 149 2753/408
27 151 233/17
27 152 3/34
27 153 3/17
27 154 -17/2
27 156 -3/34
27 158 45787/4896
27 159 113/102
27 160 -15115/408
27 161 -3/17
27 162 25/102
27 163 -6695/408
27 164 -7/3
27 165 -77/102
27 171 313/204
27 172 127/102
27 173 -80/51
27 174 -101/408
27 175 -1301/102
27 176 379/204
27 177 65/68
27 178 13/51
27 179 1/2
27 180 4055/408
27 181 -2069/408
27 182 196/51
27 183 113/204
27 184 -197/408
27 185 -145/34
27 186 -619/408
27 187 -197/204
27 188 151/204
27 189 16/51
27 190 -3199/408
27 191 299/102
27 192 3763/408
27 193 -125/34
27 194 19/204
27 196 -2/3
27 197 2/3
27 198 -9907/2448
27 199 -53513/1224
28 1 341/378
28 2 -1/18
28 5 -80/189
28 6 -80/189
28 7 -1/18
28 8 -5/6
28 9 5/3
28 14 5/3
28 15 5/6
28 16 -4/3
28 17 -5/3
28 19 -1/3
28 21 2/3
28 24 -4/3
28 25 5/6
28 32 1/6
28 33 -1/3
28 34 -5/3
28 35 5/3
28 36 1/3
28 37 -4/3
28 39 5/3
28 40 5/3
28 43 5/6
28 44 2/3
28 46 -7/9
28 47 13/9
28 48 11/6
28 49 -52/9
28 50 2/3
28 55 -4/3
28 60 97/18
28 61 -100/9
28 62 -1/3
28 63 13
28 64 35/9
28 65 -10/3
28 66 -22/3
28 67 -3
28 68 17/3
28 70 -4/3
28 73 -13/3
28 77 23/4
28 78 4/9
28 80 -2/3
28 83 -2/3
28 84 -1/3
28 87 2/3
28 88 -2/3
28 95 1/3
28 96 -2/3
28 105 7/9
28 106 1/6
28 108 1/6
28 109 -2/3
28 113 -1/6
28 116 -1/3
28 117 -1/3
28 119 2/3
28 120 -197/27
28 121 83/6
28 122 -40/9
28 123 -133/9
28 124 -20/3
28 125 83/9
28 126 137/9
28 127 10/9
28 128 -100/9
28 129 25/9
28 130 85/9
28 133 -365/54
28 134 25/54
28 135 -53/18
28 136 -7/3
28 137 17/9
28 138 49/9
28 140 -61/9
28 143 -38/9
28 147 173/108
28 148 23/18
28 149 -23/9
28 151 -14/3
28 152 -1/3
28 153 -1/3
28 154 22/9
28 158 -325/108
28 160 115/9
28 161 2/3
28 162 2/3
28 163 55/9
28 174 1/3
28 175 44/9
28 180 -29/9
28 181 17/9
28 182 -4/3
28 185 4/3
28 187 1/3
28 190 25/9
28 191 -4/3
28 192 -7/3
28 193 2/3
28 194 -4/3
28 198 1/36
28 199 136/9
31 1 -1179250563/3513755
31 5 3506629859/21082530
31 6 3568873519/21082530
31 8 12031/450
31 9 118
31 10 -32
31 11 -118/9
31 12 -32681/450
31 13 -24181/450
31 14 944/9
31 15 59
31 16 -61
31 17 -60
31 18 -117/2
31 19 -113/2
31 20 58
31 21 -317/25
31 22 32
31 23 2159/25
31 24 -61
31 25 -10181/450
31 26 23681/225
31 27 118/9
31 28 -23681/225
31 29 -21937/900
31 30 18281/450
31 31 21937/450
31 32 -1393/100
31 33 -817/18
31 34 1509/25
31 35 -12256/225
31 36 -734/25
31 37 1434/25
31 38 10631/225
31 39 -1459/25
31 40 -1534/25
31 42 -9928/675
31 43 -1/8
31 44 -1/6
31 46 1/4
31 47 -2/3
31 48 -23/24
31 49 2
31 52 1/3
31 53 -1/6
31 54 1/6
31 55 1/3
31 60 -19/8
31 61 31/6
31 62 5/12
31 63 -73/12
31 64 -11/6
31 65 3/2
31 66 7/2
31 67 3/2
31 68 -31/12
31 70 1/3
31 73 23/12
31 77 -95/48
31 88 -1/6
31 89 1/3
31 90 -1/3
31 91 -1/3
31 92 -1/6
31 93 1/6
31 94 1/3
31 96 -1/3
31 98 1/3
31 101 1/3
31 105 -1/18
31 120 115/36
31 121 -155/24
31 122 23/12
31 123 83/12
31 124 19/6
31 125 -17/4
31 126 -29/4
31 127 -2/3
31 128 31/6
31 129 -17/12
31 130 -53/12
31 133 223/72
31 134 -23/72
31 135 11/8
31 136 17/12
31 137 -5/6
31 138 -31/12
31 140 13/4
31 143 2
31 147 -157/144
31 148 -5/12
31 149 7/12
31 151 7/3
31 154 -1
31 158 305/144
31 160 -71/12
31 163 -35/12
31 174 -1/4
31 175 -7/3
31 180 7/4
31 181 -3/4
31 190 -7/4
31 191 1/2
31 192 13/12
31 198 -29/48
31 199 -10/3
32 1 -954370243/3513755
32 5 2831988899/21082530
32 6 2894232559/21082530
32 8 12031/450
32 9 118
32 10 -118/9
32 11 -32
32 12 -24181/450
32 13 -32681/450
32 14 86
32 15 59
32 16 -60
32 17 -61
32 18 -115/2
32 19 -115/2
32 20 57
32 21 -10181/450
32 22 118/9
32 23 23681/225
32 24 -60
32 25 -317/25
32 26 2159/25
32 27 32
32 28 -2159/25
32 29 -1543/100
32 30 18281/450
32 31 1543/50
32 32 -20587/900
32 33 -55/2
32 34 10906/225
32 35 -1359/25
32 36 -10631/225
32 37 1459/25
32 38 734/25
32 39 -1434/25
32 40 -1234/25
32 42 -214/25
32 43 -1063/1224
32 44 -7/17
32 45 5/51
32 46 499/204
32 47 -167/51
32 48 -1297/408
32 49 457/51
32 50 -5/51
32 51 9/17
32 53 1/6
32 54 -37/102
32 55 25/51
32 56 -5/34
32 57 -1/34
32 58 37/102
32 59 -4/17
32 60 -4741/408
32 61 380/17
32 62 -181/204
32 63 -5377/204
32 64 -517/68
32 65 361/51
32 66 250/17
32 67 517/102
32 68 -763/68
32 69 3/34
32 70 32/17
32 72 10/51
32 73 1769/204
32 77 -20881/2448
32 78 5/51
32 79 -5/102
32 80 55/408
32 81 -5/136
32 82 -5/51
32 83 115/408
32 84 -11/51
32 85 -9/17
32 86 9/17
32 87 -5/51
32 88 10/51
32 89 25/204
32 91 -25/204
32 92 -5/68
32 93 37/102
32 94 5/34
32 95 -16/51
32 96 5/51
32 97 -1/3
32 98 10/51
32 99 -1/3
32 100 -5/51
32 103 5/51
32 105 -25/72
32 106 -13/153
32 107 13/204
32 108 -47/204
32 109 29/51
32 110 -7/102
32 111 -10/51
32 112 4/17
32 113 9/34
32 114 -4/17
32 115 3/34
32 116 5/51
32 117 -5/51
32 118 5/51
32 119 -613/1224
32 120 16651/1224
32 121 -5537/204
32 122 327/34
32 123 11891/408
32 124 2663/204
32 125 -3743/204
32 126 -6143/204
32 127 -53/34
32 128 380/17
32 129 -1549/204
32 130 -1253/68
32 132 -5/51
32 133 31241/2448
32 134 -1061/1224
32 135 2333/408
32 136 929/204
32 137 -733/204
32 138 -757/68
32 139 -1/6
32 140 2791/204
32 141 -1/6
32 142 -10/51
32 143 281/34
32 145 5/51
32 147 -955/306
32 148 -623/306
32 149 297/68
32 150 -1/6
32 151 397/51
32 152 -7/102
32 153 10/51
32 154 -14/3
32 156 -5/51
32 158 5681/816
32 159 8/51
32 160 -4763/204
32 161 7/51
32 162 -5/51
32 163 -2503/204
32 165 -5/51
32 171 -5/34
32 172 -5/51
32 173 5/17
32 174 -109/204
32 175 -481/51
32 176 -35/102
32 177 -5/102
32 178 5/51
32 180 421/68
32 181 -817/204
32 182 10/51
32 183 25/102
32 184 -5/68
32 185 -5/17
32 186 5/68
32 187 -5/34
32 188 -71/102
32 189 -1/17
32 190 -1135/204
32 191 134/51
32 192 859/204
32 193 -10/51
32 194 35/34
32 198 -284/153
32 199 -1283/68
37 1 -21004824857/126495180
37 2 37/18
37 4 -257/252
37 5 2609226499/31623795
37 6 2609226499/31623795
37 7 29/28
37 15 -1/3
37 17 1/6
37 18 -1/12
37 19 -1/12
37 20 1/6
37 25 1/6
37 26 1/12
37 27 1/12
37 28 -1/6
37 34 101/45
37 40 -101/45
38 1 -21004824857/126495180
38 2 37/18
38 3 -257/252
38 5 2609226499/31623795
38 6 2609226499/31623795
38 7 37/18
38 15 -1/3
38 16 1/6
38 18 -1/12
38 19 -1/12
38 21 1/6
38 22 1/12
38 23 1/12
38 24 -1/2
38 31 -1/12
38 33 -1/12
38 35 -101/45
38 40 -101/45
38 42 -11/270
41 10 -20
41 11 20
41 12 -20
41 13 20
41 14 20
41 21 10
41 22 20
41 23 -20
41 25 -10
41 26 20
41 27 -20
41 28 -20
41 29 -10
41 31 20
41 32 10
41 33 -20
41 34 5
41 35 5
41 36 20
41 38 20
41 42 -35/6
42 1 19/90
42 3 -19/90
42 8 -1/3
42 9 -1/3
42 12 -1/6
42 13 -1/6
42 14 1
42 16 1/3
42 21 1/3
42 22 1/6
42 23 1/6
42 24 -1
42 34 -2/3
43 1 19/90
43 4 -19/90
43 7 -19/90
43 8 -1/3
43 9 -1/3
43 12 -1/6
43 13 -1/6
43 14 1
43 17 1/3
43 20 1/3
43 25 1/3
43 26 1/6
43 27 1/6
43 28 -1/3
43 31 1/6
43 33 1/6
43 35 2/3
43 42 -5/9
44 1 -341/378
44 2 1/18
44 5 80/189
44 6 80/189
44 7 1/18
44 8 -5/12
44 9 5/6
44 14 5/6
44 15 5/12
44 16 -2/3
44 17 -5/6
44 19 -1/6
44 21 1/3
44 24 -2/3
44 25 5/12
44 32 1/12
44 33 -1/6
44 34 -5/6
44 35 5/6
44 36 1/6
44 37 -2/3
44 39 5/6
44 40 5/6
44 43 -1/12
44 44 -1/6
44 46 -1/2
44 47 1/2
44 48 1/4
44 49 -1/2
44 50 -1/6
44 55 1/3
44 60 7/4
44 61 -3
44 62 1/2
44 63 7/2
44 64 1
44 65 -1
44 66 -2
44 67 -1/2
44 68 3/2
44 73 -7/6
44 77 31/72
44 78 -2/9
44 80 1/6
44 83 1/6
44 88 1/6
44 105 -2/9
44 120 -5/3
44 121 43/12
44 122 -3/2
44 123 -23/6
44 124 -5/3
44 125 5/2
44 126 23/6
44 128 -3
44 129 3/2
44 130 5/2
44 133 -17/12
44 134 1/12
44 135 -3/4
44 136 -1/2
44 137 1/2
44 138 3/2
44 140 -11/6
44 143 -1
44 147 23/72
44 148 1/18
44 149 -1/6
44 151 -2/3
44 154 2/3
44 158 -95/72
44 160 5/2
44 163 3/2
44 173 -1/6
44 174 1/6
44 175 4/3
44 180 -7/6
44 181 1/2
44 182 2/3
44 185 -1/2
44 187 -1/3
44 190 5/6
44 191 -1/3
44 192 -1/2
44 193 -1/3
44 194 1/3
44 198 49/72
44 199 -4/3
45 1 3019/378
45 2 1/18
45 5 -760/189
45 6 -760/189
45 7 1/18
45 8 25/36
45 9 5/6
45 10 -10/9
45 11 -10/9
45 14 -5/18
45 15 5/12
45 16 -5/6
45 17 -2/3
45 18 -1/6
45 20 1/6
45 21 35/36
45 22 10/9
45 23 -10/9
45 24 -5/6
45 25 8/9
45 26 -10/9
45 27 10/9
45 28 10/9
45 29 23/36
45 30 -10/9
45 31 -23/18
45 32 5/9
45 33 10/9
45 34 -5/9
45 35 5/9
45 36 10/9
45 37 -5/6
45 38 -23/18
45 39 2/3
45 40 5/2
45 42 19/54
45 43 -541/2448
45 44 -193/408
45 45 211/612
45 46 -173/612
45 47 -1763/1224
45 48 -1313/816
45 49 229/68
45 50 11/153
45 51 80/153
45 52 4/3
45 53 -8/9
45 54 -80/153
45 55 1123/612
45 56 -93/136
45 57 -211/306
45 58 80/153
45 59 517/612
45 60 -2449/1224
45 61 1529/306
45 62 881/612
45 63 -3593/612
45 64 -4055/2448
45 65 2177/1224
45 66 781/153
45 67 91/136
45 68 -43/102
45 69 79/408
45 70 -1331/612
45 72 80/153
45 73 -1939/1224
45 74 -4/3
45 75 -2/9
45 77 -26183/3672
45 78 193/153
45 79 -31/136
45 80 4259/4896
45 81 -1265/1632
45 82 -211/612
45 83 6247/4896
45 84 -59/408
45 85 -80/153
45 86 211/306
45 87 -245/612
45 88 -57/68
45 89 3877/2448
45 91 -7141/2448
45 92 -449/816
45 93 80/153
45 94 2435/1224
45 95 -143/408
45 96 7/612
45 97 -1/6
45 98 7/17
45 100 -25/204
45 102 -11/6
45 103 59/204
45 105 -1525/864
45 106 -565/918
45 107 93/136
45 108 -211/408
45 109 2893/1224
45 110 211/612
45 111 -80/153
45 112 -517/612
45 113 109/612
45 114 415/612
45 115 49/136
45 116 211/612
45 117 -25/204
45 118 25/204
45 119 -42685/14688
45 120 46037/14688
45 121 -27509/4896
45 122 1093/612
45 123 28561/4896
45 124 3523/816
45 125 -3067/612
45 126 -3517/408
45 127 -109/153
45 128 1529/306
45 129 -1699/612
45 130 -1715/1224
45 131 -1/6
45 132 -25/204
45 133 137999/29376
45 134 -2221/1836
45 135 1319/816
45 136 4069/1224
45 137 53/1224
45 138 -700/153
45 139 1/6
45 140 6967/1224
45 142 -80/153
45 143 1321/306
45 145 211/612
45 147 -52703/29376
45 148 -325/612
45 149 215/306
45 151 911/1224
45 152 211/612
45 153 80/153
45 154 49/72
45 156 -211/612
45 158 7715/4896
45 159 -49/68
45 160 -652/153
45 161 -211/306
45 162 -245/612
45 163 -2089/612
45 164 4/3
45 165 61/612
45 168 -1/6
45 171 -1585/1224
45 172 -653/612
45 173 631/306
45 174 -2203/1224
45 175 -206/51
45 176 -2803/1224
45 177 -857/1224
45 178 59/204
45 179 -1/3
45 180 2137/1224
45 181 -263/612
45 182 -145/102
45 183 -15/136
45 184 503/816
45 185 389/306
45 186 331/272
45 187 251/1224
45 188 -107/136
45 189 -79/612
45 190 -551/408
45 191 1555/1224
45 192 -2389/1224
45 193 145/102
45 194 1511/408
45 196 1/3
45 197 -4/9
45 198 94751/29376
45 199 -8815/7344
48 1 3867445063/31623795
48 5 -1904357579/31623795
48 6 -1963087484/31623795
48 8 173/300
48 9 -109/6
48 10 16/3
48 11 -8
48 12 1238/75
48 13 238/75
48 14 -157/6
48 15 -109/12
48 16 61/6
48 17 19/2
48 18 9
48 19 23/3
48 20 -26/3
48 21 427/300
48 22 -16/3
48 23 -976/75
48 24 61/6
48 25 2527/300
48 26 -1976/75
48 27 8
48 28 1976/75
48 29 467/50
48 30 -838/75
48 31 -467/25
48 32 301/150
48 33 17
48 34 -509/50
48 35 1277/150
48 36 376/75
48 37 -409/50
48 38 -442/25
48 39 1327/150
48 40 2977/150
48 42 2551/450
49 1 3530124583/31623795
49 5 -1669939924/31623795
49 6 -620061553/10541265
49 8 173/300
49 9 -109/6
49 10 -8
49 11 16/3
49 12 238/75
49 13 1238/75
49 14 -77/6
49 15 -109/12
49 16 19/2
49 17 61/6
49 18 9
49 19 23/3
49 20 -8
49 21 2527/300
49 22 8
49 23 -1976/75
49 24 19/2
49 25 427/300
49 26 -976/75
49 27 -16/3
49 28 976/75
49 29 601/150
49 30 -838/75
49 31 -601/75
49 32 367/50
49 33 19/3
49 34 -1127/150
49 35 459/50
49 36 442/25
49 37 -1327/150
49 38 -376/75
49 39 409/50
49 40 2677/150
49 42 217/150
50 1 4744/63
50 5 -104/3
50 6 -2560/63
50 8 -5803/300
50 9 -365/6
50 10 16/3
50 11 80/3
50 12 1732/75
50 13 3332/75
50 14 -205/6
50 15 -365/12
50 16 65/6
50 17 305/6
50 18 10
50 19 50
50 20 -10
50 21 6703/300
50 22 -16/3
50 23 -1388/25
50 24 65/6
50 25 -2497/300
50 26 -2564/75
50 27 -80/3
50 28 2564/75
50 29 907/75
50 30 -444/25
50 31 -1814/75
50 32 69/25
50 33 70/3
50 34 -501/50
50 35 2251/50
50 36 138/25
50 37 -2501/50
50 38 -1814/75
50 39 501/50
50 40 2453/150
50 42 1063/150
51 1 9896/63
51 5 -1712/21
51 6 -680/9
51 8 -5003/300
51 9 -365/6
51 10 80/3
51 11 16/3
51 12 1044/25
51 13 1532/75
51 14 -111/2
51 15 -365/12
51 16 305/6
51 17 65/6
51 18 50
51 19 10
51 20 -50
51 21 -2497/300
51 22 -80/3
51 23 -2564/75
51 24 305/6
51 25 6703/300
51 26 -1388/25
51 27 -16/3
51 28 1388/25
51 29 69/25
51 30 -1132/75
51 31 -138/25
51 32 907/75
51 33 14/3
51 34 -2501/50
51 35 751/50
51 36 1814/75
51 37 -501/50
51 38 -138/25
51 39 2501/50
51 40 4753/150
51 42 1139/450
52 1 1826/9
52 5 -304/3
52 6 -914/9
52 8 -5309/150
52 9 -121
52 10 32
52 11 92/3
52 12 4892/75
52 13 4792/75
52 14 -271/3
52 15 -121/2
52 16 61
52 17 61
52 18 60
52 19 60
52 20 -60
52 21 703/50
52 22 -32
52 23 -2228/25
52 24 61
52 25 2209/150
52 26 -6784/75
52 27 -92/3
52 28 6784/75
52 29 1142/75
52 30 -2492/75
52 31 -2284/75
52 32 364/25
52 33 88/3
52 34 -1503/25
52 35 3959/75
52 36 728/25
52 37 -1503/25
52 38 -2284/75
52 39 1503/25
52 40 1053/25
52 42 1967/225
53 1 2402/9
53 5 -1202/9
53 6 -400/3
53 8 -5309/150
53 9 -121
53 10 92/3
53 11 32
53 12 4792/75
53 13 4892/75
53 14 -89
53 15 -121/2
53 16 61
53 17 61
53 18 60
53 19 60
53 20 -60
53 21 2209/150
53 22 -92/3
53 23 -6784/75
53 24 61
53 25 703/50
53 26 -2228/25
53 27 -32
53 28 2228/25
53 29 364/25
53 30 -2492/75
53 31 -728/25
53 32 1142/75
53 33 28
53 34 -4409/75
53 35 1653/25
53 36 2284/75
53 37 -1503/25
53 38 -728/25
53 39 1503/25
53 40 1353/25
53 42 263/25
56 1 -4/3
56 4 -19/9
56 5 31/9
56 7 -19/9
56 11 -2/3
56 12 2/3
56 14 -2/3
56 17 1/3
56 18 -1/3
56 20 1/3
56 25 2/3
56 26 -1/2
56 27 5/6
56 28 1/3
56 29 -1/6
56 30 -5/6
56 31 1/2
56 33 5/6
56 38 -2/3
56 42 -4/9
57 1 -4/3
57 3 -19/9
57 6 31/9
57 10 -2/3
57 13 2/3
57 16 1/3
57 19 -1/3
57 21 2/3
57 22 5/6
57 23 -1/2
57 24 -1
57 30 -5/6
57 32 -1/6
57 33 1
57 36 2/3
58 10 45
58 11 -45
58 12 45
58 13 -45
58 14 -45
58 21 -45/2
58 22 -45
58 23 45
58 25 45/2
58 26 -45
58 27 45
58 28 45
58 29 45/2
58 31 -45
58 32 -45/2
58 33 45
58 34 -45/4
58 35 -45/4
58 36 -45
58 38 -45
58 42 105/8
58 200 -4/3
58 203 5/2
58 204 -79/16
58 205 -337/48
58 206 415/24
58 218 -751/48
58 219 269/8
58 220 5/4
58 221 -339/8
58 222 -85/6
58 223 77/16
58 224 115/3
58 225 41/8
58 226 6
58 228 13/4
58 231 115/8
58 234 -4291/96
58 284 241/36
58 285 -559/24
58 286 -79/12
58 287 367/6
58 288 70/3
58 289 44/3
58 290 -1543/12
58 291 1/3
58 292 -107/6
58 294 -181/24
58 296 -487/24
58 299 1999/18
58 300 -727/144
58 301 41/48
58 302 341/8
58 303 89/12
58 304 -157/6
58 306 529/24
58 309 449/24
58 313 -8851/144
58 314 131/24
58 315 -817/24
58 317 75/4
58 320 91/12
58 323 13069/288
58 325 -1135/24
58 328 -1321/24
58 335 -9/8
58 336 -95/6
58 341 245/24
58 342 -161/24
58 351 -217/24
58 352 17/4
58 353 63/8
58 357 2257/96
58 358 -49
58 485 3/4
58 489 -3
58 503 39/8
58 571 -15/4
58 572 24
58 573 67/4
58 574 -250/9
58 575 433/12
58 576 -15
58 577 51/16
58 578 -194/3
58 579 979/12
58 580 31/2
58 581 161/4
58 583 -37/4
58 584 -101/4
58 587 -391/4
58 588 127/24
58 589 55/3
58 590 -1381/24
58 591 -106/3
58 592 58/3
58 593 313/24
58 595 -53/24
58 598 1024/9
58 599 -17/4
58 600 191/4
58 601 -7/2
58 604 -79/2
58 607 -2707/48
58 609 -2
58 612 62
58 618 -3/4
58 619 -12
58 624 29/4
58 625 -11/4
58 634 -23/4
58 635 3
58 636 17/4
58 641 -783/16
58 642 -42
58 643 5/72
58 644 109/48
58 645 5/2
58 646 167/24
58 647 -259/12
58 649 155/24
58 652 8/3
58 655 -3637/288
58 656 -173/24
58 657 7/24
58 659 99/4
58 662 95/12
58 665 11285/288
58 667 -1433/24
58 670 -767/24
58 678 -1/8
58 679 -25/6
58 684 97/24
58 685 -1/24
58 694 -65/24
58 695 3/4
58 696 11/8
58 702 593/96
58 703 19
58 704 -3
58 705 55/4
58 707 13
58 710 -9
58 713 -23/6
58 715 -139/2
58 718 5/2
58 726 -1
58 727 -16
58 731 23/2
58 732 -11/2
58 741 -19/2
58 742 4
58 743 15/2
58 747 -505/16
58 748 -24
58 754 3/4
58 758 355/4
58 764 -3/4
58 765 167/4
58 776 9/4
58 777 36
58 782 -103/4
58 783 49/4
58 792 85/4
58 793 -9
58 794 -67/4
58 803 -3/2
58 806 3
58 808 -3
58 809 1/4
58 810 -1/4
58 812 1
58 813 -1
58 814 -3
58 815 -3/2
58 816 3/2
58 818 -1/2
58 819 1/2
58 821 1/2
58 822 -1/2
58 823 -9/4
58 824 9/4
58 854 -3/2
58 857 -3/2
58 859 48
58 868 -3
58 870 3
58 871 -6
58 872 -1
58 881 3
58 883 3/2
58 885 3/2
58 887 3
58 892 -48
58 893 48
58 899 189/16
58 900 30
61 8 5/6
61 9 -5/3
61 14 -5/3
61 15 -5/6
61 16 5/3
61 17 4/3
61 18 1/3
61 20 -1/3
61 21 -5/6
61 24 5/3
61 25 -2/3
61 29 -1/6
61 31 1/3
61 34 5/3
61 35 -5/3
61 37 5/3
61 38 1/3
61 39 -4/3
61 40 -5/3
61 42 -1/18
62 8 5/6
62 9 -5/3
62 14 -5/3
62 15 -5/6
62 16 4/3
62 17 5/3
62 19 1/3
62 21 -2/3
62 24 4/3
62 25 -5/6
62 32 -1/6
62 33 1/3
62 34 5/3
62 35 -5/3
62 36 -1/3
62 37 4/3
62 39 -5/3
62 40 -5/3
63 1 682/189
63 2 -2/9
63 5 -320/189
63 6 -320/189
63 7 -2/9
63 8 -10/3
63 9 20/3
63 14 20/3
63 15 10/3
63 16 -16/3
63 17 -20/3
63 19 -4/3
63 21 8/3
63 24 -16/3
63 25 10/3
63 32 2/3
63 33 -4/3
63 34 -20/3
63 35 20/3
63 36 4/3
63 37 -16/3
63 39 20/3
63 40 20/3
64 1 -6038/189
64 2 -2/9
64 5 3040/189
64 6 3040/189
64 7 -2/9
64 8 -70/9
64 9 20/3
64 10 40/9
64 11 40/9
64 14 100/9
64 15 10/3
64 16 -20/3
64 17 -16/3
64 18 -4/3
64 20 4/3
64 21 10/9
64 22 -40/9
64 23 40/9
64 24 -20/3
64 25 4/9
64 26 40/9
64 27 -40/9
64 28 -40/9
64 29 -14/9
64 30 40/9
64 31 28/9
64 32 -20/9
64 33 -40/9
64 34 -70/9
64 35 70/9
64 36 -40/9
64 37 -20/3
64 38 28/9
64 39 16/3
64 42 -29/27
64 43 149/204
64 44 29/51
64 45 2/51
64 46 -401/306
64 47 983/306
64 48 249/68
64 49 -1393/153
64 50 32/51
64 51 4/51
64 54 -4/51
64 55 -58/51
64 56 -1/17
64 57 -4/51
64 58 4/51
64 59 2/51
64 60 6791/612
64 61 -3460/153
64 62 -43/102
64 63 2617/102
64 64 1199/153
64 65 -352/51
64 66 -257/17
64 67 -565/102
64 68 1079/102
64 69 -5/51
64 70 -50/51
64 72 4/51
64 73 -809/102
64 77 11933/1224
64 78 23/153
64 79 -1/51
64 80 -91/204
64 81 31/204
64 82 -2/51
64 83 -49/68
64 84 -1/51
64 85 -4/51
64 86 4/51
64 87 -2/51
64 88 -10/17
64 89 -29/102
64 91 29/102
64 92 65/102
64 93 4/51
64 94 -65/51
64 95 -1/17
64 96 2/51
64 98 4/51
64 100 -2/51
64 103 2/51
64 105 49/36
64 106 22/153
64 107 1/17
64 108 -1/17
64 109 -19/51
64 110 2/51
64 111 -4/51
64 112 -2/51
64 113 2/51
64 114 2/51
64 115 -5/51
64 116 2/51
64 117 -2/51
64 118 2/51
64 119 77/204
64 120 -26981/1836
64 121 2891/102
64 122 -1465/153
64 123 -18277/612
64 124 -473/34
64 125 5989/306
64 126 9445/306
64 127 265/153
64 128 -3460/153
64 129 2219/306
64 130 5993/306
64 132 -2/51
64 133 -46991/3672
64 134 2675/1836
64 135 -3877/612
64 136 -201/34
64 137 1165/306
64 138 3683/306
64 140 -4493/306
64 142 -4/51
64 143 -1235/153
64 145 2/51
64 147 4039/918
64 148 679/306
64 149 -1519/306
64 151 -142/17
64 152 2/51
64 153 4/51
64 154 44/9
64 156 -2/51
64 158 -23441/3672
64 159 10/51
64 160 7349/306
64 161 -4/51
64 162 -2/51
64 163 3401/306
64 165 -2/51
64 171 -1/17
64 172 -2/51
64 173 -28/51
64 174 63/34
64 175 1694/153
64 176 9/17
64 177 -1/51
64 178 -32/51
64 179 -2/3
64 180 -2581/306
64 181 931/306
64 182 4/51
64 183 5/51
64 184 -37/102
64 185 62/51
64 186 37/102
64 187 31/51
64 188 47/51
64 189 -8/51
64 190 1733/306
64 191 -130/51
64 192 -379/102
64 193 10/17
64 194 -27/17
64 198 41/102
64 199 2365/102
74 1 4744/63
74 5 -104/3
74 6 -2560/63
74 8 -5803/300
74 9 -365/6
74 10 16/3
74 11 80/3
74 12 1732/75
74 13 3332/75
74 14 -205/6
74 15 -365/12
74 16 61/6
74 17 305/6
74 18 10
74 19 152/3
74 20 -10
74 21 6803/300
74 22 -16/3
74 23 -1388/25
74 24 61/6
74 25 -2497/300
74 26 -2564/75
74 27 -80/3
74 28 2564/75
74 29 907/75
74 30 -444/25
74 31 -1814/75
74 32 182/75
74 33 24
74 34 -501/50
74 35 2251/50
74 36 364/75
74 37 -7603/150
74 38 -1814/75
74 39 501/50
74 40 2453/150
74 42 1063/150
75 1 9896/63
75 5 -1712/21
75 6 -680/9
75 8 -5003/300
75 9 -365/6
75 10 80/3
75 11 16/3
75 12 1044/25
75 13 1532/75
75 14 -111/2
75 15 -365/12
75 16 305/6
75 17 61/6
75 18 152/3
75 19 10
75 20 -152/3
75 21 -2497/300
75 22 -80/3
75 23 -2564/75
75 24 305/6
75 25 6803/300
75 26 -1388/25
75 27 -16/3
75 28 1388/25
75 29 182/75
75 30 -1132/75
75 31 -364/75
75 32 907/75
75 33 14/3
75 34 -2501/50
75 35 751/50
75 36 1814/75
75 37 -501/50
75 38 -364/75
75 39 7603/150
75 40 4753/150
75 42 121/50
77 10 15
77 11 -15
77 12 15
77 13 -15
77 14 -15
77 21 -15/2
77 22 -15
77 23 15
77 25 15/2
77 26 -15
77 27 15
77 28 15
77 29 15/2
77 31 -15
77 32 -15/2
77 33 15
77 34 -15/4
77 35 -15/4
77 36 -15
77 38 -15
77 42 35/8
78 0 37/18
78 1 -1/3
78 2 -1/6
78 5 -1/12
78 6 -1/12
78 7 1/2
85 8 1/6
85 9 1/3
85 11 -1/3
85 13 -1/3
85 15 1/6
85 17 -1/3
85 19 -1/3
85 25 1/6
85 27 1/3
85 32 1/6
85 36 1/3
85 40 1/3
85 42 -1/18
86 8 1/6
86 9 1/3
86 10 -1/3
86 12 -1/3
86 14 1/3
86 15 1/6
86 16 -1/3
86 18 -1/3
86 20 1/3
86 21 1/6
86 22 1/3
86 24 -1/3
86 29 1/6
86 31 -1/3
86 38 -1/3
86 40 1/3
86 42 1/18
87 1 80/9
87 5 -40/9
87 6 -40/9
87 8 10/9
87 10 -10/9
87 11 -10/9
87 14 -10/9
87 21 5/9
87 22 10/9
87 23 -10/9
87 25 5/9
87 26 -10/9
87 27 10/9
87 28 10/9
87 29 5/9
87 30 -10/9
87 31 -10/9
87 32 5/9
87 33 10/9
87 34 5/18
87 35 -5/18
87 36 10/9
87 38 -10/9
87 40 5/3
87 42 35/108
87 43 -149/816
87 44 -29/204
87 45 -1/102
87 46 401/1224
87 47 -983/1224
87 48 -249/272
87 49 1393/612
87 50 -8/51
87 51 -1/51
87 54 1/51
87 55 29/102
87 56 1/68
87 57 1/51
87 58 -1/51
87 59 -1/102
87 60 -6791/2448
87 61 865/153
87 62 43/408
87 63 -2617/408
87 64 -1199/612
87 65 88/51
87 66 257/68
87 67 565/408
87 68 -1079/408
87 69 5/204
87 70 25/102
87 72 -1/51
87 73 809/408
87 77 -11933/4896
87 78 -23/612
87 79 1/204
87 80 91/816
87 81 -31/816
87 82 1/102
87 83 49/272
87 84 1/204
87 85 1/51
87 86 -1/51
87 87 1/102
87 88 5/34
87 89 29/408
87 91 -29/408
87 92 -65/408
87 93 -1/51
87 94 65/204
87 95 1/68
87 96 -1/102
87 98 -1/51
87 100 1/102
87 103 -1/102
87 105 -49/144
87 106 -11/306
87 107 -1/68
87 108 1/68
87 109 19/204
87 110 -1/102
87 111 1/51
87 112 1/102
87 113 -1/102
87 114 -1/102
87 115 5/204
87 116 -1/102
87 117 1/102
87 118 -1/102
87 119 -77/816
87 120 26981/7344
87 121 -2891/408
87 122 1465/612
87 123 18277/2448
87 124 473/136
87 125 -5989/1224
87 126 -9445/1224
87 127 -265/612
87 128 865/153
87 129 -2219/1224
87 130 -5993/1224
87 132 1/102
87 133 46991/14688
87 134 -2675/7344
87 135 3877/2448
87 136 201/136
87 137 -1165/1224
87 138 -3683/1224
87 140 4493/1224
87 142 1/51
87 143 1235/612
87 145 -1/102
87 147 -4039/3672
87 148 -679/1224
87 149 1519/1224
87 151 71/34
87 152 -1/102
87 153 -1/51
87 154 -11/9
87 156 1/102
87 158 23441/14688
87 159 -5/102
87 160 -7349/1224
87 161 1/51
87 162 1/102
87 163 -3401/1224
87 165 1/102
87 171 1/68
87 172 1/102
87 173 7/51
87 174 -63/136
87 175 -847/306
87 176 -9/68
87 177 1/204
87 178 8/51
87 179 1/6
87 180 2581/1224
87 181 -931/1224
87 182 -1/51
87 183 -5/204
87 184 37/408
87 185 -31/102
87 186 -37/408
87 187 -31/204
87 188 -47/204
87 189 2/51
87 190 -1733/1224
87 191 65/102
87 192 379/408
87 193 -5/34
87 194 27/68
87 198 -41/408
87 199 -2365/408
89 167 1
89 195 1
90 1 64/21
90 5 -32/21
90 6 -32/21
91 1 64/21
91 5 -32/21
91 6 -32/21
92 0 1
94 1 -19/30
94 4 19/30
94 7 19/30
95 1 -19/30
95 3 19/30
96 10 -20
96 11 20
96 12 -20
96 13 20
96 14 20
96 21 10
96 22 20
96 23 -20
96 25 -10
96 26 20
96 27 -20
96 28 -20
96 29 -10
96 31 20
96 32 10
96 33 -20
96 34 5
96 35 5
96 36 20
96 38 20
96 42 -35/6
97 1 -59/28
97 5 1/14
97 6 57/28
97 9 1/8
97 12 3/16
97 13 3/16
97 14 -3/8
97 18 -1/4
97 19 1/8
97 29 -3/8
97 30 -3/16
97 31 3/4
97 32 3/16
97 33 -3/8
98 8 -1/4
98 12 1/4
98 13 1/4
98 21 1/4
98 23 -1/2
98 25 1/4
98 26 -1/2
98 28 1/2
98 29 1/4
98 30 -1/4
98 31 -1/2
98 32 1/4
98 34 -1/2
98 35 1/2
98 36 1/2
98 37 -1/2
98 38 -1/2
98 39 1/2
98 40 1/2
98 42 1/12
99 43 709/816
99 44 5/68
99 45 -1/34
99 46 -1231/408
99 47 1261/408
99 48 681/272
99 49 -1667/204
99 50 1/34
99 51 -1/17
99 54 1/17
99 55 -5/34
99 56 3/68
99 57 1/17
99 58 -1/17
99 59 -1/34
99 60 9529/816
99 61 -2197/102
99 62 247/136
99 63 3503/136
99 64 376/51
99 65 -116/17
99 66 -963/68
99 67 -659/136
99 68 1573/136
99 69 5/68
99 70 -77/34
99 72 -1/17
99 73 -1231/136
99 77 3933/544
99 78 -23/204
99 79 1/68
99 80 -45/272
99 81 -31/272
99 82 1/34
99 83 11/272
99 84 1/68
99 85 1/17
99 86 -1/17
99 87 1/34
99 88 -1/17
99 89 29/136
99 91 -29/136
99 92 -65/136
99 93 -1/17
99 94 65/68
99 95 3/68
99 96 -1/34
99 98 -1/17
99 100 1/34
99 103 -1/34
99 105 -25/48
99 106 -11/102
99 107 -3/68
99 108 3/68
99 109 19/68
99 110 -1/34
99 111 1/17
99 112 1/34
99 113 -1/34
99 114 -1/34
99 115 5/68
99 116 -1/34
99 117 1/34
99 118 -1/34
99 119 -77/272
99 120 -31363/2448
99 121 3535/136
99 122 -488/51
99 123 -22931/816
99 124 -1641/136
99 125 7067/408
99 126 11567/408
99 127 245/204
99 128 -2197/102
99 129 3085/408
99 130 7267/408
99 132 1/34
99 133 -58273/4896
99 134 793/2448
99 135 -4283/816
99 136 -417/136
99 137 1487/408
99 138 4069/408
99 140 -5095/408
99 142 1/17
99 143 -1621/204
99 145 -1/34
99 147 533/306
99 148 749/408
99 149 -1745/408
99 151 -123/17
99 152 -1/34
99 153 -1/17
99 154 29/6
99 156 1/34
99 158 -31435/4896
99 159 -5/34
99 160 8971/408
99 161 1/17
99 162 1/34
99 163 4963/408
99 165 1/34
99 170 -8
99 171 3/68
99 172 1/34
99 173 -3/34
99 174 15/136
99 175 887/102
99 176 7/68
99 177 1/68
99 178 8/17
99 179 1/2
99 180 -2519/408
99 181 1721/408
99 182 -1/17
99 183 -5/68
99 184 37/136
99 185 -7/17
99 186 31/136
99 187 3/68
99 188 -13/68
99 189 2/17
99 190 2347/408
99 191 -44/17
99 192 -641/136
99 193 -15/34
99 194 -21/68
99 198 305/102
99 199 1443/136
105 0 37/18
105 1 -1/3
105 2 -1/6
105 5 -1/12
105 6 -1/12
105 7 1/2
108 1 400/9
108 5 -200/9
108 6 -200/9
108 8 -601/100
108 9 -121/6
108 10 16/3
108 11 16/3
108 12 269/25
108 13 269/25
108 14 -89/6
108 15 -121/12
108 16 61/6
108 17 61/6
108 18 10
108 19 10
108 20 -10
108 21 703/300
108 22 -16/3
108 23 -1114/75
108 24 61/6
108 25 703/300
108 26 -1114/75
108 27 -16/3
108 28 1114/75
108 29 182/75
108 30 -407/75
108 31 -364/75
108 32 182/75
108 33 14/3
108 34 -501/50
108 35 551/50
108 36 364/75
108 37 -501/50
108 38 -364/75
108 39 501/50
108 40 451/50
108 42 263/150
109 1 304/9
109 5 -152/9
109 6 -152/9
109 8 -601/100
109 9 -121/6
109 10 16/3
109 11 16/3
109 12 269/25
109 13 269/25
109 14 -89/6
109 15 -121/12
109 16 61/6
109 17 61/6
109 18 10
109 19 10
109 20 -10
109 21 703/300
109 22 -16/3
109 23 -1114/75
109 24 61/6
109 25 703/300
109 26 -1114/75
109 27 -16/3
109 28 1114/75
109 29 182/75
109 30 -407/75
109 31 -364/75
109 32 182/75
109 33 14/3
109 34 -501/50
109 35 451/50
109 36 364/75
109 37 -501/50
109 38 -364/75
109 39 501/50
109 40 351/50
109 42 71/50
110 1 6/7
110 5 -13/24
110 6 -53/168
110 18 -1/16
110 19 1/16
110 29 -3/32
110 31 3/16
110 32 3/32
110 33 -3/16
111 1 6/7
111 5 -283/504
111 6 -149/504
111 18 -1/48
111 19 1/48
111 29 -1/32
111 31 1/16
111 32 1/32
111 33 -1/16
112 1 -16/63
112 5 8/63
112 6 8/63
117 8 1
117 9 2
117 11 -2
117 13 -2
117 15 1
117 17 -2
117 19 -2
117 21 -1
117 23 2
117 25 1
117 27 2
117 35 -2
117 37 2
118 8 1
118 9 2
118 10 -2
118 12 -2
118 14 2
118 15 1
118 16 -2
118 18 -2
118 20 2
118 21 1
118 22 2
118 24 -2
118 25 -1
118 26 2
118 28 -2
118 34 2
118 39 -2
119 5 206/63
119 6 -206/63
119 18 1/3
119 19 -1/3
119 29 1/2
119 31 -1
119 32 -1/2
119 33 1
128 1 40/9
128 5 -20/9
128 6 -20/9
128 8 5/9
128 10 -10/9
128 12 -5/9
128 13 5/9
128 21 5/9
128 22 10/9
128 23 -10/9
128 30 -5/9
128 32 5/9
128 34 5/18
128 36 10/9
128 40 5/6
128 188 -1/3
129 1 40/9
129 5 -20/9
129 6 -20/9
129 8 5/9
129 11 -10/9
129 12 5/9
129 13 -5/9
129 14 -10/9
129 25 5/9
129 26 -10/9
129 27 10/9
129 28 10/9
129 29 5/9
129 30 -5/9
129 31 -10/9
129 33 10/9
129 35 -5/18
129 38 -10/9
129 40 5/6
129 42 35/108
129 190 -1/3
135 1 2/3
135 5 -2/3
136 1 2/3
136 6 -2/3
137 1 16/3
137 5 -8/3
137 6 -8/3
137 34 -1/2
137 35 1/2
137 40 1
137 42 1/12
139 5 62/63
139 6 -62/63
139 18 1/3
139 19 -1/3
139 29 1/2
139 31 -1
139 32 -1/2
139 33 1
140 41 -19/18
140 104 1/6
140 146 1/4
140 157 1/4
140 166 -1/2
144 1 -16/3
144 5 8/3
144 6 8/3
144 8 -1/2
144 10 1
144 12 1/2
144 13 -1/2
144 21 -1/2
144 22 -1
144 23 1
144 30 1/2
144 32 -1/2
144 36 -1
144 40 -1
145 1 -16/3
145 5 8/3
145 6 8/3
145 8 -1/2
145 11 1
145 12 -1/2
145 13 1/2
145 14 1
145 25 -1/2
145 26 1
145 27 -1
145 28 -1
145 29 -1/2
145 30 1/2
145 31 1
145 33 -1
145 38 1
145 40 -1
145 42 -1/3
146 1 32/3
146 5 -16/3
146 6 -16/3
146 8 1
146 12 -1
146 13 -1
146 30 1
146 40 2
149 1 1
149 2 -1
149 7 -1
150 41 2/3
151 41 2/3
155 865 1/4
161 43 6031/816
161 44 191/68
161 45 -8/51
161 46 -1941/136
161 47 2867/136
161 48 6675/272
161 49 -6899/102
161 50 491/204
161 51 -16/51
161 52 1
161 53 -2/3
161 54 16/51
161 55 -505/102
161 56 4/17
161 57 16/51
161 58 -16/51
161 59 -8/51
161 60 23323/272
161 61 -5721/34
161 62 1453/408
161 63 78845/408
161 64 7873/136
161 65 -10739/204
161 66 -21545/204
161 67 -5685/136
161 68 11897/136
161 69 19/34
161 70 -1453/102
161 72 -16/51
161 73 -27295/408
161 74 -1
161 75 -1/6
161 77 300049/4896
161 78 131/68
161 79 11/68
161 80 -277/102
161 81 21/68
161 82 8/51
161 83 -619/204
161 84 11/68
161 85 16/51
161 86 -16/51
161 87 -1/102
161 88 -107/34
161 89 -44/51
161 91 -7/51
161 92 59/68
161 93 -16/51
161 94 -109/102
161 95 4/17
161 96 -8/51
161 98 -11/17
161 100 11/34
161 102 -1/2
161 103 -11/34
161 105 269/72
161 106 1093/612
161 107 -4/17
161 108 4/17
161 109 -1141/204
161 110 -8/51
161 111 16/51
161 112 8/51
161 113 -8/51
161 114 -8/51
161 115 19/34
161 116 -8/51
161 117 11/34
161 118 -11/34
161 119 1901/306
161 120 -131195/1224
161 121 171209/816
161 122 -2485/34
161 123 -90769/408
161 124 -3361/34
161 125 58187/408
161 126 91129/408
161 127 751/68
161 128 -5721/34
161 129 7243/136
161 130 19755/136
161 131 -1/2
161 132 11/34
161 133 -225293/2448
161 134 15829/2448
161 135 -36709/816
161 136 -13115/408
161 137 4183/136
161 138 10987/136
161 140 -41629/408
161 142 16/51
161 143 -4051/68
161 145 -8/51
161 147 33383/1632
161 148 6233/408
161 149 -14129/408
161 151 -12785/204
161 152 -8/51
161 153 -16/51
161 154 487/12
161 156 8/51
161 158 -241337/4896
161 159 -19/17
161 160 24337/136
161 161 16/51
161 162 -1/102
161 163 11681/136
161 164 1
161 165 25/51
161 171 41/102
161 172 -26/51
161 173 -65/102
161 174 2603/408
161 175 7615/102
161 176 79/51
161 177 25/102
161 178 -45/34
161 180 -7151/136
161 181 3443/136
161 182 -175/34
161 183 -19/34
161 184 19/17
161 185 677/102
161 186 -2/17
161 187 347/102
161 188 -6/17
161 189 -19/51
161 190 17657/408
161 191 -976/51
161 192 -14149/408
161 193 209/34
161 194 -311/34
161 197 -1/3
161 198 63715/4896
161 199 24587/153
162 1 160
162 5 -80
162 6 -80
162 8 20
162 10 -40
162 12 -20
162 13 20
162 21 20
162 22 40
162 23 -40
162 30 -20
162 32 20
162 34 10
162 36 40
162 40 30
163 1 160
163 5 -80
163 6 -80
163 8 20
163 11 -40
163 12 20
163 13 -20
163 14 -40
163 25 20
163 26 -40
163 27 40
163 28 40
163 29 20
163 30 -20
163 31 -40
163 33 40
163 35 -10
163 38 -40
163 40 30
163 42 35/3
170 1 32/21
170 5 -16/21
170 6 -16/21
176 43 1025/204
176 44 46/17
176 45 2/17
176 46 -979/102
176 47 1561/102
176 48 1393/68
176 49 -2600/51
176 50 49/17
176 51 4/17
176 54 -4/17
176 55 -92/17
176 56 -3/17
176 57 -4/17
176 58 4/17
176 59 2/17
176 60 14101/204
176 61 -6962/51
176 62 59/34
176 63 5235/34
176 64 2389/51
176 65 -726/17
176 66 -1383/17
176 67 -1211/34
176 68 2473/34
176 69 -5/17
176 70 -186/17
176 72 4/17
176 73 -1863/34
176 77 17339/408
176 78 227/51
176 79 -1/17
176 80 -159/68
176 81 31/68
176 82 -2/17
176 83 -215/68
176 84 -1/17
176 85 -4/17
176 86 4/17
176 87 -2/17
176 88 -47/17
176 89 -29/34
176 91 29/34
176 92 65/34
176 93 4/17
176 94 -65/17
176 95 -3/17
176 96 2/17
176 98 4/17
176 100 -2/17
176 103 2/17
176 105 73/12
176 106 22/51
176 107 3/17
176 108 -3/17
176 109 -19/17
176 110 2/17
176 111 -4/17
176 112 -2/17
176 113 2/17
176 114 2/17
176 115 -5/17
176 116 2/17
176 117 -2/17
176 118 2/17
176 119 77/68
176 120 -54589/612
176 121 2967/17
176 122 -3080/51
176 123 -37385/204
176 124 -2711/34
176 125 12143/102
176 126 18047/102
176 127 401/51
176 128 -6962/51
176 129 4225/102
176 130 12691/102
176 132 -2/17
176 133 -86023/1224
176 134 2845/612
176 135 -7787/204
176 136 -773/34
176 137 2831/102
176 138 6505/102
176 140 -8335/102
176 142 -4/17
176 143 -2221/51
176 145 2/17
176 147 8605/612
176 148 1393/102
176 149 -3389/102
176 151 -902/17
176 152 2/17
176 153 4/17
176 154 112/3
176 156 -2/17
176 158 -41971/1224
176 159 10/17
176 160 14863/102
176 161 -4/17
176 162 -2/17
176 163 6223/102
176 165 -2/17
176 171 -3/17
176 172 -36/17
176 173 40/17
176 174 223/34
176 175 3190/51
176 176 -7/17
176 177 -1/17
176 178 -32/17
176 179 -2
176 180 -4655/102
176 181 1781/102
176 182 -98/17
176 183 5/17
176 184 31/34
176 185 130/17
176 186 -31/34
176 187 99/17
176 188 13/17
176 189 -8/17
176 190 3535/102
176 191 -249/17
176 192 -1025/34
176 193 132/17
176 194 -81/17
176 198 2405/204
176 199 5357/34
179 8 -1/2
179 9 1
179 14 1
179 15 1/2
179 16 -1
179 17 -1
179 21 1/2
179 24 -1
179 25 1/2
179 34 -1
179 35 1
179 37 -1
179 39 1
179 40 1
182 15 1/2
182 17 -1
182 25 1/2
182 34 -1
182 39 1
182 40 1
183 15 1/2
183 16 -1
183 20 1
183 21 1/2
183 24 -1
183 35 1
183 37 -1
183 40 1
183 42 1/2
184 1 1
184 3 -1
185 1 1
185 4 -1
185 7 -1
195 1 -16/3
195 5 8/3
195 6 8/3
195 34 1
195 40 -1
196 1 -16/3
196 5 8/3
196 6 8/3
196 35 -1
196 40 -1
196 42 -1/6
199 1 128/702751
199 5 -64/702751
199 6 -64/702751
200 1 128/702751
200 5 -64/702751
200 6 -64/702751
201 1 1
201 6 -1
202 1 1
202 5 -1
208 43 181/272
208 44 -67/68
208 45 -2/51
208 46 -2327/408
208 47 1721/408
208 48 347/272
208 49 -380/51
208 50 -247/204
208 51 -4/51
208 52 1
208 53 -2/3
208 54 4/51
208 55 269/102
208 56 1/17
208 57 4/51
208 58 -4/51
208 59 -2/51
208 60 12473/816
208 61 -2561/102
208 62 2365/408
208 63 12533/408
208 64 3427/408
208 65 -1703/204
208 66 -3461/204
208 67 -533/136
208 68 1865/136
208 69 9/34
208 70 -325/102
208 72 -4/51
208 73 -4975/408
208 74 -1
208 75 -1/6
208 77 27697/4896
208 78 -229/204
208 79 7/68
208 80 193/204
208 81 -4/17
208 82 2/51
208 83 133/102
208 84 7/68
208 85 4/51
208 86 -4/51
208 87 -13/102
208 88 37/34
208 89 29/102
208 91 -131/102
208 92 -83/68
208 93 -4/51
208 94 317/102
208 95 1/17
208 96 -2/51
208 98 -7/17
208 100 7/34
208 102 -1/2
208 103 -7/34
208 105 -235/72
208 106 -71/612
208 107 -1/17
208 108 1/17
208 109 59/204
208 110 -2/51
208 111 4/51
208 112 2/51
208 113 -2/51
208 114 -2/51
208 115 9/34
208 116 -2/51
208 117 7/34
208 118 -7/34
208 119 -73/306
208 120 -1873/136
208 121 23333/816
208 122 -628/51
208 123 -4293/136
208 124 -214/17
208 125 2561/136
208 126 12833/408
208 127 49/204
208 128 -2561/102
208 129 4697/408
208 130 7961/408
208 131 -1/2
208 132 7/34
208 133 -3447/272
208 134 -67/272
208 135 -4277/816
208 136 -971/408
208 137 1501/408
208 138 4649/408
208 140 -1847/136
208 142 4/51
208 143 -1793/204
208 145 -2/51
208 147 4633/4896
208 148 449/408
208 149 -411/136
208 151 -1169/204
208 152 -2/51
208 153 -4/51
208 154 21/4
208 156 2/51
208 158 -45625/4896
208 159 -9/17
208 160 9179/408
208 161 4/51
208 162 -13/102
208 163 6419/408
208 164 1
208 165 19/51
208 171 23/102
208 172 19/51
208 173 -29/102
208 174 -637/408
208 175 803/102
208 176 7/51
208 177 19/102
208 178 27/34
208 179 1
208 180 -2197/408
208 181 2425/408
208 182 37/34
208 183 -9/34
208 184 35/34
208 185 -277/102
208 186 -1/34
208 187 -79/102
208 188 -10/17
208 189 8/51
208 190 2761/408
208 191 -142/51
208 192 -2173/408
208 193 -37/34
208 194 37/34
208 197 -1/3
208 198 29023/4896
208 199 -941/306
215 41 -1
217 1 -4/7
217 3 4/7
218 1 -4/7
218 4 4/7
218 7 4/7


==> anc/gluons_nmhv/gluonsmp_2L_Nf2 <==
4 2 -10/27
4 5 -5/27
4 6 -5/27
4 7 10/27
4 15 1/6
4 18 1/18
4 19 1/18
4 20 -1/9
4 29 5/72
4 30 1/36
4 31 -1/6
4 32 5/72
4 33 -1/6
4 42 4/27
5 2 -10/27
5 5 -5/27
5 6 -5/27
5 7 10/27
5 15 1/6
5 18 1/18
5 19 1/18
5 20 -1/9
5 29 5/72
5 30 1/36
5 31 -1/6
5 32 5/72
5 33 -1/6
5 42 4/27
218 900 0


==> anc/gluons_nmhv/gluonsmp_tree <==
4 0 1
5 0 1
218 0 0


==> anc/gluons_nmhv/gluonspm_1L_Nf0 <==
0 8 1/2
0 11 -1
0 12 1/2
0 13 -1/2
0 14 -1
0 25 1/2
0 26 -1
0 27 1
0 28 1
0 29 1/2
0 30 -1/2
0 31 -1
0 33 1
0 35 -1
0 38 -1
0 42 1/6
1 8 1/2
1 10 -1
1 12 -1/2
1 13 1/2
1 21 1/2
1 22 1
1 23 -1
1 30 -1/2
1 32 1/2
1 34 1
1 36 1
4 8 1/2
4 11 -1
4 12 1/2
4 13 -1/2
4 14 -1
4 17 -1
4 18 1
4 20 -1
4 25 1
4 26 -1
4 27 1
4 28 1
4 30 -1/2
4 33 1
4 35 -1
4 39 1
5 8 1/2
5 10 -1
5 12 -1/2
5 13 1/2
5 16 -1
5 19 1
5 21 1
5 22 1
5 23 -1
5 24 -1
5 30 -1/2
5 33 1
5 34 1
5 37 -1
10 0 7/2
10 1 -3/2
10 2 1/3
10 3 3/2
10 5 5/3
10 6 5/3
10 7 -10/3
10 8 1/2
10 10 -1
10 12 -1/2
10 13 1/2
10 16 -1
10 19 1
10 21 1
10 22 1
10 23 -1
10 24 -1
10 30 -1/2
10 33 1
10 34 1
10 37 -1
11 0 7/2
11 1 -3/2
11 2 1/3
11 4 3/2
11 5 5/3
11 6 5/3
11 7 -11/6
11 8 1/2
11 11 -1
11 12 1/2
11 13 -1/2
11 14 -1
11 17 -1
11 18 1
11 20 -1
11 25 1
11 26 -1
11 27 1
11 28 1
11 30 -1/2
11 33 1
11 35 -1
11 39 1
37 2 1/2
37 4 -1/2
38 2 1/2
38 3 -1/2
38 7 1/2
39 1 -1/2
39 4 1/2
39 7 1/2
40 1 -1/2
40 3 1/2
67 41 1/2
93 0 -1
218 900 0


==> anc/gluons_nmhv/gluonspm_1L_Nf1 <==
10 2 -1/3
10 5 -1/6
10 6 -1/6
10 7 1/3
11 2 -1/3
11 5 -1/6
11 6 -1/6
11 7 1/3
218 900 0


==> anc/gluons_nmhv/gluonspm_2L_Nf0 <==
0 8 493/36
0 9 -25/9
0 11 -143/18
0 12 -157/36
0 13 -443/36
0 14 -193/18
0 15 -25/18
0 17 -23/4
0 18 307/36
0 19 25/9
0 20 -307/36
0 25 493/72
0 26 -143/18
0 27 143/18
0 28 143/18
0 29 -7/24
0 30 157/36
0 31 7/12
0 32 -25/18
0 33 193/18
0 34 -2583199/5265
0 35 -5484053/10530
0 36 -25/9
0 38 7/12
0 39 23/4
0 40 -25/9
0 42 -10754581/126360
0 43 -15546705607/6742456632
0 44 913631689/561871386
0 45 103327960/280935693
0 46 45146993059/3371228316
0 47 -18210676079/1685614158
0 48 -797371053/249720616
0 49 17316496066/842807079
0 50 658630400/280935693
0 51 206655920/280935693
0 52 1/3
0 53 -1/6
0 54 -319666609/561871386
0 55 -913631689/280935693
0 56 -51663980/93645231
0 57 -206655920/280935693
0 58 206655920/280935693
0 59 103327960/280935693
0 60 -186664745629/6742456632
0 61 79580638295/1685614158
0 62 -9167823013/1123742772
0 63 -73983931223/1123742772
0 64 -13921090580/842807079
0 65 8172081245/561871386
0 66 2549237269/62430154
0 67 2211237731/280935693
0 68 -27684348541/1123742772
0 69 -258319900/280935693
0 70 2127368672/280935693
0 72 206655920/280935693
0 73 23414698129/1123742772
0 77 -34196278355/1498323696
0 78 4236104980/842807079
0 79 -51663980/280935693
0 80 -20082065/31215077
0 81 400395845/280935693
0 82 -103327960/280935693
0 83 -904034305/280935693
0 84 -51663980/280935693
0 85 -206655920/280935693
0 86 206655920/280935693
0 87 -103327960/280935693
0 88 -1204250111/561871386
0 89 -655482479/280935693
0 90 -1/3
0 91 655482479/280935693
0 92 3264513469/561871386
0 93 506957071/561871386
0 94 -3264513469/280935693
0 95 -51663980/93645231
0 96 9682729/280935693
0 98 300301151/280935693
0 100 -103327960/280935693
0 101 1/3
0 103 103327960/280935693
0 105 998859847/99153774
0 106 1136607560/842807079
0 107 51663980/93645231
0 108 -51663980/93645231
0 109 -981615620/280935693
0 110 103327960/280935693
0 111 -206655920/280935693
0 112 -103327960/280935693
0 113 103327960/280935693
0 114 103327960/280935693
0 115 -258319900/280935693
0 116 103327960/280935693
0 117 -103327960/280935693
0 118 103327960/280935693
0 119 994531615/280935693
0 120 208357841705/10113684948
0 121 -108366818009/2247485544
0 122 61937114275/3371228316
0 123 193945485553/3371228316
0 124 2325690023/93645231
0 125 -96370759511/3371228316
0 126 -230240198735/3371228316
0 127 -4410881005/842807079
0 128 79580638295/1685614158
0 129 -68031088705/3371228316
0 130 -91876216021/3371228316
0 132 -103327960/280935693
0 133 681443597399/20227369896
0 134 16934237825/20227369896
0 135 47338272041/6742456632
0 136 2478685763/374580924
0 137 -2222832188/842807079
0 138 -76108230967/3371228316
0 140 88917182203/3371228316
0 142 -206655920/280935693
0 143 22132413065/842807079
0 145 103327960/280935693
0 147 -142732862057/40454739792
0 148 -8050361633/3371228316
0 149 5267625359/3371228316
0 151 395746531/31215077
0 152 103327960/280935693
0 153 206655920/280935693
0 154 -109611431/49576887
0 156 -103327960/280935693
0 158 931359521053/40454739792
0 159 516639800/280935693
0 160 -157186231615/3371228316
0 161 -206655920/280935693
0 162 -103327960/280935693
0 163 -151320169339/3371228316
0 165 -103327960/280935693
0 170 -640/9
0 171 -51663980/93645231
0 172 -611300200/280935693
0 173 272652040/93645231
0 174 1760252089/374580924
0 175 -11026432541/842807079
0 176 -361647860/280935693
0 177 -51663980/280935693
0 178 -1653247360/280935693
0 179 -103327960/16525629
0 180 28219897301/3371228316
0 181 -62228645693/3371228316
0 182 -1317260800/280935693
0 183 258319900/280935693
0 184 -447811390/280935693
0 185 2970508160/280935693
0 186 -800791690/280935693
0 187 456308260/93645231
0 188 671631740/280935693
0 189 -413311840/280935693
0 190 -49053378421/3371228316
0 191 4081736495/561871386
0 192 10926874211/1123742772
0 193 1024612040/93645231
0 194 -146324380/93645231
0 198 -175646206673/13484913264
0 199 1897797912/31215077
0 200 -479/432
0 201 1/12
0 203 865/144
0 204 -133/16
0 205 -3557/432
0 206 1133/54
0 207 5/16
0 209 1/12
0 210 -1/3
0 211 -5/8
0 212 17/24
0 218 -20875/864
0 219 1043/18
0 220 901/72
0 221 -4247/48
0 222 -5573/216
0 223 57/16
0 224 15763/216
0 225 3085/288
0 226 -41/144
0 228 26/9
0 231 2911/144
0 234 -108517/1728
0 235 1/24
0 237 -1/2
0 238 1/4
0 239 -1/4
0 240 -5/8
0 246 -37/24
0 247 10/3
0 248 1/4
0 249 -15/4
0 250 -7/6
0 251 1
0 252 2
0 253 1
0 254 -7/4
0 259 5/4
0 262 -23/48
0 284 39179/1296
0 285 -97631/864
0 286 -12121/864
0 287 75751/432
0 288 2687/27
0 289 -7049/432
0 290 -128999/432
0 291 -10723/432
0 292 17683/432
0 294 -7483/432
0 296 -20875/432
0 299 530303/2592
0 300 -58627/2592
0 301 19853/864
0 302 4631/48
0 303 6661/432
0 304 -36253/432
0 306 14383/432
0 309 9763/216
0 313 -591863/5184
0 314 23/27
0 315 -4255/108
0 317 541/24
0 320 1925/432
0 323 221069/2592
0 325 -26617/432
0 328 -38917/432
0 335 -41/48
0 336 -2225/108
0 341 5399/432
0 342 -4379/432
0 351 -5071/432
0 352 419/72
0 353 527/48
0 357 57865/1728
0 358 -817/18
0 359 -11/96
0 364 -1/24
0 370 1/4
0 371 -1/2
0 372 1/2
0 373 1/2
0 374 1/4
0 375 -1/4
0 376 -1/2
0 378 1/2
0 380 -1/2
0 383 -1/2
0 387 5/48
0 408 71/36
0 409 -35/8
0 410 4/3
0 411 55/12
0 412 2
0 413 -35/12
0 414 -53/12
0 415 -1/3
0 416 10/3
0 418 -13/12
0 420 -37/12
0 423 119/72
0 424 -1/72
0 425 23/24
0 426 1/4
0 427 -2/3
0 428 -19/12
0 429 25/12
0 432 7/6
0 436 7/144
0 437 -5/12
0 438 11/12
0 439 3/2
0 442 -5/6
0 446 109/144
0 448 -43/12
0 451 -19/12
0 459 -1/4
0 460 -5/3
0 465 17/12
0 466 -5/12
0 475 -13/12
0 476 1/2
0 477 3/4
0 483 -11/16
0 484 -37/6
0 485 1/16
0 489 -1/4
0 503 13/32
0 571 -5/16
0 572 2
0 573 -3479/432
0 574 40481/648
0 575 10525/432
0 576 -12643/108
0 577 -353/4
0 578 319/864
0 579 15613/54
0 580 713/24
0 581 -6589/144
0 583 -139/36
0 584 103/12
0 587 -179873/864
0 588 2629/72
0 589 -9083/216
0 590 -18037/108
0 591 -11531/432
0 592 66443/432
0 593 -956/27
0 595 -7865/108
0 598 287279/1296
0 599 45/8
0 600 1247/36
0 601 -4955/144
0 604 -4543/144
0 607 -122305/864
0 609 3137/36
0 612 5497/36
0 618 31/12
0 619 116/9
0 624 -307/36
0 625 421/36
0 634 115/12
0 635 -5
0 636 -383/36
0 641 -29471/432
0 642 116/9
0 643 -11/648
0 644 539/32
0 645 631/108
0 646 -3737/864
0 647 -28019/432
0 649 989/27
0 652 881/54
0 655 -9953/648
0 656 -4517/432
0 657 10627/432
0 659 5239/144
0 662 -2521/216
0 665 439355/5184
0 667 -15437/108
0 670 -7145/108
0 674 8
0 678 -25/36
0 679 -652/27
0 684 2047/108
0 685 -619/108
0 694 -1571/108
0 695 17/3
0 696 365/36
0 702 -45/16
0 703 271/6
0 704 -85/48
0 705 267/16
0 707 523/72
0 710 -701/72
0 713 -31825/1728
0 715 -10577/144
0 718 427/16
0 722 -8
0 726 -65/144
0 727 -457/36
0 731 1471/144
0 732 -379/144
0 741 -1103/144
0 742 169/72
0 743 245/48
0 747 -82037/1728
0 748 -9
0 754 23/12
0 756 -1
0 758 5005/36
0 764 -11/12
0 765 755/12
0 770 1/16
0 776 2
0 777 517/9
0 782 -125/3
0 783 37/2
0 792 611/18
0 793 -83/6
0 794 -236/9
0 800 -1/4
0 805 3/4
0 806 3/8
0 807 1/16
0 808 1/8
0 809 95/144
0 810 -5/36
0 812 13/18
0 813 -55/18
0 815 -7/6
0 816 13/3
0 818 -13/36
0 819 55/36
0 821 13/9
0 822 -5/18
0 823 -17/2
0 824 3/8
0 825 -3/8
0 828 -1/6
0 844 1/4
0 850 1/4
0 854 -1/4
0 856 -1/8
0 857 -3/8
0 859 -8
0 863 1/4
0 864 1/4
0 866 -1/2
0 867 1/4
0 868 -1/4
0 869 -1/4
0 870 1/4
0 871 -1/2
0 872 -1/6
0 873 -1/4
0 881 1/2
0 883 1/4
0 885 1/4
0 887 1/2
0 889 1/4
0 890 -8
0 892 8
0 896 1/4
0 899 2573/128
0 900 65/9
1 8 443/36
1 10 -143/18
1 12 -443/36
1 13 -157/36
1 16 -307/36
1 17 -25/9
1 18 25/9
1 19 307/36
1 20 -25/9
1 21 593/72
1 22 143/18
1 23 -143/18
1 24 -307/36
1 25 25/18
1 29 -25/18
1 30 157/36
1 31 25/9
1 32 -7/24
1 33 307/36
1 34 -26019953/421200
1 35 -36386153/421200
1 36 -7/12
1 37 -307/36
1 38 25/9
1 39 25/9
1 42 -37556153/2527200
1 43 -234310683401/13484913264
1 44 -4591454647/1123742772
1 45 -183280633/561871386
1 46 331761315467/6742456632
1 47 -414270174275/6742456632
1 48 -24760693521/499441232
1 49 551102464753/3371228316
1 50 51418195/561871386
1 51 1595978756/280935693
1 53 1/6
1 54 -3098312281/561871386
1 55 4404164185/561871386
1 56 -940462139/374580924
1 57 460206497/561871386
1 58 1412698123/561871386
1 59 1315043063/561871386
1 60 -2801946862469/13484913264
1 61 659788007219/1685614158
1 62 -54264944531/2247485544
1 63 -1046626608739/2247485544
1 64 -446347933181/3371228316
1 65 34592075662/280935693
1 66 32929625693/124860308
1 67 193796847109/2247485544
1 68 -447134850317/2247485544
1 69 -394630069/1123742772
1 70 19542305029/561871386
1 71 3
1 72 1502333525/280935693
1 73 341576679587/2247485544
1 77 -1451695293137/8989942176
1 78 24134248471/3371228316
1 79 -1502333525/1123742772
1 80 3158707379/1498323696
1 81 873466547/4494971088
1 82 -1502333525/561871386
1 83 16743190193/4494971088
1 84 -1689623987/1123742772
1 85 -1595978756/280935693
1 86 1595978756/280935693
1 87 -1502333525/561871386
1 88 725457665/280935693
1 89 2131200503/2247485544
1 91 -2131200503/2247485544
1 92 6253933669/2247485544
1 93 3098312281/561871386
1 94 -6253933669/1123742772
1 95 -521587893/124860308
1 96 1502333525/561871386
1 97 -1/3
1 98 1502333525/280935693
1 99 -1/3
1 100 -1502333525/561871386
1 103 1502333525/561871386
1 105 160512485/793230192
1 106 -1079634653/1685614158
1 107 151541177/62430154
1 108 -766774301/187290462
1 109 6853560343/1123742772
1 110 -138462932/280935693
1 111 -659526446/280935693
1 112 -1315043063/561871386
1 113 797989378/280935693
1 114 1315043063/561871386
1 115 -3765858385/1123742772
1 116 1502333525/561871386
1 117 -1502333525/561871386
1 118 1502333525/561871386
1 119 -36899614951/4494971088
1 120 9576648327935/40454739792
1 121 -1056902855531/2247485544
1 122 287652383141/1685614158
1 123 6842144930527/13484913264
1 124 56380499121/249720616
1 125 -2138424231535/6742456632
1 126 -3545274749875/6742456632
1 127 -84483240937/3371228316
1 128 659788007219/1685614158
1 129 -938676839753/6742456632
1 130 -2126612601527/6742456632
1 132 -1502333525/561871386
1 133 18182833863437/80909479584
1 134 -519435635957/40454739792
1 135 1309338158419/13484913264
1 136 18558063537/249720616
1 137 -412985930839/6742456632
1 138 -1297747477925/6742456632
1 139 -19/6
1 140 1614421990115/6742456632
1 141 -19/6
1 142 -1502333525/280935693
1 143 504707046749/3371228316
1 145 1502333525/561871386
1 147 -473966749553/10113684948
1 148 -222159509995/6742456632
1 149 478922174425/6742456632
1 150 -1/6
1 151 11971322294/93645231
1 152 704344147/280935693
1 153 1502333525/280935693
1 154 -7705915315/99153774
1 156 -1502333525/561871386
1 158 10013249992439/80909479584
1 159 3953148847/561871386
1 160 -2710864855631/6742456632
1 161 -1408688294/280935693
1 162 -1502333525/561871386
1 163 -1510141890839/6742456632
1 165 -1502333525/561871386
1 170 -424/9
1 171 -1502333525/374580924
1 172 -2538168005/561871386
1 173 1847611685/187290462
1 174 -2057954003/249720616
1 175 -275226747439/1685614158
1 176 -10516334675/1123742772
1 177 -1502333525/1123742772
1 178 -593950018/280935693
1 179 -158249033/33051258
1 180 758901814075/6742456632
1 181 -500727797341/6742456632
1 182 -51418195/280935693
1 183 769210993/1123742772
1 184 -5744129777/2247485544
1 185 645368213/280935693
1 186 -873466547/2247485544
1 187 569335435/374580924
1 188 52127777/1123742772
1 189 -382600582/280935693
1 190 -672119937407/6742456632
1 191 13274320255/280935693
1 192 164763491845/2247485544
1 193 931023317/187290462
1 194 8444665715/374580924
1 198 -113217539291/3371228316
1 199 -173221306973/749161848
1 200 -184483/29376
1 201 -694177/88128
1 202 2944459/88128
1 203 69079/3672
1 204 -134651/3672
1 205 -1156069/22032
1 206 791693/9792
1 207 -19157/2448
1 208 46109/3672
1 209 21679/1836
1 210 -1483/72
1 211 -861949/29376
1 212 896159/14688
1 213 -97739/14688
1 214 -1146665/14688
1 215 62191/612
1 216 3267797/29376
1 217 -2201617/7344
1 218 -2145769/29376
1 219 160751/864
1 220 1051913/14688
1 221 -203939/864
1 222 -3211411/29376
1 223 -256897/2448
1 224 4876021/14688
1 225 -834353/14688
1 226 7776655/29376
1 227 3671/2448
1 228 20599/1224
1 229 -10/9
1 230 575/1224
1 231 305539/4896
1 232 1/8
1 234 -32565/128
1 235 -3185/432
1 236 68207/7344
1 237 1259/1088
1 238 6125/9792
1 239 -2257/432
1 240 107347/9792
1 241 -14441/1836
1 242 -1/3
1 243 8053/1836
1 244 107/6
1 245 -29011/918
1 246 -1548461/29376
1 247 417179/3672
1 248 -605/612
1 249 -18483/136
1 250 -197417/4896
1 251 466069/14688
1 252 139897/1632
1 253 281117/14688
1 254 -214145/7344
1 255 -2347/2448
1 256 1497/136
1 257 -1/2
1 258 10561/3672
1 259 191053/3672
1 260 35/8
1 261 -319/204
1 262 -3660101/58752
1 263 11551/918
1 264 1/4
1 265 19585/3672
1 266 -124517/7344
1 267 -47069/3672
1 268 11445347/29376
1 269 -5529595/7344
1 270 125455/4896
1 271 1440979/1632
1 272 1266223/4896
1 273 -1788325/7344
1 274 -298439/612
1 275 -2526383/14688
1 276 1953229/4896
1 277 41/48
1 278 -13109/204
1 279 97/34
1 280 -10427/1836
1 281 -4288465/14688
1 282 -163/68
1 283 17087501/58752
1 284 8084557/88128
1 285 -649741/1632
1 286 -2946337/9792
1 287 1115045/2448
1 288 2383253/4896
1 289 1349887/2448
1 290 -175054/153
1 291 -707377/14688
1 292 -9164759/14688
1 293 5/4
1 294 -712441/14688
1 295 -1/3
1 296 -990125/7344
1 297 -33/8
1 298 689/408
1 299 114068443/176256
1 300 -12325921/88128
1 301 -2185033/29376
1 302 6668219/14688
1 303 2097247/7344
1 304 455459/14688
1 305 913/2448
1 306 1700923/14688
1 307 149/36
1 308 577/102
1 309 752969/3672
1 311 -309/136
1 313 -22128275/44064
1 314 263843/1836
1 315 -6331637/14688
1 316 -2819/2448
1 317 17759/153
1 318 1363/153
1 319 31621/3672
1 320 1136167/4896
1 321 309/136
1 323 899711/88128
1 324 -2509/816
1 325 -2956315/14688
1 326 -8371/612
1 327 -11663/1224
1 328 -1982573/7344
1 329 -1/4
1 330 163/68
1 332 2359/2448
1 333 309/136
1 334 -5351/1224
1 335 -2381/1632
1 336 -226835/3672
1 337 7499/2448
1 338 309/272
1 339 -343/136
1 340 -1/4
1 341 572615/14688
1 342 -443813/14688
1 343 3203/612
1 344 805/816
1 345 757/544
1 346 -6311/1224
1 347 -1029/544
1 348 -3305/816
1 349 -413/272
1 350 -725/1224
1 351 -571411/14688
1 352 21917/1224
1 353 169081/4896
1 354 -1525/306
1 355 1439/2448
1 357 3605453/19584
1 358 -930209/4896
1 359 -27439/14688
1 360 -125/204
1 361 24991/19584
1 362 294107/58752
1 363 25043/7344
1 364 -25291/58752
1 365 329/432
1 366 -20177/2448
1 367 -443/459
1 368 4531/1836
1 369 -30143/2448
1 370 182345/19584
1 371 -11279/19584
1 372 60323/9792
1 373 29387/19584
1 374 -2317/1088
1 375 -115813/29376
1 376 20909/2448
1 377 -1943/408
1 378 476585/29376
1 379 1/2
1 380 947/306
1 381 1/4
1 382 -1253/612
1 383 -1/4
1 384 15/2
1 385 947/612
1 387 -2069171/176256
1 388 2915/5508
1 389 1/2
1 390 27799/3672
1 391 -3293/306
1 392 34769/3672
1 393 -12407/1224
1 394 -3005/1224
1 395 -1/3
1 396 2597/1224
1 397 -14755/3672
1 398 -3515/306
1 399 -7/1836
1 400 128917/7344
1 401 -73189/3672
1 402 -2347/2448
1 403 -2965/612
1 404 4271/3672
1 405 73/72
1 406 -23/24
1 407 530959/29376
1 408 12269467/176256
1 409 -8242661/58752
1 410 1713205/29376
1 411 8508709/58752
1 412 64475/864
1 413 -690527/7344
1 414 -33941/204
1 415 -4354/459
1 416 839563/7344
1 417 -1/4
1 418 -533771/14688
1 419 1
1 420 -1568561/14688
1 421 -39/8
1 422 -703/306
1 423 1449995/20736
1 424 -287765/44064
1 425 166735/4896
1 426 16253/544
1 427 -5195/288
1 428 -767869/14688
1 429 1113829/14688
1 430 1/2
1 431 -12727/3672
1 432 35701/918
1 434 176/51
1 436 -11060537/352512
1 437 -770449/44064
1 438 165481/4896
1 439 206065/3672
1 440 2435/3672
1 441 -12611/3672
1 442 -2045/72
1 444 2111/612
1 446 942691/58752
1 447 2347/1224
1 448 -2028605/14688
1 449 -3353/1836
1 450 5527/1836
1 451 -114781/1836
1 452 -35/8
1 453 -5359/1224
1 456 22547/7344
1 457 2747/1224
1 458 -1663/918
1 459 -4523/1632
1 460 -40799/816
1 461 19369/7344
1 462 4583/2448
1 463 947/612
1 464 3/2
1 465 540247/14688
1 466 -8894/459
1 467 32903/3672
1 468 3265/2448
1 469 -3941/3264
1 470 -10033/918
1 471 -11155/3264
1 472 -705/272
1 473 1111/2448
1 474 3265/3672
1 475 -13469/459
1 476 30319/2448
1 477 423229/14688
1 478 -35045/3672
1 479 29035/7344
1 481 -3/2
1 482 17/12
1 483 570529/352512
1 484 -3786241/29376
1 485 -8801/88128
1 486 -17/36
1 487 -72019/7344
1 488 132593/22032
1 489 -20551/2448
1 490 -1/4
1 491 1/4
1 492 7/6
1 493 6979/3672
1 494 61103/7344
1 495 21967/1836
1 496 -8699/816
1 497 87403/7344
1 498 -1129/204
1 499 1/8
1 500 -34157/3672
1 501 293/204
1 502 -1253/612
1 503 155605/22032
1 504 -5152711/11016
1 505 27113071/29376
1 506 -4769087/14688
1 507 -7255061/7344
1 508 -6455803/14688
1 509 9161809/14688
1 510 548753/544
1 511 190127/3672
1 512 -5533267/7344
1 513 5/4
1 514 3666599/14688
1 515 -1/6
1 516 1
1 517 9252221/14688
1 518 1639/1224
1 519 -37574605/88128
1 520 2682817/88128
1 521 -5688167/29376
1 522 -130657/816
1 523 201115/1632
1 524 5400335/14688
1 525 -4093/816
1 526 -6775621/14688
1 527 4939/612
1 528 2336/459
1 529 -2027207/7344
1 530 793/1224
1 531 16718695/176256
1 532 3076435/44064
1 533 -2046923/14688
1 534 4865/2448
1 535 -976801/3672
1 536 -1291/204
1 537 -22013/1836
1 538 1297/8
1 539 2551/408
1 540 -45207667/176256
1 541 1907/144
1 542 11623001/14688
1 543 1513/108
1 544 8911/918
1 545 5961587/14688
1 546 -125/306
1 547 38857/7344
1 548 703/306
1 549 -62635/7344
1 550 39271/1632
1 551 199541/612
1 552 21155/1836
1 553 805/612
1 554 -2455/1224
1 555 1/4
1 556 -3311383/14688
1 557 1907173/14688
1 558 -45551/3672
1 559 -730/153
1 560 377/204
1 561 120299/7344
1 562 -377/204
1 563 22597/2448
1 564 4621/1224
1 565 -421/918
1 566 2795419/14688
1 567 -215755/2448
1 568 -2153863/14688
1 569 42389/3672
1 570 -155609/3672
1 571 12735853/176256
1 572 703159/1224
1 573 -34729/3456
1 574 5207891/19584
1 575 18866179/44064
1 576 -56061473/176256
1 577 -4818461/9792
1 578 -9711659/14688
1 579 10972117/9792
1 580 1114985/3672
1 581 6653581/9792
1 582 1/8
1 583 -329/144
1 584 2293/144
1 586 17/24
1 587 -74204497/117504
1 588 6880549/29376
1 589 1928393/29376
1 590 -124781/153
1 591 -514475/864
1 592 -848687/7344
1 593 -115115/816
1 594 1/3
1 595 -202051/612
1 597 -3299/1224
1 598 5989349/6912
1 599 -294259/7344
1 600 1743083/2448
1 601 -3574745/14688
1 602 -1/6
1 603 -1/3
1 604 -8391797/14688
1 606 -5147/1224
1 607 -17122033/176256
1 608 -5/2
1 609 2692657/14688
1 610 1/3
1 611 -2/3
1 612 2984525/7344
1 613 33/8
1 614 395/102
1 615 -11/3
1 616 -17/6
1 617 37/12
1 618 9/16
1 619 683/144
1 620 -47/12
1 621 -7/3
1 622 -1
1 623 -3/2
1 624 -115/18
1 625 253/288
1 626 -17/2
1 627 -5/4
1 628 -3/64
1 629 121/12
1 630 187/64
1 631 13/6
1 632 -5/4
1 633 -5/6
1 634 815/288
1 635 1/8
1 636 -373/48
1 637 103/12
1 638 -5/6
1 639 3/2
1 640 -17/12
1 641 -94346975/352512
1 642 52381/576
1 643 -254591/14688
1 644 6778655/88128
1 645 8974633/88128
1 646 545069/4896
1 647 -5446283/29376
1 648 -61/36
1 649 301445/1224
1 650 -113/72
1 651 -3673/612
1 652 40107/272
1 654 3299/1224
1 655 -2889659/19584
1 656 -742493/4896
1 657 -1296253/7344
1 658 77/36
1 659 8204503/14688
1 660 137/68
1 661 -8317/3672
1 662 301217/1836
1 663 77/51
1 665 1364891/5184
1 666 7213/1224
1 667 -10364485/14688
1 668 -1696/153
1 669 479/136
1 670 -2849377/7344
1 672 -3229/612
1 674 8
1 675 -9931/2448
1 676 -3605/1224
1 677 11087/1224
1 678 -2347/153
1 679 -212365/1224
1 680 -24895/2448
1 681 -2585/2448
1 682 3503/1224
1 684 294857/2448
1 685 -156871/2448
1 686 94/17
1 687 -3803/2448
1 688 -2177/1632
1 689 -10135/1224
1 690 2585/1632
1 691 -3197/816
1 692 -2843/2448
1 693 523/1224
1 694 -80989/816
1 695 6313/136
1 696 3721/51
1 697 -299/51
1 698 75025/2448
1 702 6791345/176256
1 703 -4827535/14688
1 704 -328277/5508
1 705 1296439/7344
1 706 -59/72
1 707 108380/459
1 708 3373/459
1 709 30355/3672
1 710 -5437/36
1 712 -5147/1224
1 713 18956867/176256
1 714 -545/408
1 715 -12938483/14688
1 716 -8855/459
1 717 -9997/918
1 718 -3762937/14688
1 720 -497/306
1 722 -8
1 723 -23969/3672
1 724 -4841/1224
1 725 87223/7344
1 726 -120215/4896
1 727 -366703/1224
1 728 -106115/7344
1 729 -5861/2448
1 730 4943/1224
1 731 3103627/14688
1 732 -1648321/14688
1 733 16903/1836
1 734 679/816
1 735 -6269/1632
1 736 -99803/7344
1 737 5861/1632
1 738 -2183/306
1 739 -2573/816
1 740 -581/3672
1 741 -2539915/14688
1 742 48563/612
1 743 1927945/14688
1 744 -16291/1836
1 745 324193/7344
1 747 -32047583/176256
1 748 -881719/1632
1 749 5/3
1 750 -1
1 751 1/4
1 752 1/4
1 753 -18415/2448
1 754 -3/16
1 755 -1/4
1 757 1/4
1 758 7316305/14688
1 759 305/144
1 760 8905/612
1 761 25/72
1 762 -1/4
1 763 6685/1836
1 764 -15/16
1 765 3726199/14688
1 766 -7/8
1 767 -1/4
1 768 3/8
1 769 167/68
1 770 185/192
1 773 3533/816
1 774 317/136
1 775 -1639/204
1 776 84649/4896
1 777 766793/3672
1 778 2729/272
1 779 815/816
1 780 -121/51
1 782 -2134001/14688
1 783 1126187/14688
1 784 -9259/1224
1 785 3677/816
1 786 1053/544
1 787 6515/612
1 788 -781/544
1 789 1597/272
1 790 1679/816
1 791 319/408
1 792 1773709/14688
1 793 -135965/2448
1 794 -450991/4896
1 795 10007/1224
1 796 -80789/2448
1 801 1/2
1 804 -53/24
1 805 49/36
1 806 1/8
1 807 -61/144
1 808 3/8
1 809 13/48
1 810 1/24
1 812 -11/24
1 813 -3/4
1 814 7/36
1 815 7/6
1 816 5/4
1 817 35/8
1 818 29/72
1 819 -53/72
1 821 -5/6
1 822 -2/3
1 823 -27/32
1 824 5/4
1 825 -3/8
1 826 1/4
1 827 -1/8
1 828 7/12
1 832 -1/108
1 833 25/36
1 835 5/36
1 836 253/72
1 837 167/36
1 838 7/36
1 839 -13/6
1 840 -13/144
1 841 77/36
1 842 -1/8
1 845 1/8
1 847 1/4
1 848 -1/6
1 850 -1/4
1 851 1/4
1 852 1/8
1 853 -1/2
1 854 1/4
1 856 -1/8
1 857 -5/12
1 858 -1/4
1 859 8
1 860 -1/4
1 862 -1/2
1 863 -3/4
1 864 1/2
1 867 -21/16
1 868 -1/3
1 869 -5/4
1 870 -13/12
1 871 31/12
1 872 -7/12
1 873 -1/16
1 874 -1/4
1 875 -1/8
1 876 1/8
1 879 -1/48
1 880 1/72
1 881 -7/12
1 882 -3/8
1 883 1/24
1 884 -1/24
1 885 7/24
1 886 -7/24
1 887 7/8
1 888 1/8
1 890 -8
1 892 -8
1 893 16
1 895 1/4
1 897 -3/8
1 899 276668629/10575360
1 900 7115725/14688
2 2 -10
2 6 10
2 7 -10
2 8 3049/432
2 9 -4285/216
2 10 2/3
2 11 41/18
2 12 7/12
2 13 79/36
2 14 -3793/216
2 15 -4285/432
2 16 -4745/72
2 17 4765/216
2 18 -20/9
2 19 2315/27
2 20 20/9
2 21 -185/27
2 22 -2/3
2 23 17195/216
2 24 -4745/72
2 25 -5665/432
2 26 25/6
2 27 -41/18
2 28 -25/6
2 29 -35/36
2 30 1/12
2 31 35/18
2 32 -11905/144
2 33 4507/54
2 34 -67536143/561600
2 35 -28888981/187200
2 36 -11905/72
2 37 352/27
2 38 35/18
2 39 -5173/216
2 40 -4309/216
2 42 -426703/41600
2 43 -12740842009213/269698265280
2 44 -19263720397/5618713860
2 45 2286494303/11237427720
2 46 6798441563149/44949710880
2 47 -7859428379767/44949710880
2 48 -4563552694759/29966473920
2 49 1053301622465/2247485544
2 50 -30739541351/22474855440
2 51 2286494303/5618713860
2 52 -248/15
2 53 496/45
2 54 -2286494303/5618713860
2 55 -3900545329/936452310
2 56 5205124177/7491618480
2 57 -2286494303/5618713860
2 58 2286494303/5618713860
2 59 -20188361137/11237427720
2 60 -59789091147211/89899421760
2 61 14008805004607/11237427720
2 62 -800318795971/8989942176
2 63 -65630509164871/44949710880
2 64 -9588028482877/22474855440
2 65 4423063016033/11237427720
2 66 18198505290667/22474855440
2 67 1395253736127/4994412320
2 68 -1942296878971/2996647392
2 69 -41934837881/7491618480
2 70 257835162889/2247485544
2 72 2286494303/5618713860
2 73 4659960575239/8989942176
2 74 248/15
2 75 124/45
2 77 -227517701726959/539396530560
2 78 38226942791/7491618480
2 79 -3592331749/7491618480
2 80 470014822031/89899421760
2 81 18308475001/9988824640
2 82 1459314937/11237427720
2 83 -3461549371/29966473920
2 84 -6089537909/7491618480
2 85 -2286494303/5618713860
2 86 -1459314937/5618713860
2 87 21187243601/11237427720
2 88 104672431051/22474855440
2 89 -51325097827/44949710880
2 91 794493651043/44949710880
2 92 166576438597/14983236960
2 93 2286494303/5618713860
2 94 -747452166863/22474855440
2 95 210711857/7491618480
2 96 2286494303/11237427720
2 98 2862248023/624301540
2 100 -6089537909/3745809240
2 102 124/15
2 103 2862248023/1248603080
2 105 67798724543/3172920768
2 106 -225380770669/33712283160
2 107 -5205124177/7491618480
2 108 5205124177/7491618480
2 109 435146168807/22474855440
2 110 2286494303/11237427720
2 111 -2286494303/5618713860
2 112 20188361137/11237427720
2 113 6032303543/11237427720
2 114 -27679979617/11237427720
2 115 -41934837881/7491618480
2 116 -12696742657/11237427720
2 117 -6089537909/3745809240
2 118 2862248023/1248603080
2 119 -5453252870747/269698265280
2 120 205695926371063/269698265280
2 121 -8520258345541/5618713860
2 122 780407486714/1404678465
2 123 48722381842057/29966473920
2 124 3538055998103/4994412320
2 125 -5104942796649/4994412320
2 126 -73775742814441/44949710880
2 127 -1522285217183/22474855440
2 128 14008805004607/11237427720
2 129 -19779913372159/44949710880
2 130 -46943317451317/44949710880
2 131 124/15
2 132 -2862248023/1248603080
2 133 364902617046677/539396530560
2 134 -1049382295771/29966473920
2 135 28252233105709/89899421760
2 136 9763014766657/44949710880
2 137 -9512713190777/44949710880
2 138 -26900766833863/44949710880
2 140 11076954281459/14983236960
2 142 -2286494303/5618713860
2 143 10019420282131/22474855440
2 145 -5205124177/11237427720
2 147 -36745853105353/269698265280
2 148 -4497127010903/44949710880
2 149 3474227128057/14983236960
2 151 4700690798549/11237427720
2 152 -12696742657/11237427720
2 153 2286494303/5618713860
2 154 -31160839033/110170860
2 156 5205124177/11237427720
2 158 42128953814857/107879306112
2 159 41934837881/3745809240
2 160 -57190329296353/44949710880
2 161 12696742657/5618713860
2 162 13695625121/11237427720
2 163 -30625021114993/44949710880
2 164 -248/15
2 165 -56725588591/11237427720
2 170 -1204/9
2 171 -61298577197/22474855440
2 172 -2904930407/1404678465
2 173 19348111603/1872904620
2 174 -915392186251/44949710880
2 175 -5810694547861/11237427720
2 176 -28276516489/2497206160
2 177 -56725588591/22474855440
2 178 -2034175793/468226155
2 179 -2508984959/220341720
2 180 16569574211369/44949710880
2 181 -1968602399503/8989942176
2 182 21130170631/3745809240
2 183 41934837881/7491618480
2 184 -42604959193/2996647392
2 185 2010552653/3745809240
2 186 -315108085841/44949710880
2 187 -55524151093/7491618480
2 188 58186438055/4494971088
2 189 -358953211/5618713860
2 190 -14729046265337/44949710880
2 191 3199071874301/22474855440
2 192 11433055143221/44949710880
2 193 -4114565077/468226155
2 194 85802533689/2497206160
2 197 248/45
2 198 -38856794026283/269698265280
2 199 -107180227088087/134849132640
2 200 -878797/29376
2 201 -1377643/88128
2 202 -407243/88128
2 203 928099/14688
2 204 -3063877/29376
2 205 -10227475/88128
2 206 3374657/9792
2 207 -24677/2448
2 208 10987/1836
2 209 29245/1836
2 210 -80845/2448
2 211 -1093507/29376
2 212 1632749/14688
2 213 -64289/14688
2 214 396373/14688
2 215 -83885/2448
2 216 -661177/29376
2 217 34297/432
2 218 -10057423/29376
2 219 640843/918
2 220 324221/14688
2 221 -13758379/14688
2 222 -8077915/29376
2 223 889829/9792
2 224 11842297/14688
2 225 2688863/29376
2 226 2841439/29376
2 227 -4387/2448
2 228 68029/1224
2 229 2/9
2 230 7817/1224
2 231 1259545/4896
2 232 -1/8
2 234 -18595411/19584
2 235 -30577/7344
2 236 33263/7344
2 237 43615/3264
2 238 -68413/9792
2 239 -69107/7344
2 240 313621/9792
2 241 -6721/3672
2 242 29/51
2 243 -4723/918
2 244 229/17
2 245 -30539/1836
2 246 -2558507/29376
2 247 79213/459
2 248 -11275/1224
2 249 -4699/24
2 250 -274433/4896
2 251 838207/14688
2 252 206011/1632
2 253 260231/14688
2 254 -231509/7344
2 255 4577/2448
2 256 121/24
2 257 2
2 258 9433/3672
2 259 94013/1836
2 260 -59/8
2 261 -47/204
2 262 -8434151/58752
2 263 -6005/3672
2 264 -29/68
2 265 -3115/1836
2 266 -81041/7344
2 267 48455/1836
2 268 -3500887/29376
2 269 1653893/7344
2 270 -58799/4896
2 271 -434623/1632
2 272 -395489/4896
2 273 495239/7344
2 274 203243/1224
2 275 835735/14688
2 276 -558869/4896
2 277 -427/816
2 278 3733/204
2 279 409/51
2 280 689/918
2 281 1279577/14688
2 282 75/68
2 283 -6510661/58752
2 284 34558441/88128
2 285 -3120925/3264
2 286 43123/1224
2 287 8444851/4896
2 288 3530105/4896
2 289 -344935/4896
2 290 -14653529/4896
2 291 -202435/3672
2 292 68195/459
2 293 -139/68
2 294 -3013819/14688
2 295 29/51
2 296 -1955431/3672
2 297 57/8
2 298 43/408
2 299 417840391/176256
2 300 -12894997/88128
2 301 201403/1728
2 302 13999955/14688
2 303 1788437/14688
2 304 -5330345/7344
2 305 2305/2448
2 306 6346189/14688
2 307 -55/36
2 308 -64/17
2 309 5562425/14688
2 311 133/136
2 313 -237813239/176256
2 314 735229/14688
2 315 -3759361/7344
2 316 -1499/2448
2 317 335587/1224
2 318 4103/306
2 319 50743/3672
2 320 22979/612
2 321 -133/136
2 323 154056307/176256
2 324 3083/816
2 325 -12274705/14688
2 326 -12451/612
2 327 -28859/1224
2 328 -934423/918
2 329 1/4
2 330 -75/68
2 332 -9167/2448
2 333 -133/136
2 334 6379/1224
2 335 -33151/1632
2 336 -1048241/3672
2 337 -19531/2448
2 338 -133/272
2 339 167/136
2 340 1/4
2 341 2867717/14688
2 342 -1697903/14688
2 343 6773/612
2 344 2947/816
2 345 -229/544
2 346 -17837/1224
2 347 501/544
2 348 -6671/816
2 349 -1331/272
2 350 -419/1224
2 351 -2458105/14688
2 352 23699/306
2 353 641035/4896
2 354 -3463/306
2 355 80897/2448
2 357 1356653/2176
2 358 -3321191/4896
2 359 8101/1836
2 360 693/136
2 361 44341/19584
2 362 -13175/3456
2 363 15611/7344
2 364 44327/58752
2 365 185/3672
2 366 -8791/4896
2 367 -67669/14688
2 368 419/918
2 369 -2347/4896
2 370 -193177/19584
2 371 269971/19584
2 372 39539/9792
2 373 -575575/19584
2 374 -3767/3264
2 375 13475/29376
2 376 32909/2448
2 377 -337/51
2 378 637769/29376
2 380 61/153
2 381 1
2 382 199/153
2 383 1/4
2 384 -79/6
2 385 61/306
2 387 -6166181/176256
2 388 -8441/2754
2 389 -55/68
2 390 2353/3672
2 391 -577/153
2 392 12995/918
2 393 35/612
2 394 3719/2448
2 395 29/51
2 396 -2543/2448
2 397 -21917/7344
2 398 -1289/306
2 399 51571/3672
2 400 70387/7344
2 401 -4511/216
2 402 4577/2448
2 403 2279/612
2 404 10745/3672
2 405 -7/1224
2 406 875/408
2 407 -45719/29376
2 408 19983553/176256
2 409 -11815439/58752
2 410 2397103/29376
2 411 12134887/58752
2 412 1446199/14688
2 413 -495403/3672
2 414 -96331/408
2 415 -33071/3672
2 416 296641/1836
2 417 1/4
2 418 -917669/14688
2 419 -55/34
2 420 -1835351/14688
2 421 185/24
2 422 715/612
2 423 37348705/352512
2 424 -417431/44064
2 425 210193/4896
2 426 72665/1632
2 427 -95257/4896
2 428 -1465951/14688
2 429 1663627/14688
2 430 -2
2 431 -18169/3672
2 432 32519/459
2 434 52/17
2 436 -13327811/352512
2 437 -823051/44064
2 438 235939/4896
2 439 202723/3672
2 440 14417/3672
2 441 -1625/3672
2 442 -2177/72
2 444 1427/612
2 446 89009/3456
2 447 -4577/1224
2 448 -2603267/14688
2 449 -12581/1836
2 450 5191/1836
2 451 -337151/3672
2 452 59/8
2 453 -8941/1224
2 456 -64399/7344
2 457 -7945/1224
2 458 39953/3672
2 459 -4855/544
2 460 -20815/272
2 461 -96635/7344
2 462 -11005/2448
2 463 61/306
2 464 -5/2
2 465 710533/14688
2 466 -103621/3672
2 467 -29527/3672
2 468 -4271/2448
2 469 889/3264
2 470 32807/3672
2 471 27263/3264
2 472 589/816
2 473 -8405/2448
2 474 -4271/3672
2 475 -155305/3672
2 476 54793/2448
2 477 284167/14688
2 478 35647/3672
2 479 154483/7344
2 481 5/2
2 482 -29/12
2 483 10877227/352512
2 484 -4288195/29376
2 485 -411527/88128
2 486 251/306
2 487 -2143/7344
2 488 -53857/22032
2 489 18809/816
2 490 29/68
2 491 -29/68
2 492 -415/204
2 493 5515/918
2 494 5261/7344
2 495 -18653/1836
2 496 -2291/408
2 497 212113/7344
2 498 -209/136
2 499 -1/8
2 500 -8429/3672
2 501 -73/51
2 502 455/306
2 503 -649795/11016
2 504 5987093/44064
2 505 -8005481/29376
2 506 1450621/14688
2 507 4302563/14688
2 508 1926359/14688
2 509 -160285/864
2 510 -494243/1632
2 511 -25409/1836
2 512 1660157/7344
2 513 -139/68
2 514 -1183939/14688
2 515 29/102
2 516 -55/34
2 517 -2712817/14688
2 518 -197/1224
2 519 5684473/44064
2 520 -568193/88128
2 521 1590031/29376
2 522 4621/136
2 523 -62255/1632
2 524 -1480963/14688
2 525 4259/816
2 526 2036561/14688
2 527 514/153
2 528 -169/54
2 529 606379/7344
2 530 3739/1224
2 531 -250933/10368
2 532 -668027/44064
2 533 557539/14688
2 534 -2791/2448
2 535 273707/3672
2 536 -1/102
2 537 -4151/1836
2 538 -1111/24
2 539 953/408
2 540 7194035/176256
2 541 -1181/2448
2 542 -3396493/14688
2 543 -12445/1836
2 544 13775/1836
2 545 -1812403/14688
2 546 -2897/306
2 547 -13949/7344
2 548 -1063/612
2 549 31553/7344
2 550 -7723/1632
2 551 -28709/306
2 552 -16373/3672
2 553 -1267/1224
2 554 1769/1224
2 555 -1/4
2 556 908279/14688
2 557 -599645/14688
2 558 -5621/3672
2 559 4975/1224
2 560 -1165/816
2 561 4895/7344
2 562 1165/816
2 563 -479/2448
2 564 -2245/612
2 565 487/1836
2 566 -811955/14688
2 567 64283/2448
2 568 593183/14688
2 569 8885/3672
2 570 15371/1836
2 571 6637081/176256
2 572 -415615/2448
2 573 1663513/58752
2 574 3226801/19584
2 575 13969483/44064
2 576 -177984395/176256
2 577 -1973647/4896
2 578 -13722391/29376
2 579 24499987/9792
2 580 89783/432
2 581 -808097/9792
2 582 -1/8
2 583 -3193/612
2 584 -54071/1224
2 585 -2/3
2 586 -541/408
2 587 -261615775/117504
2 588 5896681/29376
2 589 100811/29376
2 590 -7137367/4896
2 591 -3175829/7344
2 592 16362155/14688
2 593 -162143/1632
2 594 -29/51
2 595 -1404497/4896
2 597 -1775/1224
2 598 291759679/117504
2 599 -251989/7344
2 600 739717/1224
2 601 -1089145/7344
2 602 29/102
2 603 29/51
2 604 -3017431/7344
2 606 -4823/1224
2 607 -253611061/176256
2 608 139/34
2 609 7835335/14688
2 610 -29/51
2 611 107/102
2 612 10391447/7344
2 613 -57/8
2 614 1111/204
2 615 611/102
2 616 481/102
2 617 -1067/204
2 618 -81/68
2 619 -31211/2448
2 620 1327/204
2 621 385/102
2 622 55/34
2 623 5/2
2 624 32525/2448
2 625 7373/4896
2 626 242/17
2 627 139/68
2 628 499/1088
2 629 -3455/204
2 630 -4715/1088
2 631 -196/51
2 632 137/68
2 633 139/102
2 634 -27197/4896
2 635 59/408
2 636 403/34
2 637 -2921/204
2 638 80/51
2 639 -5/2
2 640 29/12
2 641 -340742633/352512
2 642 -397999/3264
2 643 -364807/29376
2 644 6051503/88128
2 645 11789371/88128
2 646 650605/9792
2 647 -14969015/29376
2 648 77/36
2 649 1037825/4896
2 650 55/72
2 651 -1681/612
2 652 8515/68
2 654 1919/1224
2 655 -1268213/3264
2 656 -536309/4896
2 657 12109/108
2 658 -19/36
2 659 3081569/7344
2 660 -69/34
2 661 -16747/3672
2 662 367297/3672
2 663 115/51
2 665 38870141/44064
2 666 -12131/1224
2 667 -10386419/7344
2 668 -407/306
2 669 2305/136
2 670 -11922851/14688
2 672 -5767/612
2 674 8
2 675 -5995/2448
2 676 -1613/1224
2 677 4703/1224
2 678 -40175/4896
2 679 -22478/153
2 680 -12175/2448
2 681 -2633/2448
2 682 1715/1224
2 684 478327/4896
2 685 -294239/4896
2 686 117/34
2 687 6229/2448
2 688 -3041/1632
2 689 -6199/1224
2 690 2633/1632
2 691 -2293/816
2 692 -10379/2448
2 693 331/1224
2 694 -142133/1632
2 695 11043/272
2 696 108299/1632
2 697 -317/102
2 698 37273/2448
2 702 274051/1377
2 703 -4389871/14688
2 704 -57743/1377
2 705 3560075/14688
2 706 -35/72
2 707 1186163/7344
2 708 10393/1836
2 709 26833/3672
2 710 -14671/144
2 712 -4679/1224
2 713 -8096425/44064
2 714 1327/408
2 715 -8014831/7344
2 716 -10415/459
2 717 -9920/459
2 718 413033/3672
2 720 617/153
2 722 -8
2 723 -4841/918
2 724 -4985/1224
2 725 87877/7344
2 726 -24359/1224
2 727 -64465/306
2 728 -96695/7344
2 729 -3965/2448
2 730 4883/1224
2 731 545839/3672
2 732 -565139/7344
2 733 10807/1836
2 734 103/816
2 735 -3557/1632
2 736 -68225/7344
2 737 3965/1632
2 738 -5123/1224
2 739 -1949/816
2 740 955/3672
2 741 -438805/3672
2 742 136109/2448
2 743 638711/7344
2 744 -11419/1836
2 745 277165/7344
2 747 -48354493/88128
2 748 -2021921/4896
2 749 17/12
2 751 -1/4
2 752 -1/4
2 753 869/2448
2 754 5/4
2 755 1/4
2 757 -1/4
2 758 26241745/14688
2 759 155/144
2 760 61291/2448
2 761 11/36
2 762 1/4
2 763 78991/7344
2 764 3/4
2 765 13509907/14688
2 766 11/8
2 767 1/4
2 768 -2/3
2 769 407/51
2 770 71/192
2 773 10907/816
2 774 3307/408
2 775 -3443/136
2 776 260233/4896
2 777 2705801/3672
2 778 8317/272
2 779 3443/816
2 780 -1645/204
2 782 -7394333/14688
2 783 4310543/14688
2 784 -23089/1224
2 785 -8443/816
2 786 3205/544
2 787 34591/1224
2 788 -3477/544
2 789 12539/816
2 790 12395/816
2 791 -185/408
2 792 6304477/14688
2 793 -489371/2448
2 794 -1589467/4896
2 795 22307/1224
2 796 -231053/2448
2 801 -1/2
2 804 -23/24
2 805 -25/72
2 806 -3/8
2 807 -13/144
2 808 3/8
2 809 13/48
2 810 -5/24
2 812 5/8
2 813 -23/12
2 814 28/9
2 815 -8/3
2 816 3/2
2 817 29/8
2 818 -109/72
2 819 -47/72
2 821 13/6
2 822 -5/12
2 823 -97/32
2 824 31/4
2 825 -3/8
2 826 -1/4
2 827 1/8
2 828 -1/3
2 830 1/4
2 832 47/108
2 833 1/9
2 835 13/18
2 836 319/72
2 837 13/18
2 838 49/36
2 839 1/3
2 840 197/144
2 841 -19/36
2 842 1/4
2 844 1/4
2 845 -1/8
2 848 1/6
2 849 4
2 850 1/4
2 851 -3/4
2 852 -1/8
2 853 1
2 854 -1/4
2 856 -1/8
2 857 2/3
2 858 -1/4
2 859 8
2 860 1/4
2 862 1/2
2 863 3/4
2 864 -1/2
2 867 95/48
2 868 7/3
2 869 5/4
2 870 1/12
2 871 -7/12
2 872 13/12
2 873 -7/16
2 874 1/4
2 875 1/8
2 876 -1/8
2 879 1/48
2 880 -1/18
2 881 13/12
2 882 3/8
2 883 -13/24
2 884 1/24
2 885 -19/24
2 886 7/24
2 887 -19/8
2 888 -1/8
2 889 1/4
2 890 -8
2 892 -8
2 893 16
2 895 -1/4
2 897 1/8
2 899 1311228409/10575360
2 900 22912897/14688
3 2 -10
3 5 10
3 7 -10
3 8 -41/9
3 9 85/18
3 10 29/18
3 12 79/36
3 13 7/12
3 14 85/18
3 15 85/36
3 16 25/54
3 17 -175/2
3 18 745/9
3 19 -140/27
3 20 -745/9
3 21 -35/54
3 22 -29/18
3 23 5/6
3 24 25/54
3 25 2425/432
3 26 16475/216
3 28 -16475/216
3 29 -34355/432
3 30 -7/12
3 31 34355/216
3 32 235/108
3 33 -140/27
3 34 201531413/561600
3 35 209737013/561600
3 36 235/54
3 37 -17/54
3 38 34355/216
3 39 2425/216
3 40 11/2
3 42 2742719/124800
3 43 -13860397313237/269698265280
3 44 -77516209523/5618713860
3 45 4028288609/3745809240
3 46 6003177028301/44949710880
3 47 -7898969117543/44949710880
3 48 -1696207640677/9988824640
3 49 124520903855/249720616
3 50 -244592928539/22474855440
3 51 4028288609/1872904620
3 52 -39/5
3 53 26/5
3 54 -4028288609/1872904620
3 55 62907553487/2809356930
3 56 -4028288609/2497206160
3 57 -4028288609/1872904620
3 58 4028288609/1872904620
3 59 4028288609/3745809240
3 60 -59144382098219/89899421760
3 61 14185218973583/11237427720
3 62 -168025030145/2996647392
3 63 -7358539388751/4994412320
3 64 -9750742784843/22474855440
3 65 1482187018189/3745809240
3 66 6185224013801/7491618480
3 67 4408352762309/14983236960
3 68 -645937132281/998882464
3 69 -29880547069/7491618480
3 70 80125362347/749161848
3 72 4028288609/1872904620
3 73 1506295210405/2996647392
3 74 39/5
3 75 13/10
3 77 -253900521099391/539396530560
3 78 50450613037/22474855440
3 79 -8897840621/7491618480
3 80 1270435247219/89899421760
3 81 2014403807/29966473920
3 82 -4028288609/3745809240
3 83 1175781516803/89899421760
3 84 -8897840621/7491618480
3 85 -4028288609/1872904620
3 86 4028288609/1872904620
3 87 841263403/3745809240
3 88 336749097899/22474855440
3 89 25520381459/14983236960
3 91 91348866829/14983236960
3 92 45330985513/14983236960
3 93 4028288609/1872904620
3 94 -84287401609/7491618480
3 95 -4028288609/2497206160
3 96 4028288609/3745809240
3 98 8897840621/1872904620
3 100 -8897840621/3745809240
3 102 39/10
3 103 8897840621/3745809240
3 105 -5501796487/1057640256
3 106 -82671758537/11237427720
3 107 4028288609/2497206160
3 108 -4028288609/2497206160
3 109 177428382901/7491618480
3 110 4028288609/3745809240
3 111 -4028288609/1872904620
3 112 -4028288609/3745809240
3 113 4028288609/3745809240
3 114 4028288609/3745809240
3 115 -29880547069/7491618480
3 116 4028288609/3745809240
3 117 -8897840621/3745809240
3 118 8897840621/3745809240
3 119 -801702819847/29966473920
3 120 210909768786787/269698265280
3 121 -3859747114259/2497206160
3 122 774086472586/1404678465
3 123 148553743966039/89899421760
3 124 10996039444241/14983236960
3 125 -47021158793329/44949710880
3 126 -75695953766449/44949710880
3 127 -1799835412207/22474855440
3 128 14185218973583/11237427720
3 129 -19191468270671/44949710880
3 130 -47614523064653/44949710880
3 131 39/10
3 132 -8897840621/3745809240
3 133 42092556430097/59932947840
3 134 -12097162938371/269698265280
3 135 29234914575061/89899421760
3 136 1209363365337/4994412320
3 137 -9625387462513/44949710880
3 138 -27673704941687/44949710880
3 140 34380186234833/44949710880
3 142 -4028288609/1872904620
3 143 10366063999619/22474855440
3 145 4028288609/3745809240
3 147 -42475774243187/269698265280
3 148 -1630531118669/14983236960
3 149 11026769780299/44949710880
3 151 1653359517277/3745809240
3 152 4028288609/3745809240
3 153 4028288609/1872904620
3 154 -23237081909/82628145
3 156 -4028288609/3745809240
3 158 41516410836769/107879306112
3 159 29880547069/3745809240
3 160 -59028022182977/44949710880
3 161 -4028288609/1872904620
3 162 841263403/3745809240
3 163 -30685583596817/44949710880
3 164 -39/5
3 165 -13767392633/3745809240
3 170 -620/9
3 171 -7274656617/2497206160
3 172 -782692439/312150770
3 173 92224432661/5618713860
3 174 -191681091531/4994412320
3 175 -6126836711269/11237427720
3 176 -370524166109/22474855440
3 177 -13767392633/7491618480
3 178 462051451/936452310
3 179 -1461307571/220341720
3 180 17499259467361/44949710880
3 181 -1920569570543/8989942176
3 182 40472744899/3745809240
3 183 29880547069/7491618480
3 184 -20423818613/2996647392
3 185 -200630433829/11237427720
3 186 -372633075709/44949710880
3 187 -254849643011/22474855440
3 188 50099753227/4494971088
3 189 839719727/1872904620
3 190 -14879421357713/44949710880
3 191 366867535181/2497206160
3 192 1248065252341/4994412320
3 193 -1868659511/156075385
3 194 420872705743/7491618480
3 197 13/5
3 198 -30382389766097/269698265280
3 199 -41832143848921/44949710880
3 200 -122543/9792
3 201 -286277/29376
3 202 348451/14688
3 203 307973/9792
3 204 -591775/9792
3 205 -2207405/29376
3 206 198181/1224
3 207 -3743/408
3 208 7151/612
3 209 4277/544
3 210 -92207/4896
3 211 -277949/9792
3 212 13213/204
3 213 -3155/612
3 214 -58219/1224
3 215 107023/1632
3 216 178087/2448
3 217 -487607/2448
3 218 -1460771/9792
3 219 34859/102
3 220 72779/1088
3 221 -2229821/4896
3 222 -1665763/9792
3 223 -726571/9792
3 224 432607/816
3 225 -262085/9792
3 226 457633/1632
3 227 415/816
3 228 2767/102
3 229 -13/24
3 230 205/102
3 231 191383/1632
3 234 -10208419/19584
3 235 -17837/2448
3 236 7487/1224
3 237 3373/1088
3 238 -5243/3264
3 239 -16651/2448
3 240 67367/3264
3 241 -14779/2448
3 242 -3/17
3 243 1799/612
3 244 1153/68
3 245 -38177/1224
3 246 -44209/1088
3 247 152501/1632
3 248 2933/1632
3 249 -22601/204
3 250 -81143/2448
3 251 63277/2448
3 252 15335/204
3 253 62449/4896
3 254 -56519/4896
3 255 -32/51
3 256 3853/408
3 258 2135/1224
3 259 192275/4896
3 260 9/4
3 261 -45/68
3 262 -1449001/19584
3 263 10145/1224
3 264 9/68
3 265 5095/2448
3 266 -9097/612
3 267 -4337/2448
3 268 603691/2448
3 269 -1168625/2448
3 270 743/48
3 271 9465/17
3 272 264641/1632
3 273 -379403/2448
3 274 -248593/816
3 275 -130273/1224
3 276 205699/816
3 277 55/68
3 278 -2683/68
3 279 227/68
3 280 -2887/612
3 281 -445957/2448
3 282 -141/136
3 283 916315/4896
3 284 208891/1224
3 285 -343415/576
3 286 -413179/1632
3 287 8823907/9792
3 288 98879/153
3 289 379385/816
3 290 -2403445/1224
3 291 -27785/544
3 292 -278553/544
3 293 81/136
3 294 -51481/544
3 295 -3/17
3 296 -200621/816
3 297 -9/4
3 298 45/68
3 299 738745/544
3 300 -100651/576
3 301 -206429/9792
3 302 3541655/4896
3 303 1417271/4896
3 304 -23807/102
3 305 175/408
3 306 117715/544
3 307 31/12
3 308 62/17
3 309 482233/1632
3 311 -141/136
3 313 -17586373/19584
3 314 689947/4896
3 315 -159055/288
3 316 -359/408
3 317 17441/102
3 318 1063/102
3 319 12845/1224
3 320 263477/1224
3 321 141/136
3 323 6373493/19584
3 324 -11/8
3 325 -38609/96
3 326 -3113/204
3 327 -5485/408
3 328 -918997/1632
3 330 141/136
3 331 8
3 332 -397/816
3 333 141/136
3 334 -109/102
3 335 -10927/1632
3 336 -17131/136
3 337 -371/816
3 338 141/272
3 339 -141/136
3 341 44331/544
3 342 -88975/1632
3 343 1243/204
3 344 587/272
3 345 423/544
3 346 -362/51
3 347 -423/544
3 348 -1243/272
3 349 -813/272
3 350 -127/408
3 351 -121273/1632
3 352 7177/204
3 353 99797/1632
3 354 -1243/204
3 355 7777/816
3 357 3590533/9792
3 358 -194167/544
3 359 -6733/2448
3 360 -181/204
3 361 5509/1632
3 362 12697/4896
3 363 5575/2448
3 364 16171/4896
3 365 1841/612
3 366 -18823/3264
3 367 -8299/9792
3 368 4985/2448
3 369 -43483/3264
3 370 1481/204
3 371 3173/1632
3 372 10787/1632
3 373 -1201/204
3 374 -761/544
3 375 -17395/4896
3 376 14369/1632
3 377 -1421/272
3 378 91883/4896
3 380 371/204
3 382 73/102
3 383 -3/4
3 384 77/24
3 385 371/408
3 387 -33587/1836
3 388 -1315/3672
3 389 63/272
3 390 6497/1224
3 391 -3601/408
3 392 26021/2448
3 393 -6401/816
3 394 -5737/1632
3 395 -3/17
3 396 5557/1632
3 397 -15119/4896
3 398 -1895/204
3 399 275/144
3 400 19717/1224
3 401 -6803/306
3 402 -32/51
3 403 -1205/204
3 404 137/153
3 405 1301/204
3 406 -139/68
3 407 170231/9792
3 408 36457/612
3 409 -1105871/9792
3 410 19565/408
3 411 277751/2448
3 412 74339/1224
3 413 -7211/96
3 414 -667243/4896
3 415 -7297/816
3 416 24855/272
3 418 -44395/1632
3 419 63/136
3 420 -136723/1632
3 421 -19/6
3 422 -70/51
3 423 18109/306
3 424 -169621/29376
3 425 273205/9792
3 426 821/32
3 427 -63613/4896
3 428 -227053/4896
3 429 310693/4896
3 431 -490/153
3 432 9297/272
3 434 103/34
3 436 -554989/19584
3 437 -248921/14688
3 438 171217/4896
3 439 115129/2448
3 440 137/153
3 441 -28/9
3 442 -3059/144
3 444 335/102
3 446 209789/58752
3 447 64/51
3 448 -186089/1632
3 449 -274/153
3 450 -2213/1224
3 451 -85205/1632
3 452 -9/4
3 453 -184/51
3 455 -8
3 456 1535/1224
3 457 197/204
3 458 -277/612
3 459 -1787/544
3 460 -51433/1224
3 461 907/1224
3 462 175/204
3 463 371/408
3 464 3/4
3 465 16081/544
3 466 -25751/1632
3 467 10777/1224
3 468 32/51
3 469 -177/272
3 470 -1516/153
3 471 -435/272
3 472 -131/68
3 473 91/408
3 474 64/153
3 475 -116821/4896
3 476 2197/204
3 477 105785/4896
3 478 -6799/1224
3 479 4751/612
3 481 -3/4
3 482 3/4
3 483 794827/58752
3 484 -361531/2448
3 485 -55/7344
3 486 -71/272
3 487 -9397/1224
3 488 8005/1836
3 489 -84/17
3 490 -9/68
3 491 9/68
3 492 177/272
3 493 8851/2448
3 494 13591/2448
3 495 9997/1224
3 496 -2469/272
3 497 35219/2448
3 498 -621/272
3 500 -9667/1224
3 501 41/17
3 502 -1205/408
3 503 -74161/29376
3 504 -8815201/29376
3 505 5739059/9792
3 506 -1013263/4896
3 507 -6127297/9792
3 508 -685765/2448
3 509 487685/1224
3 510 173937/272
3 511 77681/2448
3 512 -1169273/2448
3 513 81/136
3 514 48823/306
3 515 -3/34
3 516 63/136
3 517 487777/1224
3 518 127/51
3 519 -15879061/58752
3 520 307345/14688
3 521 -614303/4896
3 522 -58041/544
3 523 21337/272
3 524 291229/1224
3 525 -55/136
3 526 -180775/612
3 527 3109/408
3 528 3989/1224
3 529 -107539/612
3 530 -11/24
3 531 3493547/58752
3 532 326833/7344
3 533 -106939/1224
3 534 -19/408
3 535 -25477/153
3 536 -193/34
3 537 -11717/1224
3 538 823/8
3 539 921/136
3 540 -2526893/14688
3 541 101/24
3 542 153415/306
3 543 757/72
3 544 3799/612
3 545 624275/2448
3 546 257/408
3 547 5329/1224
3 548 1205/408
3 549 -21503/2448
3 550 294/17
3 551 85151/408
3 552 24931/2448
3 553 1205/816
3 554 -1205/408
3 556 -356113/2448
3 557 194119/2448
3 558 -1520/153
3 559 -449/816
3 560 1205/544
3 561 31363/2448
3 562 -1205/544
3 563 2377/408
3 564 1471/816
3 565 -347/1224
3 566 293011/2448
3 567 -11387/204
3 568 -221083/2448
3 569 6743/612
3 570 -84653/2448
3 571 3009761/58752
3 572 628817/1632
3 573 113851/14688
3 574 8238797/29376
3 575 751127/1632
3 576 -8978633/14688
3 577 -1873151/3264
3 578 -376089/544
3 579 1131719/612
3 580 772427/2448
3 581 2547893/4896
3 583 -41447/4896
3 584 -55115/4896
3 585 -13/24
3 586 63/136
3 587 -38939405/29376
3 588 8148223/29376
3 589 29661/1088
3 590 -44119/36
3 591 -1033091/1632
3 592 1704547/4896
3 593 -15439/102
3 594 3/17
3 595 -1931293/4896
3 597 -31/12
3 598 95475721/58752
3 599 -226541/4896
3 600 3873599/4896
3 601 -198193/816
3 602 -3/34
3 603 -3/17
3 604 -744095/1224
3 606 -761/204
3 607 -2103299/3456
3 608 -81/68
3 609 1612391/4896
3 610 3/17
3 611 -39/136
3 612 244723/288
3 613 9/4
3 614 215/68
3 615 -237/136
3 616 -24/17
3 617 219/136
3 618 -381/544
3 619 -8137/1224
3 620 -33/17
3 621 -147/136
3 622 -63/136
3 623 -3/4
3 624 4363/4896
3 625 -1063/4896
3 626 -585/136
3 627 -81/136
3 628 111/136
3 629 699/136
3 630 195/136
3 631 171/136
3 632 -39/68
3 633 -27/68
3 634 -7223/4896
3 635 473/204
3 636 -3407/1632
3 637 585/136
3 638 -75/136
3 639 3/4
3 640 -3/4
3 641 -33615517/58752
3 642 63101/1224
3 643 -66871/3672
3 644 2808047/29376
3 645 120323/918
3 646 1037735/9792
3 647 -574747/1632
3 648 -5/12
3 649 1433705/4896
3 650 -31/24
3 651 -577/102
3 652 211321/1224
3 654 509/204
3 655 -15167323/58752
3 656 -804883/4896
3 657 -424423/4896
3 658 5/6
3 659 744211/1224
3 660 73/136
3 661 -3461/1224
3 662 382685/2448
3 663 45/34
3 665 31849223/58752
3 666 -5/204
3 667 -1819163/1632
3 668 -416/51
3 669 123/17
3 670 -3042325/4896
3 672 -983/204
3 674 8
3 675 -1663/408
3 676 -509/204
3 677 1595/204
3 678 -25589/1632
3 679 -125933/612
3 680 -3835/408
3 681 -509/408
3 682 509/204
3 684 705919/4896
3 685 -380605/4896
3 686 215/34
3 687 -5/408
3 688 -509/272
3 689 -1867/204
3 690 509/272
3 691 -645/136
3 692 -965/408
3 693 55/204
3 694 -587195/4896
3 695 7495/136
3 696 48833/544
3 697 -215/34
3 698 12049/408
3 702 5694299/58752
3 703 -304387/816
3 704 -461677/7344
3 705 62677/272
3 706 -5/12
3 707 305567/1224
3 708 10981/1224
3 709 10385/1224
3 710 -1424/9
3 712 -779/204
3 713 38807/2448
3 714 63/68
3 715 -453607/408
3 716 -28427/1224
3 717 -18437/1224
3 718 -386821/2448
3 720 -305/204
3 722 -8
3 723 -15059/2448
3 724 -779/204
3 725 29081/2448
3 726 -10577/408
3 727 -192941/612
3 728 -4349/306
3 729 -779/408
3 730 779/204
3 731 90481/408
3 732 -16053/136
3 733 5711/612
3 734 63/136
3 735 -779/272
3 736 -33229/2448
3 737 779/272
3 738 -5711/816
3 739 -353/136
3 740 19/612
3 741 -222877/1224
3 742 4252/51
3 743 338821/2448
3 744 -5711/612
3 745 27131/612
3 747 -3451211/9792
3 748 -493975/816
3 749 11/8
3 753 -2051/816
3 754 1/2
3 758 1302103/1224
3 759 103/48
3 760 14519/816
3 761 13/12
3 763 19985/2448
3 764 -11/8
3 765 664327/1224
3 766 -3/8
3 768 -1/24
3 769 79/34
3 770 27/64
3 772 -8
3 773 865/136
3 774 79/34
3 775 -1339/136
3 776 6325/204
3 777 268237/612
3 778 236/17
3 779 79/68
3 780 -79/34
3 782 -369611/1224
3 783 52325/306
3 784 -1205/102
3 785 -35/17
3 786 237/136
3 787 6941/408
3 788 -237/136
3 789 713/68
3 790 209/34
3 791 5/17
3 792 314125/1224
3 793 -16027/136
3 794 -81197/408
3 795 2189/204
3 796 -4979/102
3 800 1/4
3 801 1/2
3 803 -1/2
3 804 -15/8
3 805 13/24
3 806 3/8
3 807 -23/48
3 808 -3/8
3 809 11/16
3 810 -13/24
3 812 -1/2
3 813 -10/3
3 814 13/6
3 815 -5/3
3 816 7/2
3 817 15/8
3 818 -5/8
3 819 17/24
3 821 5/4
3 822 -11/6
3 823 -29/8
3 824 9/2
3 825 -3/8
3 828 7/6
3 832 13/36
3 833 5/12
3 835 13/12
3 836 10/3
3 837 11/6
3 838 13/6
3 839 -3/2
3 840 13/12
3 841 5/6
3 845 1/8
3 847 1/4
3 848 -1/2
3 850 -3/4
3 851 -1/2
3 854 -1/4
3 856 -1/8
3 857 -3/8
3 858 -1/2
3 863 -5/4
3 866 1/2
3 867 -5/6
3 868 -1/2
3 869 -3/4
3 870 -1/4
3 871 1/2
3 872 1/3
3 880 -1/8
3 883 1/4
3 885 1/4
3 887 -1
3 891 -4
3 893 16
3 896 -1/4
3 897 -1/4
3 899 140573677/1762560
3 900 193801/204
4 8 91/36
4 9 65/6
4 10 89/18
4 11 -125/18
4 12 -1
4 13 -116/9
4 14 35/9
4 15 65/12
4 16 -1255/54
4 17 -199/9
4 18 203/18
4 19 335/27
4 20 -203/18
4 21 365/54
4 22 -89/18
4 23 175/18
4 24 -1255/54
4 25 127/12
4 26 17/18
4 27 125/18
4 28 -17/18
4 29 -55/9
4 30 107/18
4 31 110/9
4 32 -1195/108
4 33 1045/54
4 34 -135011263/842400
4 35 -131922463/842400
4 36 -1195/54
4 37 -997/54
4 38 110/9
4 39 128/9
4 40 157/18
4 42 -146336863/5054400
4 43 -894515800169/26969826528
4 44 -904794629/124860308
4 45 95016841/93645231
4 46 1151985722137/13484913264
4 47 -1505562603715/13484913264
4 48 -325453475747/2996647392
4 49 2149097259863/6742456632
4 50 -2389224721/561871386
4 51 190033682/93645231
4 52 -9
4 53 59/9
4 54 -348852287/187290462
4 55 2183063672/280935693
4 56 -95016841/62430154
4 57 -190033682/93645231
4 58 190033682/93645231
4 59 95016841/93645231
4 60 -11304219210955/26969826528
4 61 679837159096/842807079
4 62 -53584738019/1498323696
4 63 -1411011483071/1498323696
4 64 -3749980208321/13484913264
4 65 189519106883/749161848
4 66 1187851091731/2247485544
4 67 844819041611/4494971088
4 68 -1859513914015/4494971088
4 69 -4317613849/1123742772
4 70 77474643127/1123742772
4 72 190033682/93645231
4 73 486629142889/1498323696
4 74 28/3
4 75 47/36
4 77 -16155873842113/53939653056
4 78 9703117147/3371228316
4 79 -2607310711/2247485544
4 80 40800622933/4494971088
4 81 -2335731931/4494971088
4 82 -95016841/93645231
4 83 31224959489/4494971088
4 84 -2607310711/2247485544
4 85 -190033682/93645231
4 86 190033682/93645231
4 87 326906527/1123742772
4 88 19672287395/2247485544
4 89 2011856779/749161848
4 90 4/3
4 91 3731717389/749161848
4 92 5747845759/2247485544
4 93 99131671/187290462
4 94 -11428989773/1123742772
4 95 -95016841/62430154
4 96 73292383/31215077
4 98 2794601173/561871386
4 100 -2607310711/1123742772
4 102 1
4 103 2607310711/1123742772
4 105 988199371/793230192
4 106 -35379158125/6742456632
4 107 95016841/62430154
4 108 -95016841/62430154
4 109 38799764401/2247485544
4 110 95016841/93645231
4 111 -190033682/93645231
4 112 -95016841/93645231
4 113 95016841/93645231
4 114 95016841/93645231
4 115 -4317613849/1123742772
4 116 95016841/93645231
4 117 -2607310711/1123742772
4 118 2607310711/1123742772
4 119 -266454965509/13484913264
4 120 5025190005533/10113684948
4 121 -2956412738449/2996647392
4 122 2361263079113/6742456632
4 123 889590048142/842807079
4 124 175674612809/374580924
4 125 -8985264529721/13484913264
4 126 -14540702138063/13484913264
4 127 -352466843411/6742456632
4 128 679837159096/842807079
4 129 -3697213929667/13484913264
4 130 -9083687117395/13484913264
4 131 4/3
4 132 -2607310711/1123742772
4 133 18184383273517/40454739792
4 134 -2151182881555/80909479584
4 135 5596395461267/26969826528
4 136 671230497787/4494971088
4 137 -1829523438011/13484913264
4 138 -5321327658931/13484913264
4 140 6588380843143/13484913264
4 142 -190033682/93645231
4 143 2002631185459/6742456632
4 144 -5/3
4 145 95016841/93645231
4 147 -15053233089209/161818959168
4 148 -929100800663/13484913264
4 149 2068686290063/13484913264
4 151 634458510037/2247485544
4 152 95016841/93645231
4 153 190033682/93645231
4 154 -71157604177/396615096
4 155 -5/3
4 156 -95016841/93645231
4 158 40442260510567/161818959168
4 159 4317613849/561871386
4 160 -11324827620889/13484913264
4 161 -190033682/93645231
4 162 326906527/1123742772
4 163 -5965566114901/13484913264
4 164 -6
4 165 -2037209665/561871386
4 170 -740/9
4 171 -3177411757/1123742772
4 172 -2387677919/1123742772
4 173 3699462655/374580924
4 174 -98184367891/4494971088
4 175 -1164384066611/3371228316
4 176 -6552754903/561871386
4 177 -2037209665/1123742772
4 178 -2854200511/1123742772
4 179 -569149801/66102516
4 180 3294454106015/13484913264
4 181 -1854671923415/13484913264
4 182 9712974269/1123742772
4 183 4317613849/1123742772
4 184 -12324556571/2247485544
4 185 -1855161286/280935693
4 186 -1328974815/249720616
4 187 -712482230/93645231
4 188 4579678955/561871386
4 189 -115590991/374580924
4 190 -2860894229455/13484913264
4 191 105674045387/1123742772
4 192 717838464349/4494971088
4 193 -1473346561/187290462
4 194 13793368753/374580924
4 197 47/18
4 198 -1395363335719/17979884352
4 199 -3859993407055/6742456632
4 200 -334037/29376
4 201 2044591/29376
4 202 348451/14688
4 203 19535/3264
4 204 -182933/3264
4 205 -2268877/29376
4 206 569315/3672
4 207 21851/816
4 208 5495/612
4 209 -605473/4896
4 210 641255/4896
4 211 1780255/9792
4 212 -1298819/2448
4 213 -3155/612
4 214 -56635/1224
4 215 107023/1632
4 216 178087/2448
4 217 -487607/2448
4 218 -3983723/29376
4 219 729013/2448
4 220 98333/3264
4 221 -1466893/4896
4 222 -4484365/29376
4 223 -713651/9792
4 224 3530615/7344
4 225 -86489/3264
4 226 1394557/4896
4 227 415/816
4 228 29005/1224
4 229 -13/24
4 230 205/102
4 231 562895/4896
4 232 -1/2
4 234 -28733123/58752
4 235 31321/2448
4 236 863/1224
4 237 67653/1088
4 238 -154979/3264
4 239 -4015/2448
4 240 -16777/3264
4 241 -4843/2448
4 242 41/17
4 243 5111/612
4 244 785/68
4 245 -41489/1224
4 246 6278911/9792
4 247 -6437239/4896
4 248 11393/544
4 249 156955/102
4 250 1158863/2448
4 251 -509515/1224
4 252 -653465/816
4 253 -1839659/4896
4 254 3880603/4896
4 255 1799/102
4 256 -83161/408
4 258 -4489/1224
4 259 -3040951/4896
4 260 -269/4
4 261 -827/68
4 262 7651727/19584
4 263 10145/1224
4 264 -123/68
4 265 5095/2448
4 266 -9097/612
4 267 -4337/2448
4 268 603691/2448
4 269 -1174961/2448
4 270 14743/816
4 271 9487/17
4 272 264641/1632
4 273 -379403/2448
4 274 -248593/816
4 275 -130273/1224
4 276 205699/816
4 277 55/68
4 278 -2683/68
4 279 227/68
4 280 -2887/612
4 281 -445957/2448
4 282 -141/136
4 283 916315/4896
4 284 73285/11016
4 285 -6015643/29376
4 286 -2134457/7344
4 287 898625/1728
4 288 3086135/7344
4 289 4619725/7344
4 290 -5820595/3672
4 291 301831/14688
4 292 -10993483/14688
4 293 -1107/136
4 294 -465509/14688
4 295 41/17
4 296 -580087/7344
4 297 121/4
4 298 419/68
4 299 25796767/22032
4 300 -718681/5184
4 301 -2065409/29376
4 302 1027121/1632
4 303 4181807/14688
4 304 -940417/7344
4 305 175/408
4 306 2976719/14688
4 307 31/12
4 308 62/17
4 309 3640921/14688
4 311 -141/136
4 313 -144431503/176256
4 314 2115877/14688
4 315 -481633/864
4 316 -359/408
4 317 35987/204
4 318 1063/102
4 319 12845/1224
4 320 1719599/7344
4 321 141/136
4 323 48943037/176256
4 324 -11/8
4 325 -334375/864
4 326 -3113/204
4 327 -5485/408
4 328 -7781747/14688
4 329 1
4 330 141/136
4 331 8
4 332 -397/816
4 333 141/136
4 334 -109/102
4 335 -11641/1632
4 336 -459613/3672
4 337 -371/816
4 338 141/272
4 339 -141/136
4 341 1158619/14688
4 342 -811213/14688
4 343 1243/204
4 344 587/272
4 345 831/544
4 346 -362/51
4 347 -287/544
4 348 -1243/272
4 349 -813/272
4 350 -127/408
4 351 -1070003/14688
4 352 21463/612
4 353 99491/1632
4 354 -1243/204
4 355 7777/816
4 357 2504935/7344
4 358 -190223/544
4 359 62297/1632
4 360 317/51
4 361 68573/9792
4 362 -111887/3264
4 363 12199/2448
4 364 100717/9792
4 365 91/9
4 366 -29911/3264
4 367 2629/576
4 368 -8263/2448
4 369 -72187/3264
4 370 -378191/3264
4 371 78323/1088
4 372 9287/1632
4 373 -142197/1088
4 374 6469/1632
4 375 -44503/4896
4 376 23979/544
4 377 -317/272
4 378 80471/4896
4 380 -5527/204
4 382 761/51
4 383 3/4
4 384 -2551/24
4 385 -5425/408
4 387 -554579/29376
4 388 -30709/3672
4 389 -861/272
4 390 1529/1224
4 391 -1945/408
4 392 74873/2448
4 393 -6401/816
4 394 -9961/1632
4 395 41/17
4 396 12421/1632
4 397 -28367/4896
4 398 -791/204
4 399 11299/2448
4 400 965/72
4 401 -7631/306
4 402 1799/102
4 403 -1205/204
4 404 -277/153
4 405 247/12
4 406 -65/4
4 407 9047/9792
4 408 -23898043/29376
4 409 1020223/612
4 410 -2698831/4896
4 411 -5709335/3264
4 412 -1892129/2448
4 413 5402051/4896
4 414 8633587/4896
4 415 256859/2448
4 416 -817979/612
4 418 1835635/4896
4 419 -861/136
4 420 6042139/4896
4 421 94/3
4 422 1001/51
4 423 -2483015/3456
4 424 317575/9792
4 425 -3315649/9792
4 426 -369299/1632
4 427 1271491/4896
4 428 943237/1632
4 429 -1228325/1632
4 431 338/153
4 432 -996433/2448
4 433 -5/2
4 434 11/34
4 436 2350973/14688
4 437 1781131/14688
4 438 -1278583/4896
4 439 -1335671/2448
4 440 -277/153
4 441 -1304/153
4 442 48785/144
4 443 1/2
4 444 611/102
4 446 -24528371/58752
4 447 -1799/51
4 448 7383169/4896
4 449 554/153
4 450 -12977/1224
4 451 3375127/4896
4 452 277/4
4 453 1127/51
4 455 -8
4 456 -63877/1224
4 457 -8635/204
4 458 29945/612
4 459 11417/544
4 460 333917/612
4 461 -71957/1224
4 462 -6587/204
4 463 -5425/408
4 464 -89/4
4 465 -2066135/4896
4 466 1055453/4896
4 467 -150683/1224
4 468 -1799/102
4 469 7431/544
4 470 45199/306
4 471 30377/544
4 472 2491/68
4 473 -7085/408
4 474 -1799/153
4 475 537739/1632
4 476 -4361/34
4 477 -1766083/4896
4 478 154661/1224
4 479 -5599/612
4 481 89/4
4 482 -89/4
4 483 1324679/7344
4 484 6821323/4896
4 485 140/459
4 486 2911/816
4 487 -9397/1224
4 488 8005/1836
4 489 -421/68
4 490 123/68
4 491 -123/68
4 492 -2419/272
4 493 8851/2448
4 494 13591/2448
4 495 9997/1224
4 496 -2469/272
4 497 35219/2448
4 498 -621/272
4 500 -9667/1224
4 501 41/17
4 502 -1205/408
4 503 -14491/29376
4 504 -8815201/29376
4 505 5739059/9792
4 506 -1013263/4896
4 507 -6127297/9792
4 508 -682597/2448
4 509 28501/72
4 510 173585/272
4 511 80849/2448
4 512 -1166105/2448
4 513 -1107/136
4 514 48823/306
4 515 41/34
4 516 -861/136
4 517 487777/1224
4 518 947/102
4 519 -15416533/58752
4 520 307345/14688
4 521 -614303/4896
4 522 -58041/544
4 523 21337/272
4 524 291229/1224
4 525 -55/136
4 526 -180775/612
4 527 3109/408
4 528 3989/1224
4 529 -107539/612
4 530 -11/24
4 531 3493547/58752
4 532 326833/7344
4 533 -106939/1224
4 534 -19/408
4 535 -25477/153
4 536 -193/34
4 537 -11717/1224
4 538 823/8
4 539 921/136
4 540 -2526893/14688
4 541 101/24
4 542 153415/306
4 543 757/72
4 544 3799/612
4 545 624275/2448
4 546 257/408
4 547 5329/1224
4 548 1205/408
4 549 -21503/2448
4 550 294/17
4 551 85151/408
4 552 24931/2448
4 553 1205/816
4 554 -1205/408
4 556 -356113/2448
4 557 194119/2448
4 558 -1520/153
4 559 -449/816
4 560 1205/544
4 561 31363/2448
4 562 -1205/544
4 563 2377/408
4 564 1471/816
4 565 -347/1224
4 566 293011/2448
4 567 -11387/204
4 568 -221083/2448
4 569 6743/612
4 570 -84653/2448
4 571 2917961/58752
4 572 645137/1632
4 573 2309785/9792
4 574 -9188521/44064
4 575 1544335/2448
4 576 -3786565/29376
4 577 -825287/3264
4 578 -986171/918
4 579 1100347/918
4 580 88161/272
4 581 88667/96
4 583 -434767/4896
4 584 -1716227/4896
4 585 -25/24
4 586 -861/136
4 587 -21158623/19584
4 588 5892601/29376
4 589 6704825/29376
4 590 -7134001/7344
4 591 -10836445/14688
4 592 -85589/14688
4 593 264965/3672
4 594 -41/17
4 595 -3323539/14688
4 596 -1/2
4 597 -263/204
4 598 124527641/88128
4 599 -7223/96
4 600 4454959/4896
4 601 -26131/204
4 602 41/34
4 603 41/17
4 604 -606229/816
4 605 1/2
4 606 -1025/204
4 607 -8696117/19584
4 608 1107/68
4 609 -352141/4896
4 610 -41/17
4 611 533/136
4 612 1060279/1632
4 613 -121/4
4 614 -621/68
4 615 3239/136
4 616 328/17
4 617 -2993/136
4 618 -11443/1632
4 619 -4461/34
4 620 451/17
4 621 2009/136
4 622 861/136
4 623 41/4
4 624 531587/4896
4 625 -116633/4896
4 626 7995/136
4 627 1107/136
4 628 1259/544
4 629 -9553/136
4 630 -7787/544
4 631 -2337/136
4 632 533/68
4 633 369/68
4 634 -339149/4896
4 635 1094/51
4 636 424199/4896
4 637 -7995/136
4 638 1025/136
4 639 -41/4
4 640 41/4
4 641 -16189589/29376
4 642 -3216253/4896
4 643 -135503/11016
4 644 656479/9792
4 645 733441/7344
4 646 3966299/29376
4 647 -4044841/14688
4 648 -5/12
4 649 3388759/14688
4 650 -31/24
4 651 -577/102
4 652 455429/3672
4 653 1/2
4 654 509/204
4 655 -39274325/176256
4 656 -2425699/14688
4 657 -2023207/14688
4 658 5/6
4 659 1463449/2448
4 660 73/136
4 661 -3461/1224
4 662 1435831/7344
4 663 45/34
4 665 82810147/176256
4 666 -5/204
4 667 -14196331/14688
4 668 -416/51
4 669 123/17
4 670 -7575079/14688
4 671 -1
4 672 -983/204
4 674 16
4 675 -1663/408
4 676 -509/204
4 677 1595/204
4 678 -82547/4896
4 679 -152069/918
4 680 -3835/408
4 681 -509/408
4 682 509/204
4 684 1676981/14688
4 685 -890963/14688
4 686 215/34
4 687 -5/408
4 688 -305/272
4 689 -1867/204
4 690 577/272
4 691 -645/136
4 692 -965/408
4 693 55/204
4 694 -1383505/14688
4 695 9211/204
4 696 334981/4896
4 697 -215/34
4 698 12049/408
4 702 222125/2176
4 703 -1221881/2448
4 704 -235607/3672
4 705 31721/136
4 706 -5/12
4 707 51877/204
4 708 10981/1224
4 709 10385/1224
4 710 -4051/24
4 711 1/2
4 712 -779/204
4 713 377299/9792
4 714 63/68
4 715 -910903/816
4 716 -28427/1224
4 717 -18437/1224
4 718 -119311/612
4 719 -1
4 720 -305/204
4 722 -16
4 723 -15059/2448
4 724 -779/204
4 725 29081/2448
4 726 -60725/2448
4 727 -99913/306
4 728 -4349/306
4 729 -779/408
4 730 779/204
4 731 63035/272
4 732 -98749/816
4 733 5711/612
4 734 63/136
4 735 -983/272
4 736 -33229/2448
4 737 711/272
4 738 -5711/816
4 739 -353/136
4 740 19/612
4 741 -464471/2448
4 742 104581/1224
4 743 175607/1224
4 744 -5711/612
4 745 27131/612
4 747 -407357/1224
4 748 -1510417/2448
4 749 11/8
4 753 -2051/816
4 754 37/12
4 756 -1
4 758 602491/612
4 759 103/48
4 760 14519/816
4 761 13/12
4 763 19985/2448
4 764 133/24
4 765 66659/136
4 766 57/8
4 768 -11/8
4 769 79/34
4 770 27/64
4 772 -8
4 773 865/136
4 774 79/34
4 775 -1339/136
4 776 6427/204
4 777 250081/612
4 778 236/17
4 779 79/68
4 780 -79/34
4 782 -37989/136
4 783 8038/51
4 784 -1205/102
4 785 -35/17
4 786 135/136
4 787 6941/408
4 788 -271/136
4 789 713/68
4 790 209/34
4 791 5/17
4 792 290189/1224
4 793 -14939/136
4 794 -223429/1224
4 795 2189/204
4 796 -4979/102
4 800 -1/4
4 801 -1/2
4 804 -15/8
4 805 31/24
4 806 3/4
4 807 -5/12
4 808 -1/4
4 809 107/72
4 810 -47/72
4 812 4/9
4 813 -505/36
4 814 13/6
4 815 -49/12
4 816 95/12
4 817 15/8
4 818 -103/72
4 819 169/72
4 821 83/9
4 822 -19/18
4 823 -203/16
4 824 39/8
4 828 2/3
4 832 13/36
4 833 5/12
4 835 13/12
4 836 10/3
4 837 11/6
4 838 13/6
4 839 -3/2
4 840 13/12
4 841 5/6
4 844 1/4
4 845 1/8
4 847 1/4
4 848 1/2
4 850 1/2
4 851 -1/2
4 855 3/2
4 857 -1/2
4 858 -1/2
4 859 -8
4 860 1/4
4 862 -1/2
4 863 -13/2
4 864 5
4 866 -1/2
4 867 55/24
4 868 21
4 869 -9/2
4 870 -27/4
4 871 27/2
4 872 -16/3
4 873 -39/8
4 875 -1/4
4 877 1/2
4 879 65/24
4 880 5/3
4 881 22
4 883 1/2
4 884 -1/2
4 885 1/2
4 886 -1/2
4 887 29/2
4 889 1/4
4 890 -8
4 893 16
4 894 1/4
4 896 7/4
4 897 -1/4
4 898 -5/4
4 899 15898457/220320
4 900 218383/204
5 8 449/36
5 9 -85/18
5 10 -82/9
5 11 25/9
5 12 -116/9
5 13 -1
5 14 -35/18
5 15 -85/36
5 16 83/27
5 17 35/18
5 18 25/9
5 19 89/54
5 20 -25/9
5 21 92/27
5 22 82/9
5 23 -89/9
5 24 83/27
5 25 -5/12
5 26 -10/9
5 27 -25/9
5 28 10/9
5 29 -5/6
5 30 34/9
5 31 5/3
5 32 445/108
5 33 -61/54
5 34 -166515907/842400
5 35 -190851907/842400
5 36 445/54
5 37 62/27
5 38 5/3
5 39 35/18
5 40 -71/18
5 42 -188652307/5054400
5 43 -40672555075/749161848
5 44 -23297300575/2247485544
5 45 408731681/561871386
5 46 540737657053/3371228316
5 47 -1338883102523/6742456632
5 48 -42214910681/249720616
5 49 3571939897763/6742456632
5 50 -7359997225/2247485544
5 51 1345183991/280935693
5 52 -8
5 53 11/2
5 54 -2596722751/561871386
5 55 16929424867/1123742772
5 56 -970603067/374580924
5 57 -723818131/561871386
5 58 2596722751/561871386
5 59 221441219/561871386
5 60 -4749558840223/6742456632
5 61 4486113677407/3371228316
5 62 -22702925416/280935693
5 63 -1765051295507/1123742772
5 64 -3068743110403/6742456632
5 65 470558607331/1123742772
5 66 333365922191/374580924
5 67 331443392735/1123742772
5 68 -379352321087/561871386
5 69 -4853015335/1123742772
5 70 32483246345/280935693
5 72 1251538760/280935693
5 73 148649281888/280935693
5 74 8
5 75 4/3
5 77 -3453115775507/6742456632
5 78 114674743307/6742456632
5 79 -2468926763/1123742772
5 80 41080494367/4494971088
5 81 5366354093/4494971088
5 82 -2281636301/561871386
5 83 4164715313/499441232
5 84 -3218088611/1123742772
5 85 -2596722751/561871386
5 86 4469627371/561871386
5 87 -1345183991/561871386
5 88 297913051/31215077
5 89 1818984977/2247485544
5 91 16160899375/2247485544
5 92 21510716791/2247485544
5 93 1251538760/280935693
5 94 -27504011575/1123742772
5 95 -718925331/124860308
5 96 2094345839/561871386
5 97 -1/3
5 98 2843507687/280935693
5 100 -2656217225/561871386
5 102 4
5 103 2843507687/561871386
5 105 887956969/99153774
5 106 -19382408011/3371228316
5 107 908172913/374580924
5 108 -718925331/124860308
5 109 6510006613/280935693
5 110 157543225/280935693
5 111 -1251538760/280935693
5 112 -63897994/280935693
5 113 1093995535/280935693
5 114 1000350304/280935693
5 115 -8224243651/1123742772
5 116 2094345839/561871386
5 117 -2843507687/561871386
5 118 2843507687/561871386
5 119 -2617357148/93645231
5 120 32729853411377/40454739792
5 121 -7225255603651/4494971088
5 122 3931528688933/6742456632
5 123 23311827113533/13484913264
5 124 287631529709/374580924
5 125 -3659093583941/3371228316
5 126 -1501096907057/842807079
5 127 -277292494237/3371228316
5 128 4486113677407/3371228316
5 129 -1584425054689/3371228316
5 130 -3673771885813/3371228316
5 131 4
5 132 -2843507687/561871386
5 133 60747624106913/80909479584
5 134 -111977136908/2528421237
5 135 1123989816667/3371228316
5 136 190311059437/749161848
5 137 -179259420992/842807079
5 138 -2210561622271/3371228316
5 139 -19/6
5 140 2720302179103/3371228316
5 142 -2409432289/561871386
5 143 840826824517/1685614158
5 145 2094345839/561871386
5 147 -13307563353349/80909479584
5 148 -367510595483/3371228316
5 149 203027836448/842807079
5 150 -1/6
5 151 41482677592/93645231
5 152 2094345839/561871386
5 153 4282336909/561871386
5 154 -27611511907/99153774
5 156 -2094345839/561871386
5 158 8557806574691/20227369896
5 159 8411534113/561871386
5 160 -4603477528555/3371228316
5 161 -2094345839/280935693
5 162 -1532474453/561871386
5 163 -631663406713/842807079
5 164 -8
5 165 -3592669535/561871386
5 170 -596/3
5 171 -1156425689/187290462
5 172 -10750025737/1123742772
5 173 31176428815/1123742772
5 174 -11409253973/374580924
5 175 -943912565353/1685614158
5 176 -8715856403/374580924
5 177 -3592669535/1123742772
5 178 -1490594059/280935693
5 179 -933142765/66102516
5 180 334041169412/842807079
5 181 -409015075645/1685614158
5 182 -883516162/280935693
5 183 5227596259/1123742772
5 184 -19792997969/2247485544
5 185 1720357973/561871386
5 186 -22721936905/2247485544
5 187 -822351227/561871386
5 188 4601337599/374580924
5 189 -2052465445/1123742772
5 190 -583843244399/1685614158
5 191 177163739503/1123742772
5 192 71668263716/280935693
5 193 2907311773/374580924
5 194 21989796079/374580924
5 197 8/3
5 198 -1129492949195/8989942176
5 199 -1806016671037/2247485544
5 200 -16523/612
5 201 -297539/7344
5 202 1113469/14688
5 203 100471/1632
5 204 -166069/1632
5 205 -2751091/14688
5 206 1572817/4896
5 207 -1438/51
5 208 87719/2448
5 209 3052/51
5 210 -60619/612
5 211 -40891/306
5 212 16238/51
5 213 -19255/1224
5 214 -206525/1224
5 215 275557/1224
5 216 1210331/4896
5 217 -817997/1224
5 218 -770881/2448
5 219 1614499/2448
5 220 992401/4896
5 221 -126457/144
5 222 -908363/3264
5 223 -71951/408
5 224 1990447/2448
5 225 -1501607/9792
5 226 3905779/4896
5 227 227/272
5 228 22819/408
5 229 -1/6
5 230 183/34
5 231 199513/816
5 234 -4387963/4896
5 235 -848/51
5 236 3305/144
5 237 13707/1088
5 238 -3771/1088
5 239 -32969/1224
5 240 208381/3264
5 241 -70033/2448
5 242 4/17
5 243 -2201/306
5 244 6277/102
5 245 -42103/612
5 246 -65033/204
5 247 1029895/1632
5 248 -3641/204
5 249 -1196479/1632
5 250 -1056187/4896
5 251 61193/306
5 252 356401/816
5 253 15139/144
5 254 -250331/1224
5 255 59/102
5 256 547/12
5 257 -3/2
5 258 10559/1224
5 259 141913/612
5 260 -3
5 261 -331/136
5 262 -3472475/9792
5 263 7189/272
5 264 -3/17
5 265 2549/144
5 266 -115981/2448
5 267 -44435/2448
5 268 123505/144
5 269 -2029697/1224
5 270 2936/51
5 271 263635/136
5 272 2790821/4896
5 273 -1328003/2448
5 274 -55244/51
5 275 -914237/2448
5 276 3559/4
5 277 145/408
5 278 -3287/24
5 279 1999/408
5 280 -22079/1224
5 281 -91859/144
5 282 -263/136
5 283 367931/576
5 284 396169/1088
5 285 -9466423/9792
5 286 -1070621/1224
5 287 15800099/9792
5 288 3936403/4896
5 289 4084943/2448
5 290 -3595475/1224
5 291 -50383/408
5 292 -384473/204
5 293 -27/34
5 294 -9634/51
5 295 4/17
5 296 -103157/204
5 297 3
5 298 331/136
5 299 43168823/19584
5 300 -96707/544
5 301 -731603/1632
5 302 2370083/2448
5 303 3380183/4896
5 304 335347/816
5 305 61/68
5 306 329881/816
5 307 17/6
5 308 1
5 309 326183/816
5 311 -263/136
5 313 -2860645/2176
5 314 1108643/2448
5 315 -837745/612
5 316 -413/204
5 317 110345/272
5 318 11315/408
5 319 20425/612
5 320 1718011/2448
5 321 263/136
5 323 524753/4896
5 324 -61/68
5 325 -106739/136
5 326 -2389/68
5 327 -11057/408
5 328 -259115/272
5 330 263/136
5 332 -401/272
5 333 263/136
5 334 -97/68
5 335 -4343/272
5 336 -53827/204
5 337 -539/272
5 338 263/272
5 339 -263/136
5 341 48191/272
5 342 -15235/136
5 343 927/68
5 344 793/272
5 345 789/544
5 346 -1093/68
5 347 -789/544
5 348 -2917/272
5 349 -1311/272
5 350 -95/102
5 351 -128533/816
5 352 59305/816
5 353 104525/816
5 354 -927/68
5 355 6377/272
5 357 3891809/6528
5 358 -3249269/4896
5 359 6793/1632
5 360 -1741/204
5 361 4243/408
5 362 -145/408
5 363 2101/408
5 364 1385/68
5 365 7897/1224
5 366 -61171/3264
5 367 -51631/9792
5 368 15241/1224
5 369 -46821/1088
5 370 470/51
5 371 13109/816
5 372 361/16
5 373 -53015/1632
5 374 -1759/272
5 375 -2759/2448
5 376 12403/544
5 377 -2519/102
5 378 159127/2448
5 379 1/2
5 380 653/51
5 381 -3/4
5 382 -4465/408
5 384 -17/3
5 385 653/102
5 387 -862531/14688
5 388 -19589/7344
5 389 -21/68
5 390 17047/612
5 391 -2563/68
5 392 56851/1224
5 393 -137/6
5 394 -14749/1632
5 395 4/17
5 396 14989/1632
5 397 14665/4896
5 398 -5179/102
5 399 -9137/2448
5 400 134057/2448
5 401 -54965/1224
5 402 59/102
5 403 -169/12
5 404 3829/306
5 405 2471/408
5 406 -87/136
5 407 151357/9792
5 408 54807/136
5 409 -469571/612
5 410 41257/136
5 411 985975/1224
5 412 462323/1224
5 413 -69721/136
5 414 -2117033/2448
5 415 -4381/102
5 416 83799/136
5 418 -14405/68
5 419 -21/34
5 420 -35059/68
5 421 17/6
5 422 -295/51
5 423 76055/204
5 424 -56527/1836
5 425 98407/612
5 426 39249/272
5 427 -46661/612
5 428 -48701/153
5 429 247541/612
5 430 3/2
5 431 -3101/306
5 432 12218/51
5 434 1055/102
5 436 -29063/272
5 437 -295025/3672
5 438 192637/1224
5 439 73733/306
5 440 1991/153
5 441 -1117/306
5 442 -2353/18
5 444 185/34
5 446 25615/216
5 447 -59/51
5 448 -138095/204
5 449 -7811/306
5 450 -275/306
5 451 -69509/204
5 452 3
5 453 -2593/204
5 456 -2845/306
5 457 -454/51
5 458 6013/306
5 459 -1539/68
5 460 -42128/153
5 461 -3067/153
5 462 -505/102
5 463 653/102
5 464 -1
5 465 37463/204
5 466 -7083/68
5 467 2741/153
5 468 -4/51
5 469 -301/68
5 470 -3100/153
5 471 573/68
5 472 -233/34
5 473 -677/102
5 474 -8/153
5 475 -94583/612
5 476 3844/51
5 477 66205/612
5 478 -1976/153
5 479 9371/153
5 481 1
5 482 -1
5 483 275311/14688
5 484 -414269/612
5 485 -253/864
5 486 71/204
5 487 -19505/816
5 488 110101/7344
5 489 -40019/2448
5 490 3/17
5 491 -3/17
5 492 -59/68
5 493 -1723/1224
5 494 20497/612
5 495 14279/612
5 496 -25733/816
5 497 39145/1224
5 498 -449/48
5 500 -431/18
5 501 35/6
5 502 -169/24
5 503 221759/29376
5 504 -1787179/1728
5 505 1171183/576
5 506 -103319/144
5 507 -139103/64
5 508 -4745093/4896
5 509 1685959/1224
5 510 5431705/2448
5 511 136637/1224
5 512 -2029265/1224
5 513 -27/34
5 514 39919/72
5 515 2/17
5 516 -21/34
5 517 199511/144
5 518 3125/408
5 519 -54851717/58752
5 520 18157/272
5 521 -691097/1632
5 522 -344
5 523 654427/2448
5 524 120529/153
5 525 -91/17
5 526 -48965/48
5 527 1235/102
5 528 10117/612
5 529 -10955/18
5 530 -1469/408
5 531 12911833/58752
5 532 283969/1836
5 533 -60139/204
5 534 403/204
5 535 -83603/144
5 536 -4705/408
5 537 -19777/612
5 538 51487/144
5 539 7909/408
5 540 -1885133/3264
5 541 4433/204
5 542 62555/36
5 543 25957/612
5 544 27119/1224
5 545 32003/36
5 546 95/408
5 547 1945/144
5 548 169/24
5 549 -1733/72
5 550 919/16
5 551 25997/36
5 552 4397/144
5 553 169/48
5 554 -169/24
5 556 -72331/144
5 557 10093/36
5 558 -925/36
5 559 -241/48
5 560 169/32
5 561 2569/72
5 562 -169/32
5 563 955/48
5 564 371/48
5 565 -13/18
5 566 20089/48
5 567 -3103/16
5 568 -45977/144
5 569 1117/36
5 570 -14863/144
5 571 9533027/58752
5 572 391135/288
5 573 33535/1836
5 574 12838/51
5 575 20302079/14688
5 576 -14156683/14688
5 577 -51857/96
5 578 -4084475/1632
5 579 12320995/4896
5 580 1553245/1632
5 581 10729285/4896
5 583 -18365/2448
5 584 -69161/2448
5 585 -2/3
5 586 -21/34
5 587 -3818017/1836
5 588 1948541/7344
5 589 737675/816
5 590 -24557/16
5 591 -4539779/2448
5 592 -934451/816
5 593 -87913/612
5 594 -4/17
5 595 -918041/2448
5 597 -113/34
5 598 69977285/29376
5 599 -349453/2448
5 600 2808581/1224
5 601 -447191/612
5 602 2/17
5 603 4/17
5 604 -2244263/1224
5 606 -1271/102
5 607 -10734515/29376
5 608 27/17
5 609 622801/1224
5 610 -4/17
5 611 13/34
5 612 813191/612
5 613 -3
5 614 387/68
5 615 79/34
5 616 32/17
5 617 -73/34
5 618 -171/272
5 619 -1225/153
5 620 44/17
5 621 49/34
5 622 21/34
5 623 1
5 624 16885/2448
5 625 5837/2448
5 626 195/34
5 627 27/34
5 628 7/17
5 629 -233/34
5 630 -24/17
5 631 -57/34
5 632 13/17
5 633 9/17
5 634 -6671/2448
5 635 55/204
5 636 3331/816
5 637 -195/34
5 638 25/34
5 639 -1
5 640 1
5 641 -13159769/14688
5 642 -9485/306
5 643 -20207/1088
5 644 469571/14688
5 645 1126109/7344
5 646 532299/1088
5 647 -496081/2448
5 648 -17/8
5 649 57227/204
5 650 -17/12
5 651 -217/34
5 652 135289/816
5 654 117/34
5 655 -914981/2448
5 656 -333887/816
5 657 -1734881/2448
5 658 3
5 659 1838411/1224
5 660 -547/51
5 661 -13837/612
5 662 428287/612
5 663 454/51
5 665 18671051/29376
5 666 97/17
5 667 -104197/72
5 668 -47/34
5 669 910/51
5 670 -2013551/2448
5 672 -41/4
5 674 16
5 675 -317/68
5 676 -117/34
5 677 167/17
5 678 -6217/408
5 679 -26631/136
5 680 -751/68
5 681 -117/68
5 682 117/34
5 684 109145/816
5 685 -29827/408
5 686 83/17
5 687 -28/17
5 688 -351/136
5 689 -133/17
5 690 351/136
5 691 -215/68
5 692 -179/68
5 693 133/204
5 694 -92357/816
5 695 43189/816
5 696 33877/408
5 697 -83/17
5 698 2117/68
5 702 1292093/7344
5 703 -464051/1224
5 704 -708767/3672
5 705 13769/24
5 706 -3/4
5 707 1848007/2448
5 708 38143/1224
5 709 17131/612
5 710 -7575/16
5 712 -1259/102
5 713 9410657/29376
5 714 -74/51
5 715 -3472345/1224
5 716 -20747/306
5 717 -21073/612
5 718 -248561/306
5 720 -1129/204
5 722 -16
5 723 -24991/1224
5 724 -1259/102
5 725 47653/1224
5 726 -66449/816
5 727 -389899/408
5 728 -7192/153
5 729 -1259/204
5 730 1259/102
5 731 410917/612
5 732 -879979/2448
5 733 9883/306
5 734 181/102
5 735 -1259/136
5 736 -56969/1224
5 737 1259/136
5 738 -10087/408
5 739 -460/51
5 740 28/153
5 741 -673235/1224
5 742 207305/816
5 743 1015975/2448
5 744 -9883/306
5 745 45481/306
5 747 -8821213/14688
5 748 -1155521/612
5 749 49/16
5 750 -1
5 753 -921/68
5 754 17/16
5 758 4077985/2448
5 759 16/3
5 760 25001/816
5 761 47/24
5 763 13825/1224
5 764 -3/16
5 765 2076691/2448
5 766 1/2
5 768 -7/24
5 769 463/68
5 770 89/64
5 773 5323/408
5 774 463/68
5 775 -4745/204
5 776 45043/816
5 777 106055/153
5 778 12035/408
5 779 463/136
5 780 -463/68
5 782 -1175195/2448
5 783 646847/2448
5 784 -427/17
5 785 269/136
5 786 1389/272
5 787 7091/204
5 788 -1389/272
5 789 2545/136
5 790 1189/136
5 791 167/204
5 792 984601/2448
5 793 -75773/408
5 794 -83467/272
5 795 1009/51
5 796 -13599/136
5 804 -27/8
5 805 5/3
5 806 3/4
5 807 -13/24
5 808 -1/4
5 809 13/24
5 810 -1/6
5 812 1/6
5 813 -8/3
5 814 77/12
5 815 -3/2
5 816 11/4
5 817 61/8
5 818 -7/8
5 819 -25/24
5 821 4/3
5 822 -13/12
5 823 -31/8
5 824 27/4
5 828 1/4
5 829 3/2
5 830 3/4
5 832 61/36
5 833 1
5 835 1/6
5 836 7
5 837 13/3
5 838 17/3
5 839 -11/4
5 840 -73/24
5 841 3
5 842 1/8
5 844 1/4
5 847 1/4
5 851 -1/2
5 852 -1/4
5 853 -1/2
5 857 -1/2
5 858 -1/2
5 861 1/4
5 862 -1/2
5 867 2/3
5 868 1
5 870 1/4
5 871 -1
5 872 1/3
5 873 -1/2
5 880 -1/4
5 881 3/2
5 883 1/4
5 885 1/2
5 886 -1/4
5 887 -7/4
5 889 1/4
5 890 -16
5 892 8
5 893 16
5 895 1/4
5 897 -1/2
5 899 35914037/352512
5 900 427797/272
10 0 33917/864
10 1 31/24
10 2 -157/8
10 3 75/8
10 5 -49/54
10 6 -49/54
10 7 -239/27
10 8 -989/24
10 9 703/9
10 10 -47/36
10 11 -41/18
10 12 317/36
10 13 121/12
10 14 389/6
10 15 2143/72
10 16 -7523/108
10 17 -1387/18
10 18 -10/9
10 19 209/27
10 20 -181/12
10 21 916/27
10 22 19/18
10 23 -161/18
10 24 -6335/108
10 25 691/18
10 26 5/18
10 27 41/18
10 28 -5/18
10 29 -155/36
10 30 -455/36
10 31 205/18
10 32 -145/27
10 33 1201/54
10 34 83686753/336960
10 35 130889233/336960
10 36 -50/27
10 37 -7781/108
10 38 -5/18
10 39 149/2
10 40 173/3
10 42 73952353/2021760
10 43 626105590541/5993294784
10 44 13585142597/1123742772
10 45 -4364038835/749161848
10 46 -8526001980047/26969826528
10 47 9824787393653/26969826528
10 48 1863320524879/5993294784
10 49 -6626262457463/6742456632
10 50 9008495935/4494971088
10 51 -1038478585/124860308
10 52 88/3
10 53 -349/18
10 54 3177865909/374580924
10 55 -309413995/62430154
10 56 4176748373/499441232
10 57 1288199201/124860308
10 58 -2615994523/374580924
10 59 -2099791203/249720616
10 60 73152119774201/53939653056
10 61 -17135996245553/6742456632
10 62 541315529165/2996647392
10 63 8969349908869/2996647392
10 64 11739557261099/13484913264
10 65 -602407616591/749161848
10 66 -7533230110307/4494971088
10 67 -5075593052023/8989942176
10 68 11852899797053/8989942176
10 69 56907651427/4494971088
10 70 -536907782897/2247485544
10 72 -3240296063/374580924
10 73 -3132382722457/2996647392
10 74 -88/3
10 75 -44/9
10 77 10933754712463/11986589568
10 78 -278923323691/13484913264
10 79 20521304831/4494971088
10 80 -77317517597/5993294784
10 81 -69044930825/17979884352
10 82 2428704061/749161848
10 83 -107363169703/17979884352
10 84 9283877111/4494971088
10 85 3177865909/374580924
10 86 -2491134215/374580924
10 87 5288347255/2247485544
10 88 -6192472179/499441232
10 89 3007851449/2996647392
10 91 -30303169427/998882464
10 92 -228121926367/8989942176
10 93 -3240296063/374580924
10 94 316023583199/4494971088
10 95 10532480191/1498323696
10 96 -5425351453/749161848
10 97 -1/3
10 98 -19022981135/1123742772
10 100 19772142983/2247485544
10 102 -44/3
10 103 -19022981135/2247485544
10 105 -126068154187/3172920768
10 106 89974935637/6742456632
10 107 -12779965735/1498323696
10 108 3427586525/499441232
10 109 -210048988151/4494971088
10 110 -3365156371/749161848
10 111 2678424677/374580924
10 112 6424233917/749161848
10 113 -2678424677/749161848
10 114 -5050770529/749161848
10 115 43422738163/4494971088
10 116 -1725210279/249720616
10 117 14902590971/2247485544
10 118 -19022981135/2247485544
10 119 3008783879443/53939653056
10 120 -250438996505981/161818959168
10 121 191939088941/62430154
10 122 -3794265662881/3371228316
10 123 -178279242013129/53939653056
10 124 -4337813872621/2996647392
10 125 55836410843611/26969826528
10 126 90788223845779/26969826528
10 127 1958933594029/13484913264
10 128 -17135996245553/6742456632
10 129 24248981079365/26969826528
10 130 56638506915143/26969826528
10 131 -44/3
10 132 19022981135/2247485544
10 133 -454604191456775/323637918336
10 134 11950324671281/161818959168
10 135 -34104786935455/53939653056
10 136 -4093579253585/8989942176
10 137 11308911968011/26969826528
10 138 32980790619965/26969826528
10 139 -5/3
10 140 -40879950421091/26969826528
10 142 1100908739/124860308
10 143 -12536039983097/13484913264
10 145 -2678424677/749161848
10 147 46606405020179/161818959168
10 148 5475589532509/26969826528
10 149 -12412478121097/26969826528
10 150 -5/3
10 151 -1899349566553/2247485544
10 152 -1725210279/249720616
10 153 -1100908739/124860308
10 154 109973973695/198307548
10 156 2678424677/749161848
10 158 -260223944684015/323637918336
10 159 -42673576315/2247485544
10 160 70115038614491/26969826528
10 161 1725210279/124860308
10 162 4539185407/2247485544
10 163 38307064045787/26969826528
10 164 88/3
10 165 30010688239/2247485544
10 170 252
10 171 46081236301/4494971088
10 172 3572159534/280935693
10 173 -37494439589/1123742772
10 174 329885104931/8989942176
10 175 7056629402143/6742456632
10 176 146396060593/4494971088
10 177 30010688239/4494971088
10 178 6888098831/561871386
10 179 3896522057/132205032
10 180 -19833887198131/26969826528
10 181 12443869168105/26969826528
10 182 -33918127381/2247485544
10 183 -55409327731/4494971088
10 184 254842708127/8989942176
10 185 -2414680505/749161848
10 186 117490730329/8989942176
10 187 21219145559/4494971088
10 188 -38315609425/1498323696
10 189 172837473/124860308
10 190 17878650130163/26969826528
10 191 -1325620231709/4494971088
10 192 -4563399151613/8989942176
10 193 1489258019/187290462
10 194 -138649758347/1498323696
10 197 -88/9
10 198 14685553100795/53939653056
10 199 42547035665335/26969826528
10 200 -6785/4896
10 201 -78163/1836
10 202 2290787/14688
10 203 745/544
10 204 5659/288
10 205 -1653239/14688
10 206 -281579/4896
10 207 -5333/204
10 208 168049/2448
10 209 4405/68
10 210 -218171/2448
10 211 -93835/612
10 212 123019/408
10 213 -1405/72
10 214 -46199/136
10 215 1158965/2448
10 216 2389543/4896
10 217 -567265/408
10 218 -22565/4896
10 219 -30827/816
10 220 1178543/4896
10 221 9551/72
10 222 612013/9792
10 223 -54463/204
10 224 -119465/306
10 225 -3276151/9792
10 226 3846959/4896
10 227 -149/816
10 228 171/136
10 229 11/12
10 230 139/102
10 231 1447/408
10 234 5720737/9792
10 235 -22243/1224
10 236 75593/2448
10 237 -1159/1088
10 238 22021/3264
10 239 -28531/1224
10 240 41309/1088
10 241 -111437/2448
10 242 -4/17
10 243 -7379/612
10 244 1277/17
10 245 -66899/612
10 246 -48333/136
10 247 1158241/1632
10 248 -3395/408
10 249 -1355717/1632
10 250 -1210151/4896
10 251 279469/1224
10 252 124119/272
10 253 352507/2448
10 254 -87145/306
10 255 -341/408
10 256 14791/204
10 257 -3/2
10 258 5047/1224
10 259 338569/1224
10 260 3
10 261 87/136
10 262 -2672551/9792
10 263 6713/144
10 264 3/17
10 265 102143/2448
10 266 -162515/2448
10 267 -186451/2448
10 268 474387/272
10 269 -114639/34
10 270 15767/136
10 271 535139/136
10 272 334915/288
10 273 -2681437/2448
10 274 -307463/136
10 275 -1864405/2448
10 276 724289/408
10 277 175/408
10 278 -112663/408
10 279 -1745/408
10 280 -48091/1224
10 281 -3140069/2448
10 282 19/136
10 283 4637869/3264
10 284 514157/29376
10 285 2155657/9792
10 286 -6007967/4896
10 287 -7127395/9792
10 288 -2297059/4896
10 289 2925883/1224
10 290 4884263/2448
10 291 -204091/2448
10 292 -6905933/2448
10 293 27/34
10 294 -16267/2448
10 295 -4/17
10 296 -45595/2448
10 297 -3
10 298 -87/136
10 299 -99306565/58752
10 300 1209019/7344
10 301 -1185277/1224
10 302 -1991249/2448
10 303 1044589/1632
10 304 164585/72
10 305 2/51
10 306 -19505/612
10 307 -7/3
10 308 -107/17
10 309 -446713/2448
10 311 19/136
10 313 67578569/58752
10 314 452921/816
10 315 -178391/204
10 316 -161/136
10 317 160759/816
10 318 1277/136
10 319 18485/612
10 320 1106033/1224
10 321 -19/136
10 323 -25540945/14688
10 324 147/136
10 325 265565/2448
10 326 -941/204
10 327 1721/136
10 328 169669/306
10 330 -19/136
10 332 -409/816
10 333 -19/136
10 334 145/204
10 335 -305/136
10 336 -2155/306
10 337 -875/816
10 338 -19/272
10 339 19/136
10 341 4571/612
10 342 583/2448
10 343 295/204
10 344 -381/272
10 345 -57/544
10 346 -383/204
10 347 57/544
10 348 -431/272
10 349 315/272
10 350 -21/68
10 351 -2317/612
10 352 335/272
10 353 39/17
10 354 -295/204
10 355 3577/816
10 357 -3807019/6528
10 358 89881/4896
10 359 -37487/4896
10 360 -4733/306
10 361 31301/1632
10 362 4117/4896
10 363 4529/612
10 364 124351/4896
10 365 18415/612
10 366 -118097/3264
10 367 61843/9792
10 368 12269/1224
10 369 -350549/3264
10 370 11267/408
10 371 -1077/272
10 372 2455/96
10 373 12757/816
10 374 -733/272
10 375 679/4896
10 376 -3187/408
10 377 -307/12
10 378 314881/4896
10 379 1/2
10 380 1061/102
10 381 -3/4
10 382 217/34
10 384 17/3
10 385 1061/204
10 387 59845/14688
10 388 -73243/7344
10 389 21/68
10 390 56581/1224
10 391 -10039/204
10 392 95993/1224
10 393 -21215/408
10 394 -50231/1632
10 395 -4/17
10 396 49991/1632
10 397 129359/4896
10 398 -4064/51
10 399 -131095/2448
10 400 195217/2448
10 401 -69157/1224
10 402 -341/408
10 403 -10123/204
10 404 1276/153
10 405 8345/136
10 406 -2667/136
10 407 142531/3264
10 408 2201437/4896
10 409 -4314041/4896
10 410 91535/272
10 411 4660979/4896
10 412 30245/72
10 413 -155009/272
10 414 -68341/72
10 415 -22645/408
10 416 562589/816
10 418 -44383/204
10 419 21/34
10 420 -61055/102
10 421 -17/6
10 422 -1187/204
10 423 3948721/9792
10 424 -203369/7344
10 425 204019/1224
10 426 37303/272
10 427 -51151/612
10 428 -385367/1224
10 429 265501/612
10 430 3/2
10 431 -1661/612
10 432 4456/17
10 434 643/204
10 436 -240749/3264
10 437 -45341/459
10 438 23896/153
10 439 92167/306
10 440 2705/306
10 441 -6521/306
10 442 -5569/36
10 444 1313/102
10 446 2387641/14688
10 447 341/204
10 448 -154613/204
10 449 -5257/306
10 450 -25373/612
10 451 -156685/408
10 452 -3
10 453 601/204
10 456 -1213/612
10 457 -551/204
10 458 11057/1224
10 459 -1441/68
10 460 -187939/612
10 461 -10177/1224
10 462 -347/408
10 463 1061/204
10 464 1
10 465 28309/136
10 466 -48517/408
10 467 6853/153
10 468 545/408
10 469 -1163/272
10 470 -58657/1224
10 471 75/272
10 472 -891/136
10 473 -1303/408
10 474 545/612
10 475 -214535/1224
10 476 4217/51
10 477 171367/1224
10 478 -10735/612
10 479 77519/1224
10 481 -1
10 482 1
10 483 -1956347/29376
10 484 -666539/816
10 485 166751/14688
10 486 -71/204
10 487 -110927/2448
10 488 267311/7344
10 489 -203465/2448
10 490 -3/17
10 491 3/17
10 492 59/68
10 493 -3478/153
10 494 43529/612
10 495 83909/1224
10 496 -13913/272
10 497 -14239/1224
10 498 -2527/816
10 500 -63689/1224
10 501 6757/408
10 502 -10123/408
10 503 4241887/29376
10 504 -20669167/9792
10 505 40419373/9792
10 506 -99455/68
10 507 -43175785/9792
10 508 -9692509/4896
10 509 382053/136
10 510 11070427/2448
10 511 3796/17
10 512 -114651/34
10 513 27/34
10 514 464213/408
10 515 -2/17
10 516 21/34
10 517 761511/272
10 518 9871/408
10 519 -2201693/1152
10 520 498067/3672
10 521 -4186205/4896
10 522 -182057/272
10 523 1311901/2448
10 524 162317/102
10 525 -309/68
10 526 -5114515/2448
10 527 -43/68
10 528 6227/153
10 529 -63496/51
10 530 -3585/136
10 531 943997/2176
10 532 142010/459
10 533 -734611/1224
10 534 469/408
10 535 -2855687/2448
10 536 -2231/136
10 537 -34715/612
10 538 103639/144
10 539 17293/408
10 540 -31500055/29376
10 541 3737/408
10 542 720515/204
10 543 76733/612
10 544 27163/1224
10 545 737669/408
10 546 803/24
10 547 78289/2448
10 548 10123/408
10 549 -42349/612
10 550 31555/272
10 551 224029/153
10 552 186947/2448
10 553 10123/816
10 554 -10123/408
10 556 -821767/816
10 557 76567/136
10 558 -39685/612
10 559 -4579/816
10 560 10123/544
10 561 51665/612
10 562 -10123/544
10 563 35197/816
10 564 18545/816
10 565 -785/612
10 566 2055457/2448
10 567 -321977/816
10 568 -1534343/2448
10 569 11362/153
10 570 -598105/2448
10 571 9205945/58752
10 572 13924261/4896
10 573 -5821/459
10 574 -686251/2448
10 575 5465683/3672
10 576 6500723/7344
10 577 316123/544
10 578 -5093873/1632
10 579 -5848055/2448
10 580 1688587/1632
10 581 2289853/612
10 583 10817/2448
10 584 48557/2448
10 585 2/3
10 586 21/34
10 587 27843425/14688
10 588 -2054261/7344
10 589 366943/204
10 590 405081/272
10 591 -2395037/1224
10 592 -332089/68
10 593 187253/1224
10 594 4/17
10 595 991487/2448
10 597 73/51
10 598 -65050907/29376
10 599 -383825/2448
10 600 699877/306
10 601 -1983859/2448
10 602 -2/17
10 603 -4/17
10 604 -4840955/2448
10 606 -1187/68
10 607 20590937/7344
10 608 -27/17
10 609 -579829/1224
10 610 4/17
10 611 -13/34
10 612 -369817/306
10 613 3
10 614 -128/17
10 615 -79/34
10 616 -32/17
10 617 73/34
10 618 103/272
10 619 613/153
10 620 -44/17
10 621 -49/34
10 622 -21/34
10 623 -1
10 624 -10969/2448
10 625 -8081/2448
10 626 -195/34
10 627 -27/34
10 628 -7/17
10 629 233/34
10 630 24/17
10 631 57/34
10 632 -13/17
10 633 -9/17
10 634 1979/2448
10 635 149/204
10 636 -725/272
10 637 195/34
10 638 -25/34
10 639 1
10 640 -1
10 641 24141325/29376
10 642 5201/306
10 643 174635/9792
10 644 -813539/3672
10 645 -275495/1836
10 646 2283973/3264
10 647 2664775/2448
10 648 -31/24
10 649 -120125/408
10 650 7/6
10 651 503/102
10 652 -47211/272
10 654 -79/51
10 655 859883/2448
10 656 -24195/68
10 657 -922921/612
10 658 4/3
10 659 3215399/2448
10 660 -2917/204
10 661 -21281/612
10 662 1210813/1224
10 663 3901/204
10 665 -34116959/29376
10 666 587/102
10 667 854659/612
10 668 1523/102
10 669 -1937/204
10 670 1922693/2448
10 672 520/51
10 674 -16
10 675 178/51
10 676 79/51
10 677 -593/102
10 678 1621/102
10 679 28323/136
10 680 791/102
10 681 79/102
10 682 -79/51
10 684 -118483/816
10 685 5443/68
10 686 -132/17
10 687 -331/204
10 688 79/68
10 689 1069/102
10 690 -79/68
10 691 215/34
10 692 107/51
10 693 23/204
10 694 32949/272
10 695 -45629/816
10 696 -18883/204
10 697 132/17
10 698 -2849/102
10 702 -4618469/29376
10 703 254815/612
10 704 -389885/1836
10 705 834257/2448
10 706 1/12
10 707 2023301/2448
10 708 27823/612
10 709 20711/612
10 710 -24499/48
10 712 -1195/68
10 713 14277167/14688
10 714 -299/204
10 715 -4888591/2448
10 716 -1253/18
10 717 -3911/612
10 718 -3896657/2448
10 720 -1783/68
10 722 16
10 723 -3589/153
10 724 -1195/68
10 725 60977/1224
10 726 -17341/204
10 727 -424843/408
10 728 -68179/1224
10 729 -1195/136
10 730 1195/68
10 731 1761245/2448
10 732 -243659/612
10 733 6661/153
10 734 721/408
10 735 -3585/272
10 736 -71245/1224
10 737 3585/272
10 738 -5743/204
10 739 -5687/408
10 740 449/612
10 741 -1459907/2448
10 742 76237/272
10 743 544933/1224
10 744 -8191/153
10 745 214805/1224
10 747 288049/918
10 748 -610613/272
10 749 5/16
10 750 -1
10 753 -2845/408
10 754 -13/16
10 758 -3720997/2448
10 759 55/24
10 760 -4477/136
10 761 265/24
10 763 -16085/2448
10 764 -1/16
10 765 -1902865/2448
10 766 -1/2
10 768 7/24
10 769 -147/17
10 770 -9/64
10 773 -4697/408
10 774 -147/17
10 775 9989/408
10 776 -36439/816
10 777 -381995/612
10 778 -5579/204
10 779 -147/34
10 780 147/17
10 782 1041221/2448
10 783 -600101/2448
10 784 1409/51
10 785 467/68
10 786 -441/68
10 787 -4735/136
10 788 441/68
10 789 -1341/68
10 790 -819/68
10 791 38/51
10 792 -882823/2448
10 793 68945/408
10 794 221819/816
10 795 -1839/68
10 796 18845/204
10 804 3/8
10 805 53/24
10 806 1/4
10 807 7/24
10 808 -3/4
10 809 -11/24
10 810 1/12
10 812 1/6
10 813 7/3
10 814 43/12
10 815 1
10 816 -9/4
10 817 31/8
10 818 13/24
10 819 -47/24
10 821 -7/6
10 822 11/12
10 823 25/8
10 824 -9/4
10 825 10
10 828 -1/4
10 829 -7/2
10 830 3/4
10 831 -5/2
10 832 35/36
10 833 1/6
10 835 17/4
10 836 1/3
10 837 13/12
10 838 53/6
10 839 1/4
10 840 355/24
10 841 4/3
10 842 -1/8
10 844 -1/4
10 845 -1/4
10 847 -1/4
10 851 1/2
10 852 -1/4
10 853 -1/2
10 857 -1/2
10 858 1/2
10 859 -16
10 861 1/4
10 862 -1/2
10 867 -2/3
10 868 -2
10 870 1/4
10 871 -1
10 872 -2/3
10 873 1/2
10 881 -1/2
10 883 1/4
10 885 1/2
10 886 -1/4
10 887 5/4
10 889 -1/4
10 890 16
10 892 8
10 893 -32
10 895 1/4
10 899 -174326239/1762560
10 900 -1265407/1224
11 0 33917/864
11 1 31/24
11 2 -157/8
11 4 75/8
11 5 -49/54
11 6 -49/54
11 7 113/216
11 8 -983/72
11 9 49/3
11 10 19/18
11 11 73/36
11 12 121/12
11 13 317/36
11 14 265/36
11 15 -9/8
11 16 -1625/54
11 17 -817/36
11 18 203/9
11 19 370/27
11 20 -45/2
11 21 355/54
11 22 -19/18
11 23 305/18
11 24 -1625/54
11 25 19/9
11 26 139/18
11 27 -41/18
11 28 -269/36
11 29 -190/9
11 30 -335/36
11 31 85/2
11 32 -2165/108
11 33 1277/54
11 34 -137258059/1684800
11 35 -105668059/1684800
11 36 -1685/54
11 37 -767/54
11 38 100/3
11 39 47/4
11 40 -77/9
11 42 -197115259/10108800
11 43 3819480456301/53939653056
11 44 97741122/31215077
11 45 -1552408345/749161848
11 46 -6844817782223/26969826528
11 47 8035198554389/26969826528
11 48 450188267101/1997764928
11 49 -4946518536071/6742456632
11 50 4348296935/4494971088
11 51 -1552408345/374580924
11 52 -35/6
11 53 40/9
11 54 1614838499/374580924
11 55 -6109531783/561871386
11 56 1552408345/499441232
11 57 1552408345/374580924
11 58 -1552408345/374580924
11 59 -1552408345/749161848
11 60 54582930739961/53939653056
11 61 -12668139172949/6742456632
11 62 425329582765/2996647392
11 63 2242008370791/998882464
11 64 8629037602529/13484913264
11 65 -443973596017/749161848
11 66 -5785878577187/4494971088
11 67 -3567549315151/8989942176
11 68 8448345178877/8989942176
11 69 19790036551/4494971088
11 70 -325154722229/2247485544
11 72 -1552408345/374580924
11 73 -729060194235/998882464
11 74 37/6
11 75 7/9
11 77 79494593846567/107879306112
11 78 -578538092227/13484913264
11 79 2909180723/4494971088
11 80 -436684203259/17979884352
11 81 100851668827/17979884352
11 82 1552408345/749161848
11 83 -167139379739/17979884352
11 84 2909180723/4494971088
11 85 1552408345/374580924
11 86 -1552408345/374580924
11 87 6405269347/2247485544
11 88 88285694477/4494971088
11 89 -11630251705/998882464
11 90 4/3
11 91 16125222793/998882464
11 92 -246782209291/8989942176
11 93 -2114279731/374580924
11 94 233547016643/4494971088
11 95 1552408345/499441232
11 96 -184508627/249720616
11 98 -2534599799/1123742772
11 100 2909180723/2247485544
11 102 64/3
11 103 -2909180723/2247485544
11 105 -109551401503/3172920768
11 106 85554992029/6742456632
11 107 -1552408345/499441232
11 108 1552408345/499441232
11 109 -185081659163/4494971088
11 110 -1552408345/749161848
11 111 1552408345/374580924
11 112 1552408345/749161848
11 113 -1552408345/749161848
11 114 -1552408345/749161848
11 115 19790036551/4494971088
11 116 -1552408345/749161848
11 117 2909180723/2247485544
11 118 -2909180723/2247485544
11 119 2468340859495/53939653056
11 120 -180974837716865/161818959168
11 121 3357719744933/1498323696
11 122 -2800510262173/3371228316
11 123 -130652677362781/53939653056
11 124 -3239837790137/2996647392
11 125 40935248239003/26969826528
11 126 68054388675259/26969826528
11 127 1487449236925/13484913264
11 128 -12678252857897/6742456632
11 129 18814161094901/26969826528
11 130 40152109763567/26969826528
11 131 -23/2
11 132 2909180723/2247485544
11 133 -348680713977635/323637918336
11 134 10236918151457/161818959168
11 135 -24907249071511/53939653056
11 136 -3289007681537/8989942176
11 137 7727749471603/26969826528
11 138 25323026184077/26969826528
11 140 -30863570580683/26969826528
11 142 1552408345/374580924
11 143 -9982312736585/13484913264
11 144 5/3
11 145 -1552408345/749161848
11 147 37600425901241/161818959168
11 148 3929081581453/26969826528
11 149 -8756459570089/26969826528
11 151 -1331751655519/2247485544
11 152 -1552408345/749161848
11 153 -1552408345/374580924
11 154 36862970395/99153774
11 155 -5/3
11 156 1552408345/749161848
11 158 -198704362984295/323637918336
11 159 -19790036551/2247485544
11 160 50746447113659/26969826528
11 161 1552408345/374580924
11 162 6405269347/2247485544
11 163 29622522770075/26969826528
11 164 -37/6
11 165 1161136411/2247485544
11 170 2540/9
11 171 104869979329/4494971088
11 172 16384503877/561871386
11 173 -22984486853/374580924
11 174 346389353531/8989942176
11 175 5316717147967/6742456632
11 176 242116172069/4494971088
11 177 64090731643/4494971088
11 178 5162844829/280935693
11 179 4682931569/132205032
11 180 -14808794989531/26969826528
11 181 9783756487369/26969826528
11 182 112583381507/2247485544
11 183 -19790036551/4494971088
11 184 98104742051/8989942176
11 185 -131036703775/2247485544
11 186 27148126951/2996647392
11 187 -9151551589/499441232
11 188 -113984137279/4494971088
11 189 2449300073/374580924
11 190 13515669452075/26969826528
11 191 -1051252440041/4494971088
11 192 -3012133704773/8989942176
11 193 -11645990735/187290462
11 194 -126223025599/1498323696
11 196 -7
11 197 14/9
11 198 3288601652195/17979884352
11 199 20595707294635/26969826528
11 200 67277/3264
11 201 -525227/9792
11 202 -348451/14688
11 203 -360433/29376
11 204 1048817/9792
11 205 2993315/29376
11 206 -655403/2448
11 207 -829/48
11 208 -5915/612
11 209 1819265/14688
11 210 -1389635/14688
11 211 -464131/3264
11 212 2991853/7344
11 213 3155/612
11 214 55459/1224
11 215 -108943/1632
11 216 -178087/2448
11 217 490487/2448
11 218 7408943/29376
11 219 -3656225/7344
11 220 137441/3264
11 221 6569107/14688
11 222 269143/1088
11 223 229807/3264
11 224 -39347/48
11 225 -189979/9792
11 226 -1295215/4896
11 227 -415/816
11 228 -18973/408
11 229 13/24
11 230 -205/102
11 231 -317693/1632
11 232 -1/2
11 234 5206211/6528
11 235 -18931/2448
11 236 -2543/1224
11 237 -125159/3264
11 238 146035/3264
11 239 6151/2448
11 240 -34711/3264
11 241 7363/2448
11 242 -13/3
11 243 -5711/612
11 244 -155/12
11 245 43529/1224
11 246 -14595323/29376
11 247 15881957/14688
11 248 -108179/4896
11 249 -3188717/2448
11 250 -1488511/3672
11 251 52399/153
11 252 1632353/2448
11 253 1489249/4896
11 254 -3199633/4896
11 255 -2653/204
11 256 198709/1224
11 258 2809/1224
11 259 820327/1632
11 260 195/4
11 261 943/102
11 262 -1965215/6528
11 263 -10145/1224
11 264 13/4
11 265 -775/2448
11 266 9097/612
11 267 1/144
11 268 -603691/2448
11 269 1179665/2448
11 270 -5437/272
11 271 -28510/51
11 272 -260801/1632
11 273 21979/144
11 274 245713/816
11 275 130273/1224
11 276 -11987/48
11 277 -55/68
11 278 2683/68
11 279 -227/68
11 280 2887/612
11 281 445957/2448
11 282 141/136
11 283 -910555/4896
11 284 -767939/14688
11 285 11738909/29376
11 286 611203/4896
11 287 -7659907/9792
11 288 -2975549/3672
11 289 -624035/1224
11 290 6473287/2448
11 291 -551393/4896
11 292 364941/544
11 293 117/8
11 294 259895/4896
11 295 -13/3
11 296 44881/306
11 297 -223/4
11 298 -1045/102
11 299 -17592959/9792
11 300 2707837/9792
11 301 -105561/1088
11 302 -580735/544
11 303 -1717511/4896
11 304 81899/136
11 305 3065/408
11 306 -624575/1632
11 307 -31/12
11 308 -6
11 309 -266301/544
11 310 -30
11 311 -539/136
11 313 25221113/19584
11 314 -624769/4896
11 315 3260705/4896
11 316 359/408
11 317 -49757/204
11 318 -1063/102
11 319 -12845/1224
11 320 -208295/1224
11 321 -141/136
11 323 -1395947/2176
11 324 -893/136
11 325 1110023/1632
11 326 3113/204
11 327 6445/408
11 328 1414711/1632
11 329 31
11 330 539/136
11 331 -8
11 332 397/816
11 333 -141/136
11 334 109/102
11 335 19529/1632
11 336 84577/408
11 337 371/816
11 338 -141/272
11 339 141/136
11 341 -227819/1632
11 342 145381/1632
11 343 -1243/204
11 344 -587/272
11 345 -15/544
11 346 362/51
11 347 559/544
11 348 1243/272
11 349 813/272
11 350 127/408
11 351 202499/1632
11 352 -11563/204
11 353 -167219/1632
11 354 1243/204
11 355 -7777/816
11 357 -831365/1632
11 358 2773351/4896
11 359 -115145/4896
11 360 -1801/408
11 361 109367/9792
11 362 493193/9792
11 363 -10111/2448
11 364 -37089/1088
11 365 -10171/1224
11 366 38143/3264
11 367 -1013/9792
11 368 4903/2448
11 369 54827/3264
11 370 108105/1088
11 371 -67047/1088
11 372 -2165/544
11 373 301147/3264
11 374 -25105/1632
11 375 42319/4896
11 376 -36745/1632
11 377 665/272
11 378 -88367/4896
11 380 3853/204
11 382 -2309/204
11 383 3/4
11 384 6443/72
11 385 3955/408
11 387 41539/1728
11 388 11627/1836
11 389 91/16
11 390 991/1224
11 391 2365/408
11 392 -70043/2448
11 393 6401/816
11 394 13097/1632
11 395 -13/3
11 396 -5839/544
11 397 36527/4896
11 398 197/68
11 399 -24739/2448
11 400 -17245/1224
11 401 8141/306
11 402 -2653/204
11 403 1205/204
11 404 172/153
11 405 -866/51
11 406 215/17
11 407 -12487/9792
11 408 52904801/88128
11 409 -6750239/4896
11 410 6598121/14688
11 411 41670079/29376
11 412 1615295/2448
11 413 -13214515/14688
11 414 -22168855/14688
11 415 -603391/7344
11 416 2002033/1836
11 418 -4782551/14688
11 419 91/8
11 420 -14664719/14688
11 421 -509/9
11 422 -2149/102
11 423 113748533/176256
11 424 -1468397/88128
11 425 7998433/29376
11 426 95535/544
11 427 -3050527/14688
11 428 -6970235/14688
11 429 8804195/14688
11 431 817/153
11 432 2456681/7344
11 433 -85/2
11 434 -733/102
11 436 -10132343/88128
11 437 -9137/96
11 438 2983603/14688
11 439 1066721/2448
11 440 172/153
11 441 1094/153
11 442 -118181/432
11 443 1/2
11 444 -541/102
11 446 62162759/176256
11 447 2653/102
11 448 -17675789/14688
11 449 -344/153
11 450 2687/1224
11 451 -8278151/14688
11 452 -27/4
11 453 -959/102
11 455 8
11 456 47287/1224
11 457 6395/204
11 458 -5570/153
11 459 -24917/1632
11 460 -406975/918
11 461 53477/1224
11 462 406/17
11 463 3955/408
11 464 197/12
11 465 5011291/14688
11 466 -2641405/14688
11 467 109733/1224
11 468 2653/204
11 469 -5587/544
11 470 -65933/612
11 471 -77351/1632
11 472 -913/34
11 473 1755/136
11 474 2653/306
11 475 -3965657/14688
11 476 16292/153
11 477 473735/1632
11 478 -113711/1224
11 479 1487/306
11 481 -197/12
11 482 197/12
11 483 -1641211/9792
11 484 -12768757/14688
11 485 -140/459
11 486 -923/144
11 487 5137/1224
11 488 -8005/1836
11 489 1973/204
11 490 -13/4
11 491 13/4
11 492 767/48
11 493 -13171/2448
11 494 -9271/2448
11 495 2783/1224
11 496 2469/272
11 497 -39539/2448
11 498 621/272
11 500 9667/1224
11 501 -41/17
11 502 1205/408
11 503 -240389/29376
11 504 8815201/29376
11 505 -5739059/9792
11 506 1013263/4896
11 507 6127297/9792
11 508 680245/2448
11 509 -482165/1224
11 510 -519971/816
11 511 -83201/2448
11 512 1163753/2448
11 513 117/8
11 514 -48823/306
11 515 -13/6
11 516 91/8
11 517 -487777/1224
11 518 -2923/204
11 519 15073141/58752
11 520 -324625/14688
11 521 625823/4896
11 522 59321/544
11 523 -21657/272
11 524 -295549/1224
11 525 1135/136
11 526 180775/612
11 527 -3589/408
11 528 3571/1224
11 529 107539/612
11 530 -2333/408
11 531 -3983147/58752
11 532 -326833/7344
11 533 108379/1224
11 534 19/408
11 535 25477/153
11 536 193/34
11 537 11717/1224
11 538 -823/8
11 539 -921/136
11 540 2544173/14688
11 541 -4957/408
11 542 -153415/306
11 543 -11429/1224
11 544 -7579/612
11 545 -624275/2448
11 546 2263/408
11 547 -5329/1224
11 548 -1205/408
11 549 21503/2448
11 550 -294/17
11 551 -85151/408
11 552 -24931/2448
11 553 -1205/816
11 554 1205/408
11 556 356113/2448
11 557 -194119/2448
11 558 1520/153
11 559 449/816
11 560 -1205/544
11 561 -31363/2448
11 562 1205/544
11 563 -2377/408
11 564 -1471/816
11 565 347/1224
11 566 -293011/2448
11 567 11387/204
11 568 221083/2448
11 569 -6743/612
11 570 84653/2448
11 571 -2497481/58752
11 572 -645137/1632
11 573 -1942045/5184
11 574 103123/408
11 575 -613201/918
11 576 289309/1728
11 577 627667/1088
11 578 15815275/14688
11 579 -15011575/7344
11 580 -1872893/7344
11 581 -13197101/14688
11 583 87727/864
11 584 490003/864
11 585 1181/72
11 586 91/8
11 587 17230319/10368
11 588 -34288969/88128
11 589 527657/29376
11 590 457433/272
11 591 11680177/14688
11 592 -10613611/14688
11 593 -462371/3672
11 594 13/3
11 595 7253081/14688
11 596 -1/2
11 597 1327/204
11 598 -12359281/5508
11 599 1678277/14688
11 600 -14561623/14688
11 601 -68551/2448
11 602 -13/6
11 603 -13/3
11 604 701921/918
11 605 1/2
11 606 407/68
11 607 161282023/176256
11 608 -117/4
11 609 224977/864
11 610 13/3
11 611 -169/24
11 612 -869693/864
11 613 223/4
11 614 145/12
11 615 -1027/24
11 616 -104/3
11 617 949/24
11 618 2497/96
11 619 25393/108
11 620 -143/3
11 621 -637/24
11 622 -91/8
11 623 -221/12
11 624 -164267/864
11 625 40901/864
11 626 -845/8
11 627 -117/8
11 628 -1181/96
11 629 3029/24
11 630 847/32
11 631 247/8
11 632 -169/12
11 633 -39/4
11 634 105985/864
11 635 -364/9
11 636 -45229/288
11 637 845/8
11 638 -325/24
11 639 221/12
11 640 -221/12
11 641 368105/432
11 642 1030763/864
11 643 36997/1632
11 644 -4674193/29376
11 645 -455321/2448
11 646 -62559/1088
11 647 305481/544
11 648 5/12
11 649 -709945/1632
11 650 31/24
11 651 817/102
11 652 -7483/34
11 653 -9/2
11 654 -749/204
11 655 7642159/19584
11 656 978253/4896
11 657 -264391/4896
11 658 -5/6
11 659 -926105/1224
11 660 -233/136
11 661 581/1224
11 662 -249745/2448
11 663 -5/34
11 665 -47001721/58752
11 666 -3235/204
11 667 2797205/1632
11 668 536/51
11 669 -228/17
11 670 1396997/1632
11 671 39
11 672 3503/204
11 674 -16
11 675 -7817/408
11 676 -3331/204
11 677 2785/204
11 678 41663/1632
11 679 21613/68
11 680 -6725/408
11 681 -5371/408
11 682 -1769/204
11 683 -10
11 684 -380479/1632
11 685 65823/544
11 686 -2165/34
11 687 -3235/408
11 688 1633/272
11 689 15847/204
11 690 4079/272
11 691 2925/136
11 692 -2155/408
11 693 -1135/204
11 694 100321/544
11 695 -10763/136
11 696 -298153/1632
11 697 2165/34
11 698 -15049/408
11 700 10
11 701 -10
11 702 -3124003/19584
11 703 3591737/2448
11 704 474019/7344
11 705 -699823/2448
11 706 5/12
11 707 -310565/1224
11 708 -10981/1224
11 709 -10385/1224
11 710 1897/12
11 711 1/2
11 712 779/204
11 713 294275/3672
11 714 -63/68
11 715 1641961/1224
11 716 29867/1224
11 717 21317/1224
11 718 144197/2448
11 719 -1
11 720 65/204
11 722 16
11 723 15059/2448
11 724 779/204
11 725 -29081/2448
11 726 11971/408
11 727 65039/204
11 728 4349/306
11 729 779/408
11 730 -779/204
11 731 -276101/1224
11 732 141587/1224
11 733 -5711/612
11 734 -63/136
11 735 575/272
11 736 33229/2448
11 737 -847/272
11 738 5711/816
11 739 353/136
11 740 -19/612
11 741 223727/1224
11 742 -8521/102
11 743 -339025/2448
11 744 5711/612
11 745 -27131/612
11 747 14232391/29376
11 748 1540949/2448
11 749 -11/8
11 753 883/48
11 754 -19/8
11 756 -1
11 758 -38869/24
11 759 -103/48
11 760 -967/48
11 761 -13/12
11 763 -625/144
11 764 -169/12
11 765 -6871/9
11 766 -173/24
11 768 -2017/72
11 769 -27/2
11 770 -71/64
11 772 8
11 773 135/8
11 774 33/2
11 775 -93/8
11 776 -1189/24
11 777 -2541/4
11 778 12
11 779 53/4
11 780 17/2
11 781 10
11 782 2717/6
11 783 -5915/24
11 784 415/6
11 785 10
11 786 -47/8
11 787 -2053/24
11 788 -121/8
11 789 -109/4
11 790 3/2
11 791 5
11 792 -4459/12
11 793 3925/24
11 794 1000/3
11 795 -817/12
11 796 337/6
11 798 -10
11 799 10
11 800 -1/4
11 801 -1/2
11 803 1/2
11 804 15/8
11 805 -31/24
11 806 -3/4
11 807 5/12
11 808 1/4
11 809 -17/24
11 810 19/24
11 812 -13/3
11 813 83/4
11 814 -13/6
11 815 67/12
11 816 -17/4
11 817 -15/8
11 818 19/8
11 819 -23/24
11 821 -81/4
11 822 10/3
11 823 133/48
11 824 -119/8
11 825 10
11 828 1/6
11 832 -13/36
11 833 -5/12
11 835 -13/12
11 836 -10/3
11 837 -11/6
11 838 -13/6
11 839 3/2
11 840 -13/12
11 841 -5/6
11 842 -1/4
11 844 -1/4
11 845 -1/8
11 847 -1/4
11 848 1/2
11 850 1/2
11 851 1/2
11 854 1/2
11 855 -7/2
11 857 20/3
11 858 1/2
11 859 8
11 860 1/4
11 862 -1/2
11 863 37/2
11 864 -10
11 866 -1/2
11 867 -281/72
11 868 -88/3
11 869 21/2
11 870 127/12
11 871 -167/6
11 872 24
11 873 257/24
11 875 -1/4
11 877 1/2
11 878 -5/2
11 879 -95/24
11 880 -221/36
11 881 -193/3
11 883 -20/3
11 884 37/6
11 885 -20/3
11 886 37/6
11 887 -107/2
11 889 -1/4
11 890 8
11 893 -16
11 894 1/4
11 896 -13/4
11 897 1/4
11 898 15/4
11 899 -6440017/51840
11 900 -13607/6
12 8 77/36
12 11 -77/18
12 12 77/36
12 13 -77/36
12 14 -77/18
12 17 -77/18
12 18 77/18
12 20 -77/18
12 25 77/18
12 26 -77/18
12 27 77/18
12 28 77/18
12 30 -77/36
12 33 77/18
12 35 -77/18
12 39 77/18
13 8 77/36
13 10 -77/18
13 12 -77/36
13 13 77/36
13 16 -77/18
13 19 77/18
13 21 77/18
13 22 77/18
13 23 -77/18
13 24 -77/18
13 30 -77/36
13 33 77/18
13 34 77/18
13 37 -77/18
14 1 10
14 2 -185/18
14 4 5/18
14 7 -10
14 8 3/4
14 11 -3/2
14 12 3/4
14 13 -3/4
14 14 -3/2
14 17 20/3
14 18 -20/3
14 20 20/3
14 25 -85/12
14 26 15/2
14 27 3/2
14 28 -15/2
14 29 -5/12
14 30 -3/4
14 31 5/6
14 33 3/2
14 34 3391/400
14 35 -809/400
14 38 5/6
14 39 -47/3
14 40 -9
14 42 -1627/7200
14 43 -3746819291/499441232
14 44 -386160429/62430154
14 45 29354443/62430154
14 46 -2891915941/749161848
14 47 -1749491825/749161848
14 48 -8928523793/499441232
14 49 3956338876/93645231
14 50 -434536913/124860308
14 51 29354443/31215077
14 52 -12
14 53 8
14 54 -29354443/31215077
14 55 136439813/31215077
14 56 -88063329/124860308
14 57 -29354443/31215077
14 58 29354443/31215077
14 59 29354443/62430154
14 60 -50178764093/1498323696
14 61 15435594053/187290462
14 62 2855654909/249720616
14 63 -21508503019/249720616
14 64 -11718167567/374580924
14 65 1518217221/62430154
14 66 5476258983/124860308
14 67 7528575787/249720616
14 68 -12436332209/249720616
14 69 -396492831/124860308
14 70 1140706349/62430154
14 72 29354443/31215077
14 73 10864334391/249720616
14 74 12
14 75 2
14 77 -28411172865/998882464
14 78 -2950785155/374580924
14 79 -154214751/124860308
14 80 -1920429661/499441232
14 81 2658032045/499441232
14 82 -29354443/62430154
14 83 -68189845/499441232
14 84 -154214751/124860308
14 85 -29354443/31215077
14 86 29354443/31215077
14 87 95505865/62430154
14 88 2241290111/124860308
14 89 -2099881927/249720616
14 91 5096529319/249720616
14 92 -339446749/249720616
14 93 29354443/31215077
14 94 -659435715/124860308
14 95 -88063329/124860308
14 96 29354443/62430154
14 98 154214751/31215077
14 100 -154214751/62430154
14 102 16
14 103 154214751/62430154
14 105 -119300653/88136688
14 106 260468719/187290462
14 107 88063329/124860308
14 108 -88063329/124860308
14 109 -432874109/124860308
14 110 29354443/62430154
14 111 -29354443/31215077
14 112 -29354443/62430154
14 113 29354443/62430154
14 114 29354443/62430154
14 115 -396492831/124860308
14 116 29354443/62430154
14 117 -154214751/62430154
14 118 154214751/62430154
14 119 4283670173/1498323696
14 120 273471578465/4494971088
14 121 -3424712813/31215077
14 122 2774936491/93645231
14 123 170165995261/1498323696
14 124 12317291715/249720616
14 125 -52965948583/749161848
14 126 -82680177919/749161848
14 127 -4335848089/374580924
14 128 15435594053/187290462
14 129 -7455382649/749161848
14 130 -64598702195/749161848
14 132 -154214751/62430154
14 133 380092396355/8989942176
14 134 -17998040069/4494971088
14 135 34747341931/1498323696
14 136 4903143629/249720616
14 137 -13914031183/749161848
14 138 -24433379585/749161848
14 140 35142667823/749161848
14 142 -29354443/31215077
14 143 7847062277/374580924
14 144 4
14 145 29354443/62430154
14 147 -74976036023/4494971088
14 148 -8678803177/749161848
14 149 17012460037/749161848
14 151 2930556093/62430154
14 152 29354443/62430154
14 153 29354443/31215077
14 154 -131053535/5508543
14 156 -29354443/62430154
14 158 173017718771/8989942176
14 159 396492831/62430154
14 160 -83997817127/749161848
14 161 -29354443/31215077
14 162 95505865/62430154
14 163 -30463846967/749161848
14 164 -16
14 165 -279075059/62430154
14 171 1160539751/124860308
14 172 235251245/31215077
14 173 -268326956/31215077
14 174 -1070437999/249720616
14 175 -6744735547/187290462
14 176 1292842595/124860308
14 177 719807405/124860308
14 178 77315226/31215077
14 179 14713901/3672362
14 180 23301122383/749161848
14 181 -5779780237/749161848
14 182 1433419377/62430154
14 183 396492831/124860308
14 184 160825885/249720616
14 185 -1712910137/62430154
14 186 -2158590813/249720616
14 187 -839719383/124860308
14 188 381607759/124860308
14 189 66151422/31215077
14 190 -14225035055/749161848
14 191 681803405/124860308
14 192 7244928017/249720616
14 193 -716917539/31215077
14 194 369216893/124860308
14 196 -4
14 197 4
14 198 -8501569703/1498323696
14 199 -52263845673/249720616
15 1 10
15 2 -185/18
15 4 5/18
15 7 -10
15 8 1/3
15 9 5/6
15 10 -3/2
15 12 -3/4
15 13 3/4
15 14 5/6
15 15 5/12
15 16 35/6
15 17 -5/6
15 19 -20/3
15 21 -20/3
15 22 3/2
15 23 15/2
15 24 35/6
15 25 5/12
15 30 -3/4
15 32 -5/12
15 33 -20/3
15 34 1427/1200
15 35 -9173/1200
15 36 -5/6
15 37 89/6
15 39 5/6
15 40 -49/6
15 42 3809/2400
15 43 2502176385/499441232
15 44 250055197/62430154
15 45 14547/62430154
15 46 -3510330137/749161848
15 47 6515443883/749161848
15 48 5514117523/499441232
15 49 -3255823558/93645231
15 50 500154035/124860308
15 51 14547/31215077
15 54 -14547/31215077
15 55 -250055197/31215077
15 56 -43641/124860308
15 57 -14547/31215077
15 58 14547/31215077
15 59 14547/62430154
15 60 48650926751/1498323696
15 61 -12536668907/187290462
15 62 -498582959/249720616
15 63 19554361593/249720616
15 64 8774974343/374580924
15 65 -1253883641/62430154
15 66 -5513972053/124860308
15 67 -4512587505/249720616
15 68 8526475675/249720616
15 69 -72735/124860308
15 70 -500794103/62430154
15 72 14547/31215077
15 73 -6519837077/249720616
15 77 34545521819/998882464
15 78 1002184633/374580924
15 79 -14547/124860308
15 80 -2000077901/499441232
15 81 450957/499441232
15 82 -14547/62430154
15 83 -2000892533/499441232
15 84 -499455779/124860308
15 85 -14547/31215077
15 86 14547/31215077
15 87 499426685/62430154
15 88 -500124941/124860308
15 89 -421863/249720616
15 91 421863/249720616
15 92 945555/249720616
15 93 14547/31215077
15 94 -945555/124860308
15 95 499397591/124860308
15 96 -499426685/62430154
15 98 14547/31215077
15 100 -14547/62430154
15 103 14547/62430154
15 105 412366475/88136688
15 106 124913647/62430154
15 107 43641/124860308
15 108 249676975/124860308
15 109 -999158857/124860308
15 110 14547/62430154
15 111 -14547/31215077
15 112 -14547/62430154
15 113 -124845761/62430154
15 114 14547/62430154
15 115 -72735/124860308
15 116 -249706069/62430154
15 117 -249735163/62430154
15 118 14547/62430154
15 119 3996649975/499441232
15 120 -197573951591/4494971088
15 121 10406566513/124860308
15 122 -2508407350/93645231
15 123 -133395207307/1498323696
15 124 -10028261557/249720616
15 125 41630266477/749161848
15 126 68685978493/749161848
15 127 2503039507/374580924
15 128 -12536668907/187290462
15 129 12547491875/749161848
15 130 42637120697/749161848
15 132 -14547/62430154
15 133 -365843475941/8989942176
15 134 12527417015/4494971088
15 135 -26583662785/1498323696
15 136 -3507333455/249720616
15 137 8531683501/749161848
15 138 24567248603/749161848
15 140 -30587164397/749161848
15 142 -14547/31215077
15 143 -9521692295/374580924
15 145 14547/62430154
15 147 43326843503/4494971088
15 148 5014676291/749161848
15 149 -8539800727/749161848
15 151 -1754605009/62430154
15 152 -249706069/62430154
15 153 -124845761/31215077
15 154 81199280/5508543
15 156 -14547/62430154
15 158 -198888721241/8989942176
15 159 72735/62430154
15 160 57651953741/749161848
15 161 249706069/31215077
15 162 499426685/62430154
15 163 27559793741/749161848
15 165 -14547/62430154
15 171 -43641/124860308
15 172 -130923/31215077
15 173 145470/31215077
15 174 502685213/249720616
15 175 5517056017/187290462
15 176 -101829/124860308
15 177 -14547/124860308
15 178 -116376/31215077
15 179 -14547/3672362
15 180 -14551512013/749161848
15 181 8516409151/749161848
15 182 -500154035/62430154
15 183 72735/124860308
15 184 450957/249720616
15 185 500386787/62430154
15 186 -450957/249720616
15 187 1440153/124860308
15 188 189111/124860308
15 189 -29094/31215077
15 190 12537454445/749161848
15 191 -1002504667/124860308
15 192 -3510999299/249720616
15 193 125340359/31215077
15 194 -1000060771/124860308
15 198 284706151/1498323696
15 199 68157792389/749161848
16 2 5/18
16 4 -5/18
16 8 101/12
16 9 -40/3
16 10 -2
16 11 -3/2
16 12 -1/4
16 13 1/4
16 14 -89/6
16 15 -20/3
16 16 200/9
16 17 20
16 18 -20/3
16 19 -80/9
16 20 20/3
16 21 -40/9
16 22 2
16 23 -40/3
16 24 200/9
16 25 -65/12
16 26 -55/6
16 27 3/2
16 28 55/6
16 29 95/12
16 30 -7/4
16 31 -95/6
16 32 100/9
16 33 -133/18
16 34 2219929/15600
16 35 595243/5200
16 36 200/9
16 37 98/9
16 38 -95/6
16 39 -37/3
16 40 -11
16 42 2170529/93600
16 43 200805985/264410064
16 44 -8625043/11017086
16 45 3015135/3672362
16 46 -608850209/44068344
16 47 777198395/44068344
16 48 549755227/29378896
16 49 -217301981/5508543
16 50 53954473/22034172
16 51 3015135/1836181
16 52 -12
16 53 8
16 54 -3015135/1836181
16 55 -35443301/5508543
16 56 -9045405/7344724
16 57 -3015135/1836181
16 58 3015135/1836181
16 59 3015135/3672362
16 60 6989988647/88136688
16 61 -1597551809/11017086
16 62 141169345/14689448
16 63 2394799873/14689448
16 64 1026244631/22034172
16 65 -172731143/3672362
16 66 -585706393/7344724
16 67 -500441889/14689448
16 68 1117932043/14689448
16 69 -29765123/7344724
16 70 -1308043/3672362
16 72 3015135/1836181
16 73 -732955045/14689448
16 74 12
16 75 2
16 77 15856300115/528820128
16 78 118891897/22034172
16 79 -10359859/7344724
16 80 -718436443/88136688
16 81 196295321/29378896
16 82 -3015135/3672362
16 83 -608022307/88136688
16 84 -10359859/7344724
16 85 -3015135/1836181
16 86 3015135/1836181
16 87 4329589/3672362
16 88 272614745/22034172
16 89 -160886155/14689448
16 91 337159531/14689448
16 92 63778743/14689448
16 93 3015135/1836181
16 94 -122536535/7344724
16 95 -9045405/7344724
16 96 3015135/3672362
16 98 10359859/1836181
16 100 -10359859/3672362
16 102 16
16 103 10359859/3672362
16 105 1244576375/88136688
16 106 29494123/11017086
16 107 9045405/7344724
16 108 -9045405/7344724
16 109 -49942841/7344724
16 110 3015135/3672362
16 111 -3015135/1836181
16 112 -3015135/3672362
16 113 3015135/3672362
16 114 3015135/3672362
16 115 -29765123/7344724
16 116 3015135/3672362
16 117 -10359859/3672362
16 118 10359859/3672362
16 119 549601705/88136688
16 120 -8269472449/88136688
16 121 698682727/3672362
16 122 -796508705/11017086
16 123 -17386304455/88136688
16 124 -1225922081/14689448
16 125 5948561605/44068344
16 126 7797178117/44068344
16 127 4534399/22034172
16 128 -1597551809/11017086
16 129 2331471467/44068344
16 130 5867500721/44068344
16 132 -10359859/3672362
16 133 -35356876105/528820128
16 134 858754151/264410064
16 135 -3875787889/88136688
16 136 -193384671/14689448
16 137 1492256869/44068344
16 138 3036411107/44068344
16 140 -3838795349/44068344
16 142 -3015135/1836181
16 143 -960385391/22034172
16 144 4
16 145 3015135/3672362
16 147 455372033/264410064
16 148 188148225/14689448
16 149 -1720446847/44068344
16 151 -177325321/3672362
16 152 3015135/3672362
16 153 3015135/1836181
16 154 263720782/5508543
16 156 -3015135/3672362
16 158 -16237821329/528820128
16 159 29765123/3672362
16 160 5982395717/44068344
16 161 -3015135/1836181
16 162 4329589/3672362
16 163 2009869661/44068344
16 164 -16
16 165 -17704583/3672362
16 170 -80/3
16 171 64401835/7344724
16 172 2242681/1836181
16 173 5989724/5508543
16 174 121520805/14689448
16 175 784231573/11017086
16 176 164368609/22034172
16 177 41053209/7344724
16 178 -5759270/1836181
16 179 -7188951/3672362
16 180 -2056208581/44068344
16 181 617919007/44068344
16 182 21187037/3672362
16 183 29765123/7344724
16 184 49400841/14689448
16 185 -80418559/11017086
16 186 -574196515/44068344
16 187 197746315/22034172
16 188 154313885/22034172
16 189 1314454/1836181
16 190 1661215325/44068344
16 191 -126467075/7344724
16 192 -380310219/14689448
16 193 345681/1836181
16 194 -31228939/7344724
16 196 -4
16 197 4
16 198 3792676483/264410064
16 199 5724630353/44068344
17 2 5/18
17 4 -5/18
17 8 8/3
17 9 -35/6
17 10 1/2
17 12 1/4
17 13 -1/4
17 14 -35/6
17 15 -35/12
17 16 65/18
17 17 35/6
17 19 20/9
17 21 -20/9
17 22 -1/2
17 23 5/6
17 24 65/18
17 25 -5/4
17 26 -10/3
17 28 10/3
17 29 5/3
17 30 1/4
17 31 -10/3
17 32 -55/36
17 33 20/9
17 34 -1913129/15600
17 35 -2092529/15600
17 36 -55/18
17 37 71/18
17 38 -10/3
17 39 -5/2
17 40 -37/6
17 42 -209681/10400
17 43 70267710001/4494971088
17 44 1643006183/187290462
17 45 5715987/62430154
17 46 -23076394393/749161848
17 47 34643879155/749161848
17 48 25692533627/499441232
17 49 -4516046935/31215077
17 50 3337456249/374580924
17 51 5715987/31215077
17 54 -5715987/31215077
17 55 -1643006183/93645231
17 56 -17147961/124860308
17 57 -5715987/31215077
17 58 5715987/31215077
17 59 5715987/62430154
17 60 268890477151/1498323696
17 61 -66033234553/187290462
17 62 1585846313/249720616
17 63 101842729353/249720616
17 64 45557301637/374580924
17 65 -6819594985/62430154
17 66 -28257440225/124860308
17 67 -21905297217/249720616
17 68 45350712851/249720616
17 69 -28579935/124860308
17 70 -1905050179/62430154
17 72 5715987/31215077
17 73 -34622062917/249720616
17 77 1221544495595/8989942176
17 78 2296411513/374580924
17 79 -5715987/124860308
17 80 -12715350439/1498323696
17 81 177195597/499441232
17 82 -5715987/62430154
17 83 -13675636255/1498323696
17 84 -505157219/124860308
17 85 -5715987/31215077
17 86 5715987/31215077
17 87 493725245/62430154
17 88 -3303160327/374580924
17 89 -165763623/249720616
17 91 165763623/249720616
17 92 371539155/249720616
17 93 5715987/31215077
17 94 -371539155/124860308
17 95 482293271/124860308
17 96 -493725245/62430154
17 98 5715987/31215077
17 100 -5715987/62430154
17 103 5715987/62430154
17 105 1063602763/88136688
17 106 145818927/62430154
17 107 17147961/124860308
17 108 232572655/124860308
17 109 -1107486217/124860308
17 110 5715987/62430154
17 111 -5715987/31215077
17 112 -5715987/62430154
17 113 -119144321/62430154
17 114 5715987/62430154
17 115 -28579935/124860308
17 116 -244004629/62430154
17 117 -255436603/62430154
17 118 5715987/62430154
17 119 4435660855/499441232
17 120 -1009249974215/4494971088
17 121 54854436907/124860308
17 122 -28436903413/187290462
17 123 -699648492731/1498323696
17 124 -51705530077/249720616
17 125 222737688365/749161848
17 126 351628430309/749161848
17 127 9159427727/374580924
17 128 -66033234553/187290462
17 129 82085227987/749161848
17 130 228616976017/749161848
17 132 -5715987/62430154
17 133 -586429398839/2996647392
17 134 58464767119/4494971088
17 135 -140902548545/1498323696
17 136 -16654768135/249720616
17 137 47397036197/749161848
17 138 128080799659/749161848
17 140 -160266749461/749161848
17 142 -5715987/31215077
17 143 -46657210903/374580924
17 145 5715987/62430154
17 147 198144415579/4494971088
17 148 8397697465/249720616
17 149 -55830689879/749161848
17 151 -8259054151/62430154
17 152 -244004629/62430154
17 153 -119144321/31215077
17 154 459345139/5508543
17 156 -5715987/62430154
17 158 -908407779409/8989942176
17 159 28579935/62430154
17 160 282236001421/749161848
17 161 244004629/31215077
17 162 493725245/62430154
17 163 134709671653/749161848
17 165 -5715987/62430154
17 170 80/3
17 171 -17147961/124860308
17 172 -51443883/31215077
17 173 -78241006/93645231
17 174 3522150645/249720616
17 175 29469229469/187290462
17 176 504265813/374580924
17 177 -5715987/124860308
17 178 -45727896/31215077
17 179 -5715987/3672362
17 180 -84792823013/749161848
17 181 41395249847/749161848
17 182 -779524595/62430154
17 183 28579935/124860308
17 184 177195597/249720616
17 185 3112382393/187290462
17 186 717016289/749161848
17 187 2321949679/374580924
17 188 -401378047/374580924
17 189 -11431974/31215077
17 190 67652931085/749161848
17 191 -5044229695/124860308
17 192 -18095196859/249720616
17 193 313487879/31215077
17 194 -2335899567/124860308
17 198 110038875913/4494971088
17 199 257676116101/749161848
18 201 7955/816
18 202 -156185/1224
18 205 173425/2448
18 206 46315/816
18 207 715/68
18 208 -7585/136
18 209 -25/102
18 210 5975/816
18 211 780/17
18 212 -10885/408
18 213 2875/204
18 214 13550/51
18 215 -38705/102
18 216 -78815/204
18 217 457135/408
18 220 -5125/34
18 221 -11725/102
18 223 174665/816
18 224 134975/816
18 225 86825/408
18 226 -63355/136
18 234 -202015/408
18 235 1745/136
18 236 -1315/68
18 239 1245/136
18 240 -1475/136
18 241 11575/408
18 243 -125/68
18 244 -140/3
18 245 7025/68
18 246 6055/204
18 247 -29335/408
18 248 -1705/136
18 249 5775/68
18 250 21355/816
18 251 -2535/136
18 252 -6325/136
18 253 -3305/408
18 254 -1395/136
18 255 -15/136
18 256 -505/34
18 258 125/68
18 259 -4095/136
18 262 -645/544
18 263 -625/17
18 265 -2875/102
18 266 19885/408
18 267 25115/408
18 268 -70360/51
18 269 272245/102
18 270 -3065/34
18 271 -52875/17
18 272 -374215/408
18 273 44005/51
18 274 121505/68
18 275 122605/204
18 276 -94495/68
18 277 -115/68
18 278 7415/34
18 279 5/2
18 280 1565/51
18 281 205865/204
18 283 -27755/24
18 286 52975/68
18 287 122515/204
18 289 -204775/136
18 290 -474655/408
18 291 7125/136
18 292 243785/136
18 299 92175/68
18 301 421915/816
18 302 326515/816
18 303 -195025/408
18 304 -93095/68
18 313 -105325/136
18 314 -47295/136
18 315 50455/102
18 316 125/136
18 317 -2075/17
18 318 -5/2
18 319 -3635/204
18 320 -232525/408
18 323 1996615/1632
18 324 105/136
18 325 -3265/34
18 327 -875/68
18 328 -59735/136
18 357 272675/544
18 359 9845/816
18 360 9335/1224
18 361 -6665/544
18 362 -315/544
18 363 -4315/612
18 364 -20935/1632
18 365 -1045/34
18 366 8175/272
18 367 -2915/272
18 368 -335/408
18 369 75355/816
18 370 -1535/136
18 371 525/272
18 372 -8605/544
18 373 -8795/544
18 374 -315/272
18 375 3625/544
18 376 3465/544
18 377 4475/408
18 378 -60275/1632
18 380 105/34
18 382 -2845/136
18 385 105/68
18 387 -20215/816
18 388 1885/204
18 390 -11575/408
18 391 5825/204
18 392 -2870/51
18 393 1525/34
18 394 4025/136
18 396 -4025/136
18 397 -1145/68
18 398 140/3
18 399 775/17
18 400 -11585/204
18 401 960/17
18 402 -15/136
18 403 805/17
18 404 95/34
18 405 -4775/68
18 406 1715/68
18 407 -98695/1632
18 408 -253595/4896
18 409 50615/544
18 410 -38375/816
18 411 -196735/1632
18 412 -6115/136
18 413 34915/816
18 414 72985/816
18 415 5215/408
18 416 -45545/816
18 418 725/204
18 420 3305/51
18 422 -105/68
18 423 -359315/9792
18 424 7285/2448
18 425 -2135/204
18 426 -265/34
18 427 -955/204
18 428 925/408
18 429 -8525/204
18 431 -125/68
18 432 -2945/102
18 434 105/68
18 436 -39215/9792
18 437 3305/102
18 438 -11275/408
18 439 -2325/34
18 440 95/34
18 441 420/17
18 442 205/12
18 444 -245/17
18 446 44765/4896
18 447 15/68
18 448 15845/204
18 449 -95/17
18 450 3095/68
18 451 17095/408
18 453 -210/17
18 456 -115/68
18 457 -105/68
18 458 545/136
18 459 95/68
18 460 6655/204
18 461 -565/136
18 462 -105/136
18 463 105/68
18 465 -8045/408
18 466 5315/408
18 467 -415/17
18 468 15/136
18 469 -315/272
18 470 3195/136
18 471 315/272
18 472 -315/136
18 473 -165/136
18 474 5/68
18 475 7555/408
18 476 -155/17
18 477 -2685/136
18 478 -295/68
18 479 -2045/136
18 483 113795/3264
18 484 209645/816
18 485 -14695/1224
18 487 625/17
18 488 -36875/1224
18 489 31885/408
18 493 2875/204
18 494 -19885/408
18 495 -25115/408
18 496 7705/204
18 497 6055/408
18 498 -115/68
18 500 17905/408
18 501 -2115/136
18 502 805/34
18 503 -657235/4896
18 504 4104655/2448
18 505 -2665615/816
18 506 236435/204
18 507 948545/272
18 508 640705/408
18 509 -113620/51
18 510 -730715/204
18 511 -17905/102
18 512 272245/102
18 514 -46025/51
18 517 -451085/204
18 518 -805/34
18 519 7420465/4896
18 520 -3765/34
18 521 1365/2
18 522 73265/136
18 523 -86795/204
18 524 -261005/204
18 526 112875/68
18 527 -5/2
18 528 -1565/51
18 529 50380/51
18 530 805/34
18 531 -1630265/4896
18 532 -298325/1224
18 533 65295/136
18 534 125/136
18 535 187475/204
18 536 1655/102
18 537 8885/204
18 538 -6815/12
18 539 -2485/68
18 540 4106905/4896
18 541 565/136
18 542 -285295/102
18 543 -21215/204
18 544 -635/51
18 545 -145765/102
18 546 -2345/68
18 547 -5545/204
18 548 -805/34
18 549 6395/102
18 550 -6335/68
18 551 -59135/51
18 552 -13505/204
18 553 -805/68
18 554 805/34
18 556 162325/204
18 557 -45005/102
18 558 3010/51
18 559 115/68
18 560 -2415/136
18 561 -7585/102
18 562 2415/136
18 563 -4745/136
18 564 -1265/68
18 565 115/102
18 566 -44915/68
18 567 21235/68
18 568 99575/204
18 569 -13315/204
18 570 42895/204
18 571 -232595/2448
18 572 -2776655/1224
18 575 -1542025/1632
18 576 -3583235/4896
18 578 3007745/1632
18 579 774495/544
18 580 -178025/272
18 581 -1344775/544
18 587 -2480275/1632
18 589 -45140/51
18 590 -93195/136
18 591 42725/34
18 592 1220125/408
18 598 637565/408
18 599 13375/136
18 600 -291415/204
18 601 34725/68
18 604 84875/68
18 606 875/68
18 607 -2193995/1088
18 609 79925/204
18 612 49115/51
18 614 735/68
18 641 -6486695/9792
18 644 152075/2448
18 645 119005/2448
18 646 -317675/816
18 647 -61945/102
18 655 -64925/272
18 656 4240/17
18 657 190505/204
18 659 -47725/51
18 660 5/2
18 661 3635/204
18 662 -18925/34
18 663 -875/68
18 665 841385/1088
18 667 -147725/204
18 669 875/68
18 670 -43985/102
18 672 -735/68
18 702 1515985/9792
18 704 327325/2448
18 705 -39325/204
18 707 -105575/204
18 708 -4385/136
18 709 -4655/204
18 710 1925/6
18 712 875/68
18 713 -189565/288
18 714 -125/68
18 715 79825/68
18 716 9845/204
18 717 25/12
18 718 429535/408
18 720 805/34
18 723 1565/102
18 724 875/68
18 725 -14135/408
18 726 900/17
18 727 133525/204
18 728 15145/408
18 729 875/136
18 730 -875/68
18 731 -61255/136
18 732 33875/136
18 733 -1525/51
18 734 -125/136
18 735 2625/272
18 736 15835/408
18 737 -2625/272
18 738 1185/68
18 739 1375/136
18 740 -125/204
18 741 152375/408
18 742 -11975/68
18 743 -112735/408
18 744 2035/51
18 745 -47135/408
18 747 -916595/3264
18 748 3644095/2448
18 753 -105/68
18 758 249215/204
18 759 -5/4
18 760 22825/816
18 761 -45/4
18 763 1255/816
18 765 254335/408
18 769 735/68
18 773 805/68
18 774 735/68
18 775 -3815/136
18 776 2735/68
18 777 103015/204
18 778 3955/136
18 779 735/136
18 780 -735/68
18 782 -140885/408
18 783 78395/408
18 784 -495/17
18 785 -105/136
18 786 2205/272
18 787 4835/136
18 788 -2205/272
18 789 2375/136
18 790 1155/136
18 791 -35/68
18 792 117115/408
18 793 -2315/17
18 794 -28805/136
18 795 1725/68
18 796 -12885/136
18 805 -25/8
18 814 -5/2
18 825 -10
18 829 5
18 831 5/2
18 835 -25/4
18 837 -5/12
18 838 -15/2
18 840 -20
18 899 194773/3264
18 900 212135/272
19 200 -160/27
19 201 480775/3672
19 203 -39265/918
19 204 -49085/1224
19 205 -1685/54
19 206 348875/3672
19 207 1925/34
19 208 -220/51
19 209 -891695/3672
19 210 891695/3672
19 211 428635/1224
19 212 -212005/216
19 214 160/51
19 215 20/17
19 217 -20/17
19 218 -265535/3672
19 219 320005/3672
19 220 -38285/306
19 221 599075/3672
19 222 -100075/1836
19 223 -26275/1224
19 224 458285/1836
19 225 205/9
19 226 9455/136
19 228 130/9
19 231 575/9
19 234 -525745/1836
19 235 3245/102
19 236 -440/51
19 237 4430/51
19 238 -8365/102
19 239 440/51
19 240 -3185/102
19 241 110/17
19 242 320/51
19 243 560/51
19 244 -440/51
19 245 -20/3
19 246 519200/459
19 247 -8773655/3672
19 248 48995/1224
19 249 865585/306
19 250 1603715/1836
19 251 -916825/1224
19 252 -1829365/1224
19 253 -397285/612
19 254 553085/408
19 255 495/17
19 256 -108355/306
19 258 -440/51
19 259 -1357595/1224
19 260 -110
19 261 -55/3
19 262 472625/612
19 264 -80/17
19 265 -30/17
19 267 30/17
19 269 -320/51
19 270 320/51
19 271 160/51
19 272 -40/17
19 273 40/17
19 274 60/17
19 276 -40/17
19 283 -20/17
19 284 -3193745/11016
19 285 120415/204
19 286 48965/3672
19 287 -1685365/3672
19 288 -2570/51
19 289 1285325/3672
19 290 -1532215/3672
19 291 103535/459
19 292 -2046085/3672
19 293 -360/17
19 294 91795/918
19 295 320/51
19 296 984655/3672
19 297 80
19 298 40/3
19 299 8625145/22032
19 300 -391565/5508
19 301 21485/918
19 302 184355/612
19 303 192235/1836
19 304 -395905/1836
19 305 -135/17
19 306 65125/459
19 308 40/17
19 309 273485/1836
19 310 30
19 311 5
19 313 -8732945/22032
19 314 655/27
19 315 -409495/1836
19 317 250/3
19 320 910/27
19 323 387505/1377
19 324 135/17
19 325 -116635/459
19 327 -40/17
19 328 -569965/1836
19 329 -30
19 330 -5
19 335 -5
19 336 -1900/27
19 341 1225/27
19 342 -805/27
19 351 -1085/27
19 352 170/9
19 353 35
19 357 1208455/7344
19 358 -1960/9
19 359 12635/204
19 360 385/34
19 361 -4155/544
19 362 -137135/1632
19 363 220/51
19 364 59695/1632
19 365 385/34
19 366 -140/17
19 367 565/102
19 368 -440/51
19 369 -1115/102
19 370 -113215/544
19 371 188525/1632
19 372 -160/51
19 373 -311725/1632
19 374 1120/51
19 375 -500/51
19 376 720/17
19 377 110/17
19 378 -160/51
19 380 -770/17
19 382 385/17
19 384 -1660/9
19 385 -385/17
19 387 -7985/1632
19 388 -3905/306
19 389 -140/17
19 390 -325/34
19 391 110/17
19 392 1780/51
19 394 -320/51
19 395 320/51
19 396 520/51
19 397 -20/3
19 398 560/51
19 399 535/51
19 400 -220/51
19 401 -20/3
19 402 495/17
19 404 -220/51
19 405 385/17
19 406 -385/17
19 407 -4600/153
19 408 -62526355/44064
19 409 1645565/544
19 410 -7449115/7344
19 411 -46146425/14688
19 412 -585635/408
19 413 3651065/1836
19 414 12035995/3672
19 415 343915/1836
19 416 -8847815/3672
19 418 1282195/1836
19 419 -280/17
19 420 4065475/1836
19 421 740/9
19 422 665/17
19 423 -120742255/88128
19 424 1215425/22032
19 425 -4519975/7344
19 426 -170075/408
19 427 12295/27
19 428 1942945/1836
19 429 -2505235/1836
19 431 125/51
19 432 -1373105/1836
19 433 40
19 434 95/51
19 436 1576555/5184
19 437 423025/1836
19 438 -226340/459
19 439 -50465/51
19 440 -220/51
19 441 -440/51
19 442 32695/54
19 444 220/51
19 446 -7899155/11016
19 447 -990/17
19 448 4972105/1836
19 449 440/51
19 450 -400/51
19 451 4595735/3672
19 452 70
19 453 1775/51
19 456 -4345/51
19 457 -3520/51
19 458 4015/51
19 459 7975/204
19 460 1817315/1836
19 461 -4840/51
19 462 -2695/51
19 463 -385/17
19 464 -110/3
19 465 -696205/918
19 466 1445605/3672
19 467 -3575/17
19 468 -495/17
19 469 6235/272
19 470 12815/51
19 471 78535/816
19 472 1045/17
19 473 -1430/51
19 474 -330/17
19 475 2193215/3672
19 476 -72385/306
19 477 -391015/612
19 478 3575/17
19 479 -1375/51
19 481 110/3
19 482 -110/3
19 483 8739535/29376
19 484 17475545/7344
19 486 1420/153
19 487 355/102
19 489 -355/102
19 490 80/17
19 491 -80/17
19 492 -1180/51
19 493 30/17
19 494 -30/17
19 495 -355/34
19 497 30/17
19 503 295/34
19 508 160/51
19 509 -320/51
19 510 -160/51
19 511 160/51
19 512 160/51
19 513 -360/17
19 515 160/51
19 516 -280/17
19 518 280/17
19 519 2920/153
19 520 20/17
19 521 -40/17
19 522 -40/17
19 523 20/17
19 524 60/17
19 525 -135/17
19 527 20/17
19 528 -105/17
19 530 105/17
19 531 25/3
19 533 -20/17
19 540 -20/17
19 541 135/17
19 543 -20/17
19 544 105/17
19 546 -105/17
19 571 -365/51
19 573 25291735/44064
19 574 -43362355/44064
19 575 1097165/2448
19 576 12129455/14688
19 577 39505/136
19 578 -184615/204
19 579 -1065/4
19 580 4415/1836
19 581 3256445/3672
19 583 -160955/918
19 584 -395275/459
19 585 -145/9
19 586 -280/17
19 587 -22409495/88128
19 588 944425/22032
19 589 523375/2448
19 590 -1083755/3672
19 591 -673525/1836
19 592 -69155/1836
19 593 900305/1836
19 594 -320/51
19 595 3095/51
19 597 -155/51
19 598 17187755/29376
19 599 -47635/459
19 600 825245/1836
19 601 101605/306
19 602 160/51
19 603 320/51
19 604 -10535/27
19 606 -160/51
19 607 -4133915/22032
19 608 720/17
19 609 -1693525/1836
19 610 -320/51
19 611 520/51
19 612 225265/3672
19 613 -80
19 614 -1205/51
19 615 3160/51
19 616 2560/51
19 617 -2920/51
19 618 -540/17
19 619 -643175/1836
19 620 3520/51
19 621 1960/51
19 622 280/17
19 623 80/3
19 624 523085/1836
19 625 -278815/3672
19 626 2600/17
19 627 360/17
19 628 11255/816
19 629 -9320/51
19 630 -10325/272
19 631 -760/17
19 632 1040/51
19 633 240/17
19 634 -684785/3672
19 635 18775/306
19 636 36035/153
19 637 -2600/17
19 638 1000/51
19 639 -80/3
19 640 80/3
19 641 -9740755/29376
19 642 -13130585/7344
19 643 31145/22032
19 644 124855/3672
19 645 4115/136
19 646 20915/1836
19 647 -535525/3672
19 649 162725/1836
19 651 -40/17
19 652 3545/918
19 653 5
19 654 20/17
19 655 -2699125/22032
19 656 -109745/1836
19 657 46505/918
19 659 7545/34
19 660 20/17
19 661 40/17
19 662 1495/54
19 663 -20/17
19 665 5136185/22032
19 666 270/17
19 667 -248345/459
19 668 -40/17
19 669 105/17
19 670 -338495/1836
19 671 -40
19 672 -210/17
19 675 395/17
19 676 320/17
19 677 -365/17
19 678 -6865/612
19 679 -35815/459
19 680 440/17
19 681 245/17
19 682 105/17
19 683 10
19 684 123025/1836
19 685 -52315/1836
19 686 975/17
19 687 135/17
19 688 -115/34
19 689 -1165/17
19 690 -565/34
19 691 -285/17
19 692 130/17
19 693 90/17
19 694 -79655/1836
19 695 775/51
19 696 45935/612
19 697 -975/17
19 698 125/17
19 700 -10
19 701 10
19 702 298165/3672
19 703 -180110/153
19 704 -40/3
19 705 18125/204
19 707 520/9
19 710 -40
19 713 -86045/1836
19 715 -128765/306
19 716 -20/17
19 717 -40/17
19 718 335/18
19 720 20/17
19 726 -40/9
19 727 -640/9
19 731 460/9
19 732 -220/9
19 741 -380/9
19 742 160/9
19 743 100/3
19 747 -424105/2448
19 748 -320/3
19 753 -270/17
19 754 10/3
19 758 373445/612
19 760 40/17
19 763 -65/17
19 764 20
19 765 24215/102
19 766 40/3
19 768 245/9
19 769 190/17
19 773 -395/17
19 774 -320/17
19 775 365/17
19 776 1405/68
19 777 11195/51
19 778 -440/17
19 779 -245/17
19 780 -105/17
19 781 -10
19 782 -100055/612
19 783 50645/612
19 784 -975/17
19 785 -135/17
19 786 115/34
19 787 1165/17
19 788 565/34
19 789 285/17
19 790 -130/17
19 791 -90/17
19 792 76985/612
19 793 -2645/51
19 794 -87755/612
19 795 975/17
19 796 -125/17
19 798 10
19 799 -10
19 809 10/9
19 810 -10/9
19 812 40/9
19 813 -265/9
19 815 -20/3
19 816 20/3
19 818 -20/9
19 819 20/9
19 821 965/36
19 822 -20/9
19 823 -185/24
19 824 10
19 825 -10
19 855 5
19 857 -20/3
19 863 -25
19 864 15
19 867 175/36
19 868 145/3
19 869 -15
19 870 -55/3
19 871 130/3
19 872 -30
19 873 -175/12
19 878 5/2
19 879 20/3
19 880 145/18
19 881 250/3
19 883 20/3
19 884 -20/3
19 885 20/3
19 886 -20/3
19 887 70
19 896 5
19 898 -5
19 899 111715/2176
19 900 229750/153
20 1 -10
20 2 10
20 7 10
20 8 -275/6
20 9 200/3
20 10 10
20 11 15
20 12 -5/2
20 13 5/2
20 14 245/3
20 15 100/3
20 16 -1000/9
20 17 -400/3
20 18 200/3
20 19 400/9
20 20 -200/3
20 21 200/9
20 22 -10
20 23 200/3
20 24 -1000/9
20 25 85/2
20 26 145/3
20 27 -15
20 28 -145/3
20 29 -115/2
20 30 25/2
20 31 115
20 32 -500/9
20 33 265/9
20 34 -131051/144
20 35 -109211/144
20 36 -1000/9
20 37 -490/9
20 38 115
20 39 100
20 40 60
20 42 -133211/864
20 43 560377017383/4494971088
20 44 825020792/93645231
20 45 -1012643693/187290462
20 46 -102289746773/249720616
20 47 120045659959/249720616
20 48 179360720869/499441232
20 49 -226328998775/187290462
20 50 -578537613/124860308
20 51 -1012643693/93645231
20 52 32
20 53 -64/3
20 54 1012643693/93645231
20 55 347723344/93645231
20 56 1012643693/124860308
20 57 1012643693/93645231
20 58 -1012643693/93645231
20 59 -1012643693/187290462
20 60 804168175747/499441232
20 61 -187551954869/62430154
20 62 169872128525/749161848
20 63 2694489810541/749161848
20 64 128893311839/124860308
20 65 -176988572783/187290462
20 66 -783570280117/374580924
20 67 -157554232911/249720616
20 68 374432891845/249720616
20 69 2353661131/124860308
20 70 -49788071675/187290462
20 72 -1012643693/93645231
20 73 -898204249265/749161848
20 74 -32
20 75 -16/3
20 77 3661071410623/2996647392
20 78 -10051509381/124860308
20 79 670508719/124860308
20 80 -7761155807/499441232
20 81 -4304209633/499441232
20 82 1012643693/187290462
20 83 3707826083/1498323696
20 84 670508719/124860308
20 85 1012643693/93645231
20 86 -1012643693/93645231
20 87 13761229/187290462
20 88 -4097913941/374580924
20 89 6891811657/749161848
20 91 -30864990793/749161848
20 92 -11618827887/249720616
20 93 -1012643693/93645231
20 94 42847543373/374580924
20 95 1012643693/124860308
20 96 -1012643693/187290462
20 98 -670508719/31215077
20 100 670508719/62430154
20 102 -16
20 103 -670508719/62430154
20 105 -22355682385/264410064
20 106 9025859119/561871386
20 107 -1012643693/124860308
20 108 1012643693/124860308
20 109 -21089649317/374580924
20 110 -1012643693/187290462
20 111 1012643693/93645231
20 112 1012643693/187290462
20 113 -1012643693/187290462
20 114 -1012643693/187290462
20 115 2353661131/124860308
20 116 -1012643693/187290462
20 117 670508719/62430154
20 118 -670508719/62430154
20 119 297359917457/4494971088
20 120 -8002446247813/4494971088
20 121 333088221466/93645231
20 122 -81693629809/62430154
20 123 -5781268955281/1498323696
20 124 -431734171719/249720616
20 125 1790774986891/749161848
20 126 3050253501851/749161848
20 127 24164695251/124860308
20 128 -187551954869/62430154
20 129 276542692263/249720616
20 130 591647612069/249720616
20 131 -16
20 132 670508719/62430154
20 133 -5235325389589/2996647392
20 134 460128715049/4494971088
20 135 -1082820695759/1498323696
20 136 -457963305907/749161848
20 137 109224842409/249720616
20 138 375774927631/249720616
20 140 -1368401328587/749161848
20 142 1012643693/93645231
20 143 -148087334827/124860308
20 145 -1012643693/187290462
20 147 610318810681/1498323696
20 148 170370778693/749161848
20 149 -362073589801/749161848
20 151 -178087500329/187290462
20 152 -1012643693/187290462
20 153 -1012643693/93645231
20 154 3105688664/5508543
20 156 1012643693/187290462
20 158 -9205419861655/8989942176
20 159 -2353661131/62430154
20 160 759967872201/249720616
20 161 1012643693/93645231
20 162 13761229/187290462
20 163 454784866641/249720616
20 164 32
20 165 3010408621/187290462
20 170 1600/3
20 171 5035696007/374580924
20 172 3900875378/93645231
20 173 -9408490159/93645231
20 174 34514198641/749161848
20 175 230584120091/187290462
20 176 25193250511/374580924
20 177 3010408621/374580924
20 178 993958972/31215077
20 179 211463469/3672362
20 180 -217478333913/249720616
20 181 150619137275/249720616
20 182 3637615159/62430154
20 183 -2353661131/124860308
20 184 3936570695/249720616
20 185 -11882186989/187290462
20 186 29643910171/749161848
20 187 -17594201711/374580924
20 188 -24027214805/374580924
20 189 620608921/93645231
20 190 595059133027/749161848
20 191 -137540741711/374580924
20 192 -411293809631/749161848
20 193 -2617364602/31215077
20 194 -16484588397/124860308
20 197 -32/3
20 198 445061976491/1498323696
20 199 2729542087397/2247485544
20 200 64/9
20 201 -96155/612
20 203 7853/153
20 204 9817/204
20 205 337/9
20 206 -69775/612
20 207 -1155/17
20 208 88/17
20 209 178339/612
20 210 -178339/612
20 211 -85727/204
20 212 42401/36
20 214 -64/17
20 215 -24/17
20 217 24/17
20 218 53107/612
20 219 -64001/612
20 220 7657/51
20 221 -119815/612
20 222 20015/306
20 223 5255/204
20 224 -91657/306
20 225 -82/3
20 226 -5673/68
20 228 -52/3
20 231 -230/3
20 234 105149/306
20 235 -649/17
20 236 176/17
20 237 -1772/17
20 238 1673/17
20 239 -176/17
20 240 637/17
20 241 -132/17
20 242 -128/17
20 243 -224/17
20 244 176/17
20 245 8
20 246 -207680/153
20 247 1754731/612
20 248 -9799/204
20 249 -173117/51
20 250 -320743/306
20 251 183365/204
20 252 365873/204
20 253 79457/102
20 254 -110617/68
20 255 -594/17
20 256 21671/51
20 258 176/17
20 259 271519/204
20 260 132
20 261 22
20 262 -94525/102
20 264 96/17
20 265 36/17
20 267 -36/17
20 269 128/17
20 270 -128/17
20 271 -64/17
20 272 48/17
20 273 -48/17
20 274 -72/17
20 276 48/17
20 283 24/17
20 284 638749/1836
20 285 -24083/34
20 286 -9793/612
20 287 337073/612
20 288 1028/17
20 289 -257065/612
20 290 306443/612
20 291 -41414/153
20 292 409217/612
20 293 432/17
20 294 -18359/153
20 295 -128/17
20 296 -196931/612
20 297 -96
20 298 -16
20 299 -1725029/3672
20 300 78313/918
20 301 -4297/153
20 302 -36871/102
20 303 -38447/306
20 304 79181/306
20 305 162/17
20 306 -26050/153
20 308 -48/17
20 309 -54697/306
20 310 -36
20 311 -6
20 313 1746589/3672
20 314 -262/9
20 315 81899/306
20 317 -100
20 320 -364/9
20 323 -155002/459
20 324 -162/17
20 325 46654/153
20 327 48/17
20 328 113993/306
20 329 36
20 330 6
20 335 6
20 336 760/9
20 341 -490/9
20 342 322/9
20 351 434/9
20 352 -68/3
20 353 -42
20 357 -241691/1224
20 358 784/3
20 359 -2527/34
20 360 -231/17
20 361 2493/272
20 362 27427/272
20 363 -88/17
20 364 -11939/272
20 365 -231/17
20 366 168/17
20 367 -113/17
20 368 176/17
20 369 223/17
20 370 67929/272
20 371 -37705/272
20 372 64/17
20 373 62345/272
20 374 -448/17
20 375 200/17
20 376 -864/17
20 377 -132/17
20 378 64/17
20 380 924/17
20 382 -462/17
20 384 664/3
20 385 462/17
20 387 1597/272
20 388 781/51
20 389 168/17
20 390 195/17
20 391 -132/17
20 392 -712/17
20 394 128/17
20 395 -128/17
20 396 -208/17
20 397 8
20 398 -224/17
20 399 -214/17
20 400 88/17
20 401 8
20 402 -594/17
20 404 88/17
20 405 -462/17
20 406 462/17
20 407 1840/51
20 408 12505271/7344
20 409 -987339/272
20 410 1489823/1224
20 411 9229285/2448
20 412 117127/68
20 413 -730213/306
20 414 -2407199/612
20 415 -68783/306
20 416 1769563/612
20 418 -256439/306
20 419 336/17
20 420 -813095/306
20 421 -296/3
20 422 -798/17
20 423 24148451/14688
20 424 -243085/3672
20 425 903995/1224
20 426 34015/68
20 427 -4918/9
20 428 -388589/306
20 429 501047/306
20 431 -50/17
20 432 274621/306
20 433 -48
20 434 -38/17
20 436 -315311/864
20 437 -84605/306
20 438 90536/153
20 439 20186/17
20 440 88/17
20 441 176/17
20 442 -6539/9
20 444 -88/17
20 446 1579831/1836
20 447 1188/17
20 448 -994421/306
20 449 -176/17
20 450 160/17
20 451 -919147/612
20 452 -84
20 453 -710/17
20 456 1738/17
20 457 1408/17
20 458 -1606/17
20 459 -1595/34
20 460 -363463/306
20 461 1936/17
20 462 1078/17
20 463 462/17
20 464 44
20 465 139241/153
20 466 -289121/612
20 467 4290/17
20 468 594/17
20 469 -3741/136
20 470 -5126/17
20 471 -15707/136
20 472 -1254/17
20 473 572/17
20 474 396/17
20 475 -438643/612
20 476 14477/51
20 477 78203/102
20 478 -4290/17
20 479 550/17
20 481 -44
20 482 44
20 483 -1747907/4896
20 484 -3495109/1224
20 486 -568/51
20 487 -71/17
20 489 71/17
20 490 -96/17
20 491 96/17
20 492 472/17
20 493 -36/17
20 494 36/17
20 495 213/17
20 497 -36/17
20 503 -177/17
20 508 -64/17
20 509 128/17
20 510 64/17
20 511 -64/17
20 512 -64/17
20 513 432/17
20 515 -64/17
20 516 336/17
20 518 -336/17
20 519 -1168/51
20 520 -24/17
20 521 48/17
20 522 48/17
20 523 -24/17
20 524 -72/17
20 525 162/17
20 527 -24/17
20 528 126/17
20 530 -126/17
20 531 -10
20 533 24/17
20 540 24/17
20 541 -162/17
20 543 24/17
20 544 -126/17
20 546 126/17
20 571 146/17
20 573 -5058347/7344
20 574 8672471/7344
20 575 -219433/408
20 576 -2425891/2448
20 577 -23703/68
20 578 36923/34
20 579 639/2
20 580 -883/306
20 581 -651289/612
20 583 32191/153
20 584 158110/153
20 585 58/3
20 586 336/17
20 587 4481899/14688
20 588 -188885/3672
20 589 -104675/408
20 590 216751/612
20 591 134705/306
20 592 13831/306
20 593 -180061/306
20 594 128/17
20 595 -1238/17
20 597 62/17
20 598 -3437551/4896
20 599 19054/153
20 600 -165049/306
20 601 -20321/51
20 602 -64/17
20 603 -128/17
20 604 4214/9
20 606 64/17
20 607 826783/3672
20 608 -864/17
20 609 338705/306
20 610 128/17
20 611 -208/17
20 612 -45053/612
20 613 96
20 614 482/17
20 615 -1264/17
20 616 -1024/17
20 617 1168/17
20 618 648/17
20 619 128635/306
20 620 -1408/17
20 621 -784/17
20 622 -336/17
20 623 -32
20 624 -104617/306
20 625 55763/612
20 626 -3120/17
20 627 -432/17
20 628 -2251/136
20 629 3728/17
20 630 6195/136
20 631 912/17
20 632 -416/17
20 633 -288/17
20 634 136957/612
20 635 -3755/51
20 636 -14414/51
20 637 3120/17
20 638 -400/17
20 639 32
20 640 -32
20 641 1948151/4896
20 642 2626117/1224
20 643 -6229/3672
20 644 -24971/612
20 645 -2469/68
20 646 -4183/306
20 647 107105/612
20 649 -32545/306
20 651 48/17
20 652 -709/153
20 653 -6
20 654 -24/17
20 655 539825/3672
20 656 21949/306
20 657 -9301/153
20 659 -4527/17
20 660 -24/17
20 661 -48/17
20 662 -299/9
20 663 24/17
20 665 -1027237/3672
20 666 -324/17
20 667 99338/153
20 668 48/17
20 669 -126/17
20 670 67699/306
20 671 48
20 672 252/17
20 675 -474/17
20 676 -384/17
20 677 438/17
20 678 1373/102
20 679 14326/153
20 680 -528/17
20 681 -294/17
20 682 -126/17
20 683 -12
20 684 -24605/306
20 685 10463/306
20 686 -1170/17
20 687 -162/17
20 688 69/17
20 689 1398/17
20 690 339/17
20 691 342/17
20 692 -156/17
20 693 -108/17
20 694 15931/306
20 695 -310/17
20 696 -9187/102
20 697 1170/17
20 698 -150/17
20 700 12
20 701 -12
20 702 -59633/612
20 703 72044/51
20 704 16
20 705 -3625/34
20 707 -208/3
20 710 48
20 713 17209/306
20 715 25753/51
20 716 24/17
20 717 48/17
20 718 -67/3
20 720 -24/17
20 726 16/3
20 727 256/3
20 731 -184/3
20 732 88/3
20 741 152/3
20 742 -64/3
20 743 -40
20 747 84821/408
20 748 128
20 753 324/17
20 754 -4
20 758 -74689/102
20 760 -48/17
20 763 78/17
20 764 -24
20 765 -4843/17
20 766 -16
20 768 -98/3
20 769 -228/17
20 773 474/17
20 774 384/17
20 775 -438/17
20 776 -843/34
20 777 -4478/17
20 778 528/17
20 779 294/17
20 780 126/17
20 781 12
20 782 20011/102
20 783 -10129/102
20 784 1170/17
20 785 162/17
20 786 -69/17
20 787 -1398/17
20 788 -339/17
20 789 -342/17
20 790 156/17
20 791 108/17
20 792 -15397/102
20 793 1058/17
20 794 17551/102
20 795 -1170/17
20 796 150/17
20 798 -12
20 799 12
20 809 -4/3
20 810 4/3
20 812 -16/3
20 813 106/3
20 815 8
20 816 -8
20 818 8/3
20 819 -8/3
20 821 -193/6
20 822 8/3
20 823 37/4
20 824 -12
20 825 12
20 855 -6
20 857 8
20 863 30
20 864 -18
20 867 -35/6
20 868 -58
20 869 18
20 870 22
20 871 -52
20 872 36
20 873 35/2
20 878 -3
20 879 -8
20 880 -29/3
20 881 -100
20 883 -8
20 884 8
20 885 -8
20 886 8
20 887 -84
20 896 -6
20 898 6
20 899 -67029/1088
20 900 -91900/51
21 1 -10
21 2 10
21 7 10
21 8 -25/3
21 9 35/3
21 10 5
21 12 5/2
21 13 -5/2
21 14 35/3
21 15 35/6
21 16 -305/9
21 17 -35/3
21 19 200/9
21 21 160/9
21 22 -5
21 23 -5/3
21 24 -305/9
21 25 -5/2
21 26 50/3
21 28 -50/3
21 29 -25/3
21 30 5/2
21 31 50/3
21 32 -185/18
21 33 200/9
21 34 3972353/9360
21 35 4299953/9360
21 36 -185/9
21 37 -365/9
21 38 50/3
21 39 -5
21 40 55/3
21 42 3753953/56160
21 43 129436534147/4494971088
21 44 -3363327542/93645231
21 45 621363801/62430154
21 46 -141837050491/749161848
21 47 106415003233/749161848
21 48 28496269961/499441232
21 49 -18444503405/62430154
21 50 -5238969491/374580924
21 51 621363801/31215077
21 52 48
21 53 -32
21 54 -621363801/31215077
21 55 9723302476/93645231
21 56 -3736996023/124860308
21 57 -621363801/31215077
21 58 621363801/31215077
21 59 2494268421/62430154
21 60 797761072429/1498323696
21 61 -171008467603/187290462
21 62 41904597195/249720616
21 63 280664726603/249720616
21 64 116343725833/374580924
21 65 -17600216789/62430154
21 66 -75348262851/124860308
21 67 -44014175419/249720616
21 68 124962037625/249720616
21 69 2262174239/124860308
21 70 -8342151525/62430154
21 72 621363801/31215077
21 73 -118013836855/249720616
21 74 -48
21 75 -8
21 77 1732952862161/8989942176
21 78 -5099407687/374580924
21 79 -1994827189/124860308
21 80 7144875671/1498323696
21 81 -8331850237/499441232
21 82 -933514571/62430154
21 83 92293704647/1498323696
21 84 -1370525649/124860308
21 85 -621363801/31215077
21 86 933514571/31215077
21 87 -496503493/62430154
21 88 8405280911/374580924
21 89 8825415991/249720616
21 91 -20812005559/249720616
21 92 -15923351843/249720616
21 93 621363801/31215077
21 94 19918881699/124860308
21 95 -2488392943/124860308
21 96 621363801/62430154
21 98 746224109/31215077
21 100 -1370525649/62430154
21 102 -24
21 103 746224109/62430154
21 105 -13927054655/88136688
21 106 2090310107/187290462
21 107 3736996023/124860308
21 108 -3736996023/124860308
21 109 -443624191/124860308
21 110 621363801/62430154
21 111 -621363801/31215077
21 112 -2494268421/62430154
21 113 309213031/62430154
21 114 3118569961/62430154
21 115 2262174239/124860308
21 116 1869966881/62430154
21 117 -1370525649/62430154
21 118 746224109/62430154
21 119 -38761011649/1498323696
21 120 -2241444650417/4494971088
21 121 65485598981/62430154
21 122 -78476771683/187290462
21 123 -1741601274509/1498323696
21 124 -116896097571/249720616
21 125 502100381879/749161848
21 126 883310073959/749161848
21 127 14054924237/374580924
21 128 -171008467603/187290462
21 129 269397767881/749161848
21 130 541944123163/749161848
21 131 -24
21 132 -746224109/62430154
21 133 -1457370895441/2996647392
21 134 -37450319219/4494971088
21 135 -290897780411/1498323696
21 136 -25323255821/249720616
21 137 103932677783/749161848
21 138 309147757537/749161848
21 140 -353965538983/749161848
21 142 -621363801/31215077
21 143 -128449274629/374580924
21 145 1245665341/62430154
21 147 247727819347/4494971088
21 148 38734815217/749161848
21 149 -91805153549/749161848
21 151 -17029544987/62430154
21 152 1869966881/62430154
21 153 621363801/31215077
21 154 1089226786/5508543
21 156 -1245665341/62430154
21 158 -3257043274915/8989942176
21 159 -2262174239/62430154
21 160 658425897127/749161848
21 161 -1869966881/31215077
21 162 127798047/62430154
21 163 462805216927/749161848
21 164 48
21 165 -246782877/62430154
21 170 800/3
21 171 -1489510479/124860308
21 172 -4775426/31215077
21 173 1066825679/93645231
21 174 -13765448137/249720616
21 175 56246136599/187290462
21 176 -6805624421/374580924
21 177 -246782877/124860308
21 178 1521825608/31215077
21 179 190228201/3672362
21 180 -164500484471/749161848
21 181 169946898965/749161848
21 182 1392552291/62430154
21 183 -2262174239/124860308
21 184 5902224875/249720616
21 185 -13932912061/187290462
21 186 30739124879/749161848
21 187 -11111053739/374580924
21 188 -25461214345/374580924
21 189 161950863/31215077
21 190 206996888863/749161848
21 191 -13377717793/124860308
21 192 -57046625673/249720616
21 193 -1751344468/31215077
21 194 7854435647/124860308
21 197 -16
21 198 1120214718697/4494971088
21 199 -153343665269/749161848
21 201 -1591/136
21 202 31237/204
21 205 -34685/408
21 206 -9263/136
21 207 -429/34
21 208 4551/68
21 209 5/17
21 210 -1195/136
21 211 -936/17
21 212 2177/68
21 213 -575/34
21 214 -5420/17
21 215 7741/17
21 216 15763/34
21 217 -91427/68
21 220 3075/17
21 221 2345/17
21 223 -34933/136
21 224 -26995/136
21 225 -17365/68
21 226 38013/68
21 234 40403/68
21 235 -1047/68
21 236 789/34
21 239 -747/68
21 240 885/68
21 241 -2315/68
21 243 75/34
21 244 56
21 245 -4215/34
21 246 -1211/34
21 247 5867/68
21 248 1023/68
21 249 -3465/34
21 250 -4271/136
21 251 1521/68
21 252 3795/68
21 253 661/68
21 254 837/68
21 255 9/68
21 256 303/17
21 258 -75/34
21 259 2457/68
21 262 387/272
21 263 750/17
21 265 575/17
21 266 -3977/68
21 267 -5023/68
21 268 28144/17
21 269 -54449/17
21 270 1839/17
21 271 63450/17
21 272 74843/68
21 273 -17602/17
21 274 -72903/34
21 275 -24521/34
21 276 56697/34
21 277 69/34
21 278 -4449/17
21 279 -3
21 280 -626/17
21 281 -41173/34
21 283 5551/4
21 286 -31785/34
21 287 -24503/34
21 289 122865/68
21 290 94931/68
21 291 -4275/68
21 292 -146271/68
21 299 -55305/34
21 301 -84383/136
21 302 -65303/136
21 303 39005/68
21 304 55857/34
21 313 63195/68
21 314 28377/68
21 315 -10091/17
21 316 -75/68
21 317 2490/17
21 318 3
21 319 727/34
21 320 46505/68
21 323 -399323/272
21 324 -63/68
21 325 1959/17
21 327 525/34
21 328 35841/68
21 357 -163605/272
21 359 -1969/136
21 360 -1867/204
21 361 3999/272
21 362 189/272
21 363 863/102
21 364 4187/272
21 365 627/17
21 366 -4905/136
21 367 1749/136
21 368 67/68
21 369 -15071/136
21 370 921/68
21 371 -315/136
21 372 5163/272
21 373 5277/272
21 374 189/136
21 375 -2175/272
21 376 -2079/272
21 377 -895/68
21 378 12055/272
21 380 -63/17
21 382 1707/68
21 385 -63/34
21 387 4043/136
21 388 -377/34
21 390 2315/68
21 391 -1165/34
21 392 1148/17
21 393 -915/17
21 394 -2415/68
21 396 2415/68
21 397 687/34
21 398 -56
21 399 -930/17
21 400 2317/34
21 401 -1152/17
21 402 9/68
21 403 -966/17
21 404 -57/17
21 405 2865/34
21 406 -1029/34
21 407 19739/272
21 408 50719/816
21 409 -30369/272
21 410 7675/136
21 411 39347/272
21 412 3669/68
21 413 -6983/136
21 414 -14597/136
21 415 -1043/68
21 416 9109/136
21 418 -145/34
21 420 -1322/17
21 422 63/34
21 423 71863/1632
21 424 -1457/408
21 425 427/34
21 426 159/17
21 427 191/34
21 428 -185/68
21 429 1705/34
21 431 75/34
21 432 589/17
21 434 -63/34
21 436 7843/1632
21 437 -661/17
21 438 2255/68
21 439 1395/17
21 440 -57/17
21 441 -504/17
21 442 -41/2
21 444 294/17
21 446 -8953/816
21 447 -9/34
21 448 -3169/34
21 449 114/17
21 450 -1857/34
21 451 -3419/68
21 453 252/17
21 456 69/34
21 457 63/34
21 458 -327/68
21 459 -57/34
21 460 -1331/34
21 461 339/68
21 462 63/68
21 463 -63/34
21 465 1609/68
21 466 -1063/68
21 467 498/17
21 468 -9/68
21 469 189/136
21 470 -1917/68
21 471 -189/136
21 472 189/68
21 473 99/68
21 474 -3/34
21 475 -1511/68
21 476 186/17
21 477 1611/68
21 478 177/34
21 479 1227/68
21 483 -22759/544
21 484 -41929/136
21 485 2939/204
21 487 -750/17
21 488 7375/204
21 489 -6377/68
21 493 -575/34
21 494 3977/68
21 495 5023/68
21 496 -1541/34
21 497 -1211/68
21 498 69/34
21 500 -3581/68
21 501 1269/68
21 502 -483/17
21 503 131447/816
21 504 -820931/408
21 505 533123/136
21 506 -47287/34
21 507 -569127/136
21 508 -128141/68
21 509 45448/17
21 510 146143/34
21 511 3581/17
21 512 -54449/17
21 514 18410/17
21 517 90217/34
21 518 483/17
21 519 -1484093/816
21 520 2259/17
21 521 -819
21 522 -43959/68
21 523 17359/34
21 524 52201/34
21 526 -67725/34
21 527 3
21 528 626/17
21 529 -20152/17
21 530 -483/17
21 531 326053/816
21 532 59665/204
21 533 -39177/68
21 534 -75/68
21 535 -37495/34
21 536 -331/17
21 537 -1777/34
21 538 1363/2
21 539 1491/34
21 540 -821381/816
21 541 -339/68
21 542 57059/17
21 543 4243/34
21 544 254/17
21 545 29153/17
21 546 1407/34
21 547 1109/34
21 548 483/17
21 549 -1279/17
21 550 3801/34
21 551 23654/17
21 552 2701/34
21 553 483/34
21 554 -483/17
21 556 -32465/34
21 557 9001/17
21 558 -1204/17
21 559 -69/34
21 560 1449/68
21 561 1517/17
21 562 -1449/68
21 563 2847/68
21 564 759/34
21 565 -23/17
21 566 26949/34
21 567 -12741/34
21 568 -19915/34
21 569 2663/34
21 570 -8579/34
21 571 46519/408
21 572 555331/204
21 575 308405/272
21 576 716647/816
21 578 -601549/272
21 579 -464697/272
21 580 106815/136
21 581 806865/272
21 587 496055/272
21 589 18056/17
21 590 55917/68
21 591 -25635/17
21 592 -244025/68
21 598 -127513/68
21 599 -8025/68
21 600 58283/34
21 601 -20835/34
21 604 -50925/34
21 606 -525/34
21 607 1316397/544
21 609 -15985/34
21 612 -19646/17
21 614 -441/34
21 641 1297339/1632
21 644 -30415/408
21 645 -23801/408
21 646 63535/136
21 647 12389/17
21 655 38955/136
21 656 -5088/17
21 657 -38101/34
21 659 19090/17
21 660 -3
21 661 -727/34
21 662 11355/17
21 663 525/34
21 665 -504831/544
21 667 29545/34
21 669 -525/34
21 670 8797/17
21 672 441/34
21 702 -303197/1632
21 704 -65465/408
21 705 7865/34
21 707 21115/34
21 708 2631/68
21 709 931/34
21 710 -385
21 712 -525/34
21 713 37913/48
21 714 75/34
21 715 -47895/34
21 716 -1969/34
21 717 -5/2
21 718 -85907/68
21 720 -483/17
21 723 -313/17
21 724 -525/34
21 725 2827/68
21 726 -1080/17
21 727 -26705/34
21 728 -3029/68
21 729 -525/68
21 730 525/34
21 731 36753/68
21 732 -20325/68
21 733 610/17
21 734 75/68
21 735 -1575/136
21 736 -3167/68
21 737 1575/136
21 738 -711/34
21 739 -825/68
21 740 25/34
21 741 -30475/68
21 742 7185/34
21 743 22547/68
21 744 -814/17
21 745 9427/68
21 747 183319/544
21 748 -728819/408
21 753 63/34
21 758 -49843/34
21 759 3/2
21 760 -4565/136
21 761 27/2
21 763 -251/136
21 765 -50867/68
21 769 -441/34
21 773 -483/34
21 774 -441/34
21 775 2289/68
21 776 -1641/34
21 777 -20603/34
21 778 -2373/68
21 779 -441/68
21 780 441/34
21 782 28177/68
21 783 -15679/68
21 784 594/17
21 785 63/68
21 786 -1323/136
21 787 -2901/68
21 788 1323/136
21 789 -1425/68
21 790 -693/68
21 791 21/34
21 792 -23423/68
21 793 2778/17
21 794 17283/68
21 795 -1035/34
21 796 7731/68
21 805 15/4
21 814 3
21 825 12
21 829 -6
21 831 -3
21 835 15/2
21 837 1/2
21 838 9
21 840 24
21 899 -194773/2720
21 900 -127281/136
22 8 8/3
22 9 -10/3
22 10 -2
22 12 -1
22 13 1
22 14 -10/3
22 15 -5/3
22 16 110/9
22 17 10/3
22 19 -80/9
22 21 -40/9
22 22 2
22 23 -10/3
22 24 110/9
22 25 5/3
22 26 -20/3
22 28 20/3
22 29 10/3
22 30 -1
22 31 -20/3
22 32 55/9
22 33 -80/9
22 34 -64973693/249600
22 35 -22268031/83200
22 36 110/9
22 37 98/9
22 38 -20/3
22 39 10/3
22 40 -2
22 42 -21103231/499200
22 43 10073316135251/71919537408
22 44 46969650893/1498323696
22 45 -15524107931/998882464
22 46 -4691770819027/11986589568
22 47 5892538332409/11986589568
22 48 3585837021321/7991059712
22 49 -4030415659211/2996647392
22 50 -59717673919/5993294784
22 51 -15524107931/499441232
22 52 18
22 53 -12
22 54 15524107931/499441232
22 55 -37979708717/749161848
22 56 76538797713/1997764928
22 57 15524107931/499441232
22 58 -15524107931/499441232
22 59 -45490581851/998882464
22 60 43809507178837/23973179136
22 61 -10345047833005/2996647392
22 62 833745128075/3995529856
22 63 16087499195283/3995529856
22 64 7076933544751/5993294784
22 65 -1104895537349/998882464
22 66 -4534440497663/1997764928
22 67 -3059224836195/3995529856
22 68 7076387663913/3995529856
22 69 13692061959/1997764928
22 70 -283325742673/998882464
22 72 -15524107931/499441232
22 73 -5417543970399/3995529856
22 74 -18
22 75 -3
22 77 186736994437153/143839074816
22 78 -242081734711/5993294784
22 79 48487229243/1997764928
22 80 -78128495969/23973179136
22 81 58648625931/7991059712
22 82 20518520251/998882464
22 83 -1011366419057/23973179136
22 84 38498404603/1997764928
22 85 15524107931/499441232
22 86 -20518520251/499441232
22 87 2538635899/998882464
22 88 -110777934473/5993294784
22 89 -121661080641/3995529856
22 91 49741543233/3995529856
22 92 22778569797/3995529856
22 93 -15524107931/499441232
22 94 1194609339/1997764928
22 95 56561148433/1997764928
22 96 -15524107931/998882464
22 98 -28509579963/499441232
22 100 38498404603/998882464
22 102 -9
22 103 -28509579963/998882464
22 105 48219768401/1410187008
22 106 35191890805/2996647392
22 107 -76538797713/1997764928
22 108 76538797713/1997764928
22 109 -146922579323/1997764928
22 110 -15524107931/998882464
22 111 15524107931/499441232
22 112 45490581851/998882464
22 113 -10529695611/998882464
22 114 -55479406491/998882464
22 115 13692061959/1997764928
22 116 -35501757211/998882464
22 117 38498404603/998882464
22 118 -28509579963/998882464
22 119 2788674092879/23973179136
22 120 -51192264037715/23973179136
22 121 525238725799/124860308
22 122 -2303455086725/1498323696
22 123 -107800061144645/23973179136
22 124 -7959403448539/3995529856
22 125 34354046003375/11986589568
22 126 54782566019879/11986589568
22 127 1131227486105/5993294784
22 128 -10345047833005/2996647392
22 129 14781101625889/11986589568
22 130 34367052554491/11986589568
22 131 -9
22 132 28509579963/998882464
22 133 -272875063429691/143839074816
22 134 8654692772317/71919537408
22 135 -21095299555187/23973179136
22 136 -2582424800965/3995529856
22 137 6915219536375/11986589568
22 138 20151028340281/11986589568
22 140 -25271398495639/11986589568
22 142 15524107931/499441232
22 143 -7468401059389/5993294784
22 145 -25512932571/998882464
22 147 29120456178391/71919537408
22 148 3335117522857/11986589568
22 149 -7616541249029/11986589568
22 151 -1133963121013/998882464
22 152 -35501757211/998882464
22 153 -15524107931/499441232
22 154 66784172851/88136688
22 156 25512932571/998882464
22 158 -151426418225875/143839074816
22 159 -13692061959/998882464
22 160 42278864859871/11986589568
22 161 35501757211/499441232
22 162 -7450188741/998882464
22 163 22106786522239/11986589568
22 164 18
22 165 31506227355/998882464
22 170 145/3
22 171 62554443217/1997764928
22 172 790024557/31215077
22 173 -102223666265/1498323696
22 174 360222819575/3995529856
22 175 4378821670787/2996647392
22 176 450866574551/5993294784
22 177 31506227355/1997764928
22 178 -2445561759/124860308
22 179 691437813/58757792
22 180 -12199155553031/11986589568
22 181 6954225791237/11986589568
22 182 -17198430221/998882464
22 183 -13692061959/1997764928
22 184 155290504323/3995529856
22 185 49856383807/2996647392
22 186 -213903411425/11986589568
22 187 166869909497/5993294784
22 188 46580319067/5993294784
22 189 -322936523/499441232
22 190 10403118155863/11986589568
22 191 -792036334197/1997764928
22 192 -2594709082793/3995529856
22 193 6673793209/124860308
22 194 -367229585285/1997764928
22 197 -6
22 198 20295106623557/71919537408
22 199 10331753561569/3995529856
22 200 -3529/51
22 201 -24749/1224
22 202 -2626/17
22 203 24772/153
22 204 -49463/204
22 205 -83315/408
22 206 358193/408
22 207 -1095/68
22 208 -3241/68
22 209 2557/306
22 210 -4207/1224
22 211 -1009/204
22 212 71423/612
22 213 33/34
22 214 12551/34
22 215 -17685/34
22 216 -33147/68
22 217 99897/68
22 218 -472025/612
22 219 28859/18
22 220 -2705/51
22 221 -21646/9
22 222 -262417/408
22 223 52595/136
22 224 876047/408
22 225 54425/136
22 226 -2959/34
22 227 -45/17
22 228 4523/34
22 230 240/17
22 231 20191/34
22 234 -600977/204
22 235 -361/68
22 236 -709/34
22 237 743/68
22 238 229/68
22 239 605/68
22 240 1387/34
22 241 3105/68
22 242 -16/17
22 243 -149/34
22 244 -572/17
22 245 1429/34
22 246 17351/612
22 247 -1219/612
22 248 -1205/204
22 249 -803/102
22 250 -5159/1224
22 251 1399/204
22 252 2617/204
22 253 -2191/204
22 254 3955/68
22 255 -207/68
22 256 859/51
22 258 -79/34
22 259 5057/204
22 260 12
22 261 52/17
22 262 -138481/816
22 263 -692/17
22 264 12/17
22 265 -474/17
22 266 795/68
22 267 9273/68
22 268 -127425/68
22 269 61393/17
22 270 -4703/34
22 271 -143233/34
22 272 -84495/68
22 273 19293/17
22 274 83175/34
22 275 14367/17
22 276 -31851/17
22 277 -129/34
22 278 4905/17
22 279 579/17
22 280 732/17
22 281 23313/17
22 282 18/17
22 283 -215083/136
22 284 572633/612
22 285 -356168/153
22 286 151633/204
22 287 85018/17
22 288 537299/306
22 289 -309863/204
22 290 -1797389/204
22 291 -27145/204
22 292 414011/204
22 293 54/17
22 294 -8550/17
22 295 -16/17
22 296 -65800/51
22 297 -12
22 298 -52/17
22 299 9310399/1224
22 300 -216973/612
22 301 301243/408
22 302 388169/136
22 303 -12287/102
22 304 -160349/51
22 305 24/17
22 306 50618/51
22 308 -96/17
22 309 91049/102
22 311 18/17
22 313 -5323061/1224
22 314 -42173/204
22 315 -5429/6
22 316 -27/68
22 317 525
22 318 273/17
22 319 399/34
22 320 -85727/204
22 321 -18/17
22 323 8511209/2448
22 324 549/68
22 325 -105677/51
22 326 -852/17
22 327 -2631/34
22 328 -618419/204
22 330 -18/17
22 332 -129/17
22 333 -18/17
22 334 156/17
22 335 -756/17
22 336 -33340/51
22 337 -267/17
22 338 -9/17
22 339 18/17
22 341 22666/51
22 342 -13669/51
22 343 444/17
22 344 147/17
22 345 -27/34
22 346 -564/17
22 347 27/34
22 348 -333/17
22 349 -189/17
22 350 -21/17
22 351 -19631/51
22 352 3029/17
22 353 5154/17
22 354 -444/17
22 355 1209/17
22 357 600527/272
22 358 -55113/34
22 359 -11/51
22 360 115/4
22 361 -5947/816
22 362 10543/816
22 363 661/34
22 364 -45535/816
22 365 -333/17
22 366 4191/136
22 367 -91/8
22 368 -1877/68
22 369 13465/136
22 370 941/68
22 371 -1731/136
22 372 -3301/272
22 373 -4591/272
22 374 -75/136
22 375 -2063/272
22 376 4541/272
22 377 273/68
22 378 4967/272
22 380 21/17
22 382 -501/68
22 384 68/3
22 385 21/34
22 387 -33871/408
22 388 -197/102
22 389 21/17
22 390 -3285/68
22 391 1527/34
22 392 -620/17
22 393 801/17
22 394 2449/68
22 395 -16/17
22 396 -2489/68
22 397 -1025/34
22 398 956/17
22 399 1786/17
22 400 -1355/34
22 401 -556/17
22 402 -207/68
22 403 954/17
22 404 -49/17
22 405 -1587/34
22 406 975/34
22 407 -22591/816
22 408 -7657/432
22 409 1387/272
22 410 -7493/1224
22 411 -182245/2448
22 412 385/68
22 413 8365/1224
22 414 -3757/72
22 415 841/612
22 416 -3347/1224
22 418 -122/153
22 419 42/17
22 420 -8167/306
22 421 -34/3
22 422 -105/34
22 423 601759/14688
22 424 353/216
22 425 2009/612
22 426 445/17
22 427 -2428/153
22 428 -23207/612
22 429 -556/153
22 431 -101/34
22 432 -2600/153
22 434 97/34
22 436 -1041257/14688
22 437 3863/306
22 438 17497/612
22 439 358/17
22 440 -49/17
22 441 -116/17
22 442 -203/18
22 444 118/17
22 446 -110299/7344
22 447 207/34
22 448 -13829/153
22 449 98/17
22 450 1999/34
22 451 2131/612
22 452 -12
22 453 -706/17
22 456 385/34
22 457 319/34
22 458 -911/68
22 459 103/17
22 460 2089/306
22 461 1043/68
22 462 455/68
22 463 21/34
22 464 4
22 465 3775/612
22 466 -925/612
22 467 72/17
22 468 207/68
22 469 -267/136
22 470 -517/68
22 471 -1909/136
22 472 -267/68
22 473 307/68
22 474 69/34
22 475 -941/612
22 476 -254/51
22 477 4475/204
22 478 -603/34
22 479 -1837/68
22 481 -4
22 482 4
22 483 465125/4896
22 484 244855/1224
22 485 -1691/68
22 486 -71/51
22 487 648/17
22 488 -2887/68
22 489 9827/68
22 490 -12/17
22 491 12/17
22 492 59/17
22 493 915/34
22 494 -2559/68
22 495 -6981/68
22 496 246/17
22 497 8457/68
22 498 -345/34
22 500 2163/68
22 501 -1755/68
22 502 477/17
22 503 -84445/272
22 504 306659/136
22 505 -600591/136
22 506 53481/34
22 507 641517/136
22 508 143899/68
22 509 -102259/34
22 510 -82189/17
22 511 -3956/17
22 512 61369/17
22 513 54/17
22 514 -41997/34
22 515 -8/17
22 516 42/17
22 517 -50910/17
22 518 -519/17
22 519 1659583/816
22 520 -9651/68
22 521 62937/68
22 522 46851/68
22 523 -10227/17
22 524 -29028/17
22 525 126/17
22 526 38064/17
22 527 -81/17
22 528 -822/17
22 529 22611/17
22 530 549/17
22 531 -114775/272
22 532 -20691/68
22 533 43545/68
22 534 -27/68
22 535 41955/34
22 536 597/17
22 537 1311/34
22 538 -1539/2
22 539 -45/2
22 540 278183/272
22 541 1161/68
22 542 -127893/34
22 543 -4353/34
22 544 312/17
22 545 -65685/34
22 546 -2277/34
22 547 -1227/34
22 548 -477/17
22 549 1329/17
22 550 -2133/17
22 551 -26640/17
22 552 -2931/34
22 553 -477/34
22 554 477/17
22 556 18390/17
22 557 -20463/34
22 558 852/17
22 559 243/34
22 560 -1431/68
22 561 -1227/17
22 562 1431/68
22 563 -2097/68
22 564 -837/34
22 565 30/17
22 566 -15276/17
22 567 14337/34
22 568 11325/17
22 569 -1857/34
22 570 8589/34
22 571 -123/17
22 572 -204831/68
22 573 -43207/1836
22 574 345245/612
22 575 -352943/2448
22 576 -8838431/2448
22 577 -2123/2
22 578 1657771/2448
22 579 20048659/2448
22 580 -99239/1224
22 581 -6931043/2448
22 583 -1465/153
22 584 5318/153
22 585 8/3
22 586 42/17
22 587 -55342649/7344
22 588 927859/1836
22 589 -30703/36
22 590 -925199/204
22 591 42035/306
22 592 3646013/612
22 593 -92893/306
22 594 16/17
22 595 -219407/306
22 597 -80/17
22 598 3770767/459
22 599 18767/612
22 600 20870/153
22 601 502/17
22 602 -8/17
22 603 -16/17
22 604 31733/153
22 606 -173/34
22 607 -86571481/14688
22 608 -108/17
22 609 307865/153
22 610 16/17
22 611 -26/17
22 612 1467121/306
22 613 12
22 614 1475/34
22 615 -158/17
22 616 -128/17
22 617 146/17
22 618 47/17
22 619 1330/153
22 620 -176/17
22 621 -98/17
22 622 -42/17
22 623 -4
22 624 -2245/153
22 625 -146/153
22 626 -390/17
22 627 -54/17
22 628 -28/17
22 629 466/17
22 630 96/17
22 631 114/17
22 632 -52/17
22 633 -36/17
22 634 788/153
22 635 98/51
22 636 -905/51
22 637 390/17
22 638 -50/17
22 639 4
22 640 -4
22 641 -15930083/4896
22 642 15604/153
22 643 -5165/153
22 644 30979/136
22 645 164711/408
22 646 -20701/102
22 647 -198017/102
22 648 3
22 649 53693/102
22 651 -144/17
22 652 16094/51
22 654 72/17
22 655 -91907/72
22 656 -1448/51
22 657 123739/102
22 659 5557/34
22 660 225/17
22 661 369/34
22 662 -13954/51
22 663 45/34
22 665 15273377/4896
22 666 -252/17
22 667 -453677/102
22 668 -144/17
22 669 2043/34
22 670 -263183/102
22 672 -1467/34
22 675 -108/17
22 676 -72/17
22 677 216/17
22 678 -389/17
22 679 -18593/51
22 680 -252/17
22 681 -36/17
22 682 72/17
22 684 25183/102
22 685 -7382/51
22 686 144/17
22 687 78/17
22 688 -54/17
22 689 -216/17
22 690 54/17
22 691 -108/17
22 692 -144/17
22 693 18/17
22 694 -21881/102
22 695 3373/34
22 696 2732/17
22 697 -144/17
22 698 756/17
22 702 376929/544
22 703 -28214/51
22 704 3847/136
22 705 21739/51
22 707 -1709/17
22 708 -1713/68
22 709 -81/34
22 710 103/2
22 712 -189/34
22 713 -904067/816
22 714 27/34
22 715 -29263/17
22 716 -477/34
22 717 -1917/34
22 718 92503/68
22 720 567/17
22 723 -27/17
22 724 -189/34
22 725 675/68
22 726 128/17
22 727 3449/34
22 728 -405/68
22 729 -189/68
22 730 189/34
22 731 -4861/68
22 732 3019/68
22 733 -270/17
22 734 27/68
22 735 -567/136
22 736 1161/68
22 737 567/136
22 738 405/34
22 739 -297/68
22 740 9/34
22 741 4295/68
22 742 -473/17
22 743 -4017/68
22 744 270/17
22 745 -621/68
22 747 -169711/96
22 748 71999/136
22 749 9/2
22 753 -291/34
22 754 3/2
22 758 102041/17
22 759 -9/2
22 760 13287/136
22 761 -9/2
22 763 3405/136
22 764 -7/2
22 765 630455/204
22 766 -2
22 768 7/6
22 769 1323/34
22 770 9/8
22 773 1755/34
22 774 1323/34
22 775 -7479/68
22 776 3150/17
22 777 84453/34
22 778 8343/68
22 779 1323/68
22 780 -1323/34
22 782 -115709/68
22 783 65975/68
22 784 -1170/17
22 785 -1413/68
22 786 3969/136
22 787 6867/68
22 788 -3969/136
22 789 3051/68
22 790 3303/68
22 791 -63/34
22 792 97571/68
22 793 -11411/17
22 794 -72827/68
22 795 2493/34
22 796 -24417/68
22 804 -3
22 805 -9/4
22 806 -9/2
22 807 -3/4
22 808 3/2
22 809 -1/4
22 810 -1/2
22 812 2
22 815 -3
22 816 3
22 817 9
22 818 -4
22 819 -2
22 821 -1
22 822 -1
22 823 -11/2
22 824 27/2
22 825 -9/2
22 830 3
22 831 3
22 835 -9/2
22 836 12
22 837 21/2
22 838 -9
22 853 6
22 854 -3
22 856 -3/2
22 857 9/2
22 859 96
22 862 6
22 867 -8/3
22 868 2
22 870 -3
22 871 6
22 872 10
22 873 2
22 881 -16
22 883 -3
22 885 -6
22 886 3
22 887 -9
22 892 -96
22 893 96
22 899 4741099/12240
22 900 1900057/408
23 8 -8/3
23 9 10/3
23 10 2
23 12 1
23 13 -1
23 14 10/3
23 15 5/3
23 16 -110/9
23 17 -10/3
23 19 80/9
23 21 40/9
23 22 -2
23 23 10/3
23 24 -110/9
23 25 -5/3
23 26 20/3
23 28 -20/3
23 29 -10/3
23 30 1
23 31 20/3
23 32 -55/9
23 33 80/9
23 34 46611883/249600
23 35 48442283/249600
23 36 -110/9
23 37 -98/9
23 38 20/3
23 39 -10/3
23 40 2
23 42 44947883/1497600
23 43 2476255533379/71919537408
23 44 29425799665/1498323696
23 45 -271273435/998882464
23 46 -233322689633/3995529856
23 47 417181066595/3995529856
23 48 1000199324441/7991059712
23 49 -996678667979/2996647392
23 50 118258385137/5993294784
23 51 -271273435/499441232
23 52 -3
23 53 2
23 54 271273435/499441232
23 55 -30924123361/749161848
23 56 813820305/1997764928
23 57 271273435/499441232
23 58 -271273435/499441232
23 59 -271273435/998882464
23 60 3187390218839/7991059712
23 61 -799319299103/998882464
23 62 -13882507429/3995529856
23 63 3677805083107/3995529856
23 64 553011368285/1997764928
23 65 -246579204253/998882464
23 66 -1031130488399/1997764928
23 67 -813085666259/3995529856
23 68 1614459012569/3995529856
23 69 357484711/1997764928
23 70 -58178256289/998882464
23 72 -271273435/499441232
23 73 -1201582861263/3995529856
23 74 3
23 75 1/2
23 77 46465772459345/143839074816
23 78 58349256089/5993294784
23 79 -228167797/1997764928
23 80 -463439313889/23973179136
23 81 16063143883/7991059712
23 82 271273435/998882464
23 83 -524995521073/23973179136
23 84 -228167797/1997764928
23 85 271273435/499441232
23 86 -271273435/499441232
23 87 770714667/998882464
23 88 -126815772841/5993294784
23 89 -14607925825/3995529856
23 91 26594515393/3995529856
23 92 34309114853/3995529856
23 93 -271273435/499441232
23 94 -38304644709/1997764928
23 95 813820305/1997764928
23 96 -271273435/998882464
23 98 228167797/499441232
23 100 -228167797/998882464
23 102 3/2
23 103 228167797/998882464
23 105 47687708081/1410187008
23 106 5477256703/998882464
23 107 -813820305/1997764928
23 108 813820305/1997764928
23 109 -33677360523/1997764928
23 110 -271273435/998882464
23 111 271273435/499441232
23 112 271273435/998882464
23 113 -271273435/998882464
23 114 -271273435/998882464
23 115 357484711/1997764928
23 116 -271273435/998882464
23 117 -228167797/998882464
23 118 228167797/998882464
23 119 438649973135/23973179136
23 120 -36818944329241/71919537408
23 121 499850147701/499441232
23 122 -169428616375/499441232
23 123 -8474134720055/7991059712
23 124 -1922853675035/3995529856
23 125 2724740369429/3995529856
23 126 4318244177053/3995529856
23 127 121604833603/1997764928
23 128 -799319299103/998882464
23 129 978392874907/3995529856
23 130 2756013994681/3995529856
23 131 3/2
23 132 -228167797/998882464
23 133 -65063095879451/143839074816
23 134 891915013871/23973179136
23 135 -1738423552417/7991059712
23 136 -681683373557/3995529856
23 137 569875999053/3995529856
23 138 1582818183843/3995529856
23 140 -1987703275437/3995529856
23 142 271273435/499441232
23 143 -582249465295/1997764928
23 145 -271273435/998882464
23 147 2777315444293/23973179136
23 148 946259671385/11986589568
23 149 -701964910439/3995529856
23 151 -305864107101/998882464
23 152 -271273435/998882464
23 153 -271273435/499441232
23 154 5419390397/29378896
23 156 271273435/998882464
23 158 -10780695235073/47946358272
23 159 -357484711/998882464
23 160 3443872728997/3995529856
23 161 271273435/499441232
23 162 770714667/998882464
23 163 1629044697861/3995529856
23 164 -3
23 165 -727609029/998882464
23 170 305/3
23 171 -185062159/1997764928
23 172 -79570828/31215077
23 173 -12976539985/1498323696
23 174 179112955047/3995529856
23 175 371487649201/998882464
23 176 60635277655/5993294784
23 177 -727609029/1997764928
23 178 -924561749/124860308
23 179 -283253227/58757792
23 180 -1076690207613/3995529856
23 181 476532356839/3995529856
23 182 -17922678685/998882464
23 183 -357484711/1997764928
23 184 -13154168189/3995529856
23 185 113915051663/2996647392
23 186 199533419423/11986589568
23 187 105099067801/5993294784
23 188 -25812621541/5993294784
23 189 -862131595/499441232
23 190 821531064109/3995529856
23 191 -186918222389/1997764928
23 192 -627057101817/3995529856
23 193 2467667019/124860308
23 194 -101388836069/1997764928
23 197 1
23 198 3041981608333/71919537408
23 199 9407961627427/11986589568
23 200 -137/24
23 201 -8899/204
23 203 8593/204
23 204 -87/4
23 205 -337/12
23 206 218/3
23 207 -1413/68
23 208 24/17
23 209 16613/204
23 210 -16613/204
23 211 -7645/68
23 212 65957/204
23 214 -24/17
23 218 -4615/51
23 219 39155/204
23 220 5945/68
23 221 -82481/204
23 222 -203/3
23 223 53/4
23 224 562/3
23 225 41/2
23 226 30
23 228 13
23 231 115/2
23 234 -4915/24
23 235 -405/34
23 236 48/17
23 237 -435/17
23 238 24
23 239 -48/17
23 240 597/34
23 241 -36/17
23 242 -48/17
23 243 -48/17
23 244 48/17
23 245 24/17
23 246 -17758/51
23 247 151769/204
23 248 -653/68
23 249 -15205/17
23 250 -27749/102
23 251 16135/68
23 252 32131/68
23 253 7075/34
23 254 -29337/68
23 255 -162/17
23 256 1933/17
23 258 48/17
23 259 24053/68
23 260 36
23 261 6
23 262 -8705/34
23 264 36/17
23 269 48/17
23 270 -48/17
23 271 -24/17
23 284 42989/153
23 285 -45025/68
23 286 -5897/204
23 287 44473/51
23 288 12151/34
23 289 -24197/204
23 290 -200501/204
23 291 -14969/102
23 292 48979/204
23 293 162/17
23 294 -11615/102
23 295 -48/17
23 296 -67297/204
23 297 -36
23 298 -6
23 299 106450/153
23 300 -1627/36
23 301 365/12
23 302 481/2
23 303 125/3
23 304 -512/3
23 306 565/6
23 309 647/6
23 313 -11137/36
23 314 131/6
23 315 -889/6
23 317 75
23 320 91/3
23 323 15877/72
23 325 -1171/6
23 328 -1519/6
23 335 -9/2
23 336 -190/3
23 341 245/6
23 342 -161/6
23 351 -217/6
23 352 17
23 353 63/2
23 357 2773/24
23 358 -238
23 359 -2511/136
23 360 -63/17
23 361 2813/272
23 362 5891/272
23 363 -24/17
23 364 -1259/272
23 365 -63/17
23 366 63/17
23 367 -48/17
23 368 48/17
23 369 78/17
23 370 20385/272
23 371 -12585/272
23 372 24/17
23 373 18153/272
23 374 -87/34
23 375 48/17
23 376 -321/17
23 377 -36/17
23 378 24/17
23 380 252/17
23 382 -126/17
23 384 62
23 385 126/17
23 387 17/16
23 388 71/17
23 389 63/17
23 390 36/17
23 391 -36/17
23 392 -177/17
23 394 48/17
23 395 -48/17
23 396 -78/17
23 397 24/17
23 398 -48/17
23 399 -24/17
23 400 24/17
23 401 24/17
23 402 -162/17
23 404 24/17
23 405 -126/17
23 406 126/17
23 407 146/17
23 408 1077949/2448
23 409 -256251/272
23 410 131173/408
23 411 790535/816
23 412 30735/68
23 413 -64607/102
23 414 -207541/204
23 415 -6157/102
23 416 156377/204
23 418 -22909/102
23 419 126/17
23 420 -71989/102
23 421 -40
23 422 -252/17
23 423 2077681/4896
23 424 -25271/1224
23 425 80233/408
23 426 9243/68
23 427 -7426/51
23 428 -34327/102
23 429 44701/102
23 431 -48/17
23 432 24335/102
23 434 24/17
23 436 -492389/4896
23 437 -7543/102
23 438 8056/51
23 439 5394/17
23 440 24/17
23 441 48/17
23 442 -577/3
23 444 -24/17
23 446 139361/612
23 447 324/17
23 448 -88663/102
23 449 -48/17
23 450 78/17
23 451 -81593/204
23 452 -36
23 453 -228/17
23 456 474/17
23 457 384/17
23 458 -438/17
23 459 -435/34
23 460 -32189/102
23 461 528/17
23 462 294/17
23 463 126/17
23 464 12
23 465 12343/51
23 466 -25579/204
23 467 1170/17
23 468 162/17
23 469 -909/136
23 470 -1398/17
23 471 -4395/136
23 472 -342/17
23 473 156/17
23 474 108/17
23 475 -38801/204
23 476 1279/17
23 477 6961/34
23 478 -1170/17
23 479 150/17
23 481 -12
23 482 12
23 483 -143953/1632
23 484 -285431/408
23 485 -9/4
23 486 -71/17
23 489 9
23 490 -36/17
23 491 36/17
23 492 177/17
23 503 -117/8
23 508 -24/17
23 509 48/17
23 510 24/17
23 511 -24/17
23 512 -24/17
23 513 162/17
23 515 -24/17
23 516 126/17
23 518 -126/17
23 519 -146/17
23 571 45/4
23 572 -72
23 573 -684409/2448
23 574 1490665/2448
23 575 -10155/136
23 576 -665233/816
23 577 -26277/68
23 578 3815/17
23 579 82319/68
23 580 10657/102
23 581 -82511/204
23 583 9463/102
23 584 41287/102
23 585 2
23 586 126/17
23 587 -3701419/4896
23 588 104627/1224
23 589 -18471/136
23 590 -97225/204
23 591 -1618/51
23 592 45989/102
23 593 -14182/51
23 594 48/17
23 595 -3917/17
23 597 -24/17
23 598 1094279/1632
23 599 3769/102
23 600 3521/51
23 601 -4102/17
23 602 -24/17
23 603 -48/17
23 604 -47/3
23 606 24/17
23 607 -68258/153
23 608 -324/17
23 609 64591/102
23 610 48/17
23 611 -78/17
23 612 117497/204
23 613 36
23 614 228/17
23 615 -474/17
23 616 -384/17
23 617 438/17
23 618 333/34
23 619 17093/102
23 620 -528/17
23 621 -294/17
23 622 -126/17
23 623 -12
23 624 -7294/51
23 625 12115/204
23 626 -1170/17
23 627 -162/17
23 628 93/136
23 629 1398/17
23 630 2763/136
23 631 342/17
23 632 -156/17
23 633 -108/17
23 634 20849/204
23 635 -565/17
23 636 -4343/34
23 637 1170/17
23 638 -150/17
23 639 12
23 640 -12
23 641 -296551/1632
23 642 321743/408
23 643 -211/72
23 644 367/12
23 645 79/3
23 646 71/6
23 647 -875/6
23 649 419/6
23 652 125/3
23 655 -4723/72
23 656 -197/6
23 657 199/6
23 659 117
23 662 17/3
23 665 15473/72
23 667 -2105/6
23 670 -1181/6
23 678 -1/2
23 679 -134/3
23 684 229/6
23 685 -43/6
23 694 -167/6
23 695 9
23 696 35/2
23 702 325/24
23 703 255
23 704 -21/2
23 705 53
23 707 52
23 710 -36
23 713 -259/12
23 715 -296
23 718 36
23 726 -4
23 727 -64
23 731 46
23 732 -22
23 741 -38
23 742 16
23 743 30
23 747 -1847/12
23 748 -48
23 754 3
23 758 423
23 764 -9
23 765 409/2
23 766 -6
23 768 2
23 776 9
23 777 172
23 782 -125
23 783 56
23 792 102
23 793 -42
23 794 -79
23 800 3
23 801 6
23 803 -6
23 805 -3
23 806 3/2
23 807 -3/4
23 808 -9/2
23 809 1/4
23 810 -1
23 812 4
23 813 2
23 816 6
23 818 -2
23 819 2
23 821 1/2
23 822 -2
23 823 -39/4
23 825 -9/2
23 850 -9
23 854 -3
23 856 -3/2
23 857 -9/2
23 859 -96
23 863 -15
23 864 3
23 866 6
23 867 -31/2
23 868 -15
23 869 -15
23 870 -3
23 871 6
23 872 -2
23 873 3/2
23 878 3
23 881 -6
23 883 3
23 885 3
23 887 6
23 892 96
23 893 -96
23 899 48091/960
23 900 103
24 8 8/3
24 9 -10/3
24 10 -2
24 12 -1
24 13 1
24 14 -10/3
24 15 -5/3
24 16 110/9
24 17 10/3
24 19 -80/9
24 21 -40/9
24 22 2
24 23 -10/3
24 24 110/9
24 25 5/3
24 26 -20/3
24 28 20/3
24 29 10/3
24 30 -1
24 31 -20/3
24 32 55/9
24 33 -80/9
24 34 -4003553/23400
24 35 -4175153/23400
24 36 110/9
24 37 98/9
24 38 -20/3
24 39 10/3
24 40 -2
24 42 -3847553/140400
24 43 -2653261793/2247485544
24 44 29753741/93645231
24 45 4050353/31215077
24 46 3026881661/374580924
24 47 -3291642683/374580924
24 48 -476013363/249720616
24 49 440307449/31215077
24 50 95960659/187290462
24 51 8100706/31215077
24 54 -8100706/31215077
24 55 -59507482/93645231
24 56 -12151059/62430154
24 57 -8100706/31215077
24 58 8100706/31215077
24 59 4050353/31215077
24 60 -12807744827/749161848
24 61 2725647710/93645231
24 62 -635051329/124860308
24 63 -5017066725/124860308
24 64 -952250125/93645231
24 65 277766173/31215077
24 66 1827550127/62430154
24 67 339155453/124860308
24 68 -1345765059/124860308
24 69 -20251765/62430154
24 70 60328249/31215077
24 72 8100706/31215077
24 73 1194413921/124860308
24 77 -96344285371/4494971088
24 78 919430131/187290462
24 79 -4050353/62430154
24 80 65746547/749161848
24 81 125560943/249720616
24 82 -4050353/31215077
24 83 -614712757/749161848
24 84 -4050353/62430154
24 85 -8100706/31215077
24 86 8100706/31215077
24 87 -4050353/31215077
24 88 -71658541/187290462
24 89 -117460237/124860308
24 91 117460237/124860308
24 92 263272945/124860308
24 93 8100706/31215077
24 94 -263272945/62430154
24 95 -12151059/62430154
24 96 4050353/31215077
24 98 8100706/31215077
24 100 -4050353/31215077
24 103 4050353/31215077
24 105 178160185/44068344
24 106 44553883/93645231
24 107 12151059/62430154
24 108 -12151059/62430154
24 109 -76956707/62430154
24 110 4050353/31215077
24 111 -8100706/31215077
24 112 -4050353/31215077
24 113 4050353/31215077
24 114 4050353/31215077
24 115 -20251765/62430154
24 116 4050353/31215077
24 117 -4050353/31215077
24 118 4050353/31215077
24 119 311877181/249720616
24 120 29115337315/2247485544
24 121 -874225803/31215077
24 122 2164783873/187290462
24 123 25130028607/749161848
24 124 2129825357/124860308
24 125 -6753981505/374580924
24 126 -16927561477/374580924
24 127 -560863837/187290462
24 128 2725647710/93645231
24 129 -5611834631/374580924
24 130 -5408410217/374580924
24 132 -4050353/31215077
24 133 34357119203/1498323696
24 134 -3335122367/2247485544
24 135 3420787429/749161848
24 136 1239187911/124860308
24 137 104261315/374580924
24 138 -6865295663/374580924
24 140 7319349077/374580924
24 142 -8100706/31215077
24 143 3240476171/187290462
24 145 4050353/31215077
24 147 -18025052873/2247485544
24 148 -158671121/124860308
24 149 257708179/374580924
24 151 139840648/31215077
24 152 4050353/31215077
24 153 8100706/31215077
24 154 8314229/5508543
24 156 -4050353/31215077
24 158 65114594201/4494971088
24 159 20251765/31215077
24 160 -9721375841/374580924
24 161 -8100706/31215077
24 162 -4050353/31215077
24 163 -10629561677/374580924
24 165 -4050353/31215077
24 170 -560/3
24 171 -12151059/62430154
24 172 -72906354/31215077
24 173 492741796/93645231
24 174 29206563/124860308
24 175 -968875291/93645231
24 176 -397208183/187290462
24 177 -4050353/62430154
24 178 -64805648/31215077
24 179 -4050353/1836181
24 180 2996160685/374580924
24 181 -4148609335/374580924
24 182 -198467297/31215077
24 183 20251765/62430154
24 184 125560943/124860308
24 185 540098219/93645231
24 186 -1000984369/374580924
24 187 890804071/187290462
24 188 470114537/187290462
24 189 -16201412/31215077
24 190 -3162445265/374580924
24 191 302495337/62430154
24 192 218498955/124860308
24 193 267323298/31215077
24 194 108932485/62430154
24 198 -4801137035/2247485544
24 199 16147982327/374580924
29 8 131/72
29 9 -155/36
29 10 5/12
29 11 1/4
29 12 1/12
29 13 -1/12
29 14 -73/18
29 15 -155/72
29 16 265/108
29 17 115/36
29 18 10/9
29 19 50/27
29 20 -10/9
29 21 -20/27
29 22 -5/12
29 23 -35/36
29 24 265/108
29 25 -5/2
29 26 65/36
29 27 -1/4
29 28 -65/36
29 29 -35/24
29 30 1/3
29 31 35/12
29 32 -95/216
29 33 173/108
29 34 2526841/112320
29 35 1584601/112320
29 36 -95/108
29 37 115/108
29 38 35/12
29 39 -19/4
29 40 -19/4
29 42 1431721/673920
29 43 -22655191123/1685614158
29 44 -4919161415/1123742772
29 45 337058611/280935693
29 46 5868112187/187290462
29 47 -15109524617/374580924
29 48 -15667189993/374580924
29 49 34073072908/280935693
29 50 -630578291/749161848
29 51 674117222/280935693
29 52 -11/3
29 53 22/9
29 54 -674117222/280935693
29 55 3545698027/561871386
29 56 -2191041523/749161848
29 57 -674117222/280935693
29 58 674117222/280935693
29 59 3876655681/1123742772
29 60 -240423453721/1498323696
29 61 230623555543/749161848
29 62 -16073310655/1123742772
29 63 -800558737807/2247485544
29 64 -158949670099/1498323696
29 65 110076450613/1123742772
29 66 443403342251/2247485544
29 67 27237146839/374580924
29 68 -20243628953/124860308
29 69 -738328685/749161848
29 70 16749469319/561871386
29 72 674117222/280935693
29 73 281618233049/2247485544
29 74 11/3
29 75 11/18
29 77 -994595021915/8989942176
29 78 -798419663/1123742772
29 79 -1521129125/749161848
29 80 -1235552681/1498323696
29 81 1399189229/1498323696
29 82 -3539275967/2247485544
29 83 15791228743/4494971088
29 84 -155024179/93645231
29 85 -674117222/280935693
29 86 3539275967/1123742772
29 87 181304329/1123742772
29 88 32181919271/4494971088
29 89 -79132847/280935693
29 91 1109230388/280935693
29 92 -3012618203/1498323696
29 93 674117222/280935693
29 94 3544001057/2247485544
29 95 -1629170137/749161848
29 96 337058611/280935693
29 98 959257739/187290462
29 100 -310048358/93645231
29 102 45/8
29 103 959257739/374580924
29 105 -2202963997/396615096
29 106 -2209435849/6742456632
29 107 2191041523/749161848
29 108 -2191041523/749161848
29 109 4391280209/1123742772
29 110 337058611/280935693
29 111 -674117222/280935693
29 112 -3876655681/1123742772
29 113 1853661809/2247485544
29 114 1179865690/280935693
29 115 -738328685/749161848
29 116 1516924301/561871386
29 117 -310048358/93645231
29 118 959257739/374580924
29 119 -191963390215/26969826528
29 120 326608837055/1685614158
29 121 -1708495853845/4494971088
29 122 67759484801/499441232
29 123 1819930851799/4494971088
29 124 88789933853/499441232
29 125 -577688741899/2247485544
29 126 -913291329407/2247485544
29 127 -6836275285/374580924
29 128 230623555543/749161848
29 129 -76748803513/749161848
29 130 -49677598355/187290462
29 131 5/24
29 132 -959257739/374580924
29 133 1498934680073/8989942176
29 134 -68879742295/6742456632
29 135 357535840673/4494971088
29 136 125839858219/2247485544
29 137 -3400145259/62430154
29 138 -109161781825/749161848
29 140 103936571783/561871386
29 142 -674117222/280935693
29 143 39291245611/374580924
29 145 2191041523/1123742772
29 147 -332370559055/8989942176
29 148 -2460325460/93645231
29 149 134272119601/2247485544
29 151 243977758187/2247485544
29 152 1516924301/561871386
29 153 674117222/280935693
29 154 -9526026751/132205032
29 156 -2191041523/1123742772
29 158 153948271801/1685614158
29 159 738328685/374580924
29 160 -242240640865/749161848
29 161 -1516924301/280935693
29 162 256027852/280935693
29 163 -29618604329/187290462
29 164 -11/3
29 165 -3564504911/1123742772
29 170 20/9
29 171 1043354219/2247485544
29 172 984777301/1123742772
29 173 2955157019/2247485544
29 174 -9116637647/1123742772
29 175 -146545691965/1123742772
29 176 -4349583557/2247485544
29 177 1305047101/2247485544
29 178 1102221755/374580924
29 179 32280001/22034172
29 180 11627705207/124860308
29 181 -18572499659/374580924
29 182 820964959/93645231
29 183 738328685/749161848
29 184 -2721200935/749161848
29 185 -24287509541/2247485544
29 186 -2199802759/2247485544
29 187 -11144241785/2247485544
29 188 -1857515045/2247485544
29 189 881292701/1123742772
29 190 -171594954457/2247485544
29 191 75735553381/2247485544
29 192 71985363523/1123742772
29 193 -1106426579/93645231
29 194 10014489511/749161848
29 196 -13/12
29 197 11/9
29 198 -78879777427/2996647392
29 199 -957062495557/3371228316
30 8 2/9
30 9 -5/18
30 10 -1/6
30 12 -1/12
30 13 1/12
30 14 -5/18
30 15 -5/36
30 16 55/54
30 17 5/18
30 19 -20/27
30 21 -10/27
30 22 1/6
30 23 -5/18
30 24 55/54
30 25 25/18
30 26 -55/18
30 28 55/18
30 29 55/36
30 30 -1/12
30 31 -55/18
30 32 55/108
30 33 -20/27
30 34 -1033853/70200
30 35 -1076753/70200
30 36 55/54
30 37 49/54
30 38 -55/18
30 39 25/9
30 40 -1/6
30 42 -643853/421200
30 43 -20912575/130921488
30 44 12573709/21820248
30 45 10151/909177
30 46 73769573/21820248
30 47 -83774057/21820248
30 48 -34452527/14546832
30 49 145665511/21820248
30 50 12939145/21820248
30 51 20302/909177
30 54 -20302/909177
30 55 -12573709/10910124
30 56 -10151/606118
30 57 -20302/909177
30 58 20302/909177
30 59 10151/909177
30 60 -543800099/43640496
30 61 245057701/10910124
30 62 -17894899/7273416
30 63 -64885539/2424472
30 64 -83329187/10910124
30 65 8724571/1212236
30 66 4782081/303059
30 67 30874075/7273416
30 68 -79805465/7273416
30 69 -50755/1818354
30 70 291437/303059
30 72 20302/909177
30 73 62489903/7273416
30 77 -1809979829/261842976
30 78 1040674/909177
30 79 -10151/1818354
30 80 -1476548/2727531
30 81 314681/7273416
30 82 -10151/909177
30 83 -1689719/2727531
30 84 -10151/1818354
30 85 -20302/909177
30 86 20302/909177
30 87 -10151/909177
30 88 -12695521/21820248
30 89 -294379/3636708
30 91 294379/3636708
30 92 659815/3636708
30 93 20302/909177
30 94 -659815/1818354
30 95 -10151/606118
30 96 10151/909177
30 98 20302/909177
30 100 -10151/909177
30 103 10151/909177
30 105 1382795/1283544
30 106 111661/2727531
30 107 10151/606118
30 108 -10151/606118
30 109 -192869/1818354
30 110 10151/909177
30 111 -20302/909177
30 112 -10151/909177
30 113 10151/909177
30 114 10151/909177
30 115 -50755/1818354
30 116 10151/909177
30 117 -10151/909177
30 118 10151/909177
30 119 781627/7273416
30 120 279373369/21820248
30 121 -386691053/14546832
30 122 224972825/21820248
30 123 156740951/5455062
30 124 7788349/606118
30 125 -396260953/21820248
30 126 -654615577/21820248
30 127 -5021219/5455062
30 128 245057701/10910124
30 129 -209706575/21820248
30 130 -392408873/21820248
30 132 -10151/909177
30 133 800628631/65460744
30 134 -101346785/130921488
30 135 239218675/43640496
30 136 32492935/7273416
30 137 -72537349/21820248
30 138 -250699007/21820248
30 140 302645693/21820248
30 142 -20302/909177
30 143 92194985/10910124
30 145 10151/909177
30 147 -802529839/261842976
30 148 -26572993/21820248
30 149 59390479/21820248
30 151 11148751/1818354
30 152 10151/909177
30 153 20302/909177
30 154 -1376695/320886
30 156 -10151/909177
30 158 2227287257/261842976
30 159 50755/909177
30 160 -457414169/21820248
30 161 -20302/909177
30 162 -10151/909177
30 163 -278244419/21820248
30 165 -10151/909177
30 170 -80/9
30 171 -10151/606118
30 172 -60906/303059
30 173 21540725/21820248
30 174 -6685837/7273416
30 175 -26540474/2727531
30 176 -3243761/5455062
30 177 -10151/1818354
30 178 -162416/909177
30 179 -10151/53481
30 180 170064697/21820248
30 181 -93854449/21820248
30 182 -1644855/606118
30 183 50755/1818354
30 184 314681/3636708
30 185 46444519/21820248
30 186 -3796954/2727531
30 187 11787815/10910124
30 188 3426479/5455062
30 189 -40604/909177
30 190 -132797255/21820248
30 191 9794693/3636708
30 192 27376831/7273416
30 193 6619631/3636708
30 194 -1947521/3636708
30 198 -880183529/261842976
30 199 2252759/3636708
31 34 -1836181/74880
31 35 -1836181/74880
31 42 -1836181/449280
31 43 88128742893/3995529856
31 44 623311291/249720616
31 45 -267450029/499441232
31 46 -412287224501/5993294784
31 47 485125671263/5993294784
31 48 280586380751/3995529856
31 49 -324843796265/1498323696
31 50 692012613/998882464
31 51 -267450029/249720616
31 52 6
31 53 -4
31 54 267450029/249720616
31 55 -123870059/124860308
31 56 802350087/998882464
31 57 267450029/249720616
31 58 -267450029/249720616
31 59 -267450029/499441232
31 60 3620542234979/11986589568
31 61 -850013882363/1498323696
31 62 77491098365/1997764928
31 63 1330718894453/1997764928
31 64 582258123113/2996647392
31 65 -89519369779/499441232
31 66 -371911699721/998882464
31 67 -253097498149/1997764928
31 68 585825694895/1997764928
31 69 2336132609/998882464
31 70 -25570711735/499441232
31 72 -267450029/249720616
31 73 -464288710345/1997764928
31 74 -6
31 75 -1
31 77 1601165565119/7991059712
31 78 -12078066617/2996647392
31 79 766891261/998882464
31 80 -10915657213/3995529856
31 81 -2797097347/3995529856
31 82 267450029/499441232
31 83 -5178118381/3995529856
31 84 766891261/998882464
31 85 267450029/249720616
31 86 -267450029/249720616
31 87 -231991203/499441232
31 88 -2662806213/998882464
31 89 264432361/1997764928
31 91 -12251021929/1997764928
31 92 -9393192173/1997764928
31 93 -267450029/249720616
31 94 13388722029/998882464
31 95 802350087/998882464
31 96 -267450029/499441232
31 98 -766891261/249720616
31 100 766891261/499441232
31 102 -3
31 103 -766891261/499441232
31 105 -1751017795/235031168
31 106 1287645489/499441232
31 107 -802350087/998882464
31 108 802350087/998882464
31 109 -8528223021/998882464
31 110 -267450029/499441232
31 111 267450029/249720616
31 112 267450029/499441232
31 113 -267450029/499441232
31 114 -267450029/499441232
31 115 2336132609/998882464
31 116 -267450029/499441232
31 117 766891261/499441232
31 118 -766891261/499441232
31 119 118642188361/11986589568
31 120 -12455651066207/35959768704
31 121 42986702687/62430154
31 122 -188528405719/749161848
31 123 -8857534659379/11986589568
31 124 -647157756301/1997764928
31 125 2783981196409/5993294784
31 126 4499020870849/5993294784
31 127 95900259487/2996647392
31 128 -850013882363/1498323696
31 129 1202039599991/5993294784
31 130 2827455969293/5993294784
31 131 -3
31 132 766891261/499441232
31 133 -22413580396493/71919537408
31 134 604701856091/35959768704
31 135 -1709748759061/11986589568
31 136 -202927798131/1997764928
31 137 567491975473/5993294784
31 138 1642578444767/5993294784
31 140 -2031162577553/5993294784
31 142 267450029/249720616
31 143 -617263333499/2996647392
31 145 -267450029/499441232
31 147 2310495266897/35959768704
31 148 274593085967/5993294784
31 149 -628769338579/5993294784
31 151 -94701638067/499441232
31 152 -267450029/499441232
31 153 -267450029/249720616
31 154 5535431021/44068344
31 156 267450029/499441232
31 158 -12780872229845/71919537408
31 159 -2336132609/499441232
31 160 3474430775177/5993294784
31 161 267450029/249720616
31 162 -231991203/499441232
31 163 1874574179177/5993294784
31 164 6
31 165 1266332493/499441232
31 170 50
31 171 1801232551/998882464
31 172 125732641/62430154
31 173 -1769263057/249720616
31 174 20893542193/1997764928
31 175 354168709669/1498323696
31 176 6866562523/998882464
31 177 1266332493/998882464
31 178 129104057/62430154
31 179 160951531/29378896
31 180 -1007125490401/5993294784
31 181 604087743475/5993294784
31 182 -629582459/499441232
31 183 -2336132609/998882464
31 184 11436977765/1997764928
31 185 -403249997/499441232
31 186 6792627203/1997764928
31 187 2365178277/998882464
31 188 -6723218385/998882464
31 189 66673903/249720616
31 190 887638329233/5993294784
31 191 -65507148643/998882464
31 192 -226678415663/1997764928
31 193 55628364/31215077
31 194 -18791287443/998882464
31 197 -2
31 198 736551513809/11986589568
31 199 2139608064421/5993294784
31 200 685/144
31 201 44495/1224
31 203 -42965/1224
31 204 145/8
31 205 1685/72
31 206 -545/9
31 207 2355/136
31 208 -20/17
31 209 -83065/1224
31 210 83065/1224
31 211 38225/408
31 212 -329785/1224
31 214 20/17
31 218 23075/306
31 219 -195775/1224
31 220 -29725/408
31 221 412405/1224
31 222 1015/18
31 223 -265/24
31 224 -1405/9
31 225 -205/12
31 226 -25
31 228 -65/6
31 231 -575/12
31 234 24575/144
31 235 675/68
31 236 -40/17
31 237 725/34
31 238 -20
31 239 40/17
31 240 -995/68
31 241 30/17
31 242 40/17
31 243 40/17
31 244 -40/17
31 245 -20/17
31 246 44395/153
31 247 -758845/1224
31 248 3265/408
31 249 76025/102
31 250 138745/612
31 251 -80675/408
31 252 -160655/408
31 253 -35375/204
31 254 48895/136
31 255 135/17
31 256 -9665/102
31 258 -40/17
31 259 -120265/408
31 260 -30
31 261 -5
31 262 43525/204
31 264 -30/17
31 269 -40/17
31 270 40/17
31 271 20/17
31 284 -214945/918
31 285 225125/408
31 286 29485/1224
31 287 -222365/306
31 288 -60755/204
31 289 120985/1224
31 290 1002505/1224
31 291 74845/612
31 292 -244895/1224
31 293 -135/17
31 294 58075/612
31 295 40/17
31 296 336485/1224
31 297 30
31 298 5
31 299 -266125/459
31 300 8135/216
31 301 -1825/72
31 302 -2405/12
31 303 -625/18
31 304 1280/9
31 306 -2825/36
31 309 -3235/36
31 313 55685/216
31 314 -655/36
31 315 4445/36
31 317 -125/2
31 320 -455/18
31 323 -79385/432
31 325 5855/36
31 328 7595/36
31 335 15/4
31 336 475/9
31 341 -1225/36
31 342 805/36
31 351 1085/36
31 352 -85/6
31 353 -105/4
31 357 -13865/144
31 358 595/3
31 359 4185/272
31 360 105/34
31 361 -14065/1632
31 362 -29455/1632
31 363 20/17
31 364 6295/1632
31 365 105/34
31 366 -105/34
31 367 40/17
31 368 -40/17
31 369 -65/17
31 370 -33975/544
31 371 20975/544
31 372 -20/17
31 373 -30255/544
31 374 145/68
31 375 -40/17
31 376 535/34
31 377 30/17
31 378 -20/17
31 380 -210/17
31 382 105/17
31 384 -155/3
31 385 -105/17
31 387 -85/96
31 388 -355/102
31 389 -105/34
31 390 -30/17
31 391 30/17
31 392 295/34
31 394 -40/17
31 395 40/17
31 396 65/17
31 397 -20/17
31 398 40/17
31 399 20/17
31 400 -20/17
31 401 -20/17
31 402 135/17
31 404 -20/17
31 405 105/17
31 406 -105/17
31 407 -365/51
31 408 -5389745/14688
31 409 427085/544
31 410 -655865/2448
31 411 -3952675/4896
31 412 -51225/136
31 413 323035/612
31 414 1037705/1224
31 415 30785/612
31 416 -781885/1224
31 418 114545/612
31 419 -105/17
31 420 359945/612
31 421 100/3
31 422 210/17
31 423 -10388405/29376
31 424 126355/7344
31 425 -401165/2448
31 426 -15405/136
31 427 18565/153
31 428 171635/612
31 429 -223505/612
31 431 40/17
31 432 -121675/612
31 434 -20/17
31 436 2461945/29376
31 437 37715/612
31 438 -20140/153
31 439 -4495/17
31 440 -20/17
31 441 -40/17
31 442 2885/18
31 444 20/17
31 446 -696805/3672
31 447 -270/17
31 448 443315/612
31 449 40/17
31 450 -65/17
31 451 407965/1224
31 452 30
31 453 190/17
31 456 -395/17
31 457 -320/17
31 458 365/17
31 459 725/68
31 460 160945/612
31 461 -440/17
31 462 -245/17
31 463 -105/17
31 464 -10
31 465 -61715/306
31 466 127895/1224
31 467 -975/17
31 468 -135/17
31 469 1515/272
31 470 1165/17
31 471 7325/272
31 472 285/17
31 473 -130/17
31 474 -90/17
31 475 194005/1224
31 476 -6395/102
31 477 -34805/204
31 478 975/17
31 479 -125/17
31 481 10
31 482 -10
31 483 719765/9792
31 484 1427155/2448
31 485 15/8
31 486 355/102
31 489 -15/2
31 490 30/17
31 491 -30/17
31 492 -295/34
31 503 195/16
31 508 20/17
31 509 -40/17
31 510 -20/17
31 511 20/17
31 512 20/17
31 513 -135/17
31 515 20/17
31 516 -105/17
31 518 105/17
31 519 365/51
31 571 -75/8
31 572 60
31 573 3422045/14688
31 574 -7453325/14688
31 575 16925/272
31 576 3326165/4896
31 577 43795/136
31 578 -19075/102
31 579 -411595/408
31 580 -53285/612
31 581 412555/1224
31 583 -47315/612
31 584 -206435/612
31 585 -5/3
31 586 -105/17
31 587 18507095/29376
31 588 -523135/7344
31 589 30785/272
31 590 486125/1224
31 591 4045/153
31 592 -229945/612
31 593 35455/153
31 594 -40/17
31 595 19585/102
31 597 20/17
31 598 -5471395/9792
31 599 -18845/612
31 600 -17605/306
31 601 10255/51
31 602 20/17
31 603 40/17
31 604 235/18
31 606 -20/17
31 607 170645/459
31 608 270/17
31 609 -322955/612
31 610 -40/17
31 611 65/17
31 612 -587485/1224
31 613 -30
31 614 -190/17
31 615 395/17
31 616 320/17
31 617 -365/17
31 618 -555/68
31 619 -85465/612
31 620 440/17
31 621 245/17
31 622 105/17
31 623 10
31 624 18235/153
31 625 -60575/1224
31 626 975/17
31 627 135/17
31 628 -155/272
31 629 -1165/17
31 630 -4605/272
31 631 -285/17
31 632 130/17
31 633 90/17
31 634 -104245/1224
31 635 2825/102
31 636 21715/204
31 637 -975/17
31 638 125/17
31 639 -10
31 640 10
31 641 1482755/9792
31 642 -1608715/2448
31 643 1055/432
31 644 -1835/72
31 645 -395/18
31 646 -355/36
31 647 4375/36
31 649 -2095/36
31 652 -625/18
31 655 23615/432
31 656 985/36
31 657 -995/36
31 659 -195/2
31 662 -85/18
31 665 -77365/432
31 667 10525/36
31 670 5905/36
31 678 5/12
31 679 335/9
31 684 -1145/36
31 685 215/36
31 694 835/36
31 695 -15/2
31 696 -175/12
31 702 -1625/144
31 703 -425/2
31 704 35/4
31 705 -265/6
31 707 -130/3
31 710 30
31 713 1295/72
31 715 740/3
31 718 -30
31 726 10/3
31 727 160/3
31 731 -115/3
31 732 55/3
31 741 95/3
31 742 -40/3
31 743 -25
31 747 9235/72
31 748 40
31 754 -5/2
31 758 -705/2
31 764 15/2
31 765 -2045/12
31 766 5
31 768 -5/3
31 776 -15/2
31 777 -430/3
31 782 625/6
31 783 -140/3
31 792 -85
31 793 35
31 794 395/6
31 800 -5/2
31 801 -5
31 803 5
31 805 5/2
31 806 -5/4
31 807 5/8
31 808 15/4
31 809 -5/24
31 810 5/6
31 812 -10/3
31 813 -5/3
31 816 -5
31 818 5/3
31 819 -5/3
31 821 -5/12
31 822 5/3
31 823 65/8
31 825 15/4
31 850 15/2
31 854 5/2
31 856 5/4
31 857 15/4
31 859 80
31 863 25/2
31 864 -5/2
31 866 -5
31 867 155/12
31 868 25/2
31 869 25/2
31 870 5/2
31 871 -5
31 872 5/3
31 873 -5/4
31 878 -5/2
31 881 5
31 883 -5/2
31 885 -5/2
31 887 -5
31 892 -80
31 893 80
31 899 -48091/1152
31 900 -515/6
32 34 -1836181/74880
32 35 -1836181/74880
32 42 -1836181/449280
32 43 82811162717/3995529856
32 44 1115407799/249720616
32 45 -684834503/1498323696
32 46 -114640844503/1997764928
32 47 144854863749/1997764928
32 48 270391903839/3995529856
32 49 -302515835305/1498323696
32 50 9332625151/2996647392
32 51 -684834503/749161848
32 52 4
32 53 -8/3
32 54 684834503/749161848
32 55 -2347340933/374580924
32 56 684834503/998882464
32 57 684834503/749161848
32 58 -684834503/749161848
32 59 -684834503/1498323696
32 60 1084699755057/3995529856
32 61 -258258176569/499441232
32 62 162992206055/5993294784
32 63 3623950979791/5993294784
32 64 177305794939/998882464
32 65 -243541979393/1498323696
32 66 -1014054740107/2996647392
32 67 -237438546581/1997764928
32 68 531034053855/1997764928
32 69 1807312481/998882464
32 70 -67163994005/1498323696
32 72 -684834503/749161848
32 73 -1246706123435/5993294784
32 74 -4
32 75 -2/3
32 77 13596782803559/71919537408
32 78 -5350299433/2996647392
32 79 561238989/998882464
32 80 -55427479351/11986589568
32 81 -916848003/3995529856
32 82 684834503/1498323696
32 83 -46793500487/11986589568
32 84 561238989/998882464
32 85 684834503/749161848
32 86 -684834503/749161848
32 87 -314047961/1498323696
32 88 -4836844517/998882464
32 89 -2614654853/5993294784
32 91 -21358524283/5993294784
32 92 -4516295437/1997764928
32 93 -684834503/749161848
32 94 21539946023/2996647392
32 95 684834503/998882464
32 96 -684834503/1498323696
32 98 -561238989/249720616
32 100 561238989/499441232
32 102 -2
32 103 -561238989/499441232
32 105 -1951079035/2115280512
32 106 12631760209/4494971088
32 107 -684834503/998882464
32 108 684834503/998882464
32 109 -27318023927/2996647392
32 110 -684834503/1498323696
32 111 684834503/749161848
32 112 684834503/1498323696
32 113 -684834503/1498323696
32 114 -684834503/1498323696
32 115 1807312481/998882464
32 116 -684834503/1498323696
32 117 561238989/499441232
32 118 -561238989/499441232
32 119 373083840347/35959768704
32 120 -11465170966463/35959768704
32 121 472996820971/749161848
32 122 -56692819677/249720616
32 123 -8100793056211/11986589568
32 124 -596861086349/1997764928
32 125 2558263138441/5993294784
32 126 4122001498481/5993294784
32 127 31486897861/998882464
32 128 -258258176569/499441232
32 129 354682308493/1997764928
32 130 864523526079/1997764928
32 131 -2
32 132 561238989/499441232
32 133 -20590737415277/71919537408
32 134 622417330379/35959768704
32 135 -1584095220869/11986589568
32 136 -580256486377/5993294784
32 137 174464750859/1997764928
32 138 501998652421/1997764928
32 140 -1868374114817/5993294784
32 142 684834503/749161848
32 143 -188195657657/998882464
32 145 -684834503/1498323696
32 147 747479684771/11986589568
32 148 87133987221/1997764928
32 149 -592545159811/5993294784
32 151 -266932949489/1498323696
32 152 -684834503/1498323696
32 153 -684834503/749161848
32 154 5072713409/44068344
32 156 684834503/1498323696
32 158 -11440460099845/71919537408
32 159 -1807312481/499441232
32 160 1068253962931/1997764928
32 161 684834503/749161848
32 162 -314047961/1498323696
32 163 561997015251/1997764928
32 164 4
32 165 2682599431/1498323696
32 170 50
32 171 4052268437/2996647392
32 172 237648167/187290462
32 173 -4881795179/749161848
32 174 81394983331/5993294784
32 175 330577456181/1498323696
32 176 19777078481/2996647392
32 177 2682599431/2996647392
32 178 29950283/62430154
32 179 102193739/29378896
32 180 -314193351963/1997764928
32 181 177614640225/1997764928
32 182 -1716601611/499441232
32 183 -1807312481/998882464
32 184 7323932325/1997764928
32 185 6928204201/1498323696
32 186 6910142787/1997764928
32 187 11737400399/2996647392
32 188 -5548062545/998882464
32 189 -35009459/749161848
32 190 806523197377/5993294784
32 191 -179834233001/2996647392
32 192 -616194905981/5993294784
32 193 123567061/31215077
32 194 -20965325747/998882464
32 197 -4/3
32 198 1783322692123/35959768704
32 199 6529406357807/17979884352
32 200 17645/306
32 201 123745/7344
32 202 6565/51
32 203 -61930/459
32 204 247315/1224
32 205 416575/2448
32 206 -1790965/2448
32 207 1825/136
32 208 16205/408
32 209 -12785/1836
32 210 21035/7344
32 211 5045/1224
32 212 -357115/3672
32 213 -55/68
32 214 -62755/204
32 215 29475/68
32 216 55245/136
32 217 -166495/136
32 218 2360125/3672
32 219 -144295/108
32 220 13525/306
32 221 54115/27
32 222 1312085/2448
32 223 -262975/816
32 224 -4380235/2448
32 225 -272125/816
32 226 14795/204
32 227 75/34
32 228 -22615/204
32 230 -200/17
32 231 -100955/204
32 234 3004885/1224
32 235 1805/408
32 236 3545/204
32 237 -3715/408
32 238 -1145/408
32 239 -3025/408
32 240 -6935/204
32 241 -5175/136
32 242 40/51
32 243 745/204
32 244 1430/51
32 245 -7145/204
32 246 -86755/3672
32 247 6095/3672
32 248 6025/1224
32 249 4015/612
32 250 25795/7344
32 251 -6995/1224
32 252 -13085/1224
32 253 10955/1224
32 254 -19775/408
32 255 345/136
32 256 -4295/306
32 258 395/204
32 259 -25285/1224
32 260 -10
32 261 -130/51
32 262 692405/4896
32 263 1730/51
32 264 -10/17
32 265 395/17
32 266 -1325/136
32 267 -15455/136
32 268 212375/136
32 269 -306965/102
32 270 23515/204
32 271 716165/204
32 272 140825/136
32 273 -32155/34
32 274 -138625/68
32 275 -23945/34
32 276 53085/34
32 277 215/68
32 278 -8175/34
32 279 -965/34
32 280 -610/17
32 281 -38855/34
32 282 -15/17
32 283 1075415/816
32 284 -2863165/3672
32 285 890420/459
32 286 -758165/1224
32 287 -212545/51
32 288 -2686495/1836
32 289 1549315/1224
32 290 8986945/1224
32 291 135725/1224
32 292 -2070055/1224
32 293 -45/17
32 294 7125/17
32 295 40/51
32 296 164500/153
32 297 10
32 298 130/51
32 299 -46551995/7344
32 300 1084865/3672
32 301 -1506215/2448
32 302 -1940845/816
32 303 61435/612
32 304 801745/306
32 305 -20/17
32 306 -126545/153
32 308 80/17
32 309 -455245/612
32 311 -15/17
32 313 26615305/7344
32 314 210865/1224
32 315 27145/36
32 316 45/136
32 317 -875/2
32 318 -455/34
32 319 -665/68
32 320 428635/1224
32 321 15/17
32 323 -42556045/14688
32 324 -915/136
32 325 528385/306
32 326 710/17
32 327 4385/68
32 328 3092095/1224
32 330 15/17
32 332 215/34
32 333 15/17
32 334 -130/17
32 335 630/17
32 336 83350/153
32 337 445/34
32 338 15/34
32 339 -15/17
32 341 -56665/153
32 342 68345/306
32 343 -370/17
32 344 -245/34
32 345 45/68
32 346 470/17
32 347 -45/68
32 348 555/34
32 349 315/34
32 350 35/34
32 351 98155/306
32 352 -15145/102
32 353 -4295/17
32 354 370/17
32 355 -2015/34
32 357 -3002635/1632
32 358 91855/68
32 359 55/306
32 360 -575/24
32 361 29735/4896
32 362 -52715/4896
32 363 -3305/204
32 364 227675/4896
32 365 555/34
32 366 -6985/272
32 367 455/48
32 368 9385/408
32 369 -67325/816
32 370 -4705/408
32 371 2885/272
32 372 16505/1632
32 373 22955/1632
32 374 125/272
32 375 10315/1632
32 376 -22705/1632
32 377 -455/136
32 378 -24835/1632
32 380 -35/34
32 382 835/136
32 384 -170/9
32 385 -35/68
32 387 169355/2448
32 388 985/612
32 389 -35/34
32 390 5475/136
32 391 -2545/68
32 392 1550/51
32 393 -1335/34
32 394 -12245/408
32 395 40/51
32 396 12445/408
32 397 5125/204
32 398 -2390/51
32 399 -4465/51
32 400 6775/204
32 401 1390/51
32 402 345/136
32 403 -795/17
32 404 245/102
32 405 2645/68
32 406 -1625/68
32 407 112955/4896
32 408 38285/2592
32 409 -6935/1632
32 410 37465/7344
32 411 911225/14688
32 412 -1925/408
32 413 -41825/7344
32 414 18785/432
32 415 -4205/3672
32 416 16735/7344
32 418 305/459
32 419 -35/17
32 420 40835/1836
32 421 85/9
32 422 175/68
32 423 -3008795/88128
32 424 -1765/1296
32 425 -10045/3672
32 426 -2225/102
32 427 6070/459
32 428 116035/3672
32 429 1390/459
32 431 505/204
32 432 6500/459
32 434 -485/204
32 436 5206285/88128
32 437 -19315/1836
32 438 -87485/3672
32 439 -895/51
32 440 245/102
32 441 290/51
32 442 1015/108
32 444 -295/51
32 446 551495/44064
32 447 -345/68
32 448 69145/918
32 449 -245/51
32 450 -9995/204
32 451 -10655/3672
32 452 10
32 453 1765/51
32 456 -1925/204
32 457 -1595/204
32 458 4555/408
32 459 -515/102
32 460 -10445/1836
32 461 -5215/408
32 462 -2275/408
32 463 -35/68
32 464 -10/3
32 465 -18875/3672
32 466 4625/3672
32 467 -60/17
32 468 -345/136
32 469 445/272
32 470 2585/408
32 471 9545/816
32 472 445/136
32 473 -1535/408
32 474 -115/68
32 475 4705/3672
32 476 635/153
32 477 -22375/1224
32 478 1005/68
32 479 9185/408
32 481 10/3
32 482 -10/3
32 483 -2325625/29376
32 484 -1224275/7344
32 485 8455/408
32 486 355/306
32 487 -540/17
32 488 14435/408
32 489 -49135/408
32 490 10/17
32 491 -10/17
32 492 -295/102
32 493 -1525/68
32 494 4265/136
32 495 11635/136
32 496 -205/17
32 497 -14095/136
32 498 575/68
32 500 -3605/136
32 501 2925/136
32 502 -795/34
32 503 422225/1632
32 504 -1533295/816
32 505 1000985/272
32 506 -89135/68
32 507 -1069195/272
32 508 -719495/408
32 509 511295/204
32 510 410945/102
32 511 9890/51
32 512 -306845/102
32 513 -45/17
32 514 69995/68
32 515 20/51
32 516 -35/17
32 517 42425/17
32 518 865/34
32 519 -8297915/4896
32 520 16085/136
32 521 -104895/136
32 522 -78085/136
32 523 17045/34
32 524 24190/17
32 525 -105/17
32 526 -31720/17
32 527 135/34
32 528 685/17
32 529 -37685/34
32 530 -915/34
32 531 573875/1632
32 532 34485/136
32 533 -72575/136
32 534 45/136
32 535 -69925/68
32 536 -995/34
32 537 -2185/68
32 538 2565/4
32 539 75/4
32 540 -1390915/1632
32 541 -1935/136
32 542 213155/68
32 543 7255/68
32 544 -260/17
32 545 109475/68
32 546 3795/68
32 547 2045/68
32 548 795/34
32 549 -2215/34
32 550 3555/34
32 551 22200/17
32 552 4885/68
32 553 795/68
32 554 -795/34
32 556 -15325/17
32 557 34105/68
32 558 -710/17
32 559 -405/68
32 560 2385/136
32 561 2045/34
32 562 -2385/136
32 563 3495/136
32 564 1395/68
32 565 -25/17
32 566 12730/17
32 567 -23895/68
32 568 -18875/34
32 569 3095/68
32 570 -14315/68
32 571 205/34
32 572 341385/136
32 573 216035/11016
32 574 -1726225/3672
32 575 1764715/14688
32 576 44192155/14688
32 577 10615/12
32 578 -8288855/14688
32 579 -100243295/14688
32 580 496195/7344
32 581 34655215/14688
32 583 7325/918
32 584 -13295/459
32 585 -20/9
32 586 -35/17
32 587 276713245/44064
32 588 -4639295/11016
32 589 153515/216
32 590 4625995/1224
32 591 -210175/1836
32 592 -18230065/3672
32 593 464465/1836
32 594 -40/51
32 595 1097035/1836
32 597 200/51
32 598 -18853835/2754
32 599 -93835/3672
32 600 -52175/459
32 601 -1255/51
32 602 20/51
32 603 40/51
32 604 -158665/918
32 606 865/204
32 607 432857405/88128
32 608 90/17
32 609 -1539325/918
32 610 -40/51
32 611 65/51
32 612 -7335605/1836
32 613 -10
32 614 -7375/204
32 615 395/51
32 616 320/51
32 617 -365/51
32 618 -235/102
32 619 -3325/459
32 620 440/51
32 621 245/51
32 622 35/17
32 623 10/3
32 624 11225/918
32 625 365/459
32 626 325/17
32 627 45/17
32 628 70/51
32 629 -1165/51
32 630 -80/17
32 631 -95/17
32 632 130/51
32 633 30/17
32 634 -1970/459
32 635 -245/153
32 636 4525/306
32 637 -325/17
32 638 125/51
32 639 -10/3
32 640 10/3
32 641 79650415/29376
32 642 -39010/459
32 643 25825/918
32 644 -154895/816
32 645 -823555/2448
32 646 103505/612
32 647 990085/612
32 648 -5/2
32 649 -268465/612
32 651 120/17
32 652 -40235/153
32 654 -60/17
32 655 459535/432
32 656 3620/153
32 657 -618695/612
32 659 -27785/204
32 660 -375/34
32 661 -615/68
32 662 34885/153
32 663 -75/68
32 665 -76366885/29376
32 666 210/17
32 667 2268385/612
32 668 120/17
32 669 -3405/68
32 670 1315915/612
32 672 2445/68
32 675 90/17
32 676 60/17
32 677 -180/17
32 678 1945/102
32 679 92965/306
32 680 210/17
32 681 30/17
32 682 -60/17
32 684 -125915/612
32 685 18455/153
32 686 -120/17
32 687 -65/17
32 688 45/17
32 689 180/17
32 690 -45/17
32 691 90/17
32 692 120/17
32 693 -15/17
32 694 109405/612
32 695 -16865/204
32 696 -6830/51
32 697 120/17
32 698 -630/17
32 702 -628215/1088
32 703 70535/153
32 704 -19235/816
32 705 -108695/306
32 707 8545/102
32 708 2855/136
32 709 135/68
32 710 -515/12
32 712 315/68
32 713 4520335/4896
32 714 -45/68
32 715 146315/102
32 716 795/68
32 717 3195/68
32 718 -462515/408
32 720 -945/34
32 723 45/34
32 724 315/68
32 725 -1125/136
32 726 -320/51
32 727 -17245/204
32 728 675/136
32 729 315/136
32 730 -315/68
32 731 24305/408
32 732 -15095/408
32 733 225/17
32 734 -45/136
32 735 945/272
32 736 -1935/136
32 737 -945/272
32 738 -675/68
32 739 495/136
32 740 -15/68
32 741 -21475/408
32 742 2365/102
32 743 6695/136
32 744 -225/17
32 745 1035/136
32 747 848555/576
32 748 -359995/816
32 749 -15/4
32 753 485/68
32 754 -5/4
32 758 -510205/102
32 759 15/4
32 760 -22145/272
32 761 15/4
32 763 -5675/272
32 764 35/12
32 765 -3152275/1224
32 766 5/3
32 768 -35/36
32 769 -2205/68
32 770 -15/16
32 773 -2925/68
32 774 -2205/68
32 775 12465/136
32 776 -2625/17
32 777 -140755/68
32 778 -13905/136
32 779 -2205/136
32 780 2205/68
32 782 578545/408
32 783 -329875/408
32 784 975/17
32 785 2355/136
32 786 -6615/272
32 787 -11445/136
32 788 6615/272
32 789 -5085/136
32 790 -5505/136
32 791 105/68
32 792 -487855/408
32 793 57055/102
32 794 364135/408
32 795 -4155/68
32 796 40695/136
32 804 5/2
32 805 15/8
32 806 15/4
32 807 5/8
32 808 -5/4
32 809 5/24
32 810 5/12
32 812 -5/3
32 815 5/2
32 816 -5/2
32 817 -15/2
32 818 10/3
32 819 5/3
32 821 5/6
32 822 5/6
32 823 55/12
32 824 -45/4
32 825 15/4
32 830 -5/2
32 831 -5/2
32 835 15/4
32 836 -10
32 837 -35/4
32 838 15/2
32 853 -5
32 854 5/2
32 856 5/4
32 857 -15/4
32 859 -80
32 862 -5
32 867 20/9
32 868 -5/3
32 870 5/2
32 871 -5
32 872 -25/3
32 873 -5/3
32 881 40/3
32 883 5/2
32 885 5
32 886 -5/2
32 887 15/2
32 892 80
32 893 -80
32 899 -4741099/14688
32 900 -9500285/2448
33 8 5/18
33 9 -5/9
33 14 -5/9
33 15 -5/18
33 16 5/9
33 17 5/9
33 21 -5/18
33 24 5/9
33 25 -5/18
33 34 -5873/3600
33 35 -1097/400
33 37 5/9
33 39 -5/9
33 40 -5/9
33 42 -7873/21600
33 43 2192615883/499441232
33 44 397660255/249720616
33 45 -46674619/374580924
33 46 -553695473/62430154
33 47 1440143121/124860308
33 48 6358014203/499441232
33 49 -13975651133/374580924
33 50 120682453/374580924
33 51 -46674619/187290462
33 52 2
33 53 -4/3
33 54 46674619/187290462
33 55 -693539533/374580924
33 56 46674619/249720616
33 57 46674619/187290462
33 58 -46674619/187290462
33 59 -46674619/374580924
33 60 11829088235/249720616
33 61 -2873524784/31215077
33 62 1254687913/374580924
33 63 39871955171/374580924
33 64 15949702181/499441232
33 65 -21583418435/749161848
33 66 -10933526009/187290462
33 67 -5661590769/249720616
33 68 3055468243/62430154
33 69 161031237/249720616
33 70 -3775180453/374580924
33 72 -46674619/187290462
33 73 -29175684119/749161848
33 74 -2
33 75 -1/3
33 77 146669559919/4494971088
33 78 143465791/374580924
33 79 182038617/249720616
33 80 1115818867/2996647392
33 81 -711214961/998882464
33 82 46674619/374580924
33 83 -1389675097/2996647392
33 84 -5251845/249720616
33 85 46674619/187290462
33 86 -46674619/187290462
33 87 109104773/374580924
33 88 -746277947/249720616
33 89 1166273489/1498323696
33 91 -4162920881/1498323696
33 92 -33210999/499441232
33 93 -46674619/187290462
33 94 1098515461/749161848
33 95 46674619/249720616
33 96 -46674619/374580924
33 97 1/2
33 98 -44196693/31215077
33 100 119608463/124860308
33 102 -11/4
33 103 -119608463/124860308
33 105 33756007/528820128
33 106 289553443/561871386
33 107 -46674619/249720616
33 108 46674619/249720616
33 109 -1298237629/749161848
33 110 -46674619/374580924
33 111 46674619/187290462
33 112 46674619/374580924
33 113 -46674619/374580924
33 114 -46674619/374580924
33 115 161031237/249720616
33 116 -46674619/374580924
33 117 57178309/124860308
33 118 -57178309/124860308
33 119 18497905237/8989942176
33 120 -522741378979/8989942176
33 121 341532535607/2996647392
33 122 -4974647721/124860308
33 123 -364090049123/2996647392
33 124 -26536492133/499441232
33 125 28593198413/374580924
33 126 91387674389/749161848
33 127 772401847/124860308
33 128 -2873524784/31215077
33 129 3604935175/124860308
33 130 19926786735/249720616
33 131 -1/4
33 132 57178309/124860308
33 133 -901713582313/17979884352
33 134 3221641343/1123742772
33 135 -35602978391/1498323696
33 136 -3118249381/187290462
33 137 4116787075/249720616
33 138 2691581325/62430154
33 140 -40787793161/749161848
33 142 46674619/187290462
33 143 -989357606/31215077
33 145 -46674619/374580924
33 147 66368788547/5993294784
33 148 1503662089/187290462
33 149 -3329046187/187290462
33 151 -25667425829/749161848
33 152 -46674619/374580924
33 153 -46674619/187290462
33 154 964623745/44068344
33 156 46674619/374580924
33 158 -253973630371/8989942176
33 159 -161031237/124860308
33 160 3083565829/31215077
33 161 46674619/187290462
33 162 -78185689/374580924
33 163 6086943833/124860308
33 164 2
33 165 296395235/374580924
33 171 -546707837/749161848
33 172 -252384553/374580924
33 173 96605161/374580924
33 174 1585059229/749161848
33 175 3631515736/93645231
33 176 -235149053/749161848
33 177 -265476151/749161848
33 178 -52814443/124860308
33 179 128349/3672362
33 180 -6961951035/249720616
33 181 1879792793/124860308
33 182 -118961486/31215077
33 183 -98601083/249720616
33 184 537388119/499441232
33 185 1710841469/374580924
33 186 461494345/499441232
33 187 1060356733/749161848
33 188 -181446631/249720616
33 189 -94237217/374580924
33 190 17632669135/749161848
33 191 -7544077147/749161848
33 192 -15363432167/749161848
33 193 235741039/62430154
33 194 -862410523/249720616
33 196 1/2
33 197 -2/3
33 198 163592134951/17979884352
33 199 363209134333/4494971088
34 34 7873/3600
34 35 7873/3600
34 42 7873/21600
34 43 5175703423/2996647392
34 44 98918571/249720616
34 45 764567/93645231
34 46 -2139677721/499441232
34 47 2691216591/499441232
34 48 5842191683/998882464
34 49 -1538295344/93645231
34 50 243500363/749161848
34 51 1529134/93645231
34 52 1/2
34 53 -1/3
34 54 -1529134/93645231
34 55 -171895405/374580924
34 56 -764567/62430154
34 57 -1529134/93645231
34 58 1529134/93645231
34 59 764567/93645231
34 60 22393461427/998882464
34 61 -2696718577/62430154
34 62 2708859049/1498323696
34 63 74850453125/1498323696
34 64 7412263113/499441232
34 65 -10117717049/749161848
34 66 -20180488991/749161848
34 67 -5302885885/499441232
34 68 11500569405/499441232
34 69 7856469/124860308
34 70 -1564237081/374580924
34 72 1529134/93645231
34 73 -27017450875/1498323696
34 74 -1/2
34 75 -1/12
34 77 251086972417/17979884352
34 78 366674279/749161848
34 79 9385603/249720616
34 80 -211917229/1498323696
34 81 -98654231/499441232
34 82 -764567/93645231
34 83 -235118579/1498323696
34 84 9385603/249720616
34 85 -1529134/93645231
34 86 1529134/93645231
34 87 -34273345/374580924
34 88 -183178199/249720616
34 89 236590807/749161848
34 91 -611171731/749161848
34 92 -39703943/249720616
34 93 1529134/93645231
34 94 243972137/374580924
34 95 -764567/62430154
34 96 764567/93645231
34 98 -9385603/62430154
34 100 9385603/124860308
34 102 -1/2
34 103 -9385603/124860308
34 105 -277055/33051258
34 106 98496973/2247485544
34 107 764567/62430154
34 108 -764567/62430154
34 109 -89322169/749161848
34 110 764567/93645231
34 111 -1529134/93645231
34 112 -764567/93645231
34 113 764567/93645231
34 114 764567/93645231
34 115 7856469/124860308
34 116 764567/93645231
34 117 9385603/124860308
34 118 -9385603/124860308
34 119 166345181/1123742772
34 120 -30424693385/1123742772
34 121 160874896931/2996647392
34 122 -4733454699/249720616
34 123 -21406728103/374580924
34 124 -3104879667/124860308
34 125 54092597339/1498323696
34 126 85145760517/1498323696
34 127 659982455/249720616
34 128 -2696718577/62430154
34 129 6967692235/499441232
34 130 18751204971/499441232
34 132 9385603/124860308
34 133 -103915051267/4494971088
34 134 12004654945/8989942176
34 135 -33857163241/2996647392
34 136 -11322768263/1498323696
34 137 3982920975/499441232
34 138 10073179211/499441232
34 140 -38203236205/1498323696
34 142 -1529134/93645231
34 143 -3747891631/249720616
34 145 764567/93645231
34 147 28451272121/5993294784
34 148 5779761529/1498323696
34 149 -13391622929/1498323696
34 151 -11904575297/749161848
34 152 764567/93645231
34 153 1529134/93645231
34 154 467334151/44068344
34 156 -764567/93645231
34 158 -226195576169/17979884352
34 159 -7856469/62430154
34 160 22756445041/499441232
34 161 -1529134/93645231
34 162 -34273345/374580924
34 163 11205146509/499441232
34 164 1/2
34 165 29685943/187290462
34 171 26627675/374580924
34 172 -58739489/187290462
34 173 154810591/374580924
34 174 1524800843/1498323696
34 175 6942947269/374580924
34 176 -5351969/187290462
34 177 29685943/374580924
34 178 -5905737/124860308
34 179 102349/3672362
34 180 -6517254679/499441232
34 181 3459642631/499441232
34 182 -101976839/124860308
34 183 -7856469/124860308
34 184 88636231/249720616
34 185 542153267/374580924
34 186 36224077/249720616
34 187 369889805/374580924
34 188 -3545951/31215077
34 189 -3058268/93645231
34 190 16828446749/1498323696
34 191 -454161977/93645231
34 192 -14278507189/1498323696
34 193 160927127/124860308
34 194 -134931849/124860308
34 197 -1/6
34 198 88159345261/17979884352
34 199 80793066191/2247485544
35 2 -371/54
35 3 11/9
35 4 305/54
35 7 -11/9
35 8 -7/9
35 9 -1/4
35 11 65/36
35 12 -29/72
35 13 29/72
35 14 14/9
35 15 -13/8
35 16 -3/4
35 17 91/18
35 18 -65/36
35 19 1
35 20 65/36
35 21 3/8
35 24 -3/4
35 25 -247/72
35 26 65/36
35 27 -65/36
35 28 -65/36
35 30 29/72
35 33 -29/36
35 34 43/12
35 35 29/9
35 37 -3/4
35 39 -91/18
35 40 -23/12
35 42 5/18
35 43 1665625/31215077
35 44 897000/31215077
35 45 39000/31215077
35 46 -3181750/31215077
35 47 5073250/31215077
35 48 6790875/31215077
35 49 -16900000/31215077
35 50 955500/31215077
35 51 78000/31215077
35 54 -78000/31215077
35 55 -1794000/31215077
35 56 -58500/31215077
35 57 -78000/31215077
35 58 78000/31215077
35 59 39000/31215077
35 60 22914125/31215077
35 61 -45253000/31215077
35 62 575250/31215077
35 63 51041250/31215077
35 64 15528500/31215077
35 65 -14157000/31215077
35 66 -26968500/31215077
35 67 -11807250/31215077
35 68 24111750/31215077
35 69 -97500/31215077
35 70 -3627000/31215077
35 72 78000/31215077
35 73 -18164250/31215077
35 77 28175875/62430154
35 78 1475500/31215077
35 79 -19500/31215077
35 80 -775125/31215077
35 81 151125/31215077
35 82 -39000/31215077
35 83 -1048125/31215077
35 84 -19500/31215077
35 85 -78000/31215077
35 86 78000/31215077
35 87 -39000/31215077
35 88 -916500/31215077
35 89 -282750/31215077
35 91 282750/31215077
35 92 633750/31215077
35 93 78000/31215077
35 94 -1267500/31215077
35 95 -58500/31215077
35 96 39000/31215077
35 98 78000/31215077
35 100 -39000/31215077
35 103 39000/31215077
35 105 118625/1836181
35 106 143000/31215077
35 107 58500/31215077
35 108 -58500/31215077
35 109 -370500/31215077
35 110 39000/31215077
35 111 -78000/31215077
35 112 -39000/31215077
35 113 39000/31215077
35 114 39000/31215077
35 115 -97500/31215077
35 116 39000/31215077
35 117 -39000/31215077
35 118 39000/31215077
35 119 375375/31215077
35 120 -88707125/93645231
35 121 57856500/31215077
35 122 -20020000/31215077
35 123 -60750625/31215077
35 124 -26432250/31215077
35 125 39464750/31215077
35 126 58652750/31215077
35 127 2606500/31215077
35 128 -45253000/31215077
35 129 13731250/31215077
35 130 41245750/31215077
35 132 -39000/31215077
35 133 -139787375/187290462
35 134 4623125/93645231
35 135 -12653875/31215077
35 136 -7536750/31215077
35 137 9200750/31215077
35 138 21141250/31215077
35 140 -27088750/31215077
35 142 -78000/31215077
35 143 -14436500/31215077
35 145 39000/31215077
35 147 13983125/93645231
35 148 4527250/31215077
35 149 -11014250/31215077
35 151 -17589000/31215077
35 152 39000/31215077
35 153 78000/31215077
35 154 728000/1836181
35 156 -39000/31215077
35 158 -68202875/187290462
35 159 195000/31215077
35 160 48304750/31215077
35 161 -78000/31215077
35 162 -39000/31215077
35 163 20224750/31215077
35 165 -39000/31215077
35 171 -58500/31215077
35 172 -702000/31215077
35 173 780000/31215077
35 174 2174250/31215077
35 175 20735000/31215077
35 176 -136500/31215077
35 177 -19500/31215077
35 178 -624000/31215077
35 179 -39000/1836181
35 180 -15128750/31215077
35 181 5788250/31215077
35 182 -1911000/31215077
35 183 97500/31215077
35 184 302250/31215077
35 185 2535000/31215077
35 186 -302250/31215077
35 187 1930500/31215077
35 188 253500/31215077
35 189 -156000/31215077
35 190 11488750/31215077
35 191 -4855500/31215077
35 192 -9993750/31215077
35 193 2574000/31215077
35 194 -1579500/31215077
35 198 3908125/31215077
35 199 52230750/31215077
36 2 -371/54
36 4 371/54
36 8 -7/9
36 9 -1/4
36 10 65/36
36 12 29/72
36 13 -29/72
36 14 -1/4
36 15 -13/8
36 16 91/18
36 17 -3/4
36 18 1
36 19 -65/36
36 20 -4
36 21 -247/72
36 22 -65/36
36 23 65/36
36 24 91/18
36 25 3/8
36 30 29/72
36 31 1
36 33 -65/36
36 34 -29/9
36 35 -43/12
36 37 91/18
36 39 3/4
36 40 -23/12
36 42 -17/9
36 43 1665625/31215077
36 44 897000/31215077
36 45 39000/31215077
36 46 -3181750/31215077
36 47 5073250/31215077
36 48 6790875/31215077
36 49 -16900000/31215077
36 50 955500/31215077
36 51 78000/31215077
36 54 -78000/31215077
36 55 -1794000/31215077
36 56 -58500/31215077
36 57 -78000/31215077
36 58 78000/31215077
36 59 39000/31215077
36 60 22914125/31215077
36 61 -45253000/31215077
36 62 575250/31215077
36 63 51041250/31215077
36 64 15528500/31215077
36 65 -14157000/31215077
36 66 -26968500/31215077
36 67 -11807250/31215077
36 68 24111750/31215077
36 69 -97500/31215077
36 70 -3627000/31215077
36 72 78000/31215077
36 73 -18164250/31215077
36 77 28175875/62430154
36 78 1475500/31215077
36 79 -19500/31215077
36 80 -775125/31215077
36 81 151125/31215077
36 82 -39000/31215077
36 83 -1048125/31215077
36 84 -19500/31215077
36 85 -78000/31215077
36 86 78000/31215077
36 87 -39000/31215077
36 88 -916500/31215077
36 89 -282750/31215077
36 91 282750/31215077
36 92 633750/31215077
36 93 78000/31215077
36 94 -1267500/31215077
36 95 -58500/31215077
36 96 39000/31215077
36 98 78000/31215077
36 100 -39000/31215077
36 103 39000/31215077
36 105 118625/1836181
36 106 143000/31215077
36 107 58500/31215077
36 108 -58500/31215077
36 109 -370500/31215077
36 110 39000/31215077
36 111 -78000/31215077
36 112 -39000/31215077
36 113 39000/31215077
36 114 39000/31215077
36 115 -97500/31215077
36 116 39000/31215077
36 117 -39000/31215077
36 118 39000/31215077
36 119 375375/31215077
36 120 -88707125/93645231
36 121 57856500/31215077
36 122 -20020000/31215077
36 123 -60750625/31215077
36 124 -26432250/31215077
36 125 39464750/31215077
36 126 58652750/31215077
36 127 2606500/31215077
36 128 -45253000/31215077
36 129 13731250/31215077
36 130 41245750/31215077
36 132 -39000/31215077
36 133 -139787375/187290462
36 134 4623125/93645231
36 135 -12653875/31215077
36 136 -7536750/31215077
36 137 9200750/31215077
36 138 21141250/31215077
36 140 -27088750/31215077
36 142 -78000/31215077
36 143 -14436500/31215077
36 145 39000/31215077
36 147 13983125/93645231
36 148 4527250/31215077
36 149 -11014250/31215077
36 151 -17589000/31215077
36 152 39000/31215077
36 153 78000/31215077
36 154 728000/1836181
36 156 -39000/31215077
36 158 -68202875/187290462
36 159 195000/31215077
36 160 48304750/31215077
36 161 -78000/31215077
36 162 -39000/31215077
36 163 20224750/31215077
36 165 -39000/31215077
36 171 -58500/31215077
36 172 -702000/31215077
36 173 780000/31215077
36 174 2174250/31215077
36 175 20735000/31215077
36 176 -136500/31215077
36 177 -19500/31215077
36 178 -624000/31215077
36 179 -39000/1836181
36 180 -15128750/31215077
36 181 5788250/31215077
36 182 -1911000/31215077
36 183 97500/31215077
36 184 302250/31215077
36 185 2535000/31215077
36 186 -302250/31215077
36 187 1930500/31215077
36 188 253500/31215077
36 189 -156000/31215077
36 190 11488750/31215077
36 191 -4855500/31215077
36 192 -9993750/31215077
36 193 2574000/31215077
36 194 -1579500/31215077
36 198 3908125/31215077
36 199 52230750/31215077
37 1 -17/6
37 2 629/72
37 3 -11/9
37 4 -337/72
37 7 73/18
37 8 -29/36
37 9 11/12
37 10 1
37 11 -11/36
37 12 47/72
37 13 -47/72
37 14 11/18
37 15 43/24
37 16 -193/36
37 17 -115/18
37 18 -1/36
37 19 65/18
37 20 31/36
37 21 133/72
37 22 -1
37 23 5/3
37 24 -193/36
37 25 181/72
37 26 151/36
37 27 41/36
37 28 -181/36
37 29 -25/12
37 30 25/72
37 31 25/6
37 32 -55/18
37 33 19/4
37 34 5221279/561600
37 35 9760879/561600
37 36 -55/9
37 37 -169/36
37 38 25/6
37 39 131/36
37 40 233/36
37 42 5954479/3369600
37 43 18930270205/17979884352
37 44 -61635651/249720616
37 45 209108929/749161848
37 46 -16303436719/8989942176
37 47 -2463013103/8989942176
37 48 -22235495291/5993294784
37 49 153485737/280935693
37 50 -288743297/499441232
37 51 21818467/374580924
37 52 5
37 53 -7/2
37 54 -21818467/374580924
37 55 498646729/124860308
37 56 -458829545/499441232
37 57 -209108929/374580924
37 58 209108929/374580924
37 59 958270777/749161848
37 60 -109808236631/17979884352
37 61 27996122783/2247485544
37 62 6718712951/2996647392
37 63 -11059306283/998882464
37 64 -15300248657/4494971088
37 65 1168204887/249720616
37 66 1616125511/499441232
37 67 11597800249/2996647392
37 68 -16651435283/2996647392
37 69 2700264595/1498323696
37 70 -1300674017/249720616
37 72 21818467/374580924
37 73 -1125667361/998882464
37 74 -5
37 75 -3/4
37 77 -4864430209/3995529856
37 78 -7595668945/4494971088
37 79 -396399391/1498323696
37 80 19068149341/5993294784
37 81 -18614545109/5993294784
37 82 -209108929/749161848
37 83 25337933669/5993294784
37 84 -21818467/1498323696
37 85 -21818467/374580924
37 86 209108929/374580924
37 87 -396399391/749161848
37 88 -8267365813/1498323696
37 89 16785277423/2996647392
37 90 -1/2
37 91 -30270190687/2996647392
37 92 -5511546739/2996647392
37 93 209108929/374580924
37 94 10006517827/1498323696
37 95 -333969237/499441232
37 96 209108929/749161848
37 98 -352762457/374580924
37 100 -21818467/749161848
37 102 -29/4
37 103 -352762457/749161848
37 105 -7386176999/1057640256
37 106 -114111509/1123742772
37 107 458829545/499441232
37 108 -458829545/499441232
37 109 1832934671/1498323696
37 110 209108929/749161848
37 111 -209108929/374580924
37 112 -958270777/749161848
37 113 21818467/749161848
37 114 1332851701/749161848
37 115 3449426443/1498323696
37 116 958270777/749161848
37 117 -21818467/749161848
37 118 -352762457/749161848
37 119 -13115924539/5993294784
37 120 564425205263/53939653056
37 121 -10136054369/499441232
37 122 8764928473/1123742772
37 123 334467338347/17979884352
37 124 25692715249/2996647392
37 125 -155900023333/8989942176
37 126 -110240759293/8989942176
37 127 4816105565/4494971088
37 128 29119865555/2247485544
37 129 -46599209267/8989942176
37 130 -110231220257/8989942176
37 131 1/4
37 132 352762457/749161848
37 133 352428382445/107879306112
37 134 -72213722639/53939653056
37 135 113844647401/17979884352
37 136 2425242595/2996647392
37 137 -44425611877/8989942176
37 138 -62030185283/8989942176
37 139 1/2
37 140 90650699765/8989942176
37 142 -21818467/374580924
37 143 18403879727/4494971088
37 144 -1/2
37 145 209108929/749161848
37 147 136617612409/53939653056
37 148 -22235495291/8989942176
37 149 76076875399/8989942176
37 150 -1/2
37 151 3457494185/749161848
37 152 958270777/749161848
37 153 21818467/374580924
37 154 -111680795/16525629
37 155 1/2
37 156 -209108929/749161848
37 158 -481416297079/107879306112
37 159 -3074845519/749161848
37 160 -85316365373/8989942176
37 161 -958270777/374580924
37 162 -21818467/749161848
37 163 34077599275/8989942176
37 164 5
37 165 914633843/749161848
37 170 40/3
37 171 -1957153241/499441232
37 172 -48335239/62430154
37 173 -320869/374580924
37 174 -11428752053/2996647392
37 175 -24196040665/2247485544
37 176 -5459292359/1498323696
37 177 -3580337245/1498323696
37 178 143653528/93645231
37 179 44284049/44068344
37 180 42835982317/8989942176
37 181 30430618937/8989942176
37 182 -1256395345/749161848
37 183 -2325683671/1498323696
37 184 114501091/2996647392
37 185 493543503/249720616
37 186 5289206111/998882464
37 187 -6892344097/1498323696
37 188 -5272643635/1498323696
37 189 -137282165/374580924
37 190 -24570440021/8989942176
37 191 998424169/499441232
37 192 -1949268317/2996647392
37 193 -114111509/62430154
37 194 1845677397/499441232
37 196 3/2
37 197 -3/2
37 198 52785563905/17979884352
37 199 -43925925221/998882464
38 1 -17/6
38 2 629/72
38 3 -313/72
38 4 -14/9
38 7 517/72
38 8 13/9
38 9 -19/12
38 10 -47/36
38 12 -47/72
38 13 47/72
38 14 -19/12
38 15 13/24
38 16 5/9
38 17 19/12
38 18 -5/6
38 19 -161/36
38 20 19/3
38 21 37/24
38 22 77/36
38 23 -29/36
38 24 -28/9
38 25 7/8
38 26 -10/3
38 28 10/3
38 29 5/3
38 30 -47/72
38 31 -25/6
38 32 95/36
38 33 -161/36
38 34 -8169679/561600
38 35 -6812479/561600
38 36 95/18
38 37 -25/36
38 38 -10/3
38 39 7/4
38 40 191/36
38 42 11158721/3369600
38 43 -22952074161/1997764928
38 44 -3659888093/749161848
38 45 1122049765/749161848
38 46 246071506763/8989942176
38 47 -341451229685/8989942176
38 48 -219428004209/5993294784
38 49 120872704999/1123742772
38 50 -2268012733/1498323696
38 51 934759303/374580924
38 54 -934759303/374580924
38 55 3659888093/374580924
38 56 -1559060843/499441232
38 57 -934759303/374580924
38 58 934759303/374580924
38 59 2433082999/749161848
38 60 -2462956778333/17979884352
38 61 592487084351/2247485544
38 62 -31002813643/2996647392
38 63 -307675878889/998882464
38 64 -406906377485/4494971088
38 65 20869234821/249720616
38 66 87870541057/499441232
38 67 180538041763/2996647392
38 68 -399556971593/2996647392
38 69 -178825427/1498323696
38 70 5234185999/249720616
38 72 934759303/374580924
38 73 100252872053/998882464
38 77 -3877487310779/35959768704
38 78 11040405593/4494971088
38 79 -2807663923/1498323696
38 80 13691671223/5993294784
38 81 -3985582919/5993294784
38 82 -1309340227/749161848
38 83 11587670453/1997764928
38 84 -2058502075/1498323696
38 85 -934759303/374580924
38 86 1309340227/374580924
38 87 -560178379/749161848
38 88 1753758037/499441232
38 89 7353425221/2996647392
38 91 -7353425221/2996647392
38 92 -2919402385/2996647392
38 93 934759303/374580924
38 94 2919402385/1498323696
38 95 -1184479919/499441232
38 96 934759303/749161848
38 97 -1/2
38 98 1496630689/374580924
38 100 -2058502075/749161848
38 103 1683921151/749161848
38 105 -6899097401/1057640256
38 106 -955075387/2247485544
38 107 1559060843/499441232
38 108 -1559060843/499441232
38 109 6587333303/1498323696
38 110 747468841/749161848
38 111 -934759303/374580924
38 112 -2433082999/749161848
38 113 747468841/749161848
38 114 3182244847/749161848
38 115 570336421/1498323696
38 116 2058502075/749161848
38 117 -2058502075/749161848
38 118 1309340227/749161848
38 119 -14881020447/1997764928
38 120 8850683433629/53939653056
38 121 -160808846469/499441232
38 122 257977775717/2247485544
38 123 6188253045481/17979884352
38 124 462889502491/2996647392
38 125 -1970813764807/8989942176
38 126 -3176471587543/8989942176
38 127 -76531532917/4494971088
38 128 592487084351/2247485544
38 129 -812314650713/8989942176
38 130 -1962751590467/8989942176
38 132 -1309340227/749161848
38 133 16078249853039/107879306112
38 134 -567249862301/53939653056
38 135 1219521311251/17979884352
38 136 159569134801/2996647392
38 137 -388551059455/8989942176
38 138 -1171277422625/8989942176
38 140 1467672488927/8989942176
38 142 -934759303/374580924
38 143 438086749925/4494971088
38 145 1309340227/749161848
38 147 -1888409397545/53939653056
38 148 -209688900185/8989942176
38 149 467034008629/8989942176
38 151 67438950629/749161848
38 152 2058502075/749161848
38 153 934759303/374580924
38 154 -3699568205/66102516
38 156 -1309340227/749161848
38 158 8327757214067/107879306112
38 159 -195755497/749161848
38 160 -2465370592439/8989942176
38 161 -2058502075/374580924
38 162 188983469/749161848
38 163 -1275308072447/8989942176
38 165 -1309340227/749161848
38 170 -40/3
38 171 -1059619611/499441232
38 172 -244641595/124860308
38 173 753923517/124860308
38 174 -27534657551/2996647392
38 175 -257228084023/2247485544
38 176 -2847026683/499441232
38 177 -1683921151/1498323696
38 178 287707721/187290462
38 179 -9324079/44068344
38 180 717524508103/8989942176
38 181 -399134572597/8989942176
38 182 2143152425/749161848
38 183 178825427/1498323696
38 184 -3985582919/2996647392
38 185 -3730994387/749161848
38 186 1488376759/2996647392
38 187 -4600148627/1498323696
38 188 -277867031/499441232
38 189 1693007/187290462
38 190 -594264120887/8989942176
38 191 15435907311/499441232
38 192 146136278377/2996647392
38 193 -455634155/124860308
38 194 8473781979/499441232
38 198 -96230251307/5993294784
38 199 -652661896085/2996647392
39 1 -773/72
39 2 -311/54
39 4 3563/216
39 7 773/72
39 8 -5/8
39 9 2
39 10 1/2
39 11 3/4
39 12 13/12
39 13 7/12
39 14 -11/12
39 15 5/12
39 16 -5/6
39 17 -2
39 20 -7/6
39 22 -1/2
39 23 5/6
39 24 -5/6
39 25 -3/8
39 26 -5/6
39 27 -5/6
39 28 11/12
39 30 1/4
39 31 -5/6
39 32 -5/12
39 33 -5/6
39 34 -11/12
39 35 5/6
39 36 -5/6
39 37 -1/2
39 39 5/6
39 40 1/2
39 42 131/72
39 43 540650059/749161848
39 44 224250/31215077
39 45 9750/31215077
39 46 -914782483/374580924
39 47 1107747445/374580924
39 48 793958675/249720616
39 49 -1554888773/187290462
39 50 238875/31215077
39 51 19500/31215077
39 52 -1/2
39 53 1/2
39 54 -19500/31215077
39 55 -32112077/62430154
39 56 -14625/31215077
39 57 -19500/31215077
39 58 19500/31215077
39 59 9750/31215077
39 60 8534340463/749161848
39 61 -2062919755/93645231
39 62 31790327/124860308
39 63 3328624335/124860308
39 64 698378069/93645231
39 65 -412874501/62430154
39 66 -443753203/31215077
39 67 -729754021/124860308
39 68 1491220369/124860308
39 69 -24375/31215077
39 70 -63336904/31215077
39 72 19500/31215077
39 73 -1048261791/124860308
39 74 1/2
39 77 3646085605/499441232
39 78 368875/31215077
39 79 -4875/31215077
39 80 -775125/124860308
39 81 151125/124860308
39 82 -9750/31215077
39 83 -1048125/124860308
39 84 -4875/31215077
39 85 -19500/31215077
39 86 19500/31215077
39 87 -9750/31215077
39 88 30756827/62430154
39 89 -15678226/31215077
39 91 62571529/62430154
39 92 316875/62430154
39 93 19500/31215077
39 94 -31848827/62430154
39 95 -14625/31215077
39 96 9750/31215077
39 98 19500/31215077
39 100 -9750/31215077
39 103 9750/31215077
39 105 3790987/7344724
39 106 35750/31215077
39 107 14625/31215077
39 108 -14625/31215077
39 109 -92625/31215077
39 110 9750/31215077
39 111 -19500/31215077
39 112 -9750/31215077
39 113 9750/31215077
39 114 9750/31215077
39 115 -24375/31215077
39 116 9750/31215077
39 117 -9750/31215077
39 118 9750/31215077
39 119 375375/124860308
39 120 -3726498122/280935693
39 121 6764524401/249720616
39 122 -3400073239/374580924
39 123 -5506941797/187290462
39 124 -396796525/31215077
39 125 6704775497/374580924
39 126 11070020123/374580924
39 127 409705751/187290462
39 128 -4219484741/187290462
39 129 2632045141/374580924
39 130 6834978805/374580924
39 131 -1/2
39 132 -9750/31215077
39 133 -14084782789/1123742772
39 134 1869428293/2247485544
39 135 -4227528491/749161848
39 136 -538193059/124860308
39 137 1369850561/374580924
39 138 3965308375/374580924
39 140 -4919603185/374580924
39 142 -19500/31215077
39 143 -1488763369/187290462
39 145 9750/31215077
39 147 13122054455/4494971088
39 148 731528521/374580924
39 149 -1375291061/374580924
39 151 -539450809/62430154
39 152 9750/31215077
39 153 19500/31215077
39 154 26252534/5508543
39 156 -9750/31215077
39 158 -34839447181/4494971088
39 159 48750/31215077
39 160 8916350887/374580924
39 161 -19500/31215077
39 162 -9750/31215077
39 163 4337139799/374580924
39 164 -1/2
39 165 -9750/31215077
39 171 -14625/31215077
39 172 -175500/31215077
39 173 195000/31215077
39 174 95819481/124860308
39 175 889573406/93645231
39 176 -34125/31215077
39 177 -4875/31215077
39 178 -156000/31215077
39 179 -9750/1836181
39 180 -2511377333/374580924
39 181 1359613061/374580924
39 182 -477750/31215077
39 183 24375/31215077
39 184 151125/62430154
39 185 633750/31215077
39 186 -151125/62430154
39 187 482625/31215077
39 188 63375/31215077
39 189 -39000/31215077
39 190 2063446255/374580924
39 191 -158503135/62430154
39 192 -540650059/124860308
39 193 643500/31215077
39 194 -394875/31215077
39 198 1420310965/499441232
39 199 2950133209/187290462
40 1 -773/72
40 2 -311/54
40 3 265/72
40 4 346/27
40 7 127/18
40 8 -5/24
40 9 7/6
40 10 3/4
40 11 1/2
40 12 7/12
40 13 13/12
40 14 -2
40 16 -7/6
40 21 -19/24
40 22 -5/6
40 23 -5/6
40 24 5/2
40 25 -5/12
40 26 5/6
40 27 -1/2
40 28 -5/6
40 29 -5/12
40 30 1/4
40 31 5/6
40 33 -1/2
40 35 1/12
40 38 5/6
40 39 -1/3
40 40 -1/3
40 42 -5/24
40 43 387562108/93645231
40 44 36499370/31215077
40 45 -152442023/124860308
40 46 -1981975217/187290462
40 47 2574060611/187290462
40 48 1686168007/124860308
40 49 -7200022235/187290462
40 50 14450573/31215077
40 51 -90011869/62430154
40 54 90011869/62430154
40 55 -72998740/31215077
40 56 53263874/31215077
40 57 90011869/62430154
40 58 -90011869/62430154
40 59 -60613473/62430154
40 60 19038557111/374580924
40 61 -9139620526/93645231
40 62 253105353/62430154
40 63 7161291809/62430154
40 64 12455970929/374580924
40 65 -969636680/31215077
40 66 -2009384613/31215077
40 67 -1400611021/62430154
40 68 1572169632/31215077
40 69 5532918/31215077
40 70 -256158590/31215077
40 72 -90011869/62430154
40 73 -2352246641/62430154
40 77 13867725353/374580924
40 78 -15058323/31215077
40 79 7349599/31215077
40 80 -80016839/124860308
40 81 21883047/124860308
40 82 14699198/31215077
40 83 -167880527/124860308
40 84 45914275/62430154
40 85 29398396/31215077
40 86 -90011869/62430154
40 87 14699198/31215077
40 88 -29149771/31215077
40 89 -36582245/62430154
40 91 36582245/62430154
40 92 21717297/62430154
40 93 -29398396/31215077
40 94 -21717297/31215077
40 95 22048797/31215077
40 96 -14699198/31215077
40 98 -29398396/31215077
40 100 14699198/31215077
40 103 -14699198/31215077
40 105 36367745/22034172
40 106 25599284/93645231
40 107 -75312671/62430154
40 108 75312671/62430154
40 109 -78863158/31215077
40 110 -27581715/124860308
40 111 29398396/31215077
40 112 14699198/31215077
40 113 -14699198/31215077
40 114 -60613473/62430154
40 115 -25682159/31215077
40 116 -14699198/31215077
40 117 60613473/62430154
40 118 -14699198/31215077
40 119 897141759/249720616
40 120 -67393476113/1123742772
40 121 7424130429/62430154
40 122 -3958480684/93645231
40 123 -47749416949/374580924
40 124 -3548975015/62430154
40 125 15074606677/187290462
40 126 24498484465/187290462
40 127 611329579/93645231
40 128 -9139620526/93645231
40 129 6218746163/187290462
40 130 15167416589/187290462
40 132 14699198/31215077
40 133 -124044330779/2247485544
40 134 4374603215/1123742772
40 135 -9256786597/374580924
40 136 -1248507067/62430154
40 137 2979173905/187290462
40 138 8939868491/187290462
40 140 -11222501129/187290462
40 142 29398396/31215077
40 143 -3342039131/93645231
40 145 -14699198/31215077
40 147 7662524707/561871386
40 148 1561307699/187290462
40 149 -3373068751/187290462
40 151 -1049570644/31215077
40 152 -14699198/31215077
40 153 -29398396/31215077
40 154 113297222/5508543
40 156 14699198/31215077
40 158 -68920261301/2247485544
40 159 20149241/31215077
40 160 19056876533/187290462
40 161 29398396/31215077
40 162 14699198/31215077
40 163 9888712637/187290462
40 165 14699198/31215077
40 171 22048797/31215077
40 172 14864948/31215077
40 173 -44263344/31215077
40 174 171513889/62430154
40 175 3899186642/93645231
40 176 51447193/31215077
40 177 7349599/31215077
40 178 -14533448/31215077
40 179 9750/1836181
40 180 -5305904137/187290462
40 181 3204634375/187290462
40 182 -28901146/31215077
40 183 -42280913/62430154
40 184 21883047/62430154
40 185 43434594/31215077
40 186 -21883047/62430154
40 187 21551547/31215077
40 188 29315521/31215077
40 189 -3633362/31215077
40 190 4547512841/187290462
40 191 -355005239/31215077
40 192 -1144452431/62430154
40 193 28735396/31215077
40 194 -153844329/31215077
40 198 1416259997/187290462
40 199 14985682799/187290462
42 8 8/3
42 9 -10/3
42 10 -2
42 12 -1
42 13 1
42 14 -10/3
42 15 -5/3
42 16 110/9
42 17 10/3
42 19 -80/9
42 21 -40/9
42 22 2
42 23 -10/3
42 24 110/9
42 25 5/3
42 26 -20/3
42 28 20/3
42 29 10/3
42 30 -1
42 31 -20/3
42 32 55/9
42 33 -80/9
42 34 -3746153/93600
42 35 -4432553/93600
42 36 110/9
42 37 98/9
42 38 -20/3
42 39 10/3
42 40 -2
42 42 -3122153/561600
42 43 27111234253/8989942176
42 44 965511035/374580924
42 45 28469471/124860308
42 46 97096883/1498323696
42 47 5983869367/1498323696
42 48 15185352735/998882464
42 49 -888732276/31215077
42 50 2187247309/749161848
42 51 28469471/62430154
42 54 -28469471/62430154
42 55 -965511035/187290462
42 56 -85408413/249720616
42 57 -28469471/62430154
42 58 28469471/62430154
42 59 28469471/124860308
42 60 121760920651/2996647392
42 61 -31802522539/374580924
42 62 -1816389835/499441232
42 63 44155021965/499441232
42 64 21690391951/749161848
42 65 -3342240725/124860308
42 66 -9656525089/249720616
42 67 -13499997637/499441232
42 68 24955849671/499441232
42 69 -142347355/249720616
42 70 -899616491/124860308
42 72 28469471/62430154
42 73 -18077738233/499441232
42 77 252770483519/17979884352
42 78 6462569917/749161848
42 79 -28469471/249720616
42 80 -5588877955/2996647392
42 81 882553601/998882464
42 82 -28469471/124860308
42 83 -10371749083/2996647392
42 84 -28469471/249720616
42 85 -28469471/62430154
42 86 28469471/62430154
42 87 -28469471/124860308
42 88 -2016430483/749161848
42 89 -825614659/499441232
42 91 825614659/499441232
42 92 1850515615/499441232
42 93 28469471/62430154
42 94 -1850515615/249720616
42 95 -85408413/249720616
42 96 28469471/124860308
42 98 28469471/62430154
42 100 -28469471/124860308
42 103 28469471/124860308
42 105 1608209047/176273376
42 106 313164181/374580924
42 107 85408413/249720616
42 108 -85408413/249720616
42 109 -540919949/249720616
42 110 28469471/124860308
42 111 -28469471/62430154
42 112 -28469471/124860308
42 113 28469471/124860308
42 114 28469471/124860308
42 115 -142347355/249720616
42 116 28469471/124860308
42 117 -28469471/124860308
42 118 28469471/124860308
42 119 2192149267/998882464
42 120 -553239723491/8989942176
42 121 29405524629/249720616
42 122 -7281621557/187290462
42 123 -358121271287/2996647392
42 124 -24739406521/499441232
42 125 121955114417/1498323696
42 126 153691414865/1498323696
42 127 2676036311/749161848
42 128 -31802522539/374580924
42 129 29385210751/1498323696
42 130 134060295901/1498323696
42 132 -28469471/124860308
42 133 -71449978769/1997764928
42 134 21562138387/8989942176
42 135 -81848225717/2996647392
42 136 -4526457963/499441232
42 137 35147920289/1498323696
42 138 52342541143/1498323696
42 140 -72976875457/1498323696
42 142 -28469471/62430154
42 143 -14285454355/749161848
42 145 28469471/124860308
42 147 33466436203/8989942176
42 148 5061784245/499441232
42 149 -40545619235/1498323696
42 151 -4973532017/124860308
42 152 28469471/124860308
42 153 28469471/62430154
42 154 180067055/5508543
42 156 -28469471/124860308
42 158 -254444327485/17979884352
42 159 142347355/124860308
42 160 143454657553/1498323696
42 161 -28469471/62430154
42 162 -28469471/124860308
42 163 33825884449/1498323696
42 165 -28469471/124860308
42 170 -80/3
42 171 -85408413/249720616
42 172 -256225239/62430154
42 173 676762681/93645231
42 174 2852603409/499441232
42 175 15692052941/374580924
42 176 -1846461971/749161848
42 177 -28469471/249720616
42 178 -113877884/31215077
42 179 -28469471/7344724
42 180 -45123171905/1498323696
42 181 5254975739/1498323696
42 182 -1395004079/124860308
42 183 142347355/249720616
42 184 882553601/499441232
42 185 4552664381/374580924
42 186 -5144866963/1498323696
42 187 7206829807/749161848
42 188 2358912449/749161848
42 189 -28469471/31215077
42 190 30717807505/1498323696
42 191 -1844765343/249720616
42 192 -11700764655/499441232
42 193 939492543/62430154
42 194 -557982839/249720616
42 198 69309497545/8989942176
42 199 261751905497/1498323696
43 8 -8/3
43 9 10/3
43 10 2
43 12 1
43 13 -1
43 14 10/3
43 15 5/3
43 16 -110/9
43 17 -10/3
43 19 80/9
43 21 40/9
43 22 -2
43 23 10/3
43 24 -110/9
43 25 -5/3
43 26 20/3
43 28 -20/3
43 29 -10/3
43 30 1
43 31 20/3
43 32 -55/9
43 33 80/9
43 34 3746153/93600
43 35 4432553/93600
43 36 -110/9
43 37 -98/9
43 38 20/3
43 39 -10/3
43 40 2
43 42 3122153/561600
43 43 48337328597/8989942176
43 44 727481107/374580924
43 45 -3933353/124860308
43 46 -24117956405/1498323696
43 47 32317010831/1498323696
43 48 18993459639/998882464
43 49 -1769347174/31215077
43 50 1419562037/749161848
43 51 -3933353/62430154
43 54 3933353/62430154
43 55 -727481107/187290462
43 56 11800059/249720616
43 57 3933353/62430154
43 58 -3933353/62430154
43 59 -3933353/124860308
43 60 224222879267/2996647392
43 61 -53607704219/374580924
43 62 3264020797/499441232
43 63 84291555765/499441232
43 64 36926393951/749161848
43 65 -5564370109/124860308
43 66 -24276926105/249720616
43 67 -16213241261/499441232
43 68 35721970143/499441232
43 69 19666765/249720616
43 70 -1382242483/124860308
43 72 -3933353/62430154
43 73 -27633049601/499441232
43 77 1023524766487/17979884352
43 78 -892871131/749161848
43 79 3933353/249720616
43 80 -6114850331/2996647392
43 81 -121933943/998882464
43 82 3933353/124860308
43 83 -5454047027/2996647392
43 84 3933353/249720616
43 85 3933353/62430154
43 86 -3933353/62430154
43 87 3933353/124860308
43 88 -1443162155/749161848
43 89 114067237/499441232
43 91 -114067237/499441232
43 92 -255667945/499441232
43 93 -3933353/62430154
43 94 255667945/249720616
43 95 11800059/249720616
43 96 -3933353/124860308
43 98 -3933353/62430154
43 100 3933353/124860308
43 103 -3933353/124860308
43 105 182927567/176273376
43 106 -43266883/374580924
43 107 -11800059/249720616
43 108 11800059/249720616
43 109 74733707/249720616
43 110 -3933353/124860308
43 111 3933353/62430154
43 112 3933353/124860308
43 113 -3933353/124860308
43 114 -3933353/124860308
43 115 19666765/249720616
43 116 -3933353/124860308
43 117 3933353/124860308
43 118 -3933353/124860308
43 119 -302868181/998882464
43 120 -786162422011/8989942176
43 121 43393137477/249720616
43 122 -11611189303/187290462
43 123 -559161500143/2996647392
43 124 -41778009377/499441232
43 125 175986966457/1498323696
43 126 289111906681/1498323696
43 127 7162947007/749161848
43 128 -53607704219/374580924
43 129 74279887799/1498323696
43 130 177327577637/1498323696
43 132 3933353/124860308
43 133 -489206889931/5993294784
43 134 48243117323/8989942176
43 135 -109214525149/2996647392
43 136 -14439961251/499441232
43 137 34313829769/1498323696
43 138 107264906447/1498323696
43 140 -131531668073/1498323696
43 142 3933353/62430154
43 143 -40209263723/749161848
43 145 -3933353/124860308
43 147 177666859187/8989942176
43 148 6331153213/499441232
43 149 -42607284667/1498323696
43 151 -6092257201/124860308
43 152 -3933353/124860308
43 153 -3933353/62430154
43 154 163438597/5508543
43 156 3933353/124860308
43 158 -775361081093/17979884352
43 159 -19666765/124860308
43 160 221225664281/1498323696
43 161 3933353/62430154
43 162 3933353/124860308
43 163 118862377865/1498323696
43 165 3933353/124860308
43 170 80/3
43 171 11800059/249720616
43 172 35400177/62430154
43 173 -308720911/93645231
43 174 2618950905/499441232
43 175 23443055269/374580924
43 176 1331203493/749161848
43 177 3933353/249720616
43 178 15733412/31215077
43 179 3933353/7344724
43 180 -69092457385/1498323696
43 181 38443850419/1498323696
43 182 192734297/124860308
43 183 -19666765/249720616
43 184 -121933943/499441232
43 185 231878629/374580924
43 186 2863007989/1498323696
43 187 80397239/749161848
43 188 -1402003847/749161848
43 189 3933353/31215077
43 190 56017369625/1498323696
43 191 -4264728039/249720616
43 192 -13448756295/499441232
43 193 -129800649/62430154
43 194 -1429442719/249720616
43 198 107718593825/8989942176
43 199 132568046881/1498323696
46 1 12
46 2 15/2
46 4 -39/2
46 7 -12
46 8 3/4
46 9 -3/2
46 14 -3/2
46 15 -3/4
46 16 3/2
46 17 3/2
46 21 -3/4
46 24 3/2
46 25 -3/4
46 34 11/4
46 35 -5/4
46 39 -3/2
46 40 -5/2
46 42 -5/24
46 43 -4996875/124860308
46 44 -672750/31215077
46 45 -29250/31215077
46 46 4772625/62430154
46 47 -7609875/62430154
46 48 -20372625/124860308
46 49 12675000/31215077
46 50 -716625/31215077
46 51 -58500/31215077
46 54 58500/31215077
46 55 1345500/31215077
46 56 43875/31215077
46 57 58500/31215077
46 58 -58500/31215077
46 59 -29250/31215077
46 60 -68742375/124860308
46 61 33939750/31215077
46 62 -862875/62430154
46 63 -76561875/62430154
46 64 -11646375/31215077
46 65 10617750/31215077
46 66 20226375/31215077
46 67 17710875/62430154
46 68 -36167625/62430154
46 69 73125/31215077
46 70 2720250/31215077
46 72 -58500/31215077
46 73 27246375/62430154
46 77 -84527625/249720616
46 78 -1106625/31215077
46 79 14625/31215077
46 80 2325375/124860308
46 81 -453375/124860308
46 82 29250/31215077
46 83 3144375/124860308
46 84 14625/31215077
46 85 58500/31215077
46 86 -58500/31215077
46 87 29250/31215077
46 88 687375/31215077
46 89 424125/62430154
46 91 -424125/62430154
46 92 -950625/62430154
46 93 -58500/31215077
46 94 950625/31215077
46 95 43875/31215077
46 96 -29250/31215077
46 98 -58500/31215077
46 100 29250/31215077
46 103 -29250/31215077
46 105 -355875/7344724
46 106 -107250/31215077
46 107 -43875/31215077
46 108 43875/31215077
46 109 277875/31215077
46 110 -29250/31215077
46 111 58500/31215077
46 112 29250/31215077
46 113 -29250/31215077
46 114 -29250/31215077
46 115 73125/31215077
46 116 -29250/31215077
46 117 29250/31215077
46 118 -29250/31215077
46 119 -1126125/124860308
46 120 88707125/124860308
46 121 -43392375/31215077
46 122 15015000/31215077
46 123 182251875/124860308
46 124 39648375/62430154
46 125 -59197125/62430154
46 126 -87979125/62430154
46 127 -1954875/31215077
46 128 33939750/31215077
46 129 -20596875/62430154
46 130 -61868625/62430154
46 132 29250/31215077
46 133 139787375/249720616
46 134 -4623125/124860308
46 135 37961625/124860308
46 136 11305125/62430154
46 137 -13801125/62430154
46 138 -31711875/62430154
46 140 40633125/62430154
46 142 58500/31215077
46 143 10827375/31215077
46 145 -29250/31215077
46 147 -13983125/124860308
46 148 -6790875/62430154
46 149 16521375/62430154
46 151 13191750/31215077
46 152 -29250/31215077
46 153 -58500/31215077
46 154 -546000/1836181
46 156 29250/31215077
46 158 68202875/249720616
46 159 -146250/31215077
46 160 -72457125/62430154
46 161 58500/31215077
46 162 29250/31215077
46 163 -30337125/62430154
46 165 29250/31215077
46 171 43875/31215077
46 172 526500/31215077
46 173 -585000/31215077
46 174 -3261375/62430154
46 175 -15551250/31215077
46 176 102375/31215077
46 177 14625/31215077
46 178 468000/31215077
46 179 29250/1836181
46 180 22693125/62430154
46 181 -8682375/62430154
46 182 1433250/31215077
46 183 -73125/31215077
46 184 -453375/62430154
46 185 -1901250/31215077
46 186 453375/62430154
46 187 -1447875/31215077
46 188 -190125/31215077
46 189 117000/31215077
46 190 -17233125/62430154
46 191 3641625/31215077
46 192 14990625/62430154
46 193 -1930500/31215077
46 194 1184625/31215077
46 198 -11724375/124860308
46 199 -78346125/62430154
47 1 12
47 2 15/2
47 4 -39/2
47 7 -12
47 8 3/4
47 9 -3/2
47 14 -3/2
47 15 -3/4
47 16 3/2
47 17 3/2
47 21 -3/4
47 24 3/2
47 25 -3/4
47 34 5/4
47 35 -11/4
47 37 3/2
47 40 -5/2
47 42 -5/24
47 43 -4996875/124860308
47 44 -672750/31215077
47 45 -29250/31215077
47 46 4772625/62430154
47 47 -7609875/62430154
47 48 -20372625/124860308
47 49 12675000/31215077
47 50 -716625/31215077
47 51 -58500/31215077
47 54 58500/31215077
47 55 1345500/31215077
47 56 43875/31215077
47 57 58500/31215077
47 58 -58500/31215077
47 59 -29250/31215077
47 60 -68742375/124860308
47 61 33939750/31215077
47 62 -862875/62430154
47 63 -76561875/62430154
47 64 -11646375/31215077
47 65 10617750/31215077
47 66 20226375/31215077
47 67 17710875/62430154
47 68 -36167625/62430154
47 69 73125/31215077
47 70 2720250/31215077
47 72 -58500/31215077
47 73 27246375/62430154
47 77 -84527625/249720616
47 78 -1106625/31215077
47 79 14625/31215077
47 80 2325375/124860308
47 81 -453375/124860308
47 82 29250/31215077
47 83 3144375/124860308
47 84 14625/31215077
47 85 58500/31215077
47 86 -58500/31215077
47 87 29250/31215077
47 88 687375/31215077
47 89 424125/62430154
47 91 -424125/62430154
47 92 -950625/62430154
47 93 -58500/31215077
47 94 950625/31215077
47 95 43875/31215077
47 96 -29250/31215077
47 98 -58500/31215077
47 100 29250/31215077
47 103 -29250/31215077
47 105 -355875/7344724
47 106 -107250/31215077
47 107 -43875/31215077
47 108 43875/31215077
47 109 277875/31215077
47 110 -29250/31215077
47 111 58500/31215077
47 112 29250/31215077
47 113 -29250/31215077
47 114 -29250/31215077
47 115 73125/31215077
47 116 -29250/31215077
47 117 29250/31215077
47 118 -29250/31215077
47 119 -1126125/124860308
47 120 88707125/124860308
47 121 -43392375/31215077
47 122 15015000/31215077
47 123 182251875/124860308
47 124 39648375/62430154
47 125 -59197125/62430154
47 126 -87979125/62430154
47 127 -1954875/31215077
47 128 33939750/31215077
47 129 -20596875/62430154
47 130 -61868625/62430154
47 132 29250/31215077
47 133 139787375/249720616
47 134 -4623125/124860308
47 135 37961625/124860308
47 136 11305125/62430154
47 137 -13801125/62430154
47 138 -31711875/62430154
47 140 40633125/62430154
47 142 58500/31215077
47 143 10827375/31215077
47 145 -29250/31215077
47 147 -13983125/124860308
47 148 -6790875/62430154
47 149 16521375/62430154
47 151 13191750/31215077
47 152 -29250/31215077
47 153 -58500/31215077
47 154 -546000/1836181
47 156 29250/31215077
47 158 68202875/249720616
47 159 -146250/31215077
47 160 -72457125/62430154
47 161 58500/31215077
47 162 29250/31215077
47 163 -30337125/62430154
47 165 29250/31215077
47 171 43875/31215077
47 172 526500/31215077
47 173 -585000/31215077
47 174 -3261375/62430154
47 175 -15551250/31215077
47 176 102375/31215077
47 177 14625/31215077
47 178 468000/31215077
47 179 29250/1836181
47 180 22693125/62430154
47 181 -8682375/62430154
47 182 1433250/31215077
47 183 -73125/31215077
47 184 -453375/62430154
47 185 -1901250/31215077
47 186 453375/62430154
47 187 -1447875/31215077
47 188 -190125/31215077
47 189 117000/31215077
47 190 -17233125/62430154
47 191 3641625/31215077
47 192 14990625/62430154
47 193 -1930500/31215077
47 194 1184625/31215077
47 198 -11724375/124860308
47 199 -78346125/62430154
54 8 19/12
54 9 -5/3
54 10 -1
54 11 -1/2
54 12 -1/4
54 13 1/4
54 14 -13/6
54 15 -5/6
54 16 55/9
54 17 5/3
54 19 -40/9
54 21 -20/9
54 22 1
54 23 -5/3
54 24 55/9
54 25 5/4
54 26 -25/6
54 27 1/2
54 28 25/6
54 29 25/12
54 30 -3/4
54 31 -25/6
54 32 55/18
54 33 -71/18
54 34 -3730553/187200
54 35 -4448153/187200
54 36 55/9
54 37 49/9
54 38 -25/6
54 39 2
54 40 -2/3
54 42 -2888153/1123200
54 43 122505656035/17979884352
54 44 803217509/187290462
54 45 -523969679/749161848
54 46 -21649873279/2996647392
54 47 43486600165/2996647392
54 48 46733097817/1997764928
54 49 -5398224881/93645231
54 50 3605227955/1498323696
54 51 -523969679/374580924
54 52 1
54 53 -5/6
54 54 523969679/374580924
54 55 -483453211/62430154
54 56 898550603/499441232
54 57 523969679/374580924
54 58 -523969679/374580924
54 59 -1647712451/749161848
54 60 414427979641/5993294784
54 61 -105701226277/749161848
54 62 -6379160539/2996647392
54 63 472483812205/2996647392
54 64 4594957786/93645231
54 65 -8363758307/187290462
54 66 -125711061577/1498323696
54 67 -38357192603/998882464
54 68 75985250837/998882464
54 69 40880745/499441232
54 70 -9268432919/749161848
54 72 -523969679/374580924
54 73 -167003037917/2996647392
54 74 -1
54 75 -1/12
54 77 1796028566941/35959768704
54 78 2190694989/499441232
54 79 570047535/499441232
54 80 -7462264955/5993294784
54 81 121120305/1997764928
54 82 711260141/749161848
54 83 -9104974761/1997764928
54 84 445187227/499441232
54 85 523969679/374580924
54 86 -711260141/374580924
54 87 86958601/749161848
54 88 -8461406707/1498323696
54 89 -2410182737/2996647392
54 90 -1/2
54 91 911859041/2996647392
54 92 3214359555/998882464
54 93 -336679217/374580924
54 94 -9143637433/1498323696
54 95 648829987/499441232
54 96 -898550603/749161848
54 98 -320326919/124860308
54 100 445187227/249720616
54 102 -7/4
54 103 -320326919/249720616
54 105 9990360665/1057640256
54 106 598647851/1123742772
54 107 -898550603/499441232
54 108 898550603/499441232
54 109 -5090243213/1498323696
54 110 -523969679/749161848
54 111 523969679/374580924
54 112 1647712451/749161848
54 113 -336679217/749161848
54 114 -2022293375/749161848
54 115 40880745/499441232
54 116 -1273131527/749161848
54 117 445187227/249720616
54 118 -320326919/249720616
54 119 97843124075/17979884352
54 120 -1691280675199/17979884352
54 121 543895601201/2996647392
54 122 -22765601957/374580924
54 123 -379323183577/1997764928
54 124 -83840861553/998882464
54 125 124042371849/998882464
54 126 553722958879/2996647392
54 127 14264237525/1498323696
54 128 -105701226277/749161848
54 129 120594703165/2996647392
54 130 386250771787/2996647392
54 131 3/4
54 132 320326919/249720616
54 133 -2662397597021/35959768704
54 134 33887198083/5993294784
54 135 -239805306331/5993294784
54 136 -75870914395/2996647392
54 137 86543102759/2996647392
54 138 196347476293/2996647392
54 140 -86099691117/998882464
54 142 523969679/374580924
54 143 -68056815745/1498323696
54 144 -1/2
54 145 -898550603/749161848
54 147 140110383821/8989942176
54 148 43611590117/2996647392
54 149 -33653192811/998882464
54 151 -21360624037/374580924
54 152 -1273131527/749161848
54 153 -523969679/374580924
54 154 565325323/14689448
54 155 1/2
54 156 898550603/749161848
54 158 -1256611546571/35959768704
54 159 -40880745/249720616
54 160 466257797323/2996647392
54 161 1273131527/374580924
54 162 -287622323/749161848
54 163 187790303515/2996647392
54 164 1
54 165 1023410911/749161848
54 170 -40/3
54 171 -176135275/1498323696
54 172 -778126441/374580924
54 173 261604357/124860308
54 174 22686155773/2996647392
54 175 48827324959/749161848
54 176 182093351/499441232
54 177 -474912785/1498323696
54 178 -402816963/124860308
54 179 -35892195/14689448
54 180 -137556049607/2996647392
54 181 50178348329/2996647392
54 182 -2533585937/249720616
54 183 -40880745/499441232
54 184 1369723385/998882464
54 185 3027069093/249720616
54 186 -5108052619/2996647392
54 187 3435811721/499441232
54 188 2802637889/1498323696
54 189 -65773469/93645231
54 190 104011111151/2996647392
54 191 -22485427229/1498323696
54 192 -93538064579/2996647392
54 193 785938313/62430154
54 194 -4831585483/499441232
54 196 1/2
54 197 -1/6
54 198 66038285641/8989942176
54 199 1786738328099/8989942176
55 8 -2/3
55 9 5/6
55 10 1/2
55 12 1/4
55 13 -1/4
55 14 5/6
55 15 5/12
55 16 -95/18
55 17 -5/6
55 19 40/9
55 21 20/9
55 22 -1/2
55 23 5/6
55 24 -95/18
55 25 -5/4
55 26 10/3
55 28 -10/3
55 29 -5/3
55 30 1/4
55 31 10/3
55 32 -95/36
55 33 40/9
55 34 3917753/187200
55 35 4260953/187200
55 36 -95/18
55 37 -89/18
55 38 10/3
55 39 -5/2
55 40 1/2
55 42 2981753/1123200
55 43 45100831205/17979884352
55 44 534808645/749161848
55 45 -4011353/249720616
55 46 -7347943159/998882464
55 47 9691248377/998882464
55 48 17136761327/1997764928
55 49 -9660145811/374580924
55 50 1033515113/1498323696
55 51 -4011353/124860308
55 54 4011353/124860308
55 55 -534808645/374580924
55 56 12034059/499441232
55 57 4011353/124860308
55 58 -4011353/124860308
55 59 -4011353/249720616
55 60 67715117329/1997764928
55 61 -16176354787/249720616
55 62 3009698181/998882464
55 63 76391607285/998882464
55 64 11081321109/499441232
55 65 -5036614877/249720616
55 66 -21796706253/499441232
55 67 -14620459565/998882464
55 68 32282708135/998882464
55 69 20056765/499441232
55 70 -1250128175/249720616
55 72 -4011353/124860308
55 73 -24990529441/998882464
55 77 924323885791/35959768704
55 78 -910577131/1498323696
55 79 4011353/499441232
55 80 -4579320635/5993294784
55 81 -124351943/1997764928
55 82 4011353/249720616
55 83 -3905413331/5993294784
55 84 4011353/499441232
55 85 4011353/124860308
55 86 -4011353/124860308
55 87 4011353/249720616
55 88 -1057583231/1498323696
55 89 116329237/998882464
55 91 -116329237/998882464
55 92 -260737945/998882464
55 93 -4011353/124860308
55 94 260737945/499441232
55 95 12034059/499441232
55 96 -4011353/249720616
55 98 -4011353/124860308
55 100 4011353/249720616
55 103 -4011353/249720616
55 105 89096879/352546752
55 106 -44124883/749161848
55 107 -12034059/499441232
55 108 12034059/499441232
55 109 76215707/499441232
55 110 -4011353/249720616
55 111 4011353/124860308
55 112 4011353/249720616
55 113 -4011353/249720616
55 114 -4011353/249720616
55 115 20056765/499441232
55 116 -4011353/249720616
55 117 4011353/249720616
55 118 -4011353/249720616
55 119 -308874181/1997764928
55 120 -711732986915/17979884352
55 121 39291041929/499441232
55 122 -7003616149/249720616
55 123 -168850355853/1997764928
55 124 -37695881829/998882464
55 125 53019231011/998882464
55 126 87077951795/998882464
55 127 2169122489/499441232
55 128 -16176354787/249720616
55 129 22485867261/998882464
55 130 53368613199/998882464
55 132 4011353/249720616
55 133 -1325562301921/35959768704
55 134 14591985617/5993294784
55 135 -32872771503/1997764928
55 136 -13006203863/998882464
55 137 10282214587/998882464
55 138 32422711013/998882464
55 140 -39714889707/998882464
55 142 4011353/124860308
55 143 -12179979033/499441232
55 145 -4011353/249720616
55 147 17238346143/1997764928
55 148 17136761327/2996647392
55 149 -12782470937/998882464
55 151 -5495207815/249720616
55 152 -4011353/249720616
55 153 -4011353/124860308
55 154 97826039/7344724
55 156 4011353/249720616
55 158 -78323610821/3995529856
55 159 -20056765/249720616
55 160 66696233667/998882464
55 161 4011353/124860308
55 162 4011353/249720616
55 163 36046146203/998882464
55 165 4011353/249720616
55 170 40/3
55 171 136894367/499441232
55 172 36102177/124860308
55 173 -526136591/374580924
55 174 2351836289/998882464
55 175 7065340011/249720616
55 176 1332841493/1498323696
55 177 4011353/499441232
55 178 8022706/31215077
55 179 4011353/14689448
55 180 -20579063379/998882464
55 181 11686188137/998882464
55 182 196556297/249720616
55 183 -20056765/499441232
55 184 -124351943/998882464
55 185 29378167/749161848
55 186 2870261989/2996647392
55 187 57231239/1498323696
55 188 -1405045847/1498323696
55 189 4011353/62430154
55 190 16915742435/998882464
55 191 -3870725115/499441232
55 192 -12369923831/998882464
55 193 -132374649/124860308
55 194 -1423124719/499441232
55 198 101537109965/17979884352
55 199 117330154385/2996647392
59 25 5/3
59 26 -10/3
59 28 10/3
59 29 5/3
59 31 -10/3
59 34 1127/3600
59 35 1127/3600
59 38 -10/3
59 39 10/3
59 42 25127/21600
59 43 -202307737/1498323696
59 44 -31889023/124860308
59 45 -14651/62430154
59 46 -547528057/749161848
59 47 539001175/749161848
59 48 166881619/499441232
59 49 -242843093/374580924
59 50 -7983244/31215077
59 51 -14651/31215077
59 54 14651/31215077
59 55 31889023/62430154
59 56 43953/124860308
59 57 14651/31215077
59 58 -14651/31215077
59 59 -14651/62430154
59 60 3726505951/1498323696
59 61 -395903474/93645231
59 62 186426053/249720616
59 63 1234335249/249720616
59 64 526870147/374580924
59 65 -44163459/31215077
59 66 -354318591/124860308
59 67 -169548101/249720616
59 68 525639463/249720616
59 69 73255/124860308
59 70 1362543/62430154
59 72 -14651/31215077
59 73 -409716265/249720616
59 77 560433695/998882464
59 78 -42728695/124860308
59 79 14651/124860308
59 80 127189817/499441232
59 81 -454181/499441232
59 82 14651/62430154
59 83 128010273/499441232
59 84 14651/124860308
59 85 14651/31215077
59 86 -14651/31215077
59 87 14651/62430154
59 88 15951837/62430154
59 89 424879/249720616
59 91 -424879/249720616
59 92 -952315/249720616
59 93 -14651/31215077
59 94 952315/124860308
59 95 43953/124860308
59 96 -14651/62430154
59 98 -14651/31215077
59 100 14651/62430154
59 103 -14651/62430154
59 105 -10149473/29378896
59 106 -161161/187290462
59 107 -43953/124860308
59 108 43953/124860308
59 109 278369/124860308
59 110 -14651/62430154
59 111 14651/31215077
59 112 14651/62430154
59 113 -14651/62430154
59 114 -14651/62430154
59 115 73255/124860308
59 116 -14651/62430154
59 117 14651/62430154
59 118 -14651/62430154
59 119 -1128127/499441232
59 120 -10437644281/4494971088
59 121 1255309277/249720616
59 122 -797681999/374580924
59 123 -8067633617/1498323696
59 124 -584582679/249720616
59 125 2631449837/749161848
59 126 4043274029/749161848
59 127 -5875051/374580924
59 128 -395903474/93645231
59 129 1623713683/749161848
59 130 2623421089/749161848
59 132 14651/62430154
59 133 -17843304151/8989942176
59 134 520189291/4494971088
59 135 -1571526821/1498323696
59 136 -175965239/249720616
59 137 520394405/749161848
59 138 1590309403/749161848
59 140 -1938078997/749161848
59 142 14651/31215077
59 143 -529331515/374580924
59 145 -14651/62430154
59 147 1013884229/2247485544
59 148 42021311/749161848
59 149 -137638223/749161848
59 151 -55822553/62430154
59 152 -14651/62430154
59 153 -14651/31215077
59 154 5098315/5508543
59 156 14651/62430154
59 158 -17177676769/8989942176
59 159 -73255/62430154
59 160 2591599117/749161848
59 161 14651/31215077
59 162 14651/62430154
59 163 1594440985/749161848
59 165 14651/62430154
59 171 43953/124860308
59 172 131859/31215077
59 173 -31801117/124860308
59 174 59162981/249720616
59 175 351212579/187290462
59 176 102557/124860308
59 177 14651/124860308
59 178 117208/31215077
59 179 14651/3672362
59 180 -1242832829/749161848
59 181 535777955/749161848
59 182 63148053/62430154
59 183 -73255/124860308
59 184 -454181/249720616
59 185 -95549861/124860308
59 186 -124406127/249720616
59 187 -63880603/124860308
59 188 -190463/124860308
59 189 29302/31215077
59 190 884661025/749161848
59 191 -58782055/124860308
59 192 -172273187/249720616
59 193 -32182043/62430154
59 194 63616885/124860308
59 198 747151559/749161848
59 199 -577926639/249720616
60 8 163/36
60 9 -145/18
60 10 -1/2
60 11 -1/2
60 14 -77/9
60 15 -145/36
60 16 185/18
60 17 185/18
60 18 -20/9
60 19 -20/9
60 20 20/9
60 21 -20/9
60 22 1/2
60 23 -35/6
60 24 185/18
60 25 -35/9
60 26 -5/2
60 27 1/2
60 28 5/2
60 29 85/36
60 30 -1/2
60 31 -85/18
60 32 145/36
60 33 -31/18
60 34 162283/11232
60 35 -22421/11232
60 36 145/18
60 37 89/18
60 38 -85/18
60 39 -149/18
60 40 -133/18
60 42 81787/67392
60 43 -14794572365/4494971088
60 44 27926264/93645231
60 45 432081595/561871386
60 46 32948591927/2247485544
60 47 -38399882717/2247485544
60 48 -14899814381/1498323696
60 49 10151642057/280935693
60 50 587326681/280935693
60 51 432081595/280935693
60 52 2/3
60 53 -4/9
60 54 -432081595/280935693
60 55 -42697276/280935693
60 56 -178254322/93645231
60 57 -432081595/280935693
60 58 432081595/280935693
60 59 637444337/280935693
60 60 -227753827919/4494971088
60 61 102494066491/1123742772
60 62 -22266253705/2247485544
60 63 -248619063131/2247485544
60 64 -69313509871/2247485544
60 65 8370712106/280935693
60 66 18989717636/280935693
60 67 11728971995/749161848
60 68 -32032246145/749161848
60 69 -1916606/31215077
60 70 2768357617/561871386
60 72 432081595/280935693
60 73 72550233139/2247485544
60 74 -2/3
60 75 -1/9
60 77 -1145224169887/26969826528
60 78 6744040009/1123742772
60 79 -101038210/93645231
60 80 -402385129/4494971088
60 81 -1237110917/1498323696
60 82 -1145098883/1123742772
60 83 3744335467/4494971088
60 84 -310507609/374580924
60 85 -432081595/280935693
60 86 1145098883/561871386
60 87 -106788028/280935693
60 88 -687271111/249720616
60 89 4887646711/2247485544
60 91 -6385970407/2247485544
60 92 230823019/187290462
60 93 432081595/280935693
60 94 -567608749/280935693
60 95 -262863413/187290462
60 96 432081595/561871386
60 98 216862378/93645231
60 100 -310507609/187290462
60 102 -25/12
60 103 108431189/93645231
60 105 1439605121/793230192
60 106 -826395397/3371228316
60 107 178254322/93645231
60 108 -178254322/93645231
60 109 2965447261/1123742772
60 110 432081595/561871386
60 111 -432081595/280935693
60 112 -637444337/280935693
60 113 583227497/1123742772
60 114 1555824367/561871386
60 115 -1916606/31215077
60 116 993952981/561871386
60 117 -310507609/187290462
60 118 108431189/93645231
60 119 -15541046527/3371228316
60 120 235586052655/4494971088
60 121 -235614426169/2247485544
60 122 92311169501/2247485544
60 123 171453447085/1498323696
60 124 19692140317/374580924
60 125 -18039565033/249720616
60 126 -278937731489/2247485544
60 127 -5091448495/1123742772
60 128 102494066491/1123742772
60 129 -88663426811/2247485544
60 130 -148086010103/2247485544
60 131 5/12
60 132 -108431189/93645231
60 133 162867261757/2996647392
60 134 -16707981719/4494971088
60 135 95390388449/4494971088
60 136 44951961845/2247485544
60 137 -25004018995/2247485544
60 138 -108891394547/2247485544
60 140 43813005793/749161848
60 142 -432081595/280935693
60 143 43792049603/1123742772
60 145 356508644/280935693
60 147 -10339929914/842807079
60 148 -13026909761/2247485544
60 149 9243792433/749161848
60 151 25641430949/1123742772
60 152 993952981/561871386
60 153 432081595/280935693
60 154 -303108509/22034172
60 156 -356508644/280935693
60 158 856708793503/26969826528
60 159 3833212/31215077
60 160 -193795309745/2247485544
60 161 -993952981/280935693
60 162 67359637/561871386
60 163 -129217264427/2247485544
60 164 2/3
60 165 -294078490/280935693
60 170 -40/3
60 171 -784483582/280935693
60 172 -2002679465/561871386
60 173 7637805007/1123742772
60 174 -3846201485/2247485544
60 175 -10440830920/280935693
60 176 -1622361178/280935693
60 177 -427974938/280935693
60 178 -43261603/62430154
60 179 -12949777/5508543
60 180 55345552111/2247485544
60 181 -43131488917/2247485544
60 182 -1168088191/187290462
60 183 1916606/31215077
60 184 -487949069/749161848
60 185 8193034001/1123742772
60 186 245889895/249720616
60 187 1550857519/561871386
60 188 11226191/31215077
60 189 -323647915/561871386
60 190 -52443899173/2247485544
60 191 3342526555/280935693
60 192 26278972435/2247485544
60 193 538862150/93645231
60 194 680986858/93645231
60 196 1/2
60 197 -2/9
60 198 -20015087465/3371228316
60 199 -94829259793/6742456632
65 9 1
65 10 -1
65 14 1
65 16 -1
65 21 1
65 24 -1
66 9 1
66 11 -1
66 17 -1
66 20 -1
66 25 1
66 28 1
67 104 -1/6
67 146 -7/4
67 157 -7/4
67 166 7/2
67 233 -3/8
67 312 3/8
67 322 3/8
67 356 3/4
67 386 1/4
67 435 -1/4
67 445 -1/4
67 454 1/2
67 480 -1/2
67 664 -1/8
67 673 -1/4
67 699 -3/8
67 721 -1/4
67 746 1/8
67 771 1/4
67 797 -1/2
67 802 1/2
67 811 1/4
67 820 1
67 834 5/4
67 843 1/4
67 846 1/4
68 8 71/6
68 9 -50/3
68 10 -4
68 11 -3
68 12 -1/2
68 13 1/2
68 14 -59/3
68 15 -25/3
68 16 310/9
68 17 30
68 18 -40/3
68 19 -160/9
68 20 40/3
68 21 -80/9
68 22 4
68 23 -50/3
68 24 310/9
68 25 -35/6
68 26 -55/3
68 27 3
68 28 55/3
68 29 95/6
68 30 -7/2
68 31 -95/3
68 32 155/9
68 33 -133/9
68 34 -3254753/46800
68 35 -4923953/46800
68 36 310/9
68 37 196/9
68 38 -95/3
68 39 -44/3
68 40 -12
68 42 -2615153/280800
68 43 193359411421/4494971088
68 44 4742186705/187290462
68 45 -1685723071/187290462
68 46 -44685258373/749161848
68 47 82247081959/749161848
68 48 72763797679/499441232
68 49 -35166198988/93645231
68 50 893053295/124860308
68 51 -1311142147/93645231
68 52 -8
68 53 16/3
68 54 1311142147/93645231
68 55 -5241627937/93645231
68 56 2185164303/124860308
68 57 1685723071/93645231
68 58 -1311142147/93645231
68 59 -3933208615/187290462
68 60 664140302131/1498323696
68 61 -166707806155/187290462
68 62 -4688687417/749161848
68 63 760890428783/749161848
68 64 115367433745/374580924
68 65 -53400676405/187290462
68 66 -212923488923/374580924
68 67 -55747783077/249720616
68 68 113429049407/249720616
68 69 145851881/124860308
68 70 -10540567117/187290462
68 72 -1311142147/93645231
68 73 -238842154747/749161848
68 74 8
68 75 4/3
68 77 1124715665117/2996647392
68 78 595250405/374580924
68 79 978108717/124860308
68 80 -6049952549/499441232
68 81 3390912933/499441232
68 82 1685723071/187290462
68 83 -46112467511/1498323696
68 84 728388101/124860308
68 85 1311142147/93645231
68 86 -1685723071/93645231
68 87 1186281839/187290462
68 88 -8048370955/374580924
68 89 -14043626173/749161848
68 91 20036920957/749161848
68 92 4846382179/249720616
68 93 -1311142147/93645231
68 94 -16536911465/374580924
68 95 1186281839/124860308
68 96 -187399375/187290462
68 97 4
68 98 -603527793/31215077
68 100 478667485/62430154
68 102 4
68 103 -728388101/62430154
68 105 14317933513/264410064
68 106 7178269667/561871386
68 107 -2185164303/124860308
68 108 1685723071/124860308
68 109 -19413708547/374580924
68 110 -1685723071/187290462
68 111 1311142147/93645231
68 112 3933208615/187290462
68 113 -936561223/187290462
68 114 -3184046767/187290462
68 115 -353589351/124860308
68 116 -1685723071/187290462
68 117 478667485/62430154
68 118 -478667485/62430154
68 119 297079943983/4494971088
68 120 -287709980559/499441232
68 121 209057481157/187290462
68 122 -35754928931/93645231
68 123 -1764521288491/1498323696
68 124 -134230460309/249720616
68 125 576767550313/749161848
68 126 298482145387/249720616
68 127 23688090431/374580924
68 128 -166707806155/187290462
68 129 211755366919/749161848
68 130 568923076237/749161848
68 131 4
68 132 478667485/62430154
68 133 -4489995985765/8989942176
68 134 191578097003/4494971088
68 135 -121054948231/499441232
68 136 -138198601361/749161848
68 137 119867168369/749161848
68 138 326544076399/749161848
68 139 -4
68 140 -423993540017/749161848
68 142 1311142147/93645231
68 143 -120680095963/374580924
68 145 -1685723071/187290462
68 147 516068214997/4494971088
68 148 21174711629/249720616
68 149 -139449978907/749161848
68 151 -61881593005/187290462
68 152 -1685723071/187290462
68 153 -1311142147/93645231
68 154 1123338311/5508543
68 156 1685723071/187290462
68 158 -751158081119/2996647392
68 159 353589351/62430154
68 160 713682180505/749161848
68 161 1685723071/93645231
68 162 1186281839/187290462
68 163 327428336377/749161848
68 164 -8
68 165 1186281839/187290462
68 168 4
68 170 -160/3
68 171 4557727981/374580924
68 172 250700833/93645231
68 173 -1374552518/93645231
68 174 38744838035/749161848
68 175 25736605063/62430154
68 176 9802296569/374580924
68 177 1935443687/374580924
68 178 -478340746/31215077
68 179 -13429023/3672362
68 180 -207203164865/749161848
68 181 92061439235/749161848
68 182 -2141656375/62430154
68 183 -395572497/124860308
68 184 394265541/249720616
68 185 7671829597/187290462
68 186 -12669944959/749161848
68 187 8916729635/374580924
68 188 5055426605/374580924
68 189 -187072636/93645231
68 190 55485375035/249720616
68 191 -38991726913/374580924
68 192 -121439874013/749161848
68 193 1184974883/31215077
68 194 -11172056915/124860308
68 197 8/3
68 198 34915194421/1498323696
68 199 2252914670887/2247485544
69 8 -4/3
69 9 5/3
69 10 1
69 12 1/2
69 13 -1/2
69 14 5/3
69 15 5/6
69 16 -55/9
69 17 -5/3
69 19 40/9
69 21 20/9
69 22 -1
69 23 5/3
69 24 -55/9
69 25 -5/6
69 26 10/3
69 28 -10/3
69 29 -5/3
69 30 1/2
69 31 10/3
69 32 -55/18
69 33 40/9
69 34 4003553/46800
69 35 4175153/46800
69 36 -55/9
69 37 -49/9
69 38 10/3
69 39 -5/3
69 40 1
69 42 3847553/280800
69 43 12017784893/4494971088
69 44 -29753741/187290462
69 45 -4050353/62430154
69 46 -8021293981/749161848
69 47 10158959623/749161848
69 48 4846124143/499441232
69 49 -2923554256/93645231
69 50 -95960659/374580924
69 51 -4050353/31215077
69 54 4050353/31215077
69 55 29753741/93645231
69 56 12151059/124860308
69 57 4050353/31215077
69 58 -4050353/31215077
69 59 -4050353/62430154
69 60 62751868027/1498323696
69 61 -14743452355/187290462
69 62 1259352869/249720616
69 63 23746112925/249720616
69 64 10176495655/374580924
69 65 -1526369253/62430154
69 66 -7134113217/124860308
69 67 -4084964693/249720616
69 68 9461685079/249720616
69 69 20251765/124860308
69 70 -372479019/62430154
69 72 -4050353/31215077
69 73 -7437429321/249720616
69 77 304236698191/8989942176
69 78 -919430131/374580924
69 79 4050353/124860308
69 80 -65746547/1498323696
69 81 -125560943/499441232
69 82 4050353/62430154
69 83 614712757/1498323696
69 84 4050353/124860308
69 85 4050353/31215077
69 86 -4050353/31215077
69 87 4050353/62430154
69 88 71658541/374580924
69 89 117460237/249720616
69 91 -117460237/249720616
69 92 -263272945/249720616
69 93 -4050353/31215077
69 94 263272945/124860308
69 95 12151059/124860308
69 96 -4050353/62430154
69 98 -4050353/31215077
69 100 4050353/62430154
69 103 -4050353/62430154
69 105 -178160185/88136688
69 106 -44553883/187290462
69 107 -12151059/124860308
69 108 12151059/124860308
69 109 76956707/124860308
69 110 -4050353/62430154
69 111 4050353/31215077
69 112 4050353/62430154
69 113 -4050353/62430154
69 114 -4050353/62430154
69 115 20251765/124860308
69 116 -4050353/62430154
69 117 4050353/62430154
69 118 -4050353/62430154
69 119 -311877181/499441232
69 120 -68805658225/1498323696
69 121 11581200861/124860308
69 122 -3155458667/93645231
69 123 -151238939687/1498323696
69 124 -11494348457/249720616
69 125 46709280065/749161848
69 126 81230620097/749161848
69 127 2121617687/374580924
69 128 -14743452355/187290462
69 129 21843674671/749161848
69 130 45988010317/749161848
69 132 4050353/62430154
69 133 -422713746089/8989942176
69 134 13948248547/4494971088
69 135 -28392849029/1498323696
69 136 -4360695611/249720616
69 137 8011658705/749161848
69 138 30588754183/749161848
69 140 -36661521457/749161848
69 142 4050353/31215077
69 143 -11980697731/374580924
69 145 -4050353/62430154
69 147 55795296043/4494971088
69 148 4846124143/749161848
69 149 -10246532819/749161848
69 151 -1544519113/62430154
69 152 -4050353/62430154
69 153 -4050353/31215077
69 154 73880578/5508543
69 156 4050353/62430154
69 158 -233051708461/8989942176
69 159 -20251765/62430154
69 160 59665499041/749161848
69 161 4050353/31215077
69 162 4050353/62430154
69 163 36225924817/749161848
69 165 4050353/62430154
69 170 160/3
69 171 12151059/124860308
69 172 36453177/31215077
69 173 -246370898/93645231
69 174 595094977/249720616
69 175 6275438381/187290462
69 176 1333660493/374580924
69 177 4050353/124860308
69 178 32402824/31215077
69 179 4050353/3672362
69 180 -18603699185/749161848
69 181 12264529355/749161848
69 182 198467297/62430154
69 183 -20251765/124860308
69 184 -125560943/249720616
69 185 -540098219/187290462
69 186 2873888989/749161848
69 187 45648239/374580924
69 188 -1406566847/374580924
69 189 8100706/31215077
69 190 15648476065/749161848
69 191 -1238947647/124860308
69 192 -3340006655/249720616
69 193 -133661649/31215077
69 194 -421083255/124860308
69 198 31958254025/4494971088
69 199 6270967971/249720616
70 8 85/6
70 9 -85/3
70 14 -85/3
70 15 -85/6
70 16 85/3
70 17 85/3
70 21 -20/3
70 23 -15
70 24 85/3
70 25 -85/6
70 32 15/2
70 34 85/3
70 35 -85/3
70 36 15
70 37 40/3
70 39 -85/3
70 40 -85/3
70 42 -5/2
70 43 -1817528829/62430154
70 44 -312710322/31215077
70 45 137050575/31215077
70 46 2202421520/31215077
70 47 -6094174225/62430154
70 48 -2930310348/31215077
70 49 8566640129/31215077
70 50 33333387/31215077
70 51 274101150/31215077
70 54 -274101150/31215077
70 55 625420644/31215077
70 56 -346043709/31215077
70 57 -274101150/31215077
70 58 274101150/31215077
70 59 417986268/31215077
70 60 -11081622088/31215077
70 61 21211504073/31215077
70 62 -951740103/31215077
70 63 -24664607010/31215077
70 64 -14536193849/62430154
70 65 6812360799/31215077
70 66 14092108425/31215077
70 67 4745271225/31215077
70 68 -10716383703/31215077
70 69 -14868129/31215077
70 70 1582016868/31215077
70 72 274101150/31215077
70 73 7971175563/31215077
70 77 -34642720195/124860308
70 78 631056151/62430154
70 79 -208993134/31215077
70 80 201439161/124860308
70 81 -357314709/124860308
70 82 -367746381/62430154
70 83 1795446459/124860308
70 84 -324341037/62430154
70 85 -274101150/31215077
70 86 367746381/31215077
70 87 -43405344/31215077
70 88 197362419/31215077
70 89 588010515/62430154
70 91 -588010515/62430154
70 92 -368585709/62430154
70 93 274101150/31215077
70 94 368585709/31215077
70 95 -252398478/31215077
70 96 137050575/31215077
70 98 461391612/31215077
70 100 -324341037/31215077
70 103 230695806/31215077
70 105 -142107713/7344724
70 106 -149920299/62430154
70 107 346043709/31215077
70 108 -346043709/31215077
70 109 1141848315/62430154
70 110 137050575/31215077
70 111 -274101150/31215077
70 112 -417986268/31215077
70 113 180455919/62430154
70 114 511631499/31215077
70 115 -14868129/31215077
70 116 324341037/31215077
70 117 -324341037/31215077
70 118 230695806/31215077
70 119 -3791532731/124860308
70 120 158877627121/374580924
70 121 -103622344671/124860308
70 122 18710141239/62430154
70 123 110528550545/124860308
70 124 12441446361/31215077
70 125 -17758401136/31215077
70 126 -28335995659/31215077
70 127 -1250681417/31215077
70 128 21211504073/31215077
70 129 -7504708010/31215077
70 130 -17524268072/31215077
70 132 -230695806/31215077
70 133 284706841237/749161848
70 134 -5285639783/187290462
70 135 10946040337/62430154
70 136 8601692145/62430154
70 137 -3494589808/31215077
70 138 -10495120370/31215077
70 140 13240328510/31215077
70 142 -274101150/31215077
70 143 7781107324/31215077
70 145 230695806/31215077
70 147 -66004619891/749161848
70 148 -3501284463/62430154
70 149 3911017318/31215077
70 151 7019435460/31215077
70 152 324341037/31215077
70 153 274101150/31215077
70 154 -265768978/1836181
70 156 -230695806/31215077
70 158 38309062867/187290462
70 159 29736258/31215077
70 160 -21841780838/31215077
70 161 -648682074/31215077
70 162 50239887/31215077
70 163 -11234210261/31215077
70 165 -230695806/31215077
70 171 -252398478/31215077
70 172 -219424806/31215077
70 173 587171187/31215077
70 174 -764089926/31215077
70 175 -9199215058/31215077
70 176 -620144859/31215077
70 177 -115347903/31215077
70 178 241966806/31215077
70 179 663000/1836181
70 180 6355145851/31215077
70 181 -3453102937/31215077
70 182 120623688/31215077
70 183 14868129/31215077
70 184 -357314709/62430154
70 185 -268945263/31215077
70 186 357314709/62430154
70 187 -192566247/31215077
70 188 -186091419/31215077
70 189 13669086/31215077
70 190 -5224608509/31215077
70 191 2462234076/31215077
70 192 3766972329/31215077
70 193 -412830381/31215077
70 194 1519666653/31215077
70 198 -9497576823/249720616
70 199 -35100694469/62430154
71 25 15/2
71 26 -15
71 28 15
71 29 15/2
71 31 -15
71 38 -15
71 39 15
71 42 5
71 186 -3
72 8 -55/12
72 9 20/3
72 10 1
72 11 3/2
72 12 -1/4
72 13 1/4
72 14 49/6
72 15 10/3
72 16 -100/9
72 17 -40/3
72 18 20/3
72 19 40/9
72 20 -20/3
72 21 20/9
72 22 -1
72 23 20/3
72 24 -100/9
72 25 15/4
72 26 35/6
72 27 -3/2
72 28 -35/6
72 29 -25/4
72 30 5/4
72 31 25/2
72 32 -50/9
72 33 53/18
72 34 -129611/1440
72 35 -109211/1440
72 36 -100/9
72 37 -49/9
72 38 25/2
72 39 9
72 40 5
72 42 -134651/8640
72 43 476261565773/44949710880
72 44 -1241943491/1872904620
72 45 -792301973/1872904620
72 46 -314158878889/7491618480
72 47 355858678147/7491618480
72 48 157124568959/4994412320
72 49 -13775118443/124860308
72 50 -1661884403/1248603080
72 51 -792301973/936452310
72 52 1/5
72 53 -2/15
72 54 792301973/936452310
72 55 1366803799/936452310
72 56 792301973/1248603080
72 57 792301973/936452310
72 58 -792301973/936452310
72 59 -792301973/1872904620
72 60 2287919646391/14983236960
72 61 -524279681707/1872904620
72 62 38260072159/1498323696
72 63 2534136123811/7491618480
72 64 178765281071/1872904620
72 65 -82834258459/936452310
72 66 -742751976487/3745809240
72 67 -138806824901/2497206160
72 68 68698648399/499441232
72 69 1362123391/1248603080
72 70 -8249966005/374580924
72 72 -792301973/936452310
72 73 -163412682175/1498323696
72 74 -1/5
72 75 -1/30
72 77 3449047590553/29966473920
72 78 -37517613953/3745809240
72 79 284910709/1248603080
72 80 -12571950027/4994412320
72 81 2342765587/4994412320
72 82 792301973/1872904620
72 83 3156971783/14983236960
72 84 284910709/1248603080
72 85 792301973/936452310
72 86 -792301973/936452310
72 87 729871819/1872904620
72 88 12703142209/3745809240
72 89 -8862621323/7491618480
72 91 7364297627/7491618480
72 92 -12463471147/2497206160
72 93 -792301973/936452310
72 94 37889854673/3745809240
72 95 792301973/1248603080
72 96 -792301973/1872904620
72 98 -284910709/312150770
72 100 284910709/624301540
72 102 12/5
72 103 -284910709/624301540
72 105 -4647409853/528820128
72 106 2745347971/1404678465
72 107 -792301973/1248603080
72 108 792301973/1248603080
72 109 -24339689687/3745809240
72 110 -792301973/1872904620
72 111 792301973/936452310
72 112 792301973/1872904620
72 113 -792301973/1872904620
72 114 -792301973/1872904620
72 115 1362123391/1248603080
72 116 -792301973/1872904620
72 117 284910709/624301540
72 118 -284910709/624301540
72 119 329529808577/44949710880
72 120 -7322104463693/44949710880
72 121 2460311283713/7491618480
72 122 -115650175511/936452310
72 123 -1786046468547/4994412320
72 124 -401106672639/2497206160
72 125 553034149127/2497206160
72 126 2844656315281/7491618480
72 127 61678979663/3745809240
72 128 -524279681707/1872904620
72 129 811247904979/7491618480
72 130 1614221913277/7491618480
72 131 -8/5
72 132 284910709/624301540
72 133 -14761003978927/89899421760
72 134 46145281871/4994412320
72 135 -996428379709/14983236960
72 136 -421331494957/7491618480
72 137 293062515377/7491618480
72 138 1066639000843/7491618480
72 140 -427018066139/2497206160
72 142 792301973/936452310
72 143 -424780124071/3745809240
72 144 1
72 145 -792301973/1872904620
72 147 411010596787/11237427720
72 148 49586309441/2497206160
72 149 -106583205917/2497206160
72 151 -39047760476/468226155
72 152 -792301973/1872904620
72 153 -792301973/936452310
72 154 1853177691/36723620
72 156 792301973/1872904620
72 158 -1755088271377/17979884352
72 159 -1362123391/624301540
72 160 2070817686133/7491618480
72 161 792301973/936452310
72 162 729871819/1872904620
72 163 1288575410053/7491618480
72 164 -4/5
72 165 917162281/1872904620
72 170 160/3
72 171 13739193947/3745809240
72 172 2831804569/468226155
72 173 -5709554177/468226155
72 174 26526811291/7491618480
72 175 213819787561/1872904620
72 176 34888286191/3745809240
72 177 8408780761/3745809240
72 178 1186757977/312150770
72 179 248187089/36723620
72 180 -594466767569/7491618480
72 181 87503367643/1498323696
72 182 7218168109/624301540
72 183 -1362123391/1248603080
72 184 868106103/499441232
72 185 -24717092179/1872904620
72 186 20940412231/7491618480
72 187 -23873940731/3745809240
72 188 -4232554489/749161848
72 189 1116377791/936452310
72 190 559712648777/7491618480
72 191 -132472882151/3745809240
72 192 -357144831941/7491618480
72 193 -4407641077/312150770
72 194 -15566497897/1248603080
72 196 -1
72 197 -1/15
72 198 17664794829/624301540
72 199 1556552940977/22474855440
73 8 -2/3
73 9 5/6
73 10 1/2
73 12 1/4
73 13 -1/4
73 14 5/6
73 15 5/12
73 16 -55/18
73 17 -5/6
73 19 20/9
73 21 10/9
73 22 -1/2
73 23 5/6
73 24 -55/18
73 25 -5/12
73 26 5/3
73 28 -5/3
73 29 -5/6
73 30 1/4
73 31 5/3
73 32 -55/36
73 33 20/9
73 34 4003553/93600
73 35 4175153/93600
73 36 -55/18
73 37 -49/18
73 38 5/3
73 39 -5/6
73 40 1/2
73 42 3847553/561600
73 43 607759391707/44949710880
73 44 271177994/468226155
73 45 -296882699/624301540
73 46 -107430363217/2497206160
73 47 119756892091/2497206160
73 48 192139754401/4994412320
73 49 -47389870567/374580924
73 50 -3499167731/3745809240
73 51 -296882699/312150770
73 52 24/5
73 53 -16/5
73 54 296882699/312150770
73 55 955967708/468226155
73 56 890648097/1248603080
73 57 296882699/312150770
73 58 -296882699/312150770
73 59 -296882699/624301540
73 60 875802976423/4994412320
73 61 -203508190021/624301540
73 62 13153149239/499441232
73 63 963127740323/2497206160
73 64 139328697571/1248603080
73 65 -64476375149/624301540
73 66 -270649067731/1248603080
73 67 -176250633139/2497206160
73 68 84128414813/499441232
73 69 2483295959/1248603080
73 70 -3942393145/124860308
73 72 -296882699/312150770
73 73 -67657054115/499441232
73 74 -24/5
73 75 -4/5
73 77 10584558429641/89899421760
73 78 -16262076547/3745809240
73 79 796323931/1248603080
73 80 -13713175729/14983236960
73 81 -3709510117/4994412320
73 82 296882699/624301540
73 83 8444129327/14983236960
73 84 -452279149/1248603080
73 85 296882699/312150770
73 86 -296882699/312150770
73 87 1046044547/624301540
73 88 -2589809089/3745809240
73 89 1117979791/2497206160
73 91 -13104569359/2497206160
73 92 -11306315723/2497206160
73 93 -296882699/312150770
73 94 15301845579/1248603080
73 95 2139251177/1248603080
73 96 -1545485779/624301540
73 98 -796323931/312150770
73 100 796323931/624301540
73 102 -12/5
73 103 -796323931/624301540
73 105 -1509706555/176273376
73 106 1491876469/624301540
73 107 -890648097/1248603080
73 108 1514949637/1248603080
73 109 -10466208451/1248603080
73 110 -296882699/624301540
73 111 296882699/312150770
73 112 296882699/624301540
73 113 -609033469/624301540
73 114 -296882699/624301540
73 115 2483295959/1248603080
73 116 -921184239/624301540
73 117 172022391/624301540
73 118 -796323931/624301540
73 119 141809715511/14983236960
73 120 -8838700084777/44949710880
73 121 244355267721/624301540
73 122 -90339058291/624301540
73 123 -2107932651863/4994412320
73 124 -461234526131/2497206160
73 125 656946720133/2497206160
73 126 1079555092213/2497206160
73 127 22830073439/1248603080
73 128 -203508190021/624301540
73 129 293885295227/2497206160
73 130 663980938241/2497206160
73 131 -12/5
73 132 796323931/624301540
73 133 -16278225336203/89899421760
73 134 134532406807/14983236960
73 135 -399041219537/4994412320
73 136 -145215457981/2497206160
73 137 130590486261/2497206160
73 138 393390686019/2497206160
73 140 -483738549221/2497206160
73 142 296882699/312150770
73 143 -151084576703/1248603080
73 145 -296882699/624301540
73 147 181827544843/4994412320
73 148 184897856537/7491618480
73 149 -136801575783/2497206160
73 151 -66132116167/624301540
73 152 -921184239/624301540
73 153 -609033469/312150770
73 154 636794746/9180905
73 156 296882699/624301540
73 158 -215336210231/1997764928
73 159 -2483295959/624301540
73 160 827114876789/2497206160
73 161 921184239/312150770
73 162 1046044547/624301540
73 163 467246253069/2497206160
73 164 24/5
73 165 1295765163/624301540
73 170 80/3
73 171 1889530561/1248603080
73 172 383912297/156075385
73 173 -4942166191/936452310
73 174 6838438303/2497206160
73 175 82222117213/624301540
73 176 18096265939/3745809240
73 177 1295765163/1248603080
73 178 375938794/156075385
73 179 190384201/36723620
73 180 -229273453957/2497206160
73 181 30618102019/499441232
73 182 -435984709/624301540
73 183 -2483295959/1248603080
73 184 2104912999/499441232
73 185 -5700517561/1872904620
73 186 16872104519/7491618480
73 187 -4767475859/3745809240
73 188 -3639204317/749161848
73 189 125539243/312150770
73 190 213334828861/2497206160
73 191 -47565287633/1248603080
73 192 -161549042673/2497206160
73 193 -107050214/156075385
73 194 -14534336553/1248603080
73 197 -8/5
73 198 1658926392697/44949710880
73 199 1346953236371/7491618480
76 167 5
76 195 5
77 200 -11/9
77 203 55/24
77 204 -869/192
77 205 -3707/576
77 206 4565/288
77 218 -8261/576
77 219 2959/96
77 220 55/48
77 221 -1243/32
77 222 -935/72
77 223 847/192
77 224 1265/36
77 225 451/96
77 226 11/2
77 228 143/48
77 231 1265/96
77 234 -47201/1152
77 284 2651/432
77 285 -6149/288
77 286 -869/144
77 287 4037/72
77 288 385/18
77 289 121/9
77 290 -16973/144
77 291 11/36
77 292 -1177/72
77 294 -1991/288
77 296 -5357/288
77 299 21989/216
77 300 -7997/1728
77 301 451/576
77 302 3751/96
77 303 979/144
77 304 -1727/72
77 306 5819/288
77 309 4939/288
77 313 -97361/1728
77 314 1441/288
77 315 -8987/288
77 317 275/16
77 320 1001/144
77 323 143759/3456
77 325 -12485/288
77 328 -14531/288
77 335 -33/32
77 336 -1045/72
77 341 2695/288
77 342 -1771/288
77 351 -2387/288
77 352 187/48
77 353 231/32
77 357 24827/1152
77 358 -539/12
77 485 11/16
77 489 -11/4
77 503 143/32
77 571 -55/16
77 572 22
77 573 737/48
77 574 -1375/54
77 575 4763/144
77 576 -55/4
77 577 187/64
77 578 -1067/18
77 579 10769/144
77 580 341/24
77 581 1771/48
77 583 -407/48
77 584 -1111/48
77 587 -4301/48
77 588 1397/288
77 589 605/36
77 590 -15191/288
77 591 -583/18
77 592 319/18
77 593 3443/288
77 595 -583/288
77 598 2816/27
77 599 -187/48
77 600 2101/48
77 601 -77/24
77 604 -869/24
77 607 -29777/576
77 609 -11/6
77 612 341/6
77 618 -11/16
77 619 -11
77 624 319/48
77 625 -121/48
77 634 -253/48
77 635 11/4
77 636 187/48
77 641 -2871/64
77 642 -77/2
77 643 55/864
77 644 1199/576
77 645 55/24
77 646 1837/288
77 647 -2849/144
77 649 1705/288
77 652 22/9
77 655 -40007/3456
77 656 -1903/288
77 657 77/288
77 659 363/16
77 662 1045/144
77 665 124135/3456
77 667 -15763/288
77 670 -8437/288
77 678 -11/96
77 679 -275/72
77 684 1067/288
77 685 -11/288
77 694 -715/288
77 695 11/16
77 696 121/96
77 702 6523/1152
77 703 209/12
77 704 -11/4
77 705 605/48
77 707 143/12
77 710 -33/4
77 713 -253/72
77 715 -1529/24
77 718 55/24
77 726 -11/12
77 727 -44/3
77 731 253/24
77 732 -121/24
77 741 -209/24
77 742 11/3
77 743 55/8
77 747 -5555/192
77 748 -22
77 754 11/16
77 758 3905/48
77 764 -11/16
77 765 1837/48
77 776 33/16
77 777 33
77 782 -1133/48
77 783 539/48
77 792 935/48
77 793 -33/4
77 794 -737/48
77 803 -11/8
77 806 11/4
77 808 -11/4
77 809 11/48
77 810 -11/48
77 812 11/12
77 813 -11/12
77 814 -11/4
77 815 -11/8
77 816 11/8
77 818 -11/24
77 819 11/24
77 821 11/24
77 822 -11/24
77 823 -33/16
77 824 33/16
77 854 -11/8
77 857 -11/8
77 859 -44
77 868 -11/4
77 870 11/4
77 871 -11/2
77 872 -11/12
77 881 11/4
77 883 11/8
77 885 11/8
77 887 11/4
77 892 44
77 893 -44
77 899 693/64
77 900 55/2
79 43 4795/102
79 44 270/17
79 45 -125/17
79 46 -1950/17
79 47 5375/34
79 48 2555/17
79 49 -7515/17
79 50 -45/17
79 51 -250/17
79 54 250/17
79 55 -540/17
79 56 315/17
79 57 250/17
79 58 -250/17
79 59 -380/17
79 60 9705/17
79 61 -18555/17
79 62 855/17
79 63 21600/17
79 64 12715/34
79 65 -5965/17
79 66 -12375/17
79 67 -4125/17
79 68 9355/17
79 69 15/17
79 70 -1380/17
79 72 -250/17
79 73 -6955/17
79 77 30575/68
79 78 -1855/102
79 79 190/17
79 80 -135/68
79 81 315/68
79 82 335/34
79 83 -1565/68
79 84 295/34
79 85 250/17
79 86 -335/17
79 87 40/17
79 88 -165/17
79 89 -525/34
79 91 525/34
79 92 315/34
79 93 -250/17
79 94 -315/17
79 95 230/17
79 96 -125/17
79 98 -420/17
79 100 295/17
79 103 -210/17
79 105 365/12
79 106 395/102
79 107 -315/17
79 108 315/17
79 109 -1025/34
79 110 -125/17
79 111 250/17
79 112 380/17
79 113 -165/34
79 114 -465/17
79 115 15/17
79 116 -295/17
79 117 295/17
79 118 -210/17
79 119 10255/204
79 120 -46245/68
79 121 90485/68
79 122 -16365/34
79 123 -96575/68
79 124 -10885/17
79 125 15510/17
79 126 24815/17
79 127 1095/17
79 128 -18555/17
79 129 6600/17
79 130 15270/17
79 132 210/17
79 133 -83265/136
79 134 4655/102
79 135 -9545/34
79 136 -7575/34
79 137 3030/17
79 138 9200/17
79 140 -11600/17
79 142 250/17
79 143 -6840/17
79 145 -210/17
79 147 19395/136
79 148 9115/102
79 149 -3380/17
79 151 -6100/17
79 152 -295/17
79 153 -250/17
79 154 230
79 156 210/17
79 158 -5620/17
79 159 -30/17
79 160 19080/17
79 161 590/17
79 162 -45/17
79 163 9885/17
79 165 210/17
79 171 230/17
79 172 210/17
79 173 -545/17
79 174 660/17
79 175 8030/17
79 176 565/17
79 177 105/17
79 178 -210/17
79 180 -5535/17
79 181 3045/17
79 182 -80/17
79 183 -15/17
79 184 315/34
79 185 205/17
79 186 -315/34
79 187 145/17
79 188 165/17
79 189 -10/17
79 190 4565/17
79 191 -2160/17
79 192 -3265/17
79 193 335/17
79 194 -1355/17
79 198 24415/408
79 199 90745/102
80 186 5
83 8 -8/9
83 9 55/36
83 10 1/4
83 12 1/8
83 13 -1/8
83 14 55/36
83 15 55/72
83 16 -95/36
83 17 -55/36
83 19 10/9
83 21 10/9
83 22 -1/4
83 23 5/12
83 24 -95/36
83 25 25/72
83 26 5/6
83 28 -5/6
83 29 -5/12
83 30 1/8
83 31 5/6
83 32 -55/72
83 33 10/9
83 34 3795553/187200
83 35 487017/20800
83 36 -55/36
83 37 -89/36
83 38 5/6
83 39 25/36
83 40 49/36
83 42 3847553/1123200
83 43 -70588020311/8989942176
83 44 -1565706481/1498323696
83 45 15848551/93645231
83 46 35988532901/1498323696
83 47 -42918544757/1498323696
83 48 -25429658283/998882464
83 49 116103465521/1498323696
83 50 -685900025/1498323696
83 51 31697102/93645231
83 52 -2
83 53 4/3
83 54 -31697102/93645231
83 55 188941339/249720616
83 56 -15848551/62430154
83 57 -31697102/93645231
83 58 31697102/93645231
83 59 15848551/93645231
83 60 -323008446611/2996647392
83 61 152121317065/749161848
83 62 -19764694945/1498323696
83 63 -356455004987/1498323696
83 64 -6513829411/93645231
83 65 48026834897/749161848
83 66 24841639313/187290462
83 67 22866077515/499441232
83 68 -52489437889/499441232
83 69 -47224303/62430154
83 70 6808875367/374580924
83 72 31697102/93645231
83 73 124406531161/1498323696
83 74 2
83 75 1/3
83 77 -1281800325173/17979884352
83 78 1488141211/1498323696
83 79 -7843938/31215077
83 80 410046815/374580924
83 81 24656539/124860308
83 82 -15848551/93645231
83 83 340035799/499441232
83 84 -7843938/31215077
83 85 -31697102/93645231
83 86 31697102/93645231
83 87 15366526/93645231
83 88 414355903/374580924
83 89 2154544/93645231
83 91 185135918/93645231
83 92 176904861/124860308
83 93 31697102/93645231
83 94 -780435199/187290462
83 95 -15848551/62430154
83 96 15848551/93645231
83 98 31375752/31215077
83 100 -15687876/31215077
83 102 1
83 103 15687876/31215077
83 105 1060077209/528820128
83 106 -2007770905/2247485544
83 107 15848551/62430154
83 108 -15848551/62430154
83 109 2197953517/749161848
83 110 15848551/93645231
83 111 -31697102/93645231
83 112 -15848551/93645231
83 113 15848551/93645231
83 114 15848551/93645231
83 115 -47224303/62430154
83 116 15848551/93645231
83 117 -15687876/31215077
83 118 15687876/31215077
83 119 -30461725141/8989942176
83 120 559405743979/4494971088
83 121 -740748365069/2996647392
83 122 134898596645/1498323696
83 123 132326603065/499441232
83 124 14500113843/124860308
83 125 -83344166115/499441232
83 126 -402212868017/1498323696
83 127 -4305680105/374580924
83 128 152121317065/749161848
83 129 -106677677747/1498323696
83 130 -254351369633/1498323696
83 131 1
83 132 -15687876/31215077
83 133 999606944357/8989942176
83 134 -18247413847/2996647392
83 135 153978828551/2996647392
83 136 54349400255/1498323696
83 137 -51375512125/1498323696
83 138 -146774320463/1498323696
83 140 60611289299/499441232
83 142 -31697102/93645231
83 143 54880333787/749161848
83 145 15848551/93645231
83 147 -412533092761/17979884352
83 148 -24930217051/1498323696
83 149 19104784639/499441232
83 151 12830508911/187290462
83 152 15848551/93645231
83 153 31697102/93645231
83 154 -83576753/1836181
83 156 -15848551/93645231
83 158 1130389115815/17979884352
83 159 47224303/31215077
83 160 -311713440653/1498323696
83 161 -31697102/93645231
83 162 15366526/93645231
83 163 -165968568287/1498323696
83 164 -2
83 165 -78278705/93645231
83 170 -44/3
83 171 -109975807/187290462
83 172 -378071647/749161848
83 173 543510309/249720616
83 174 -6184107635/1498323696
83 175 -7972174169/93645231
83 176 -595335913/249720616
83 177 -78278705/187290462
83 178 -33785877/62430154
83 179 -24513053/14689448
83 180 90869528593/1498323696
83 181 -53211253321/1498323696
83 182 54557079/62430154
83 183 47224303/62430154
83 184 -494460307/249720616
83 185 -10385601/31215077
83 186 -888964931/749161848
83 187 -171383637/124860308
83 188 1916652347/749161848
83 189 -38927477/749161848
83 190 -79305281179/1498323696
83 191 17521330363/749161848
83 192 61161067057/1498323696
83 193 -300947647/249720616
83 194 1690799885/249720616
83 197 2/3
83 198 -390389718935/17979884352
83 199 -150282345877/1123742772
84 8 8/9
84 9 -55/36
84 10 -1/4
84 12 -1/8
84 13 1/8
84 14 -55/36
84 15 -55/72
84 16 95/36
84 17 55/36
84 19 -10/9
84 21 -10/9
84 22 1/4
84 23 -5/12
84 24 95/36
84 25 -25/72
84 26 -5/6
84 28 5/6
84 29 5/12
84 30 -1/8
84 31 -5/6
84 32 55/72
84 33 -10/9
84 34 -3795553/187200
84 35 -487017/20800
84 36 55/36
84 37 89/36
84 38 -5/6
84 39 -25/36
84 40 -49/36
84 42 -3847553/1123200
84 43 -9235110263/1123742772
84 44 -1504099517/1498323696
84 45 74921263/374580924
84 46 19609523281/749161848
84 47 -2908429715/93645231
84 48 -13097707823/499441232
84 49 40822918303/499441232
84 50 -185043569/499441232
84 51 74921263/187290462
84 52 -2
84 53 4/3
84 54 -74921263/187290462
84 55 505217053/749161848
84 56 -74921263/249720616
84 57 -74921263/187290462
84 58 74921263/187290462
84 59 74921263/374580924
84 60 -169374599719/1498323696
84 61 159020708485/749161848
84 62 -5426666233/374580924
84 63 -187386422581/749161848
84 64 -27256023769/374580924
84 65 50146455935/749161848
84 66 105712199633/749161848
84 67 2932140121/62430154
84 68 -13587396737/124860308
84 69 -208108977/249720616
84 70 3523946057/187290462
84 72 74921263/187290462
84 73 32288071231/374580924
84 74 2
84 75 1/3
84 77 -9645584351/124860308
84 78 3232569473/1498323696
84 79 -66593857/249720616
84 80 1148445689/998882464
84 81 316365255/998882464
84 82 -74921263/374580924
84 83 1559662037/2996647392
84 84 -66593857/249720616
84 85 -74921263/187290462
84 86 74921263/187290462
84 87 49939045/374580924
84 88 786381265/749161848
84 89 -299812007/1498323696
84 91 3296459399/1498323696
84 92 957372389/499441232
84 93 74921263/187290462
84 94 -3870999631/749161848
84 95 -74921263/249720616
84 96 74921263/374580924
84 98 66593857/62430154
84 100 -66593857/124860308
84 102 1
84 103 66593857/124860308
84 105 387251441/132205032
84 106 -1754175607/2247485544
84 107 74921263/249720616
84 108 -74921263/249720616
84 109 494734849/187290462
84 110 74921263/374580924
84 111 -74921263/187290462
84 112 -74921263/374580924
84 113 74921263/374580924
84 114 74921263/374580924
84 115 -208108977/249720616
84 116 74921263/374580924
84 117 -66593857/124860308
84 118 66593857/124860308
84 119 -1737435907/561871386
84 120 1159281337273/8989942176
84 121 -769135416341/2996647392
84 122 140509444391/1498323696
84 123 275621908999/998882464
84 124 60694168729/499441232
84 125 -43218703975/249720616
84 126 -211447102747/749161848
84 127 -9255632047/749161848
84 128 159020708485/749161848
84 129 -56584156189/749161848
84 130 -131199753925/749161848
84 131 1
84 132 -66593857/124860308
84 133 2120178030323/17979884352
84 134 -4889093659/749161848
84 135 39754827995/749161848
84 136 14637328997/374580924
84 137 -25930049405/749161848
84 138 -77496328063/749161848
84 140 31814482829/249720616
84 142 -74921263/187290462
84 143 29291388979/374580924
84 145 74921263/374580924
84 147 -452162878507/17979884352
84 148 -12847987207/749161848
84 149 1214103627/31215077
84 151 13180981883/187290462
84 152 74921263/374580924
84 153 74921263/187290462
84 154 -335418269/7344724
84 156 -74921263/374580924
84 158 18816151219/280935693
84 159 208108977/124860308
84 160 -162263160247/749161848
84 161 -74921263/187290462
84 162 49939045/374580924
84 163 -44473128491/374580924
84 164 -2
84 165 -324641879/374580924
84 170 -88/3
84 171 -474484405/749161848
84 172 -793045771/749161848
84 173 2591054519/749161848
84 174 -3117819973/749161848
84 175 -33189331967/374580924
84 176 -1089423961/374580924
84 177 -324641879/749161848
84 178 -64524701/62430154
84 179 -32197759/14689448
84 180 47416964639/749161848
84 181 -3608144416/93645231
84 182 -79161139/124860308
84 183 208108977/249720616
84 184 -869807671/499441232
84 185 374911007/374580924
84 186 -2759570231/1498323696
84 187 -199273751/749161848
84 188 250509245/93645231
84 189 -131143949/749161848
84 190 -20613461149/374580924
84 191 9292096187/374580924
84 192 31228081961/749161848
84 193 206242949/249720616
84 194 908290185/124860308
84 197 2/3
84 198 -134331144335/5993294784
84 199 -562713740527/4494971088
88 8 -7
88 9 10
88 10 2
88 11 2
88 14 12
88 15 5
88 16 -170/9
88 17 -170/9
88 18 80/9
88 19 80/9
88 20 -80/9
88 21 40/9
88 22 -2
88 23 10
88 24 -170/9
88 25 40/9
88 26 10
88 27 -2
88 28 -10
88 29 -85/9
88 30 2
88 31 170/9
88 32 -85/9
88 33 62/9
88 34 -2584981/70200
88 35 -1087381/70200
88 36 -170/9
88 37 -98/9
88 38 170/9
88 39 98/9
88 40 22/3
88 42 -3068581/421200
88 43 -7439651929/1123742772
88 44 -3721771457/374580924
88 45 1109702915/561871386
88 46 -16838803021/1123742772
88 47 -282371018/280935693
88 48 -10325793601/374580924
88 49 13051603708/280935693
88 50 -1787368483/280935693
88 51 828767222/280935693
88 52 16/3
88 53 -32/9
88 54 -828767222/280935693
88 55 13163079299/561871386
88 56 -1484283839/374580924
88 57 -1109702915/280935693
88 58 828767222/280935693
88 59 2795317073/561871386
88 60 -70521728993/2247485544
88 61 24788295590/280935693
88 62 30629218295/1123742772
88 63 -96104794613/1123742772
88 64 -70608916265/2247485544
88 65 31325543311/1123742772
88 66 22990576379/561871386
88 67 3321389855/93645231
88 68 -17466402371/374580924
88 69 118786861/124860308
88 70 -67756687/561871386
88 72 828767222/280935693
88 73 11978290565/561871386
88 74 -16/3
88 75 -8/9
88 77 -600292493287/13484913264
88 78 -5395524089/561871386
88 79 -578001485/374580924
88 80 27204398863/4494971088
88 81 -4556809405/1498323696
88 82 -1109702915/561871386
88 83 58081965083/4494971088
88 84 -390711023/374580924
88 85 -828767222/280935693
88 86 1109702915/280935693
88 87 -1047272761/561871386
88 88 293195908/31215077
88 89 15015811889/2247485544
88 91 -27002401457/2247485544
88 92 -8440926973/749161848
88 93 828767222/280935693
88 94 29318310775/1123742772
88 95 -735121991/374580924
88 96 -14039857/561871386
88 97 -1
88 98 297065792/93645231
88 100 -203420561/187290462
88 102 -8/3
88 103 390711023/187290462
88 105 -22912187081/793230192
88 106 -3464055068/842807079
88 107 1484283839/374580924
88 108 -1109702915/374580924
88 109 17185329017/1123742772
88 110 1109702915/561871386
88 111 -828767222/280935693
88 112 -2795317073/561871386
88 113 547831529/561871386
88 114 2233445687/561871386
88 115 243647169/124860308
88 116 1109702915/561871386
88 117 -203420561/187290462
88 118 203420561/187290462
88 119 -252277091273/13484913264
88 120 325840089679/4494971088
88 121 -585375280831/4494971088
88 122 18891970417/561871386
88 123 63920330609/499441232
88 124 47044745527/749161848
88 125 -35399033321/374580924
88 126 -67045159489/561871386
88 127 -5896325173/561871386
88 128 24788295590/280935693
88 129 -10640763665/1123742772
88 130 -52465087807/561871386
88 131 -8/3
88 132 -203420561/187290462
88 133 422531647781/8989942176
88 134 -6858425615/749161848
88 135 18717889163/561871386
88 136 6628047311/280935693
88 137 -14032013957/561871386
88 138 -46753975247/1123742772
88 139 1
88 140 11866845229/187290462
88 142 -828767222/280935693
88 143 14254661909/561871386
88 145 1109702915/561871386
88 147 -384004553225/26969826528
88 148 -16250261345/1123742772
88 149 3984718959/124860308
88 151 58581329281/1123742772
88 152 1109702915/561871386
88 153 828767222/280935693
88 154 -228732213/7344724
88 156 -1109702915/561871386
88 158 8581101163/842807079
88 159 -243647169/62430154
88 160 -129646887281/1123742772
88 161 -1109702915/280935693
88 162 -1047272761/561871386
88 163 -17469876359/1123742772
88 164 16/3
88 165 -110820451/561871386
88 168 -1
88 170 160/3
88 171 -2330226281/1123742772
88 172 1782256199/561871386
88 173 -889560418/280935693
88 174 -4968271679/280935693
88 175 -16088229965/280935693
88 176 -3460239779/1123742772
88 177 -672691837/1123742772
88 178 548679371/62430154
88 179 36921385/5508543
88 180 10221268885/280935693
88 181 5046152675/1123742772
88 182 1805475503/93645231
88 183 -56356707/124860308
88 184 1436485379/749161848
88 185 -7214359523/280935693
88 186 1935137495/249720616
88 187 -14812428953/1123742772
88 188 -1095465779/124860308
88 189 898966507/561871386
88 190 -5300015035/280935693
88 191 10363241333/1123742772
88 192 9708064679/561871386
88 193 -2120988278/93645231
88 194 8744716775/374580924
88 197 -16/9
88 198 485568237193/26969826528
88 199 -1993032201587/6742456632
93 0 -457/36
93 2 284/9
93 4 -248/9
93 5 5/3
93 6 5/3
93 7 -10/3
93 8 -49/4
93 9 49/2
93 14 49/2
93 15 49/4
93 16 -49/2
93 17 -49/2
93 21 49/4
93 24 -49/2
93 25 49/4
93 34 -49/2
93 35 49/2
93 37 -49/2
93 39 49/2
93 40 49/2
96 43 -181/68
96 44 67/17
96 45 8/51
96 46 2327/102
96 47 -1721/102
96 48 -347/68
96 49 1520/51
96 50 247/51
96 51 16/51
96 52 -4
96 53 8/3
96 54 -16/51
96 55 -538/51
96 56 -4/17
96 57 -16/51
96 58 16/51
96 59 8/51
96 60 -12473/204
96 61 5122/51
96 62 -2365/102
96 63 -12533/102
96 64 -3427/102
96 65 1703/51
96 66 3461/51
96 67 533/34
96 68 -1865/34
96 69 -18/17
96 70 650/51
96 72 16/51
96 73 4975/102
96 74 4
96 75 2/3
96 77 -27697/1224
96 78 229/51
96 79 -7/17
96 80 -193/51
96 81 16/17
96 82 -8/51
96 83 -266/51
96 84 -7/17
96 85 -16/51
96 86 16/51
96 87 26/51
96 88 -74/17
96 89 -58/51
96 91 262/51
96 92 83/17
96 93 16/51
96 94 -634/51
96 95 -4/17
96 96 8/51
96 98 28/17
96 100 -14/17
96 102 2
96 103 14/17
96 105 235/18
96 106 71/153
96 107 4/17
96 108 -4/17
96 109 -59/51
96 110 8/51
96 111 -16/51
96 112 -8/51
96 113 8/51
96 114 8/51
96 115 -18/17
96 116 8/51
96 117 -14/17
96 118 14/17
96 119 146/153
96 120 1873/34
96 121 -23333/204
96 122 2512/51
96 123 4293/34
96 124 856/17
96 125 -2561/34
96 126 -12833/102
96 127 -49/51
96 128 5122/51
96 129 -4697/102
96 130 -7961/102
96 131 2
96 132 -14/17
96 133 3447/68
96 134 67/68
96 135 4277/204
96 136 971/102
96 137 -1501/102
96 138 -4649/102
96 140 1847/34
96 142 -16/51
96 143 1793/51
96 145 8/51
96 147 -4633/1224
96 148 -449/102
96 149 411/34
96 151 1169/51
96 152 8/51
96 153 16/51
96 154 -21
96 156 -8/51
96 158 45625/1224
96 159 36/17
96 160 -9179/102
96 161 -16/51
96 162 26/51
96 163 -6419/102
96 164 -4
96 165 -76/51
96 171 -46/51
96 172 -76/51
96 173 58/51
96 174 637/102
96 175 -1606/51
96 176 -28/51
96 177 -38/51
96 178 -54/17
96 179 -4
96 180 2197/102
96 181 -2425/102
96 182 -74/17
96 183 18/17
96 184 -70/17
96 185 554/51
96 186 2/17
96 187 158/51
96 188 40/17
96 189 -32/51
96 190 -2761/102
96 191 568/51
96 192 2173/102
96 193 74/17
96 194 -74/17
96 197 4/3
96 198 -29023/1224
96 199 1882/153
96 200 4/9
96 203 -5/6
96 204 79/48
96 205 337/144
96 206 -415/72
96 218 751/144
96 219 -269/24
96 220 -5/12
96 221 113/8
96 222 85/18
96 223 -77/48
96 224 -115/9
96 225 -41/24
96 226 -2
96 228 -13/12
96 231 -115/24
96 234 4291/288
96 284 -241/108
96 285 559/72
96 286 79/36
96 287 -367/18
96 288 -70/9
96 289 -44/9
96 290 1543/36
96 291 -1/9
96 292 107/18
96 294 181/72
96 296 487/72
96 299 -1999/54
96 300 727/432
96 301 -41/144
96 302 -341/24
96 303 -89/36
96 304 157/18
96 306 -529/72
96 309 -449/72
96 313 8851/432
96 314 -131/72
96 315 817/72
96 317 -25/4
96 320 -91/36
96 323 -13069/864
96 325 1135/72
96 328 1321/72
96 335 3/8
96 336 95/18
96 341 -245/72
96 342 161/72
96 351 217/72
96 352 -17/12
96 353 -21/8
96 357 -2257/288
96 358 49/3
96 485 -1/4
96 489 1
96 503 -13/8
96 571 5/4
96 572 -8
96 573 -67/12
96 574 250/27
96 575 -433/36
96 576 5
96 577 -17/16
96 578 194/9
96 579 -979/36
96 580 -31/6
96 581 -161/12
96 583 37/12
96 584 101/12
96 587 391/12
96 588 -127/72
96 589 -55/9
96 590 1381/72
96 591 106/9
96 592 -58/9
96 593 -313/72
96 595 53/72
96 598 -1024/27
96 599 17/12
96 600 -191/12
96 601 7/6
96 604 79/6
96 607 2707/144
96 609 2/3
96 612 -62/3
96 618 1/4
96 619 4
96 624 -29/12
96 625 11/12
96 634 23/12
96 635 -1
96 636 -17/12
96 641 261/16
96 642 14
96 643 -5/216
96 644 -109/144
96 645 -5/6
96 646 -167/72
96 647 259/36
96 649 -155/72
96 652 -8/9
96 655 3637/864
96 656 173/72
96 657 -7/72
96 659 -33/4
96 662 -95/36
96 665 -11285/864
96 667 1433/72
96 670 767/72
96 678 1/24
96 679 25/18
96 684 -97/72
96 685 1/72
96 694 65/72
96 695 -1/4
96 696 -11/24
96 702 -593/288
96 703 -19/3
96 704 1
96 705 -55/12
96 707 -13/3
96 710 3
96 713 23/18
96 715 139/6
96 718 -5/6
96 726 1/3
96 727 16/3
96 731 -23/6
96 732 11/6
96 741 19/6
96 742 -4/3
96 743 -5/2
96 747 505/48
96 748 8
96 754 -1/4
96 758 -355/12
96 764 1/4
96 765 -167/12
96 776 -3/4
96 777 -12
96 782 103/12
96 783 -49/12
96 792 -85/12
96 793 3
96 794 67/12
96 803 1/2
96 806 -1
96 808 1
96 809 -1/12
96 810 1/12
96 812 -1/3
96 813 1/3
96 814 1
96 815 1/2
96 816 -1/2
96 818 1/6
96 819 -1/6
96 821 -1/6
96 822 1/6
96 823 3/4
96 824 -3/4
96 854 1/2
96 857 1/2
96 859 16
96 868 1
96 870 -1
96 871 2
96 872 1/3
96 881 -1
96 883 -1/2
96 885 -1/2
96 887 -1
96 892 -16
96 893 16
96 899 -63/16
96 900 -10
100 1 -4/7
100 2 -2/21
100 4 2/3
100 7 4/7
101 0 -11/4
101 2 1/6
101 4 -1/6
102 34 1836181/23400
102 35 1836181/23400
102 42 1836181/140400
102 43 709/408
102 44 5/34
102 45 -1/17
102 46 -1231/204
102 47 1261/204
102 48 681/136
102 49 -1667/102
102 50 1/17
102 51 -2/17
102 54 2/17
102 55 -5/17
102 56 3/34
102 57 2/17
102 58 -2/17
102 59 -1/17
102 60 9529/408
102 61 -2197/51
102 62 247/68
102 63 3503/68
102 64 752/51
102 65 -232/17
102 66 -963/34
102 67 -659/68
102 68 1573/68
102 69 5/34
102 70 -77/17
102 72 -2/17
102 73 -1231/68
102 77 3933/272
102 78 -23/102
102 79 1/34
102 80 -45/136
102 81 -31/136
102 82 1/17
102 83 11/136
102 84 1/34
102 85 2/17
102 86 -2/17
102 87 1/17
102 88 -2/17
102 89 29/68
102 91 -29/68
102 92 -65/68
102 93 -2/17
102 94 65/34
102 95 3/34
102 96 -1/17
102 98 -2/17
102 100 1/17
102 103 -1/17
102 105 -25/24
102 106 -11/51
102 107 -3/34
102 108 3/34
102 109 19/34
102 110 -1/17
102 111 2/17
102 112 1/17
102 113 -1/17
102 114 -1/17
102 115 5/34
102 116 -1/17
102 117 1/17
102 118 -1/17
102 119 -77/136
102 120 -31363/1224
102 121 3535/68
102 122 -976/51
102 123 -22931/408
102 124 -1641/68
102 125 7067/204
102 126 11567/204
102 127 245/102
102 128 -2197/51
102 129 3085/204
102 130 7267/204
102 132 1/17
102 133 -58273/2448
102 134 793/1224
102 135 -4283/408
102 136 -417/68
102 137 1487/204
102 138 4069/204
102 140 -5095/204
102 142 2/17
102 143 -1621/102
102 145 -1/17
102 147 533/153
102 148 749/204
102 149 -1745/204
102 151 -246/17
102 152 -1/17
102 153 -2/17
102 154 29/3
102 156 1/17
102 158 -31435/2448
102 159 -5/17
102 160 8971/204
102 161 2/17
102 162 1/17
102 163 4963/204
102 165 1/17
102 170 16
102 171 3/34
102 172 1/17
102 173 -3/17
102 174 15/68
102 175 887/51
102 176 7/34
102 177 1/34
102 178 16/17
102 179 1
102 180 -2519/204
102 181 1721/204
102 182 -2/17
102 183 -5/34
102 184 37/68
102 185 -14/17
102 186 31/68
102 187 3/34
102 188 -13/34
102 189 4/17
102 190 2347/204
102 191 -88/17
102 192 -641/68
102 193 -15/17
102 194 -21/34
102 198 305/51
102 199 1443/68
103 1 11/4
103 2 -11/4
103 7 -11/4
104 34 -1/2
104 35 1/2
104 40 1
104 42 1/12
104 43 999375/62430154
104 44 269100/31215077
104 45 11700/31215077
104 46 -954525/31215077
104 47 1521975/31215077
104 48 4074525/62430154
104 49 -5070000/31215077
104 50 286650/31215077
104 51 23400/31215077
104 54 -23400/31215077
104 55 -538200/31215077
104 56 -17550/31215077
104 57 -23400/31215077
104 58 23400/31215077
104 59 11700/31215077
104 60 13748475/62430154
104 61 -13575900/31215077
104 62 172575/31215077
104 63 15312375/31215077
104 64 4658550/31215077
104 65 -4247100/31215077
104 66 -8090550/31215077
104 67 -3542175/31215077
104 68 7233525/31215077
104 69 -29250/31215077
104 70 -1088100/31215077
104 72 23400/31215077
104 73 -5449275/31215077
104 77 16905525/124860308
104 78 442650/31215077
104 79 -5850/31215077
104 80 -465075/62430154
104 81 90675/62430154
104 82 -11700/31215077
104 83 -628875/62430154
104 84 -5850/31215077
104 85 -23400/31215077
104 86 23400/31215077
104 87 -11700/31215077
104 88 -274950/31215077
104 89 -84825/31215077
104 91 84825/31215077
104 92 190125/31215077
104 93 23400/31215077
104 94 -380250/31215077
104 95 -17550/31215077
104 96 11700/31215077
104 98 23400/31215077
104 100 -11700/31215077
104 103 11700/31215077
104 105 71175/3672362
104 106 42900/31215077
104 107 17550/31215077
104 108 -17550/31215077
104 109 -111150/31215077
104 110 11700/31215077
104 111 -23400/31215077
104 112 -11700/31215077
104 113 11700/31215077
104 114 11700/31215077
104 115 -29250/31215077
104 116 11700/31215077
104 117 -11700/31215077
104 118 11700/31215077
104 119 225225/62430154
104 120 -17741425/62430154
104 121 17356950/31215077
104 122 -6006000/31215077
104 123 -36450375/62430154
104 124 -7929675/31215077
104 125 11839425/31215077
104 126 17595825/31215077
104 127 781950/31215077
104 128 -13575900/31215077
104 129 4119375/31215077
104 130 12373725/31215077
104 132 -11700/31215077
104 133 -27957475/124860308
104 134 924625/62430154
104 135 -7592325/62430154
104 136 -2261025/31215077
104 137 2760225/31215077
104 138 6342375/31215077
104 140 -8126625/31215077
104 142 -23400/31215077
104 143 -4330950/31215077
104 145 11700/31215077
104 147 2796625/62430154
104 148 1358175/31215077
104 149 -3304275/31215077
104 151 -5276700/31215077
104 152 11700/31215077
104 153 23400/31215077
104 154 218400/1836181
104 156 -11700/31215077
104 158 -13640575/124860308
104 159 58500/31215077
104 160 14491425/31215077
104 161 -23400/31215077
104 162 -11700/31215077
104 163 6067425/31215077
104 165 -11700/31215077
104 171 -17550/31215077
104 172 -210600/31215077
104 173 234000/31215077
104 174 652275/31215077
104 175 6220500/31215077
104 176 -40950/31215077
104 177 -5850/31215077
104 178 -187200/31215077
104 179 -11700/1836181
104 180 -4538625/31215077
104 181 1736475/31215077
104 182 -573300/31215077
104 183 29250/31215077
104 184 90675/31215077
104 185 760500/31215077
104 186 -90675/31215077
104 187 579150/31215077
104 188 76050/31215077
104 189 -46800/31215077
104 190 3446625/31215077
104 191 -1456650/31215077
104 192 -2998125/31215077
104 193 772200/31215077
104 194 -473850/31215077
104 198 2344875/62430154
104 199 15669225/31215077
106 25 5
106 26 -10
106 28 10
106 29 5
106 31 -10
106 38 -10
106 39 10
106 42 10/3
107 8 5
107 9 -10
107 14 -10
107 15 -5
107 16 10
107 17 10
107 23 -10
107 24 10
107 25 -5
107 32 5
107 34 10
107 35 -10
107 36 10
107 39 -10
107 40 -10
107 42 -5/3
107 43 -9993750/31215077
107 44 -5382000/31215077
107 45 -234000/31215077
107 46 19090500/31215077
107 47 -30439500/31215077
107 48 -40745250/31215077
107 49 101400000/31215077
107 50 -5733000/31215077
107 51 -468000/31215077
107 54 468000/31215077
107 55 10764000/31215077
107 56 351000/31215077
107 57 468000/31215077
107 58 -468000/31215077
107 59 -234000/31215077
107 60 -137484750/31215077
107 61 271518000/31215077
107 62 -3451500/31215077
107 63 -306247500/31215077
107 64 -93171000/31215077
107 65 84942000/31215077
107 66 161811000/31215077
107 67 70843500/31215077
107 68 -144670500/31215077
107 69 585000/31215077
107 70 21762000/31215077
107 72 -468000/31215077
107 73 108985500/31215077
107 77 -84527625/31215077
107 78 -8853000/31215077
107 79 117000/31215077
107 80 4650750/31215077
107 81 -906750/31215077
107 82 234000/31215077
107 83 6288750/31215077
107 84 117000/31215077
107 85 468000/31215077
107 86 -468000/31215077
107 87 234000/31215077
107 88 5499000/31215077
107 89 1696500/31215077
107 91 -1696500/31215077
107 92 -3802500/31215077
107 93 -468000/31215077
107 94 7605000/31215077
107 95 351000/31215077
107 96 -234000/31215077
107 98 -468000/31215077
107 100 234000/31215077
107 103 -234000/31215077
107 105 -711750/1836181
107 106 -858000/31215077
107 107 -351000/31215077
107 108 351000/31215077
107 109 2223000/31215077
107 110 -234000/31215077
107 111 468000/31215077
107 112 234000/31215077
107 113 -234000/31215077
107 114 -234000/31215077
107 115 585000/31215077
107 116 -234000/31215077
107 117 234000/31215077
107 118 -234000/31215077
107 119 -2252250/31215077
107 120 177414250/31215077
107 121 -347139000/31215077
107 122 120120000/31215077
107 123 364503750/31215077
107 124 158593500/31215077
107 125 -236788500/31215077
107 126 -351916500/31215077
107 127 -15639000/31215077
107 128 271518000/31215077
107 129 -82387500/31215077
107 130 -247474500/31215077
107 132 234000/31215077
107 133 139787375/31215077
107 134 -9246250/31215077
107 135 75923250/31215077
107 136 45220500/31215077
107 137 -55204500/31215077
107 138 -126847500/31215077
107 140 162532500/31215077
107 142 468000/31215077
107 143 86619000/31215077
107 145 -234000/31215077
107 147 -27966250/31215077
107 148 -27163500/31215077
107 149 66085500/31215077
107 151 105534000/31215077
107 152 -234000/31215077
107 153 -468000/31215077
107 154 -4368000/1836181
107 156 234000/31215077
107 158 68202875/31215077
107 159 -1170000/31215077
107 160 -289828500/31215077
107 161 468000/31215077
107 162 234000/31215077
107 163 -121348500/31215077
107 165 234000/31215077
107 171 351000/31215077
107 172 4212000/31215077
107 173 -4680000/31215077
107 174 -13045500/31215077
107 175 -124410000/31215077
107 176 819000/31215077
107 177 117000/31215077
107 178 3744000/31215077
107 179 234000/1836181
107 180 90772500/31215077
107 181 -34729500/31215077
107 182 11466000/31215077
107 183 -585000/31215077
107 184 -1813500/31215077
107 185 -15210000/31215077
107 186 1813500/31215077
107 187 -11583000/31215077
107 188 -1521000/31215077
107 189 936000/31215077
107 190 -68932500/31215077
107 191 29133000/31215077
107 192 59962500/31215077
107 193 -15444000/31215077
107 194 9477000/31215077
107 198 -23448750/31215077
107 199 -313384500/31215077
113 8 55/12
113 9 -5/3
113 10 -5/2
113 11 -5/2
113 12 -5/4
113 13 -5/4
113 14 -25/6
113 15 -5/6
113 16 5/3
113 17 5/3
113 21 5/4
113 22 5/2
113 23 -25/6
113 24 5/3
113 25 5/4
113 26 -25/6
113 27 5/2
113 28 25/6
113 29 25/12
113 30 -5/4
113 31 -25/6
113 32 25/12
113 33 5/2
113 34 55/12
113 35 -55/12
113 36 25/6
113 38 -25/6
113 42 25/72
113 43 -8328125/124860308
113 44 -1121250/31215077
113 45 -48750/31215077
113 46 7954375/62430154
113 47 -12683125/62430154
113 48 -33954375/124860308
113 49 21125000/31215077
113 50 -1194375/31215077
113 51 -97500/31215077
113 54 97500/31215077
113 55 2242500/31215077
113 56 73125/31215077
113 57 97500/31215077
113 58 -97500/31215077
113 59 -48750/31215077
113 60 -114570625/124860308
113 61 56566250/31215077
113 62 -1438125/62430154
113 63 -127603125/62430154
113 64 -19410625/31215077
113 65 17696250/31215077
113 66 33710625/31215077
113 67 29518125/62430154
113 68 -60279375/62430154
113 69 121875/31215077
113 70 4533750/31215077
113 72 -97500/31215077
113 73 45410625/62430154
113 77 -140879375/249720616
113 78 -1844375/31215077
113 79 24375/31215077
113 80 3875625/124860308
113 81 -755625/124860308
113 82 48750/31215077
113 83 5240625/124860308
113 84 24375/31215077
113 85 97500/31215077
113 86 -97500/31215077
113 87 48750/31215077
113 88 1145625/31215077
113 89 706875/62430154
113 91 -706875/62430154
113 92 -1584375/62430154
113 93 -97500/31215077
113 94 1584375/31215077
113 95 73125/31215077
113 96 -48750/31215077
113 98 -97500/31215077
113 100 48750/31215077
113 103 -48750/31215077
113 105 -593125/7344724
113 106 -178750/31215077
113 107 -73125/31215077
113 108 73125/31215077
113 109 463125/31215077
113 110 -48750/31215077
113 111 97500/31215077
113 112 48750/31215077
113 113 -48750/31215077
113 114 -48750/31215077
113 115 121875/31215077
113 116 -48750/31215077
113 117 48750/31215077
113 118 -48750/31215077
113 119 -1876875/124860308
113 120 443535625/374580924
113 121 -72320625/31215077
113 122 25025000/31215077
113 123 303753125/124860308
113 124 66080625/62430154
113 125 -98661875/62430154
113 126 -146631875/62430154
113 127 -3258125/31215077
113 128 56566250/31215077
113 129 -34328125/62430154
113 130 -103114375/62430154
113 132 48750/31215077
113 133 698936875/749161848
113 134 -23115625/374580924
113 135 63269375/124860308
113 136 18841875/62430154
113 137 -23001875/62430154
113 138 -52853125/62430154
113 140 67721875/62430154
113 142 97500/31215077
113 143 18045625/31215077
113 145 -48750/31215077
113 147 -69915625/374580924
113 148 -11318125/62430154
113 149 27535625/62430154
113 151 21986250/31215077
113 152 -48750/31215077
113 153 -97500/31215077
113 154 -910000/1836181
113 156 48750/31215077
113 158 341014375/749161848
113 159 -243750/31215077
113 160 -120761875/62430154
113 161 97500/31215077
113 162 48750/31215077
113 163 -50561875/62430154
113 165 48750/31215077
113 171 73125/31215077
113 172 877500/31215077
113 173 -975000/31215077
113 174 -5435625/62430154
113 175 -25918750/31215077
113 176 170625/31215077
113 177 24375/31215077
113 178 780000/31215077
113 179 48750/1836181
113 180 37821875/62430154
113 181 -14470625/62430154
113 182 2388750/31215077
113 183 -121875/31215077
113 184 -755625/62430154
113 185 -3168750/31215077
113 186 755625/62430154
113 187 -2413125/31215077
113 188 -316875/31215077
113 189 195000/31215077
113 190 -28721875/62430154
113 191 6069375/31215077
113 192 24984375/62430154
113 193 -3217500/31215077
113 194 1974375/31215077
113 198 -19540625/124860308
113 199 -130576875/62430154
114 865 -1
120 16 1
120 19 -1
120 21 -1/2
120 24 1
120 32 1/2
120 33 -1
120 36 1
120 37 1
121 17 1
121 18 -1
121 20 1
121 25 -1/2
121 29 1/2
121 31 -1
121 38 -1
121 39 -1
121 42 1/6
122 0 1/4
123 2 -1/3
123 4 1/3
126 8 7/5
126 9 -7/4
126 10 -21/20
126 12 -21/40
126 13 21/40
126 14 -7/4
126 15 -7/8
126 16 7/4
126 17 7/4
126 22 21/20
126 23 -7/4
126 24 7/4
126 25 -7/8
126 30 -21/40
126 32 7/8
126 34 77/40
126 35 -77/40
126 36 7/4
126 37 21/20
126 39 -7/4
126 40 -21/20
126 42 -21/80
126 43 -6995625/249720616
126 44 -470925/31215077
126 45 -20475/31215077
126 46 6681675/124860308
126 47 -10653825/124860308
126 48 -28521675/249720616
126 49 8872500/31215077
126 50 -1003275/62430154
126 51 -40950/31215077
126 54 40950/31215077
126 55 941850/31215077
126 56 61425/62430154
126 57 40950/31215077
126 58 -40950/31215077
126 59 -20475/31215077
126 60 -96239325/249720616
126 61 23757825/31215077
126 62 -1208025/124860308
126 63 -107186625/124860308
126 64 -16304925/62430154
126 65 7432425/31215077
126 66 28316925/62430154
126 67 24795225/124860308
126 68 -50634675/124860308
126 69 102375/62430154
126 70 1904175/31215077
126 72 -40950/31215077
126 73 38144925/124860308
126 77 -118338675/499441232
126 78 -1549275/62430154
126 79 20475/62430154
126 80 3255525/249720616
126 81 -634725/249720616
126 82 20475/31215077
126 83 4402125/249720616
126 84 20475/62430154
126 85 40950/31215077
126 86 -40950/31215077
126 87 20475/31215077
126 88 962325/62430154
126 89 593775/124860308
126 91 -593775/124860308
126 92 -1330875/124860308
126 93 -40950/31215077
126 94 1330875/62430154
126 95 61425/62430154
126 96 -20475/31215077
126 98 -40950/31215077
126 100 20475/31215077
126 103 -20475/31215077
126 105 -498225/14689448
126 106 -75075/31215077
126 107 -61425/62430154
126 108 61425/62430154
126 109 389025/62430154
126 110 -20475/31215077
126 111 40950/31215077
126 112 20475/31215077
126 113 -20475/31215077
126 114 -20475/31215077
126 115 102375/62430154
126 116 -20475/31215077
126 117 20475/31215077
126 118 -20475/31215077
126 119 -1576575/249720616
126 120 124189975/249720616
126 121 -60749325/62430154
126 122 10510500/31215077
126 123 255152625/249720616
126 124 55507725/124860308
126 125 -82875975/124860308
126 126 -123170775/124860308
126 127 -2736825/62430154
126 128 23757825/31215077
126 129 -28835625/124860308
126 130 -86616075/124860308
126 132 20475/31215077
126 133 195702325/499441232
126 134 -6472375/249720616
126 135 53146275/249720616
126 136 15827175/124860308
126 137 -19321575/124860308
126 138 -44396625/124860308
126 140 56886375/124860308
126 142 40950/31215077
126 143 15158325/62430154
126 145 -20475/31215077
126 147 -19576375/249720616
126 148 -9507225/124860308
126 149 23129925/124860308
126 151 9234225/31215077
126 152 -20475/31215077
126 153 -40950/31215077
126 154 -382200/1836181
126 156 20475/31215077
126 158 95484025/499441232
126 159 -102375/31215077
126 160 -101439975/124860308
126 161 40950/31215077
126 162 20475/31215077
126 163 -42471975/124860308
126 165 20475/31215077
126 171 61425/62430154
126 172 368550/31215077
126 173 -409500/31215077
126 174 -4565925/124860308
126 175 -10885875/31215077
126 176 143325/62430154
126 177 20475/62430154
126 178 327600/31215077
126 179 20475/1836181
126 180 31770375/124860308
126 181 -12155325/124860308
126 182 1003275/31215077
126 183 -102375/62430154
126 184 -634725/124860308
126 185 -1330875/31215077
126 186 634725/124860308
126 187 -2027025/62430154
126 188 -266175/62430154
126 189 81900/31215077
126 190 -24126375/124860308
126 191 5098275/62430154
126 192 20986875/124860308
126 193 -1351350/31215077
126 194 1658475/62430154
126 198 -16414125/249720616
126 199 -109684575/124860308
127 8 21/40
127 11 -21/20
127 12 21/40
127 13 -21/40
127 14 -21/20
127 25 7/8
127 26 -7/4
127 27 21/20
127 28 7/4
127 29 7/8
127 30 -21/40
127 31 -7/4
127 33 21/20
127 34 7/40
127 35 -7/40
127 38 -7/4
127 39 7/10
127 40 7/10
127 42 7/16
127 43 6995625/249720616
127 44 470925/31215077
127 45 20475/31215077
127 46 -6681675/124860308
127 47 10653825/124860308
127 48 28521675/249720616
127 49 -8872500/31215077
127 50 1003275/62430154
127 51 40950/31215077
127 54 -40950/31215077
127 55 -941850/31215077
127 56 -61425/62430154
127 57 -40950/31215077
127 58 40950/31215077
127 59 20475/31215077
127 60 96239325/249720616
127 61 -23757825/31215077
127 62 1208025/124860308
127 63 107186625/124860308
127 64 16304925/62430154
127 65 -7432425/31215077
127 66 -28316925/62430154
127 67 -24795225/124860308
127 68 50634675/124860308
127 69 -102375/62430154
127 70 -1904175/31215077
127 72 40950/31215077
127 73 -38144925/124860308
127 77 118338675/499441232
127 78 1549275/62430154
127 79 -20475/62430154
127 80 -3255525/249720616
127 81 634725/249720616
127 82 -20475/31215077
127 83 -4402125/249720616
127 84 -20475/62430154
127 85 -40950/31215077
127 86 40950/31215077
127 87 -20475/31215077
127 88 -962325/62430154
127 89 -593775/124860308
127 91 593775/124860308
127 92 1330875/124860308
127 93 40950/31215077
127 94 -1330875/62430154
127 95 -61425/62430154
127 96 20475/31215077
127 98 40950/31215077
127 100 -20475/31215077
127 103 20475/31215077
127 105 498225/14689448
127 106 75075/31215077
127 107 61425/62430154
127 108 -61425/62430154
127 109 -389025/62430154
127 110 20475/31215077
127 111 -40950/31215077
127 112 -20475/31215077
127 113 20475/31215077
127 114 20475/31215077
127 115 -102375/62430154
127 116 20475/31215077
127 117 -20475/31215077
127 118 20475/31215077
127 119 1576575/249720616
127 120 -124189975/249720616
127 121 60749325/62430154
127 122 -10510500/31215077
127 123 -255152625/249720616
127 124 -55507725/124860308
127 125 82875975/124860308
127 126 123170775/124860308
127 127 2736825/62430154
127 128 -23757825/31215077
127 129 28835625/124860308
127 130 86616075/124860308
127 132 -20475/31215077
127 133 -195702325/499441232
127 134 6472375/249720616
127 135 -53146275/249720616
127 136 -15827175/124860308
127 137 19321575/124860308
127 138 44396625/124860308
127 140 -56886375/124860308
127 142 -40950/31215077
127 143 -15158325/62430154
127 145 20475/31215077
127 147 19576375/249720616
127 148 9507225/124860308
127 149 -23129925/124860308
127 151 -9234225/31215077
127 152 20475/31215077
127 153 40950/31215077
127 154 382200/1836181
127 156 -20475/31215077
127 158 -95484025/499441232
127 159 102375/31215077
127 160 101439975/124860308
127 161 -40950/31215077
127 162 -20475/31215077
127 163 42471975/124860308
127 165 -20475/31215077
127 171 -61425/62430154
127 172 -368550/31215077
127 173 409500/31215077
127 174 4565925/124860308
127 175 10885875/31215077
127 176 -143325/62430154
127 177 -20475/62430154
127 178 -327600/31215077
127 179 -20475/1836181
127 180 -31770375/124860308
127 181 12155325/124860308
127 182 -1003275/31215077
127 183 102375/62430154
127 184 634725/124860308
127 185 1330875/31215077
127 186 -634725/124860308
127 187 2027025/62430154
127 188 266175/62430154
127 189 -81900/31215077
127 190 24126375/124860308
127 191 -5098275/62430154
127 192 -20986875/124860308
127 193 1351350/31215077
127 194 -1658475/62430154
127 198 16414125/249720616
127 199 109684575/124860308
130 34 5/2
130 35 -5/2
130 40 -5
130 42 -5/12
130 43 -4996875/62430154
130 44 -1345500/31215077
130 45 -58500/31215077
130 46 4772625/31215077
130 47 -7609875/31215077
130 48 -20372625/62430154
130 49 25350000/31215077
130 50 -1433250/31215077
130 51 -117000/31215077
130 54 117000/31215077
130 55 2691000/31215077
130 56 87750/31215077
130 57 117000/31215077
130 58 -117000/31215077
130 59 -58500/31215077
130 60 -68742375/62430154
130 61 67879500/31215077
130 62 -862875/31215077
130 63 -76561875/31215077
130 64 -23292750/31215077
130 65 21235500/31215077
130 66 40452750/31215077
130 67 17710875/31215077
130 68 -36167625/31215077
130 69 146250/31215077
130 70 5440500/31215077
130 72 -117000/31215077
130 73 27246375/31215077
130 77 -84527625/124860308
130 78 -2213250/31215077
130 79 29250/31215077
130 80 2325375/62430154
130 81 -453375/62430154
130 82 58500/31215077
130 83 3144375/62430154
130 84 29250/31215077
130 85 117000/31215077
130 86 -117000/31215077
130 87 58500/31215077
130 88 1374750/31215077
130 89 424125/31215077
130 91 -424125/31215077
130 92 -950625/31215077
130 93 -117000/31215077
130 94 1901250/31215077
130 95 87750/31215077
130 96 -58500/31215077
130 98 -117000/31215077
130 100 58500/31215077
130 103 -58500/31215077
130 105 -355875/3672362
130 106 -214500/31215077
130 107 -87750/31215077
130 108 87750/31215077
130 109 555750/31215077
130 110 -58500/31215077
130 111 117000/31215077
130 112 58500/31215077
130 113 -58500/31215077
130 114 -58500/31215077
130 115 146250/31215077
130 116 -58500/31215077
130 117 58500/31215077
130 118 -58500/31215077
130 119 -1126125/62430154
130 120 88707125/62430154
130 121 -86784750/31215077
130 122 30030000/31215077
130 123 182251875/62430154
130 124 39648375/31215077
130 125 -59197125/31215077
130 126 -87979125/31215077
130 127 -3909750/31215077
130 128 67879500/31215077
130 129 -20596875/31215077
130 130 -61868625/31215077
130 132 58500/31215077
130 133 139787375/124860308
130 134 -4623125/62430154
130 135 37961625/62430154
130 136 11305125/31215077
130 137 -13801125/31215077
130 138 -31711875/31215077
130 140 40633125/31215077
130 142 117000/31215077
130 143 21654750/31215077
130 145 -58500/31215077
130 147 -13983125/62430154
130 148 -6790875/31215077
130 149 16521375/31215077
130 151 26383500/31215077
130 152 -58500/31215077
130 153 -117000/31215077
130 154 -1092000/1836181
130 156 58500/31215077
130 158 68202875/124860308
130 159 -292500/31215077
130 160 -72457125/31215077
130 161 117000/31215077
130 162 58500/31215077
130 163 -30337125/31215077
130 165 58500/31215077
130 171 87750/31215077
130 172 1053000/31215077
130 173 -1170000/31215077
130 174 -3261375/31215077
130 175 -31102500/31215077
130 176 204750/31215077
130 177 29250/31215077
130 178 936000/31215077
130 179 58500/1836181
130 180 22693125/31215077
130 181 -8682375/31215077
130 182 2866500/31215077
130 183 -146250/31215077
130 184 -453375/31215077
130 185 -3802500/31215077
130 186 453375/31215077
130 187 -2895750/31215077
130 188 -380250/31215077
130 189 234000/31215077
130 190 -17233125/31215077
130 191 7283250/31215077
130 192 14990625/31215077
130 193 -3861000/31215077
130 194 2369250/31215077
130 198 -11724375/62430154
130 199 -78346125/31215077
132 167 1
132 195 1
133 8 5/4
133 9 -5/2
133 14 -5/2
133 15 -5/4
133 17 5/2
133 19 5/2
133 25 -5/4
133 32 -5/4
133 33 5/2
133 34 5/2
133 35 -5/2
133 36 -5/2
133 39 -5/2
133 40 -5/2
133 43 -4996875/62430154
133 44 -1345500/31215077
133 45 -58500/31215077
133 46 4772625/31215077
133 47 -7609875/31215077
133 48 -20372625/62430154
133 49 25350000/31215077
133 50 -1433250/31215077
133 51 -117000/31215077
133 54 117000/31215077
133 55 2691000/31215077
133 56 87750/31215077
133 57 117000/31215077
133 58 -117000/31215077
133 59 -58500/31215077
133 60 -68742375/62430154
133 61 67879500/31215077
133 62 -862875/31215077
133 63 -76561875/31215077
133 64 -23292750/31215077
133 65 21235500/31215077
133 66 40452750/31215077
133 67 17710875/31215077
133 68 -36167625/31215077
133 69 146250/31215077
133 70 5440500/31215077
133 72 -117000/31215077
133 73 27246375/31215077
133 77 -84527625/124860308
133 78 -2213250/31215077
133 79 29250/31215077
133 80 2325375/62430154
133 81 -453375/62430154
133 82 58500/31215077
133 83 3144375/62430154
133 84 29250/31215077
133 85 117000/31215077
133 86 -117000/31215077
133 87 58500/31215077
133 88 1374750/31215077
133 89 424125/31215077
133 91 -424125/31215077
133 92 -950625/31215077
133 93 -117000/31215077
133 94 1901250/31215077
133 95 87750/31215077
133 96 -58500/31215077
133 98 -117000/31215077
133 100 58500/31215077
133 103 -58500/31215077
133 105 -355875/3672362
133 106 -214500/31215077
133 107 -87750/31215077
133 108 87750/31215077
133 109 555750/31215077
133 110 -58500/31215077
133 111 117000/31215077
133 112 58500/31215077
133 113 -58500/31215077
133 114 -58500/31215077
133 115 146250/31215077
133 116 -58500/31215077
133 117 58500/31215077
133 118 -58500/31215077
133 119 -1126125/62430154
133 120 88707125/62430154
133 121 -86784750/31215077
133 122 30030000/31215077
133 123 182251875/62430154
133 124 39648375/31215077
133 125 -59197125/31215077
133 126 -87979125/31215077
133 127 -3909750/31215077
133 128 67879500/31215077
133 129 -20596875/31215077
133 130 -61868625/31215077
133 132 58500/31215077
133 133 139787375/124860308
133 134 -4623125/62430154
133 135 37961625/62430154
133 136 11305125/31215077
133 137 -13801125/31215077
133 138 -31711875/31215077
133 140 40633125/31215077
133 142 117000/31215077
133 143 21654750/31215077
133 145 -58500/31215077
133 147 -13983125/62430154
133 148 -6790875/31215077
133 149 16521375/31215077
133 151 26383500/31215077
133 152 -58500/31215077
133 153 -117000/31215077
133 154 -1092000/1836181
133 156 58500/31215077
133 158 68202875/124860308
133 159 -292500/31215077
133 160 -72457125/31215077
133 161 117000/31215077
133 162 58500/31215077
133 163 -30337125/31215077
133 165 58500/31215077
133 171 87750/31215077
133 172 1053000/31215077
133 173 -1170000/31215077
133 174 -3261375/31215077
133 175 -31102500/31215077
133 176 204750/31215077
133 177 29250/31215077
133 178 936000/31215077
133 179 58500/1836181
133 180 22693125/31215077
133 181 -8682375/31215077
133 182 2866500/31215077
133 183 -146250/31215077
133 184 -453375/31215077
133 185 -3802500/31215077
133 186 453375/31215077
133 187 -2895750/31215077
133 188 -380250/31215077
133 189 234000/31215077
133 190 -17233125/31215077
133 191 7283250/31215077
133 192 14990625/31215077
133 193 -3861000/31215077
133 194 2369250/31215077
133 198 -11724375/62430154
133 199 -78346125/31215077
134 17 -5/2
134 18 5/2
134 20 -5/2
134 25 5/4
134 29 -5/4
134 31 5/2
134 38 5/2
134 39 5/2
134 42 -5/12
138 8 -1
138 12 1
138 13 1
138 30 -1
138 34 -1
138 35 1
138 42 1/6
138 43 999375/31215077
138 44 538200/31215077
138 45 23400/31215077
138 46 -1909050/31215077
138 47 3043950/31215077
138 48 4074525/31215077
138 49 -10140000/31215077
138 50 573300/31215077
138 51 46800/31215077
138 54 -46800/31215077
138 55 -1076400/31215077
138 56 -35100/31215077
138 57 -46800/31215077
138 58 46800/31215077
138 59 23400/31215077
138 60 13748475/31215077
138 61 -27151800/31215077
138 62 345150/31215077
138 63 30624750/31215077
138 64 9317100/31215077
138 65 -8494200/31215077
138 66 -16181100/31215077
138 67 -7084350/31215077
138 68 14467050/31215077
138 69 -58500/31215077
138 70 -2176200/31215077
138 72 46800/31215077
138 73 -10898550/31215077
138 77 16905525/62430154
138 78 885300/31215077
138 79 -11700/31215077
138 80 -465075/31215077
138 81 90675/31215077
138 82 -23400/31215077
138 83 -628875/31215077
138 84 -11700/31215077
138 85 -46800/31215077
138 86 46800/31215077
138 87 -23400/31215077
138 88 -549900/31215077
138 89 -169650/31215077
138 91 169650/31215077
138 92 380250/31215077
138 93 46800/31215077
138 94 -760500/31215077
138 95 -35100/31215077
138 96 23400/31215077
138 98 46800/31215077
138 100 -23400/31215077
138 103 23400/31215077
138 105 71175/1836181
138 106 85800/31215077
138 107 35100/31215077
138 108 -35100/31215077
138 109 -222300/31215077
138 110 23400/31215077
138 111 -46800/31215077
138 112 -23400/31215077
138 113 23400/31215077
138 114 23400/31215077
138 115 -58500/31215077
138 116 23400/31215077
138 117 -23400/31215077
138 118 23400/31215077
138 119 225225/31215077
138 120 -17741425/31215077
138 121 34713900/31215077
138 122 -12012000/31215077
138 123 -36450375/31215077
138 124 -15859350/31215077
138 125 23678850/31215077
138 126 35191650/31215077
138 127 1563900/31215077
138 128 -27151800/31215077
138 129 8238750/31215077
138 130 24747450/31215077
138 132 -23400/31215077
138 133 -27957475/62430154
138 134 924625/31215077
138 135 -7592325/31215077
138 136 -4522050/31215077
138 137 5520450/31215077
138 138 12684750/31215077
138 140 -16253250/31215077
138 142 -46800/31215077
138 143 -8661900/31215077
138 145 23400/31215077
138 147 2796625/31215077
138 148 2716350/31215077
138 149 -6608550/31215077
138 151 -10553400/31215077
138 152 23400/31215077
138 153 46800/31215077
138 154 436800/1836181
138 156 -23400/31215077
138 158 -13640575/62430154
138 159 117000/31215077
138 160 28982850/31215077
138 161 -46800/31215077
138 162 -23400/31215077
138 163 12134850/31215077
138 165 -23400/31215077
138 171 -35100/31215077
138 172 -421200/31215077
138 173 468000/31215077
138 174 1304550/31215077
138 175 12441000/31215077
138 176 -81900/31215077
138 177 -11700/31215077
138 178 -374400/31215077
138 179 -23400/1836181
138 180 -9077250/31215077
138 181 3472950/31215077
138 182 -1146600/31215077
138 183 58500/31215077
138 184 181350/31215077
138 185 1521000/31215077
138 186 -181350/31215077
138 187 1158300/31215077
138 188 152100/31215077
138 189 -93600/31215077
138 190 6893250/31215077
138 191 -2913300/31215077
138 192 -5996250/31215077
138 193 1544400/31215077
138 194 -947700/31215077
138 198 2344875/31215077
138 199 31338450/31215077
141 8 5/2
141 10 -5/2
141 12 -5/2
141 17 5/2
141 18 -5/2
141 20 5/2
141 21 5/4
141 22 5/2
141 23 -5/2
141 25 -5/4
141 29 5/4
141 31 -5/2
141 32 5/4
141 34 5/2
141 35 -5/2
141 36 5/2
141 38 -5/2
141 39 -5/2
141 43 -4996875/62430154
141 44 -1345500/31215077
141 45 -58500/31215077
141 46 4772625/31215077
141 47 -7609875/31215077
141 48 -20372625/62430154
141 49 25350000/31215077
141 50 -1433250/31215077
141 51 -117000/31215077
141 54 117000/31215077
141 55 2691000/31215077
141 56 87750/31215077
141 57 117000/31215077
141 58 -117000/31215077
141 59 -58500/31215077
141 60 -68742375/62430154
141 61 67879500/31215077
141 62 -862875/31215077
141 63 -76561875/31215077
141 64 -23292750/31215077
141 65 21235500/31215077
141 66 40452750/31215077
141 67 17710875/31215077
141 68 -36167625/31215077
141 69 146250/31215077
141 70 5440500/31215077
141 72 -117000/31215077
141 73 27246375/31215077
141 77 -84527625/124860308
141 78 -2213250/31215077
141 79 29250/31215077
141 80 2325375/62430154
141 81 -453375/62430154
141 82 58500/31215077
141 83 3144375/62430154
141 84 29250/31215077
141 85 117000/31215077
141 86 -117000/31215077
141 87 58500/31215077
141 88 1374750/31215077
141 89 424125/31215077
141 91 -424125/31215077
141 92 -950625/31215077
141 93 -117000/31215077
141 94 1901250/31215077
141 95 87750/31215077
141 96 -58500/31215077
141 98 -117000/31215077
141 100 58500/31215077
141 103 -58500/31215077
141 105 -355875/3672362
141 106 -214500/31215077
141 107 -87750/31215077
141 108 87750/31215077
141 109 555750/31215077
141 110 -58500/31215077
141 111 117000/31215077
141 112 58500/31215077
141 113 -58500/31215077
141 114 -58500/31215077
141 115 146250/31215077
141 116 -58500/31215077
141 117 58500/31215077
141 118 -58500/31215077
141 119 -1126125/62430154
141 120 88707125/62430154
141 121 -86784750/31215077
141 122 30030000/31215077
141 123 182251875/62430154
141 124 39648375/31215077
141 125 -59197125/31215077
141 126 -87979125/31215077
141 127 -3909750/31215077
141 128 67879500/31215077
141 129 -20596875/31215077
141 130 -61868625/31215077
141 132 58500/31215077
141 133 139787375/124860308
141 134 -4623125/62430154
141 135 37961625/62430154
141 136 11305125/31215077
141 137 -13801125/31215077
141 138 -31711875/31215077
141 140 40633125/31215077
141 142 117000/31215077
141 143 21654750/31215077
141 145 -58500/31215077
141 147 -13983125/62430154
141 148 -6790875/31215077
141 149 16521375/31215077
141 151 26383500/31215077
141 152 -58500/31215077
141 153 -117000/31215077
141 154 -1092000/1836181
141 156 58500/31215077
141 158 68202875/124860308
141 159 -292500/31215077
141 160 -72457125/31215077
141 161 117000/31215077
141 162 58500/31215077
141 163 -30337125/31215077
141 165 58500/31215077
141 171 87750/31215077
141 172 1053000/31215077
141 173 -1170000/31215077
141 174 -3261375/31215077
141 175 -31102500/31215077
141 176 204750/31215077
141 177 29250/31215077
141 178 936000/31215077
141 179 58500/1836181
141 180 22693125/31215077
141 181 -8682375/31215077
141 182 2866500/31215077
141 183 -146250/31215077
141 184 -453375/31215077
141 185 -3802500/31215077
141 186 453375/31215077
141 187 -2895750/31215077
141 188 -380250/31215077
141 189 234000/31215077
141 190 -17233125/31215077
141 191 7283250/31215077
141 192 14990625/31215077
141 193 -3861000/31215077
141 194 2369250/31215077
141 198 -11724375/62430154
141 199 -78346125/31215077
142 8 5/4
142 9 5/2
142 11 -5/2
142 13 -5/2
142 15 5/4
142 17 -5/2
142 19 -5/2
142 25 5/2
142 26 -5/2
142 27 5/2
142 28 5/2
142 29 5/4
142 31 -5/2
142 32 5/4
142 36 5/2
142 38 -5/2
142 39 5/2
142 40 5/2
142 42 5/12
147 8 -1/2
147 10 1
147 12 1/2
147 13 -1/2
147 16 1
147 19 -1
147 21 -1
147 22 -1
147 23 1
147 24 1
147 30 1/2
147 33 -1
147 34 -1
147 37 1
148 8 -1/2
148 11 1
148 12 -1/2
148 13 1/2
148 14 1
148 17 1
148 18 -1
148 20 1
148 25 -1
148 26 1
148 27 -1
148 28 -1
148 30 1/2
148 33 -1
148 35 1
148 39 -1
154 41 5/2
156 34 1836181/140400
156 35 1836181/140400
156 42 1836181/842400
156 43 -82811162717/7491618480
156 44 -1115407799/468226155
156 45 684834503/2809356930
156 46 114640844503/3745809240
156 47 -48284954583/1248603080
156 48 -90130634613/2497206160
156 49 60503167061/561871386
156 50 -9332625151/5618713860
156 51 684834503/1404678465
156 52 -32/15
156 53 64/45
156 54 -684834503/1404678465
156 55 4694681866/1404678465
156 56 -684834503/1872904620
156 57 -684834503/1404678465
156 58 684834503/1404678465
156 59 684834503/2809356930
156 60 -361566585019/2497206160
156 61 258258176569/936452310
156 62 -32598441211/2247485544
156 63 -3623950979791/11237427720
156 64 -177305794939/1872904620
156 65 243541979393/2809356930
156 66 1014054740107/5618713860
156 67 237438546581/3745809240
156 68 -35402270257/249720616
156 69 -1807312481/1872904620
156 70 13432798801/561871386
156 72 684834503/1404678465
156 73 249341224687/2247485544
156 74 32/15
156 75 16/45
156 77 -13596782803559/134849132640
156 78 5350299433/5618713860
156 79 -187079663/624301540
156 80 55427479351/22474855440
156 81 305616001/2497206160
156 82 -684834503/2809356930
156 83 46793500487/22474855440
156 84 -187079663/624301540
156 85 -684834503/1404678465
156 86 684834503/1404678465
156 87 314047961/2809356930
156 88 4836844517/1872904620
156 89 2614654853/11237427720
156 91 21358524283/11237427720
156 92 4516295437/3745809240
156 93 684834503/1404678465
156 94 -21539946023/5618713860
156 95 -684834503/1872904620
156 96 684834503/2809356930
156 98 187079663/156075385
156 100 -187079663/312150770
156 102 16/15
156 103 187079663/312150770
156 105 390215807/793230192
156 106 -12631760209/8428070790
156 107 684834503/1872904620
156 108 -684834503/1872904620
156 109 27318023927/5618713860
156 110 684834503/2809356930
156 111 -684834503/1404678465
156 112 -684834503/2809356930
156 113 684834503/2809356930
156 114 684834503/2809356930
156 115 -1807312481/1872904620
156 116 684834503/2809356930
156 117 -187079663/312150770
156 118 187079663/312150770
156 119 -373083840347/67424566320
156 120 11465170966463/67424566320
156 121 -472996820971/1404678465
156 122 18897606559/156075385
156 123 8100793056211/22474855440
156 124 596861086349/3745809240
156 125 -2558263138441/11237427720
156 126 -4122001498481/11237427720
156 127 -31486897861/1872904620
156 128 258258176569/936452310
156 129 -354682308493/3745809240
156 130 -288174508693/1248603080
156 131 16/15
156 132 -187079663/312150770
156 133 20590737415277/134849132640
156 134 -622417330379/67424566320
156 135 1584095220869/22474855440
156 136 580256486377/11237427720
156 137 -58154916953/1248603080
156 138 -501998652421/3745809240
156 140 1868374114817/11237427720
156 142 -684834503/1404678465
156 143 188195657657/1872904620
156 145 684834503/2809356930
156 147 -747479684771/22474855440
156 148 -29044662407/1248603080
156 149 592545159811/11237427720
156 151 266932949489/2809356930
156 152 684834503/2809356930
156 153 684834503/1404678465
156 154 -5072713409/82628145
156 156 -684834503/2809356930
156 158 2288092019969/26969826528
156 159 1807312481/936452310
156 160 -1068253962931/3745809240
156 161 -684834503/1404678465
156 162 314047961/2809356930
156 163 -187332338417/1248603080
156 164 -32/15
156 165 -2682599431/2809356930
156 170 -80/3
156 171 -4052268437/5618713860
156 172 -950592668/1404678465
156 173 4881795179/1404678465
156 174 -81394983331/11237427720
156 175 -330577456181/2809356930
156 176 -19777078481/5618713860
156 177 -2682599431/5618713860
156 178 -119801132/468226155
156 179 -102193739/55085430
156 180 104731117321/1248603080
156 181 -11840976015/249720616
156 182 572200537/312150770
156 183 1807312481/1872904620
156 184 -488262155/249720616
156 185 -6928204201/2809356930
156 186 -2303380929/1248603080
156 187 -11737400399/5618713860
156 188 1109612509/374580924
156 189 35009459/1404678465
156 190 -806523197377/11237427720
156 191 179834233001/5618713860
156 192 616194905981/11237427720
156 193 -988536488/468226155
156 194 20965325747/1872904620
156 197 32/45
156 198 -1783322692123/67424566320
156 199 -6529406357807/33712283160
157 34 1836181/140400
157 35 1836181/140400
157 42 1836181/842400
157 43 -29376247631/2497206160
157 44 -623311291/468226155
157 45 267450029/936452310
157 46 412287224501/11237427720
157 47 -485125671263/11237427720
157 48 -280586380751/7491618480
157 49 64968759253/561871386
157 50 -230670871/624301540
157 51 267450029/468226155
157 52 -16/5
157 53 32/15
157 54 -267450029/468226155
157 55 247740118/468226155
157 56 -267450029/624301540
157 57 -267450029/468226155
157 58 267450029/468226155
157 59 267450029/936452310
157 60 -3620542234979/22474855440
157 61 850013882363/2809356930
157 62 -15498219673/749161848
157 63 -1330718894453/3745809240
157 64 -582258123113/5618713860
157 65 89519369779/936452310
157 66 371911699721/1872904620
157 67 253097498149/3745809240
157 68 -117165138979/749161848
157 69 -2336132609/1872904620
157 70 5114142347/187290462
157 72 267450029/468226155
157 73 92857742069/749161848
157 74 16/5
157 75 8/15
157 77 -1601165565119/14983236960
157 78 12078066617/5618713860
157 79 -766891261/1872904620
157 80 10915657213/7491618480
157 81 2797097347/7491618480
157 82 -267450029/936452310
157 83 5178118381/7491618480
157 84 -766891261/1872904620
157 85 -267450029/468226155
157 86 267450029/468226155
157 87 77330401/312150770
157 88 887602071/624301540
157 89 -264432361/3745809240
157 91 12251021929/3745809240
157 92 9393192173/3745809240
157 93 267450029/468226155
157 94 -4462907343/624301540
157 95 -267450029/624301540
157 96 267450029/936452310
157 98 766891261/468226155
157 100 -766891261/936452310
157 102 8/5
157 103 766891261/936452310
157 105 350203559/88136688
157 106 -429215163/312150770
157 107 267450029/624301540
157 108 -267450029/624301540
157 109 2842741007/624301540
157 110 267450029/936452310
157 111 -267450029/468226155
157 112 -267450029/936452310
157 113 267450029/936452310
157 114 267450029/936452310
157 115 -2336132609/1872904620
157 116 267450029/936452310
157 117 -766891261/936452310
157 118 766891261/936452310
157 119 -118642188361/22474855440
157 120 12455651066207/67424566320
157 121 -171946810748/468226155
157 122 188528405719/1404678465
157 123 8857534659379/22474855440
157 124 647157756301/3745809240
157 125 -2783981196409/11237427720
157 126 -4499020870849/11237427720
157 127 -95900259487/5618713860
157 128 850013882363/2809356930
157 129 -1202039599991/11237427720
157 130 -2827455969293/11237427720
157 131 8/5
157 132 -766891261/936452310
157 133 22413580396493/134849132640
157 134 -604701856091/67424566320
157 135 1709748759061/22474855440
157 136 67642599377/1248603080
157 137 -567491975473/11237427720
157 138 -1642578444767/11237427720
157 140 2031162577553/11237427720
157 142 -267450029/468226155
157 143 617263333499/5618713860
157 145 267450029/936452310
157 147 -2310495266897/67424566320
157 148 -274593085967/11237427720
157 149 628769338579/11237427720
157 151 31567212689/312150770
157 152 267450029/936452310
157 153 267450029/468226155
157 154 -5535431021/82628145
157 156 -267450029/936452310
157 158 2556174445969/26969826528
157 159 2336132609/936452310
157 160 -3474430775177/11237427720
157 161 -267450029/468226155
157 162 77330401/312150770
157 163 -1874574179177/11237427720
157 164 -16/5
157 165 -422110831/312150770
157 170 -80/3
157 171 -1801232551/1872904620
157 172 -502930564/468226155
157 173 1769263057/468226155
157 174 -20893542193/3745809240
157 175 -354168709669/2809356930
157 176 -6866562523/1872904620
157 177 -422110831/624301540
157 178 -516416228/468226155
157 179 -160951531/55085430
157 180 1007125490401/11237427720
157 181 -120817548695/2247485544
157 182 629582459/936452310
157 183 2336132609/1872904620
157 184 -2287395553/749161848
157 185 403249997/936452310
157 186 -6792627203/3745809240
157 187 -788392759/624301540
157 188 448214559/124860308
157 189 -66673903/468226155
157 190 -887638329233/11237427720
157 191 65507148643/1872904620
157 192 226678415663/3745809240
157 193 -148342304/156075385
157 194 6263762481/624301540
157 197 16/15
157 198 -736551513809/22474855440
157 199 -2139608064421/11237427720
159 34 -1836181/93600
159 35 -1836181/93600
159 42 -1836181/561600
159 43 3545/816
159 44 25/68
159 45 -5/34
159 46 -6155/408
159 47 6305/408
159 48 3405/272
159 49 -8335/204
159 50 5/34
159 51 -5/17
159 54 5/17
159 55 -25/34
159 56 15/68
159 57 5/17
159 58 -5/17
159 59 -5/34
159 60 47645/816
159 61 -10985/102
159 62 1235/136
159 63 17515/136
159 64 1880/51
159 65 -580/17
159 66 -4815/68
159 67 -3295/136
159 68 7865/136
159 69 25/68
159 70 -385/34
159 72 -5/17
159 73 -6155/136
159 77 19665/544
159 78 -115/204
159 79 5/68
159 80 -225/272
159 81 -155/272
159 82 5/34
159 83 55/272
159 84 5/68
159 85 5/17
159 86 -5/17
159 87 5/34
159 88 -5/17
159 89 145/136
159 91 -145/136
159 92 -325/136
159 93 -5/17
159 94 325/68
159 95 15/68
159 96 -5/34
159 98 -5/17
159 100 5/34
159 103 -5/34
159 105 -125/48
159 106 -55/102
159 107 -15/68
159 108 15/68
159 109 95/68
159 110 -5/34
159 111 5/17
159 112 5/34
159 113 -5/34
159 114 -5/34
159 115 25/68
159 116 -5/34
159 117 5/34
159 118 -5/34
159 119 -385/272
159 120 -156815/2448
159 121 17675/136
159 122 -2440/51
159 123 -114655/816
159 124 -8205/136
159 125 35335/408
159 126 57835/408
159 127 1225/204
159 128 -10985/102
159 129 15425/408
159 130 36335/408
159 132 5/34
159 133 -291365/4896
159 134 3965/2448
159 135 -21415/816
159 136 -2085/136
159 137 7435/408
159 138 20345/408
159 140 -25475/408
159 142 5/17
159 143 -8105/204
159 145 -5/34
159 147 2665/306
159 148 3745/408
159 149 -8725/408
159 151 -615/17
159 152 -5/34
159 153 -5/17
159 154 145/6
159 156 5/34
159 158 -157175/4896
159 159 -25/34
159 160 44855/408
159 161 5/17
159 162 5/34
159 163 24815/408
159 165 5/34
159 170 40
159 171 15/68
159 172 5/34
159 173 -15/34
159 174 75/136
159 175 4435/102
159 176 35/68
159 177 5/68
159 178 40/17
159 179 5/2
159 180 -12595/408
159 181 8605/408
159 182 -5/17
159 183 -25/68
159 184 185/136
159 185 -35/17
159 186 155/136
159 187 15/68
159 188 -235/68
159 189 10/17
159 190 12755/408
159 191 -220/17
159 192 -3205/136
159 193 -75/34
159 194 -105/68
159 198 1525/102
159 199 7215/136
160 8 -3/4
160 9 3/2
160 14 3/2
160 15 3/4
160 16 -3/2
160 17 -3/2
160 21 3/4
160 24 -3/2
160 25 3/4
160 34 -3/2
160 35 3/2
160 37 -3/2
160 39 3/2
160 40 3/2
166 2 -5/3
166 4 2/3
166 5 1
166 7 -1
167 2 -5/3
167 4 2/3
167 6 1
167 7 -1
168 41 1
169 865 -11/4
173 2 -5/2
173 5 5/2
173 7 -5/2
174 2 -5/2
174 6 5/2
174 7 -5/2
175 43 -66341/14688
175 44 -2101/1224
175 45 44/459
175 46 7117/816
175 47 -31537/2448
175 48 -24475/1632
175 49 75889/1836
175 50 -5401/3672
175 51 88/459
175 52 -11/18
175 53 11/27
175 54 -88/459
175 55 5555/1836
175 56 -22/153
175 57 -88/459
175 58 88/459
175 59 44/459
175 60 -256553/4896
175 61 20977/204
175 62 -15983/7344
175 63 -867295/7344
175 64 -86603/2448
175 65 118129/3672
175 66 236995/3672
175 67 20845/816
175 68 -130867/2448
175 69 -209/612
175 70 15983/1836
175 72 88/459
175 73 300245/7344
175 74 11/18
175 75 11/108
175 77 -3300539/88128
175 78 -1441/1224
175 79 -121/1224
175 80 3047/1836
175 81 -77/408
175 82 -44/459
175 83 6809/3672
175 84 -121/1224
175 85 -88/459
175 86 88/459
175 87 11/1836
175 88 1177/612
175 89 242/459
175 91 77/918
175 92 -649/1224
175 93 88/459
175 94 1199/1836
175 95 -22/153
175 96 44/459
175 98 121/306
175 100 -121/612
175 102 11/36
175 103 121/612
175 105 -2959/1296
175 106 -12023/11016
175 107 22/153
175 108 -22/153
175 109 12551/3672
175 110 44/459
175 111 -88/459
175 112 -44/459
175 113 44/459
175 114 44/459
175 115 -209/612
175 116 44/459
175 117 -121/612
175 118 121/612
175 119 -20911/5508
175 120 1443145/22032
175 121 -1883299/14688
175 122 27335/612
175 123 998459/7344
175 124 36971/612
175 125 -640057/7344
175 126 -1002419/7344
175 127 -8261/1224
175 128 20977/204
175 129 -79673/2448
175 130 -24145/272
175 131 11/36
175 132 -121/612
175 133 2478223/44064
175 134 -174119/44064
175 135 403799/14688
175 136 144265/7344
175 137 -46013/2448
175 138 -120857/2448
175 140 457919/7344
175 142 -88/459
175 143 44561/1224
175 145 44/459
175 147 -367213/29376
175 148 -68563/7344
175 149 155419/7344
175 151 140635/3672
175 152 44/459
175 153 88/459
175 154 -5357/216
175 156 -44/459
175 158 2654707/88128
175 159 209/306
175 160 -267707/2448
175 161 -88/459
175 162 11/1836
175 163 -128491/2448
175 164 -11/18
175 165 -275/918
175 171 -451/1836
175 172 143/459
175 173 715/1836
175 174 -28633/7344
175 175 -83765/1836
175 176 -869/918
175 177 -275/1836
175 178 55/68
175 180 78661/2448
175 181 -37873/2448
175 182 1925/612
175 183 209/612
175 184 -209/306
175 185 -7447/1836
175 186 11/153
175 187 -3817/1836
175 188 11/51
175 189 209/918
175 190 -194227/7344
175 191 5368/459
175 192 155639/7344
175 193 -2299/612
175 194 3421/612
175 197 11/54
175 198 -700865/88128
175 199 -270457/2754
177 188 -5/2
178 190 -5/2
180 188 1
181 190 1
188 1 1/4
188 2 -7/12
188 4 1/3
188 7 -1/4
188 15 -1/8
188 16 1/4
188 20 -1/4
188 21 -1/8
188 24 1/4
188 34 5/24
188 35 -5/24
188 37 1/4
188 40 -5/12
188 42 -17/144
188 43 -1665625/249720616
188 44 -112125/31215077
188 45 -4875/31215077
188 46 1590875/124860308
188 47 -2536625/124860308
188 48 -6790875/249720616
188 49 2112500/31215077
188 50 -238875/62430154
188 51 -9750/31215077
188 54 9750/31215077
188 55 224250/31215077
188 56 14625/62430154
188 57 9750/31215077
188 58 -9750/31215077
188 59 -4875/31215077
188 60 -22914125/249720616
188 61 5656625/31215077
188 62 -287625/124860308
188 63 -25520625/124860308
188 64 -3882125/62430154
188 65 1769625/31215077
188 66 6742125/62430154
188 67 5903625/124860308
188 68 -12055875/124860308
188 69 24375/62430154
188 70 453375/31215077
188 72 -9750/31215077
188 73 9082125/124860308
188 77 -28175875/499441232
188 78 -368875/62430154
188 79 4875/62430154
188 80 775125/249720616
188 81 -151125/249720616
188 82 4875/31215077
188 83 1048125/249720616
188 84 4875/62430154
188 85 9750/31215077
188 86 -9750/31215077
188 87 4875/31215077
188 88 229125/62430154
188 89 141375/124860308
188 91 -141375/124860308
188 92 -316875/124860308
188 93 -9750/31215077
188 94 316875/62430154
188 95 14625/62430154
188 96 -4875/31215077
188 98 -9750/31215077
188 100 4875/31215077
188 103 -4875/31215077
188 105 -118625/14689448
188 106 -17875/31215077
188 107 -14625/62430154
188 108 14625/62430154
188 109 92625/62430154
188 110 -4875/31215077
188 111 9750/31215077
188 112 4875/31215077
188 113 -4875/31215077
188 114 -4875/31215077
188 115 24375/62430154
188 116 -4875/31215077
188 117 4875/31215077
188 118 -4875/31215077
188 119 -375375/249720616
188 120 88707125/749161848
188 121 -14464125/62430154
188 122 2502500/31215077
188 123 60750625/249720616
188 124 13216125/124860308
188 125 -19732375/124860308
188 126 -29326375/124860308
188 127 -651625/62430154
188 128 5656625/31215077
188 129 -6865625/124860308
188 130 -20622875/124860308
188 132 4875/31215077
188 133 139787375/1498323696
188 134 -4623125/749161848
188 135 12653875/249720616
188 136 3768375/124860308
188 137 -4600375/124860308
188 138 -10570625/124860308
188 140 13544375/124860308
188 142 9750/31215077
188 143 3609125/62430154
188 145 -4875/31215077
188 147 -13983125/749161848
188 148 -2263625/124860308
188 149 5507125/124860308
188 151 2198625/31215077
188 152 -4875/31215077
188 153 -9750/31215077
188 154 -91000/1836181
188 156 4875/31215077
188 158 68202875/1498323696
188 159 -24375/31215077
188 160 -24152375/124860308
188 161 9750/31215077
188 162 4875/31215077
188 163 -10112375/124860308
188 165 4875/31215077
188 171 14625/62430154
188 172 87750/31215077
188 173 -97500/31215077
188 174 -1087125/124860308
188 175 -2591875/31215077
188 176 34125/62430154
188 177 4875/62430154
188 178 78000/31215077
188 179 4875/1836181
188 180 7564375/124860308
188 181 -2894125/124860308
188 182 238875/31215077
188 183 -24375/62430154
188 184 -151125/124860308
188 185 -316875/31215077
188 186 151125/124860308
188 187 -482625/62430154
188 188 -63375/62430154
188 189 19500/31215077
188 190 -5744375/124860308
188 191 1213875/62430154
188 192 4996875/124860308
188 193 -321750/31215077
188 194 394875/62430154
188 198 -3908125/249720616
188 199 -26115375/124860308
189 1 1/4
189 2 -7/12
189 4 1/3
189 7 -1/4
189 15 -1/8
189 17 1/4
189 25 -1/8
189 34 5/24
189 35 -5/24
189 39 -1/4
189 40 -5/12
189 42 -5/144
189 43 -1665625/249720616
189 44 -112125/31215077
189 45 -4875/31215077
189 46 1590875/124860308
189 47 -2536625/124860308
189 48 -6790875/249720616
189 49 2112500/31215077
189 50 -238875/62430154
189 51 -9750/31215077
189 54 9750/31215077
189 55 224250/31215077
189 56 14625/62430154
189 57 9750/31215077
189 58 -9750/31215077
189 59 -4875/31215077
189 60 -22914125/249720616
189 61 5656625/31215077
189 62 -287625/124860308
189 63 -25520625/124860308
189 64 -3882125/62430154
189 65 1769625/31215077
189 66 6742125/62430154
189 67 5903625/124860308
189 68 -12055875/124860308
189 69 24375/62430154
189 70 453375/31215077
189 72 -9750/31215077
189 73 9082125/124860308
189 77 -28175875/499441232
189 78 -368875/62430154
189 79 4875/62430154
189 80 775125/249720616
189 81 -151125/249720616
189 82 4875/31215077
189 83 1048125/249720616
189 84 4875/62430154
189 85 9750/31215077
189 86 -9750/31215077
189 87 4875/31215077
189 88 229125/62430154
189 89 141375/124860308
189 91 -141375/124860308
189 92 -316875/124860308
189 93 -9750/31215077
189 94 316875/62430154
189 95 14625/62430154
189 96 -4875/31215077
189 98 -9750/31215077
189 100 4875/31215077
189 103 -4875/31215077
189 105 -118625/14689448
189 106 -17875/31215077
189 107 -14625/62430154
189 108 14625/62430154
189 109 92625/62430154
189 110 -4875/31215077
189 111 9750/31215077
189 112 4875/31215077
189 113 -4875/31215077
189 114 -4875/31215077
189 115 24375/62430154
189 116 -4875/31215077
189 117 4875/31215077
189 118 -4875/31215077
189 119 -375375/249720616
189 120 88707125/749161848
189 121 -14464125/62430154
189 122 2502500/31215077
189 123 60750625/249720616
189 124 13216125/124860308
189 125 -19732375/124860308
189 126 -29326375/124860308
189 127 -651625/62430154
189 128 5656625/31215077
189 129 -6865625/124860308
189 130 -20622875/124860308
189 132 4875/31215077
189 133 139787375/1498323696
189 134 -4623125/749161848
189 135 12653875/249720616
189 136 3768375/124860308
189 137 -4600375/124860308
189 138 -10570625/124860308
189 140 13544375/124860308
189 142 9750/31215077
189 143 3609125/62430154
189 145 -4875/31215077
189 147 -13983125/749161848
189 148 -2263625/124860308
189 149 5507125/124860308
189 151 2198625/31215077
189 152 -4875/31215077
189 153 -9750/31215077
189 154 -91000/1836181
189 156 4875/31215077
189 158 68202875/1498323696
189 159 -24375/31215077
189 160 -24152375/124860308
189 161 9750/31215077
189 162 4875/31215077
189 163 -10112375/124860308
189 165 4875/31215077
189 171 14625/62430154
189 172 87750/31215077
189 173 -97500/31215077
189 174 -1087125/124860308
189 175 -2591875/31215077
189 176 34125/62430154
189 177 4875/62430154
189 178 78000/31215077
189 179 4875/1836181
189 180 7564375/124860308
189 181 -2894125/124860308
189 182 238875/31215077
189 183 -24375/62430154
189 184 -151125/124860308
189 185 -316875/31215077
189 186 151125/124860308
189 187 -482625/62430154
189 188 -63375/62430154
189 189 19500/31215077
189 190 -5744375/124860308
189 191 1213875/62430154
189 192 4996875/124860308
189 193 -321750/31215077
189 194 394875/62430154
189 198 -3908125/249720616
189 199 -26115375/124860308
190 8 1/2
190 9 -1
190 14 -1
190 15 -1/2
190 16 1
190 17 1
190 21 -1/2
190 24 1
190 25 -1/2
190 34 1
190 35 -1
190 37 1
190 39 -1
190 40 -1
190 43 -999375/31215077
190 44 -538200/31215077
190 45 -23400/31215077
190 46 1909050/31215077
190 47 -3043950/31215077
190 48 -4074525/31215077
190 49 10140000/31215077
190 50 -573300/31215077
190 51 -46800/31215077
190 54 46800/31215077
190 55 1076400/31215077
190 56 35100/31215077
190 57 46800/31215077
190 58 -46800/31215077
190 59 -23400/31215077
190 60 -13748475/31215077
190 61 27151800/31215077
190 62 -345150/31215077
190 63 -30624750/31215077
190 64 -9317100/31215077
190 65 8494200/31215077
190 66 16181100/31215077
190 67 7084350/31215077
190 68 -14467050/31215077
190 69 58500/31215077
190 70 2176200/31215077
190 72 -46800/31215077
190 73 10898550/31215077
190 77 -16905525/62430154
190 78 -885300/31215077
190 79 11700/31215077
190 80 465075/31215077
190 81 -90675/31215077
190 82 23400/31215077
190 83 628875/31215077
190 84 11700/31215077
190 85 46800/31215077
190 86 -46800/31215077
190 87 23400/31215077
190 88 549900/31215077
190 89 169650/31215077
190 91 -169650/31215077
190 92 -380250/31215077
190 93 -46800/31215077
190 94 760500/31215077
190 95 35100/31215077
190 96 -23400/31215077
190 98 -46800/31215077
190 100 23400/31215077
190 103 -23400/31215077
190 105 -71175/1836181
190 106 -85800/31215077
190 107 -35100/31215077
190 108 35100/31215077
190 109 222300/31215077
190 110 -23400/31215077
190 111 46800/31215077
190 112 23400/31215077
190 113 -23400/31215077
190 114 -23400/31215077
190 115 58500/31215077
190 116 -23400/31215077
190 117 23400/31215077
190 118 -23400/31215077
190 119 -225225/31215077
190 120 17741425/31215077
190 121 -34713900/31215077
190 122 12012000/31215077
190 123 36450375/31215077
190 124 15859350/31215077
190 125 -23678850/31215077
190 126 -35191650/31215077
190 127 -1563900/31215077
190 128 27151800/31215077
190 129 -8238750/31215077
190 130 -24747450/31215077
190 132 23400/31215077
190 133 27957475/62430154
190 134 -924625/31215077
190 135 7592325/31215077
190 136 4522050/31215077
190 137 -5520450/31215077
190 138 -12684750/31215077
190 140 16253250/31215077
190 142 46800/31215077
190 143 8661900/31215077
190 145 -23400/31215077
190 147 -2796625/31215077
190 148 -2716350/31215077
190 149 6608550/31215077
190 151 10553400/31215077
190 152 -23400/31215077
190 153 -46800/31215077
190 154 -436800/1836181
190 156 23400/31215077
190 158 13640575/62430154
190 159 -117000/31215077
190 160 -28982850/31215077
190 161 46800/31215077
190 162 23400/31215077
190 163 -12134850/31215077
190 165 23400/31215077
190 171 35100/31215077
190 172 421200/31215077
190 173 -468000/31215077
190 174 -1304550/31215077
190 175 -12441000/31215077
190 176 81900/31215077
190 177 11700/31215077
190 178 374400/31215077
190 179 23400/1836181
190 180 9077250/31215077
190 181 -3472950/31215077
190 182 1146600/31215077
190 183 -58500/31215077
190 184 -181350/31215077
190 185 -1521000/31215077
190 186 181350/31215077
190 187 -1158300/31215077
190 188 -152100/31215077
190 189 93600/31215077
190 190 -6893250/31215077
190 191 2913300/31215077
190 192 5996250/31215077
190 193 -1544400/31215077
190 194 947700/31215077
190 198 -2344875/31215077
190 199 -31338450/31215077
191 34 -1/12
191 35 -5/12
191 40 -1/3
191 42 -5/72
191 43 -1665625/124860308
191 44 -224250/31215077
191 45 -9750/31215077
191 46 1590875/62430154
191 47 -2536625/62430154
191 48 -6790875/124860308
191 49 4225000/31215077
191 50 -238875/31215077
191 51 -19500/31215077
191 54 19500/31215077
191 55 448500/31215077
191 56 14625/31215077
191 57 19500/31215077
191 58 -19500/31215077
191 59 -9750/31215077
191 60 -22914125/124860308
191 61 11313250/31215077
191 62 -287625/62430154
191 63 -25520625/62430154
191 64 -3882125/31215077
191 65 3539250/31215077
191 66 6742125/31215077
191 67 5903625/62430154
191 68 -12055875/62430154
191 69 24375/31215077
191 70 906750/31215077
191 72 -19500/31215077
191 73 9082125/62430154
191 77 -28175875/249720616
191 78 -368875/31215077
191 79 4875/31215077
191 80 775125/124860308
191 81 -151125/124860308
191 82 9750/31215077
191 83 1048125/124860308
191 84 4875/31215077
191 85 19500/31215077
191 86 -19500/31215077
191 87 9750/31215077
191 88 229125/31215077
191 89 141375/62430154
191 91 -141375/62430154
191 92 -316875/62430154
191 93 -19500/31215077
191 94 316875/31215077
191 95 14625/31215077
191 96 -9750/31215077
191 98 -19500/31215077
191 100 9750/31215077
191 103 -9750/31215077
191 105 -118625/7344724
191 106 -35750/31215077
191 107 -14625/31215077
191 108 14625/31215077
191 109 92625/31215077
191 110 -9750/31215077
191 111 19500/31215077
191 112 9750/31215077
191 113 -9750/31215077
191 114 -9750/31215077
191 115 24375/31215077
191 116 -9750/31215077
191 117 9750/31215077
191 118 -9750/31215077
191 119 -375375/124860308
191 120 88707125/374580924
191 121 -14464125/31215077
191 122 5005000/31215077
191 123 60750625/124860308
191 124 13216125/62430154
191 125 -19732375/62430154
191 126 -29326375/62430154
191 127 -651625/31215077
191 128 11313250/31215077
191 129 -6865625/62430154
191 130 -20622875/62430154
191 132 9750/31215077
191 133 139787375/749161848
191 134 -4623125/374580924
191 135 12653875/124860308
191 136 3768375/62430154
191 137 -4600375/62430154
191 138 -10570625/62430154
191 140 13544375/62430154
191 142 19500/31215077
191 143 3609125/31215077
191 145 -9750/31215077
191 147 -13983125/374580924
191 148 -2263625/62430154
191 149 5507125/62430154
191 151 4397250/31215077
191 152 -9750/31215077
191 153 -19500/31215077
191 154 -182000/1836181
191 156 9750/31215077
191 158 68202875/749161848
191 159 -48750/31215077
191 160 -24152375/62430154
191 161 19500/31215077
191 162 9750/31215077
191 163 -10112375/62430154
191 165 9750/31215077
191 171 14625/31215077
191 172 175500/31215077
191 173 -195000/31215077
191 174 -1087125/62430154
191 175 -5183750/31215077
191 176 34125/31215077
191 177 4875/31215077
191 178 156000/31215077
191 179 9750/1836181
191 180 7564375/62430154
191 181 -2894125/62430154
191 182 477750/31215077
191 183 -24375/31215077
191 184 -151125/62430154
191 185 -633750/31215077
191 186 151125/62430154
191 187 -482625/31215077
191 188 -63375/31215077
191 189 39000/31215077
191 190 -5744375/62430154
191 191 1213875/31215077
191 192 4996875/62430154
191 193 -643500/31215077
191 194 394875/31215077
191 198 -3908125/124860308
191 199 -26115375/62430154
192 34 5/12
192 35 1/12
192 40 -1/3
192 42 1/72
192 43 -1665625/124860308
192 44 -224250/31215077
192 45 -9750/31215077
192 46 1590875/62430154
192 47 -2536625/62430154
192 48 -6790875/124860308
192 49 4225000/31215077
192 50 -238875/31215077
192 51 -19500/31215077
192 54 19500/31215077
192 55 448500/31215077
192 56 14625/31215077
192 57 19500/31215077
192 58 -19500/31215077
192 59 -9750/31215077
192 60 -22914125/124860308
192 61 11313250/31215077
192 62 -287625/62430154
192 63 -25520625/62430154
192 64 -3882125/31215077
192 65 3539250/31215077
192 66 6742125/31215077
192 67 5903625/62430154
192 68 -12055875/62430154
192 69 24375/31215077
192 70 906750/31215077
192 72 -19500/31215077
192 73 9082125/62430154
192 77 -28175875/249720616
192 78 -368875/31215077
192 79 4875/31215077
192 80 775125/124860308
192 81 -151125/124860308
192 82 9750/31215077
192 83 1048125/124860308
192 84 4875/31215077
192 85 19500/31215077
192 86 -19500/31215077
192 87 9750/31215077
192 88 229125/31215077
192 89 141375/62430154
192 91 -141375/62430154
192 92 -316875/62430154
192 93 -19500/31215077
192 94 316875/31215077
192 95 14625/31215077
192 96 -9750/31215077
192 98 -19500/31215077
192 100 9750/31215077
192 103 -9750/31215077
192 105 -118625/7344724
192 106 -35750/31215077
192 107 -14625/31215077
192 108 14625/31215077
192 109 92625/31215077
192 110 -9750/31215077
192 111 19500/31215077
192 112 9750/31215077
192 113 -9750/31215077
192 114 -9750/31215077
192 115 24375/31215077
192 116 -9750/31215077
192 117 9750/31215077
192 118 -9750/31215077
192 119 -375375/124860308
192 120 88707125/374580924
192 121 -14464125/31215077
192 122 5005000/31215077
192 123 60750625/124860308
192 124 13216125/62430154
192 125 -19732375/62430154
192 126 -29326375/62430154
192 127 -651625/31215077
192 128 11313250/31215077
192 129 -6865625/62430154
192 130 -20622875/62430154
192 132 9750/31215077
192 133 139787375/749161848
192 134 -4623125/374580924
192 135 12653875/124860308
192 136 3768375/62430154
192 137 -4600375/62430154
192 138 -10570625/62430154
192 140 13544375/62430154
192 142 19500/31215077
192 143 3609125/31215077
192 145 -9750/31215077
192 147 -13983125/374580924
192 148 -2263625/62430154
192 149 5507125/62430154
192 151 4397250/31215077
192 152 -9750/31215077
192 153 -19500/31215077
192 154 -182000/1836181
192 156 9750/31215077
192 158 68202875/749161848
192 159 -48750/31215077
192 160 -24152375/62430154
192 161 19500/31215077
192 162 9750/31215077
192 163 -10112375/62430154
192 165 9750/31215077
192 171 14625/31215077
192 172 175500/31215077
192 173 -195000/31215077
192 174 -1087125/62430154
192 175 -5183750/31215077
192 176 34125/31215077
192 177 4875/31215077
192 178 156000/31215077
192 179 9750/1836181
192 180 7564375/62430154
192 181 -2894125/62430154
192 182 477750/31215077
192 183 -24375/31215077
192 184 -151125/62430154
192 185 -633750/31215077
192 186 151125/62430154
192 187 -482625/31215077
192 188 -63375/31215077
192 189 39000/31215077
192 190 -5744375/62430154
192 191 1213875/31215077
192 192 4996875/62430154
192 193 -643500/31215077
192 194 394875/31215077
192 198 -3908125/124860308
192 199 -26115375/62430154
198 43 -11275/3264
198 44 -253/136
198 45 -11/136
198 46 10769/1632
198 47 -17171/1632
198 48 -15323/1088
198 49 3575/102
198 50 -539/272
198 51 -11/68
198 54 11/68
198 55 253/68
198 56 33/272
198 57 11/68
198 58 -11/68
198 59 -11/136
198 60 -155111/3264
198 61 38291/408
198 62 -649/544
198 63 -57585/544
198 64 -26279/816
198 65 3993/136
198 66 15213/272
198 67 13321/544
198 68 -27203/544
198 69 55/272
198 70 1023/136
198 72 -11/68
198 73 20493/544
198 77 -190729/6528
198 78 -2497/816
198 79 11/272
198 80 1749/1088
198 81 -341/1088
198 82 11/136
198 83 2365/1088
198 84 11/272
198 85 11/68
198 86 -11/68
198 87 11/136
198 88 517/272
198 89 319/544
198 91 -319/544
198 92 -715/544
198 93 -11/68
198 94 715/272
198 95 33/272
198 96 -11/136
198 98 -11/68
198 100 11/136
198 103 -11/136
198 105 -803/192
198 106 -121/408
198 107 -33/272
198 108 33/272
198 109 209/272
198 110 -11/136
198 111 11/68
198 112 11/136
198 113 -11/136
198 114 -11/136
198 115 55/272
198 116 -11/136
198 117 11/136
198 118 -11/136
198 119 -847/1088
198 120 600479/9792
198 121 -32637/272
198 122 4235/102
198 123 411235/3264
198 124 29821/544
198 125 -133573/1632
198 126 -198517/1632
198 127 -4411/816
198 128 38291/408
198 129 -46475/1632
198 130 -139601/1632
198 132 11/136
198 133 946253/19584
198 134 -31295/9792
198 135 85657/3264
198 136 8503/544
198 137 -31141/1632
198 138 -71555/1632
198 140 91685/1632
198 142 11/68
198 143 24431/816
198 145 -11/136
198 147 -94655/9792
198 148 -15323/1632
198 149 37279/1632
198 151 4961/136
198 152 -11/136
198 153 -11/68
198 154 -77/3
198 156 11/136
198 158 461681/19584
198 159 -55/136
198 160 -163493/1632
198 161 11/68
198 162 11/136
198 163 -68453/1632
198 165 11/136
198 171 33/272
198 172 99/68
198 173 -55/34
198 174 -2453/544
198 175 -17545/408
198 176 77/272
198 177 11/272
198 178 22/17
198 179 11/8
198 180 51205/1632
198 181 -19591/1632
198 182 539/136
198 183 -55/272
198 184 -341/544
198 185 -715/136
198 186 341/544
198 187 -1089/272
198 188 -143/272
198 189 11/34
198 190 -38885/1632
198 191 2739/272
198 192 11275/544
198 193 -363/68
198 194 891/272
198 198 -26455/3264
198 199 -58927/544
206 1 -5/2
206 2 5/2
206 7 5/2
206 15 5/4
206 16 -5/2
206 20 5/2
206 21 5/4
206 24 -5/2
206 35 5/2
206 37 -5/2
206 40 5/2
206 42 5/4
207 1 -5/2
207 2 5/2
207 7 5/2
207 15 5/4
207 17 -5/2
207 25 5/4
207 34 -5/2
207 39 5/2
207 40 5/2
209 2 5/6
209 3 -1/2
209 4 -1/3
209 7 1/2
210 2 5/6
210 4 -5/6
211 43 -864994631/468226155
211 44 -294542009/156075385
211 45 19174501/312150770
211 46 -792711151/624301540
211 47 -1561397647/624301540
211 48 -985852494/156075385
211 49 1785287429/124860308
211 50 -1183074687/624301540
211 51 19174501/156075385
211 52 3/5
211 53 -2/5
211 54 -19174501/156075385
211 55 651514172/156075385
211 56 -57523503/624301540
211 57 -19174501/156075385
211 58 19174501/156075385
211 59 19174501/312150770
211 60 -13366148531/1248603080
211 61 8175482389/312150770
211 62 621935311/124860308
211 63 -17875219031/624301540
211 64 -11612170383/1248603080
211 65 4777143397/624301540
211 66 2508630071/156075385
211 67 1354416037/156075385
211 68 -1560469949/124860308
211 69 -33442351/624301540
211 70 37061172/31215077
211 72 19174501/156075385
211 73 491035099/62430154
211 74 -3/5
211 75 -1/10
211 77 -112220757959/7491618480
211 78 -2264984597/1872904620
211 79 3010144/156075385
211 80 4692593437/2497206160
211 81 -779053857/2497206160
211 82 -19174501/312150770
211 83 5616586309/2497206160
211 84 3010144/156075385
211 85 -19174501/156075385
211 86 19174501/156075385
211 87 -25194789/156075385
211 88 1346283997/624301540
211 89 692542551/1248603080
211 91 -1441704399/1248603080
211 92 -1687874673/1248603080
211 93 19174501/156075385
211 94 1937595289/624301540
211 95 -57523503/624301540
211 96 19174501/312150770
211 98 -12040576/156075385
211 100 6020288/156075385
211 102 -3/10
211 103 -6020288/156075385
211 105 -361981163/88136688
211 106 -1732001291/1872904620
211 107 57523503/624301540
211 108 -57523503/624301540
211 109 894762397/312150770
211 110 19174501/312150770
211 111 -19174501/156075385
211 112 -19174501/312150770
211 113 19174501/312150770
211 114 19174501/312150770
211 115 -33442351/624301540
211 116 19174501/312150770
211 117 6020288/156075385
211 118 -6020288/156075385
211 119 -23352108799/7491618480
211 120 139568723251/7491618480
211 121 -86616772137/2497206160
211 122 5983377293/624301540
211 123 89415560027/2497206160
211 124 22309811049/1248603080
211 125 -15076431141/624301540
211 126 -11792172343/312150770
211 127 -548026274/156075385
211 128 8175482389/312150770
211 129 -2974313689/624301540
211 130 -3672054603/156075385
211 131 -3/10
211 132 6020288/156075385
211 133 246688681609/14983236960
211 134 -3085784513/1248603080
211 135 1287410968/156075385
211 136 5246769087/624301540
211 137 -806389763/156075385
211 138 -8548615033/624301540
211 140 2797723293/156075385
211 142 -19174501/156075385
211 143 3260441931/312150770
211 145 19174501/312150770
211 147 -30283496569/4994412320
211 148 -6357281179/1872904620
211 149 4126827081/624301540
211 151 8269748161/624301540
211 152 19174501/312150770
211 153 19174501/156075385
211 154 -228561057/36723620
211 156 -19174501/312150770
211 158 5078408339/749161848
211 159 33442351/312150770
211 160 -20201864773/624301540
211 161 -19174501/156075385
211 162 -25194789/156075385
211 163 -7545696883/624301540
211 164 3/5
211 165 43255653/312150770
211 171 4906651/624301540
211 172 60654983/312150770
211 173 164984481/312150770
211 174 -1077058113/312150770
211 175 -2305954246/156075385
211 176 -446372277/624301540
211 177 43255653/624301540
211 178 348724601/312150770
211 179 6020288/9180905
211 180 1596613231/156075385
211 181 -279878789/124860308
211 182 388639343/156075385
211 183 33442351/624301540
211 184 193798091/249720616
211 185 -1438154057/312150770
211 186 -219828607/1248603080
211 187 -786221023/624301540
211 188 -37548513/124860308
211 189 79377381/312150770
211 190 -1013909633/156075385
211 191 2030436037/624301540
211 192 1493428673/312150770
211 193 -397339008/156075385
211 194 2941836507/624301540
211 197 -1/5
211 198 13148218201/4994412320
211 199 -60849201623/1248603080
212 43 -24807423209/7491618480
212 44 175097361/624301540
212 45 138315467/936452310
212 46 42244458151/3745809240
212 47 -44129128393/3745809240
212 48 -22782342781/2497206160
212 49 11496051551/374580924
212 50 359919929/468226155
212 51 138315467/468226155
212 52 -8/5
212 53 16/15
212 54 -138315467/468226155
212 55 -1524174547/936452310
212 56 -138315467/624301540
212 57 -138315467/468226155
212 58 138315467/468226155
212 59 138315467/936452310
212 60 -332126432929/7491618480
212 61 38126751059/468226155
212 62 -5822037877/749161848
212 63 -360392735389/3745809240
212 64 -52027513153/1872904620
212 65 12182152216/468226155
212 66 100008807703/1872904620
212 67 21600857499/1248603080
212 68 -10654790541/249720616
212 69 -397006189/624301540
212 70 1535236447/187290462
212 72 138315467/468226155
212 73 25989422233/749161848
212 74 8/5
212 75 4/15
212 77 -1232748304481/44949710880
212 78 393392557/312150770
212 79 -129345361/624301540
212 80 -1515068741/7491618480
212 81 513617567/2497206160
212 82 -138315467/936452310
212 83 -4640903497/7491618480
212 84 -129345361/624301540
212 85 -138315467/468226155
212 86 138315467/468226155
212 87 111405149/936452310
212 88 -148367337/624301540
212 89 -265339303/3745809240
212 91 6258634087/3745809240
212 92 1664991833/1248603080
212 93 138315467/468226155
212 94 -6992740427/1872904620
212 95 -138315467/624301540
212 96 138315467/936452310
212 98 129345361/156075385
212 100 -129345361/312150770
212 102 4/5
212 103 129345361/312150770
212 105 812667665/264410064
212 106 -940486628/1404678465
212 107 138315467/624301540
212 108 -138315467/624301540
212 109 4176892913/1872904620
212 110 138315467/936452310
212 111 -138315467/468226155
212 112 -138315467/936452310
212 113 138315467/936452310
212 114 138315467/936452310
212 115 -397006189/624301540
212 116 138315467/936452310
212 117 -129345361/312150770
212 118 129345361/312150770
212 119 -58260699653/22474855440
212 120 366553746109/7491618480
212 121 -365565020207/3745809240
212 122 68687485271/1872904620
212 123 262835510753/2497206160
212 124 56888771641/1248603080
212 125 -81879917233/1248603080
212 126 -400706886619/3745809240
212 127 -7566016847/1872904620
212 128 38126751059/468226155
212 129 -112715845861/3745809240
212 130 -248925516823/3745809240
212 131 4/5
212 132 -129345361/312150770
212 133 664423531471/14983236960
212 134 -4818303629/2497206160
212 135 148182533971/7491618480
212 136 51092863783/3745809240
212 137 -49670538803/3745809240
212 138 -145192150357/3745809240
212 140 59687475721/1248603080
212 142 -138315467/468226155
212 143 55777649449/1872904620
212 145 138315467/936452310
212 147 -22883047589/2809356930
212 148 -7261153439/1248603080
212 149 16555028463/1248603080
212 151 24210347981/936452310
212 152 138315467/936452310
212 153 138315467/468226155
212 154 -163179717/9180905
212 156 -138315467/936452310
212 158 245247567943/8989942176
212 159 397006189/312150770
212 160 -306608548027/3745809240
212 161 -138315467/468226155
212 162 111405149/936452310
212 163 -174925085527/3745809240
212 164 -8/5
212 165 -637756699/936452310
212 171 -914387633/1872904620
212 172 -585558709/936452310
212 173 540347591/468226155
212 174 -58577089/3745809240
212 175 -30054712249/936452310
212 176 -1904660579/1872904620
212 177 -637756699/1872904620
212 178 -98310578/156075385
212 179 -14177703/9180905
212 180 82693703771/3745809240
212 181 -11475298369/749161848
212 182 29953019/312150770
212 183 397006189/624301540
212 184 -371745657/249720616
212 185 640190668/468226155
212 186 -139036643/1248603080
212 187 832619509/1872904620
212 188 124035415/124860308
212 189 -85035713/936452310
212 190 -80100484343/3745809240
212 191 17563766999/1872904620
212 192 61811378519/3745809240
212 193 -47352349/312150770
212 194 1447185173/624301540
212 197 8/15
212 198 -58484041123/5618713860
212 199 -471617576483/11237427720
213 34 -1/2
213 35 -1/2
213 42 -1/12
213 43 -999375/62430154
213 44 -269100/31215077
213 45 -11700/31215077
213 46 954525/31215077
213 47 -1521975/31215077
213 48 -4074525/62430154
213 49 5070000/31215077
213 50 -286650/31215077
213 51 -23400/31215077
213 54 23400/31215077
213 55 538200/31215077
213 56 17550/31215077
213 57 23400/31215077
213 58 -23400/31215077
213 59 -11700/31215077
213 60 -13748475/62430154
213 61 13575900/31215077
213 62 -172575/31215077
213 63 -15312375/31215077
213 64 -4658550/31215077
213 65 4247100/31215077
213 66 8090550/31215077
213 67 3542175/31215077
213 68 -7233525/31215077
213 69 29250/31215077
213 70 1088100/31215077
213 72 -23400/31215077
213 73 5449275/31215077
213 77 -16905525/124860308
213 78 -442650/31215077
213 79 5850/31215077
213 80 465075/62430154
213 81 -90675/62430154
213 82 11700/31215077
213 83 628875/62430154
213 84 5850/31215077
213 85 23400/31215077
213 86 -23400/31215077
213 87 11700/31215077
213 88 274950/31215077
213 89 84825/31215077
213 91 -84825/31215077
213 92 -190125/31215077
213 93 -23400/31215077
213 94 380250/31215077
213 95 17550/31215077
213 96 -11700/31215077
213 98 -23400/31215077
213 100 11700/31215077
213 103 -11700/31215077
213 105 -71175/3672362
213 106 -42900/31215077
213 107 -17550/31215077
213 108 17550/31215077
213 109 111150/31215077
213 110 -11700/31215077
213 111 23400/31215077
213 112 11700/31215077
213 113 -11700/31215077
213 114 -11700/31215077
213 115 29250/31215077
213 116 -11700/31215077
213 117 11700/31215077
213 118 -11700/31215077
213 119 -225225/62430154
213 120 17741425/62430154
213 121 -17356950/31215077
213 122 6006000/31215077
213 123 36450375/62430154
213 124 7929675/31215077
213 125 -11839425/31215077
213 126 -17595825/31215077
213 127 -781950/31215077
213 128 13575900/31215077
213 129 -4119375/31215077
213 130 -12373725/31215077
213 132 11700/31215077
213 133 27957475/124860308
213 134 -924625/62430154
213 135 7592325/62430154
213 136 2261025/31215077
213 137 -2760225/31215077
213 138 -6342375/31215077
213 140 8126625/31215077
213 142 23400/31215077
213 143 4330950/31215077
213 145 -11700/31215077
213 147 -2796625/62430154
213 148 -1358175/31215077
213 149 3304275/31215077
213 151 5276700/31215077
213 152 -11700/31215077
213 153 -23400/31215077
213 154 -218400/1836181
213 156 11700/31215077
213 158 13640575/124860308
213 159 -58500/31215077
213 160 -14491425/31215077
213 161 23400/31215077
213 162 11700/31215077
213 163 -6067425/31215077
213 165 11700/31215077
213 171 17550/31215077
213 172 210600/31215077
213 173 -234000/31215077
213 174 -652275/31215077
213 175 -6220500/31215077
213 176 40950/31215077
213 177 5850/31215077
213 178 187200/31215077
213 179 11700/1836181
213 180 4538625/31215077
213 181 -1736475/31215077
213 182 573300/31215077
213 183 -29250/31215077
213 184 -90675/31215077
213 185 -760500/31215077
213 186 90675/31215077
213 187 -579150/31215077
213 188 -76050/31215077
213 189 46800/31215077
213 190 -3446625/31215077
213 191 1456650/31215077
213 192 2998125/31215077
213 193 -772200/31215077
213 194 473850/31215077
213 198 -2344875/62430154
213 199 -15669225/31215077
214 34 1/2
214 35 1/2
214 42 1/12
214 43 -999375/62430154
214 44 -269100/31215077
214 45 -11700/31215077
214 46 954525/31215077
214 47 -1521975/31215077
214 48 -4074525/62430154
214 49 5070000/31215077
214 50 -286650/31215077
214 51 -23400/31215077
214 54 23400/31215077
214 55 538200/31215077
214 56 17550/31215077
214 57 23400/31215077
214 58 -23400/31215077
214 59 -11700/31215077
214 60 -13748475/62430154
214 61 13575900/31215077
214 62 -172575/31215077
214 63 -15312375/31215077
214 64 -4658550/31215077
214 65 4247100/31215077
214 66 8090550/31215077
214 67 3542175/31215077
214 68 -7233525/31215077
214 69 29250/31215077
214 70 1088100/31215077
214 72 -23400/31215077
214 73 5449275/31215077
214 77 -16905525/124860308
214 78 -442650/31215077
214 79 5850/31215077
214 80 465075/62430154
214 81 -90675/62430154
214 82 11700/31215077
214 83 628875/62430154
214 84 5850/31215077
214 85 23400/31215077
214 86 -23400/31215077
214 87 11700/31215077
214 88 274950/31215077
214 89 84825/31215077
214 91 -84825/31215077
214 92 -190125/31215077
214 93 -23400/31215077
214 94 380250/31215077
214 95 17550/31215077
214 96 -11700/31215077
214 98 -23400/31215077
214 100 11700/31215077
214 103 -11700/31215077
214 105 -71175/3672362
214 106 -42900/31215077
214 107 -17550/31215077
214 108 17550/31215077
214 109 111150/31215077
214 110 -11700/31215077
214 111 23400/31215077
214 112 11700/31215077
214 113 -11700/31215077
214 114 -11700/31215077
214 115 29250/31215077
214 116 -11700/31215077
214 117 11700/31215077
214 118 -11700/31215077
214 119 -225225/62430154
214 120 17741425/62430154
214 121 -17356950/31215077
214 122 6006000/31215077
214 123 36450375/62430154
214 124 7929675/31215077
214 125 -11839425/31215077
214 126 -17595825/31215077
214 127 -781950/31215077
214 128 13575900/31215077
214 129 -4119375/31215077
214 130 -12373725/31215077
214 132 11700/31215077
214 133 27957475/124860308
214 134 -924625/62430154
214 135 7592325/62430154
214 136 2261025/31215077
214 137 -2760225/31215077
214 138 -6342375/31215077
214 140 8126625/31215077
214 142 23400/31215077
214 143 4330950/31215077
214 145 -11700/31215077
214 147 -2796625/62430154
214 148 -1358175/31215077
214 149 3304275/31215077
214 151 5276700/31215077
214 152 -11700/31215077
214 153 -23400/31215077
214 154 -218400/1836181
214 156 11700/31215077
214 158 13640575/124860308
214 159 -58500/31215077
214 160 -14491425/31215077
214 161 23400/31215077
214 162 11700/31215077
214 163 -6067425/31215077
214 165 11700/31215077
214 171 17550/31215077
214 172 210600/31215077
214 173 -234000/31215077
214 174 -652275/31215077
214 175 -6220500/31215077
214 176 40950/31215077
214 177 5850/31215077
214 178 187200/31215077
214 179 11700/1836181
214 180 4538625/31215077
214 181 -1736475/31215077
214 182 573300/31215077
214 183 -29250/31215077
214 184 -90675/31215077
214 185 -760500/31215077
214 186 90675/31215077
214 187 -579150/31215077
214 188 -76050/31215077
214 189 46800/31215077
214 190 -3446625/31215077
214 191 1456650/31215077
214 192 2998125/31215077
214 193 -772200/31215077
214 194 473850/31215077
214 198 -2344875/62430154
214 199 -15669225/31215077
216 3 -1
216 4 1
216 7 1
218 900 0


==> anc/gluons_nmhv/gluonspm_2L_Nf1 <==
0 8 -35/9
0 9 10/9
0 12 10/3
0 13 10/3
0 14 10/9
0 15 5/9
0 17 -10/9
0 19 -10/9
0 25 5/9
0 30 -10/3
0 32 5/9
0 33 -10/9
0 34 5166398/26325
0 35 5400398/26325
0 36 10/9
0 39 10/9
0 40 10/9
0 42 2685574/78975
0 43 1/8
0 44 1/6
0 46 -1/4
0 47 2/3
0 48 23/24
0 49 -2
0 52 -1/3
0 53 1/6
0 54 -1/6
0 55 -1/3
0 60 19/8
0 61 -31/6
0 62 -5/12
0 63 73/12
0 64 11/6
0 65 -3/2
0 66 -7/2
0 67 -3/2
0 68 31/12
0 70 -1/3
0 73 -23/12
0 77 95/48
0 88 1/6
0 89 -1/3
0 90 1/3
0 91 1/3
0 92 1/6
0 93 -1/6
0 94 -1/3
0 96 1/3
0 98 -1/3
0 101 -1/3
0 105 1/18
0 120 -115/36
0 121 155/24
0 122 -23/12
0 123 -83/12
0 124 -19/6
0 125 17/4
0 126 29/4
0 127 2/3
0 128 -31/6
0 129 17/12
0 130 53/12
0 133 -223/72
0 134 23/72
0 135 -11/8
0 136 -17/12
0 137 5/6
0 138 31/12
0 140 -13/4
0 143 -2
0 147 157/144
0 148 5/12
0 149 -7/12
0 151 -7/3
0 154 1
0 158 -305/144
0 160 71/12
0 163 35/12
0 174 1/4
0 175 7/3
0 180 -7/4
0 181 3/4
0 190 7/4
0 191 -1/2
0 192 -13/12
0 198 29/48
0 199 10/3
1 8 -10/3
1 12 10/3
1 13 10/3
1 17 10/9
1 18 -10/9
1 20 10/9
1 25 -5/9
1 29 5/9
1 30 -10/3
1 31 -10/9
1 34 29366153/1053000
1 35 36386153/1053000
1 38 -10/9
1 39 -10/9
1 42 37556153/6318000
1 43 1063/1224
1 44 7/17
1 45 -5/51
1 46 -499/204
1 47 167/51
1 48 1297/408
1 49 -457/51
1 50 5/51
1 51 -9/17
1 53 -1/6
1 54 37/102
1 55 -25/51
1 56 5/34
1 57 1/34
1 58 -37/102
1 59 4/17
1 60 4741/408
1 61 -380/17
1 62 181/204
1 63 5377/204
1 64 517/68
1 65 -361/51
1 66 -250/17
1 67 -517/102
1 68 763/68
1 69 -3/34
1 70 -32/17
1 72 -10/51
1 73 -1769/204
1 77 20881/2448
1 78 -5/51
1 79 5/102
1 80 -55/408
1 81 5/136
1 82 5/51
1 83 -115/408
1 84 11/51
1 85 9/17
1 86 -9/17
1 87 5/51
1 88 -10/51
1 89 -25/204
1 91 25/204
1 92 5/68
1 93 -37/102
1 94 -5/34
1 95 16/51
1 96 -5/51
1 97 1/3
1 98 -10/51
1 99 1/3
1 100 5/51
1 103 -5/51
1 105 25/72
1 106 13/153
1 107 -13/204
1 108 47/204
1 109 -29/51
1 110 7/102
1 111 10/51
1 112 -4/17
1 113 -9/34
1 114 4/17
1 115 -3/34
1 116 -5/51
1 117 5/51
1 118 -5/51
1 119 613/1224
1 120 -16651/1224
1 121 5537/204
1 122 -327/34
1 123 -11891/408
1 124 -2663/204
1 125 3743/204
1 126 6143/204
1 127 53/34
1 128 -380/17
1 129 1549/204
1 130 1253/68
1 132 5/51
1 133 -31241/2448
1 134 1061/1224
1 135 -2333/408
1 136 -929/204
1 137 733/204
1 138 757/68
1 139 1/6
1 140 -2791/204
1 141 1/6
1 142 10/51
1 143 -281/34
1 145 -5/51
1 147 955/306
1 148 623/306
1 149 -297/68
1 150 1/6
1 151 -397/51
1 152 7/102
1 153 -10/51
1 154 14/3
1 156 5/51
1 158 -5681/816
1 159 -8/51
1 160 4763/204
1 161 -7/51
1 162 5/51
1 163 2503/204
1 165 5/51
1 171 5/34
1 172 5/51
1 173 -5/17
1 174 109/204
1 175 481/51
1 176 35/102
1 177 5/102
1 178 -5/51
1 180 -421/68
1 181 817/204
1 182 -10/51
1 183 -25/102
1 184 5/68
1 185 5/17
1 186 -5/68
1 187 5/34
1 188 71/102
1 189 1/17
1 190 1135/204
1 191 -134/51
1 192 -859/204
1 193 10/51
1 194 -35/34
1 198 284/153
1 199 1283/68
2 2 4
2 6 -4
2 7 4
2 8 -617/216
2 9 857/108
2 11 -10/9
2 13 -10/9
2 14 737/108
2 15 857/216
2 16 949/36
2 17 -953/108
2 18 8/9
2 19 -926/27
2 20 -8/9
2 21 74/27
2 23 -3439/108
2 24 949/36
2 25 1133/216
2 26 -5/3
2 27 10/9
2 28 5/3
2 29 7/18
2 31 -7/9
2 32 2381/72
2 33 -896/27
2 34 67442543/1404000
2 35 28920181/468000
2 36 2381/36
2 37 -148/27
2 38 -7/9
2 39 1013/108
2 40 869/108
2 42 3798727/936000
2 43 67319/18360
2 44 -2558/765
2 45 656/765
2 46 -28369/1020
2 47 25117/1020
2 48 26137/2040
2 49 -838/17
2 50 -1336/765
2 51 1312/765
2 52 62/15
2 53 -124/45
2 54 -1312/765
2 55 2408/255
2 56 -583/255
2 57 -1312/765
2 58 1312/765
2 59 2186/765
2 60 182111/2040
2 61 -26563/170
2 62 14483/612
2 63 575933/3060
2 64 9019/170
2 65 -75413/1530
2 66 -79828/765
2 67 -10331/340
2 68 5625/68
2 69 224/255
2 70 -2600/153
2 72 1312/765
2 73 -44135/612
2 74 -62/15
2 75 -31/45
2 77 1447727/36720
2 78 -351/170
2 79 -553/510
2 80 4441/3060
2 81 -489/340
2 82 -911/765
2 83 5569/1020
2 84 -383/510
2 85 -1312/765
2 86 1822/765
2 87 -673/765
2 88 4477/1530
2 89 4513/1530
2 91 -10837/1530
2 92 -1439/255
2 93 1312/765
2 94 10742/765
2 95 -413/255
2 96 656/765
2 98 142/85
2 100 -383/255
2 102 -31/15
2 103 71/85
2 105 -751/54
2 106 -3911/4590
2 107 583/255
2 108 -583/255
2 109 7409/1530
2 110 656/765
2 111 -1312/765
2 112 -2186/765
2 113 401/765
2 114 2696/765
2 115 224/255
2 116 1676/765
2 117 -383/255
2 118 71/85
2 119 -67117/9180
2 120 -7609/85
2 121 1128293/6120
2 122 -74053/1020
2 123 -307577/1530
2 124 -7061/85
2 125 371903/3060
2 126 614623/3060
2 127 1409/255
2 128 -26563/170
2 129 63539/1020
2 130 43699/340
2 131 -31/15
2 132 -71/85
2 133 -748079/9180
2 134 14827/18360
2 135 -221077/6120
2 136 -61841/3060
2 137 25357/1020
2 138 25001/340
2 140 -265891/3060
2 142 -1312/765
2 143 -27811/510
2 145 1166/765
2 147 16679/1360
2 148 3671/340
2 149 -83813/3060
2 151 -34957/765
2 152 1676/765
2 153 1312/765
2 154 1559/45
2 156 -1166/765
2 158 -381031/7344
2 159 -448/255
2 160 152573/1020
2 161 -3352/765
2 162 -163/765
2 163 31281/340
2 164 62/15
2 165 -112/765
2 170 424/9
2 171 -712/765
2 172 -112/765
2 173 139/510
2 174 -9007/3060
2 175 44428/765
2 176 -539/510
2 177 -56/765
2 178 1097/255
2 179 52/15
2 180 -45109/1020
2 181 2267/68
2 182 1327/255
2 183 -224/255
2 184 271/102
2 185 -4763/510
2 186 2872/765
2 187 -247/170
2 188 -1759/306
2 189 436/765
2 190 132761/3060
2 191 -26953/1530
2 192 -104923/3060
2 193 -1667/255
2 194 3419/510
2 197 -62/45
2 198 1172123/36720
2 199 89093/4590
3 2 4
3 5 -4
3 7 4
3 8 37/18
3 9 -17/9
3 10 -10/9
3 12 -10/9
3 14 -17/9
3 15 -17/18
3 16 -5/27
3 17 35
3 18 -298/9
3 19 56/27
3 20 298/9
3 21 7/27
3 22 10/9
3 23 -1/3
3 24 -5/27
3 25 -485/216
3 26 -3295/108
3 28 3295/108
3 29 6871/216
3 31 -6871/108
3 32 -47/54
3 33 56/27
3 34 -200876213/1404000
3 35 -210392213/1404000
3 36 -47/27
3 37 16/27
3 38 -6871/108
3 39 -485/108
3 40 -8/3
3 42 -8155357/936000
3 43 406337/36720
3 44 3737/3060
3 45 -22/255
3 46 -242711/6120
3 47 284933/6120
3 48 156631/4080
3 49 -2007/17
3 50 2219/3060
3 51 -44/255
3 52 11/5
3 53 -22/15
3 54 44/255
3 55 -1493/1530
3 56 11/85
3 57 44/255
3 58 -44/255
3 59 -22/255
3 60 2070809/12240
3 61 -241879/765
3 62 3117/136
3 63 760063/2040
3 64 662701/6120
3 65 -101693/1020
3 66 -214361/1020
3 67 -47343/680
3 68 66233/408
3 69 99/170
3 70 -2789/102
3 72 -44/255
3 73 -17475/136
3 74 -11/5
3 75 -11/30
3 77 8152261/73440
3 78 -2519/1020
3 79 77/340
3 80 -4001/3060
3 81 -44/85
3 82 22/255
3 83 -398/765
3 84 77/340
3 85 44/255
3 86 -44/255
3 87 -143/510
3 88 -761/765
3 89 319/510
3 91 -1441/510
3 92 -913/340
3 93 -44/255
3 94 3487/510
3 95 11/85
3 96 -22/255
3 98 -77/85
3 100 77/170
3 102 -11/10
3 103 -77/170
3 105 -91/24
3 106 -781/3060
3 107 -11/85
3 108 11/85
3 109 649/1020
3 110 -22/255
3 111 44/255
3 112 22/255
3 113 -22/255
3 114 -22/255
3 115 99/170
3 116 -22/255
3 117 77/170
3 118 -77/170
3 119 -803/1530
3 120 -3522101/18360
3 121 1563283/4080
3 122 -430291/3060
3 123 -2519747/6120
3 124 -30633/170
3 125 1580899/6120
3 126 2559709/6120
3 127 53467/3060
3 128 -241879/765
3 129 694241/6120
3 130 1610813/6120
3 131 -11/10
3 132 77/170
3 133 -2124893/12240
3 134 332681/36720
3 135 -970741/12240
3 136 -38127/680
3 137 319153/6120
3 138 941537/6120
3 140 -1157633/6120
3 142 44/255
3 143 -349529/3060
3 145 -22/255
3 147 2662429/73440
3 148 159997/6120
3 149 -372529/6120
3 151 -106189/1020
3 152 -22/255
3 153 -44/255
3 154 12449/180
3 156 22/255
3 158 -1416937/14688
3 159 -99/85
3 160 1962107/6120
3 161 44/255
3 162 -143/510
3 163 1062167/6120
3 164 11/5
3 165 209/255
3 170 392/9
3 171 253/510
3 172 209/255
3 173 -3071/765
3 174 13733/2040
3 175 202789/1530
3 176 5647/1530
3 177 209/510
3 178 297/170
3 179 11/5
3 180 -591001/6120
3 181 69929/1224
3 182 407/170
3 183 -99/170
3 184 77/34
3 185 -1978/765
3 186 2033/765
3 187 1289/765
3 188 -1229/306
3 189 88/255
3 190 505913/6120
3 191 -18679/510
3 192 -127603/2040
3 193 -407/170
3 194 -1982/255
3 197 -11/15
3 198 2596219/73440
3 199 280009/1530
4 8 -1/18
4 9 -13/3
4 10 -10/9
4 12 20/9
4 13 10/3
4 14 -13/3
4 15 -13/6
4 16 251/27
4 17 17/3
4 18 -4/3
4 19 -134/27
4 20 4/3
4 21 -73/27
4 22 10/9
4 23 -35/9
4 24 251/27
4 25 -19/18
4 26 -32/9
4 28 32/9
4 29 22/9
4 30 -10/3
4 31 -44/9
4 32 239/54
4 33 -134/27
4 34 132343663/2106000
4 35 127897663/2106000
4 36 239/27
4 37 176/27
4 38 -44/9
4 39 -19/9
4 40 -20/9
4 42 144511663/12636000
4 43 37745/7344
4 44 -175/612
4 45 -8/153
4 46 -26495/1224
4 47 29783/1224
4 48 14971/816
4 49 -8881/153
4 50 -563/612
4 51 -16/153
4 52 2
4 53 -25/18
4 54 -19/306
4 55 217/102
4 56 4/51
4 57 16/153
4 58 -16/153
4 59 -8/153
4 60 213041/2448
4 61 -49157/306
4 62 17365/1224
4 63 232253/1224
4 64 67207/1224
4 65 -31139/612
4 66 -65915/612
4 67 -13811/408
4 68 11151/136
4 69 53/102
4 70 -4207/306
4 72 -16/153
4 73 -81151/1224
4 74 -7/3
4 75 -7/18
4 77 801821/14688
4 78 -1511/612
4 79 15/68
4 80 41/612
4 81 1/51
4 82 8/153
4 83 32/51
4 84 15/68
4 85 16/153
4 86 -16/153
4 87 -103/306
4 88 257/306
4 89 -44/153
4 90 1/6
4 91 -575/306
4 92 -349/204
4 93 -16/153
4 94 736/153
4 95 4/51
4 96 35/306
4 98 -62/51
4 100 15/34
4 102 -1/2
4 103 -15/34
4 105 -925/216
4 106 -233/1836
4 107 -4/51
4 108 4/51
4 109 185/612
4 110 -8/153
4 111 16/153
4 112 8/153
4 113 -8/153
4 114 -8/153
4 115 53/102
4 116 -8/153
4 117 15/34
4 118 -15/34
4 119 -329/1836
4 120 -353317/3672
4 121 472721/2448
4 122 -44065/612
4 123 -84917/408
4 124 -3081/34
4 125 53033/408
4 126 259361/1224
4 127 5041/612
4 128 -49157/306
4 129 73817/1224
4 130 161741/1224
4 131 -5/6
4 132 15/34
4 133 -642575/7344
4 134 10195/2448
4 135 -97025/2448
4 136 -33923/1224
4 137 31351/1224
4 138 96473/1224
4 140 -39127/408
4 142 16/153
4 143 -35477/612
4 144 1/6
4 145 -8/153
4 147 255733/14688
4 148 5047/408
4 149 -11759/408
4 151 -30941/612
4 152 -8/153
4 153 -16/153
4 154 137/4
4 155 1/6
4 156 8/153
4 158 -751405/14688
4 159 -53/51
4 160 196091/1224
4 161 16/153
4 162 -103/306
4 163 110183/1224
4 164 2
4 165 127/153
4 170 184/9
4 171 143/306
4 172 127/153
4 173 -127/51
4 174 2807/1224
4 175 20093/306
4 176 217/102
4 177 127/306
4 178 125/102
4 179 5/3
4 180 -58513/1224
4 181 36373/1224
4 182 89/34
4 183 -53/102
4 184 157/102
4 185 -196/51
4 186 215/153
4 187 4/51
4 188 -733/306
4 189 32/153
4 190 51385/1224
4 191 -2812/153
4 192 -38017/1224
4 193 -199/102
4 194 -49/17
4 197 -7/9
4 198 296003/14688
4 199 69931/918
5 8 -19/6
5 9 17/9
5 11 -10/9
5 12 10/3
5 13 20/9
5 14 7/9
5 15 17/18
5 16 -119/27
5 17 -7/9
5 18 -10/9
5 19 68/27
5 20 10/9
5 21 49/27
5 23 7/9
5 24 -119/27
5 25 1/6
5 26 4/9
5 27 10/9
5 28 -4/9
5 29 1/3
5 30 -10/3
5 31 -2/3
5 32 -89/54
5 33 98/27
5 34 174191107/2106000
5 35 189869107/2106000
5 36 -89/27
5 37 -98/27
5 38 -2/3
5 39 -7/9
5 40 10/9
5 42 189635107/12636000
5 43 21667/1836
5 44 280/153
5 45 -3/17
5 46 -12535/306
5 47 29981/612
5 48 2107/51
5 49 -2134/17
5 50 163/153
5 51 -35/51
5 52 2
5 53 -3/2
5 54 53/102
5 55 -305/153
5 56 9/34
5 57 19/102
5 58 -53/102
5 59 8/51
5 60 108781/612
5 61 -102055/306
5 62 385/17
5 63 13355/34
5 64 69895/612
5 65 -10721/102
5 66 -3765/17
5 67 -15077/204
5 68 17423/102
5 69 15/34
5 70 -486/17
5 72 -6/17
5 73 -6871/51
5 74 -2
5 75 -1/3
5 77 108695/918
5 78 -239/102
5 79 -4/51
5 80 -1997/1224
5 81 -59/136
5 82 26/51
5 83 -1301/1224
5 84 10/17
5 85 53/102
5 86 -29/34
5 87 -8/51
5 88 -431/306
5 89 91/204
5 91 -499/204
5 92 -161/68
5 93 -6/17
5 94 619/102
5 95 22/51
5 96 -3/17
5 97 1/3
5 98 -52/51
5 100 3/17
5 102 -1
5 103 -26/51
5 105 -67/24
5 106 -5/34
5 107 -5/51
5 108 22/51
5 109 -8/51
5 110 -1/102
5 111 6/17
5 112 -11/34
5 113 -35/102
5 114 -1/102
5 115 15/34
5 116 -3/17
5 117 26/51
5 118 -26/51
5 119 437/1224
5 120 -744259/3672
5 121 55023/136
5 122 -90437/612
5 123 -531895/1224
5 124 -38909/204
5 125 83507/306
5 126 135275/306
5 127 5809/306
5 128 -102055/306
5 129 36331/306
5 130 84985/306
5 131 -1
5 132 26/51
5 133 -150005/816
5 134 4579/459
5 135 -51395/612
5 136 -2045/34
5 137 33613/612
5 138 49837/306
5 139 1/6
5 140 -61237/306
5 142 19/102
5 143 -18472/153
5 145 -3/17
5 147 287773/7344
5 148 4265/153
5 149 -9838/153
5 150 1/6
5 151 -5648/51
5 152 -3/17
5 153 -53/102
5 154 655/9
5 156 3/17
5 158 -374179/3672
5 159 -62/51
5 160 103873/306
5 161 6/17
5 162 3/17
5 163 27950/153
5 164 2
5 165 43/51
5 170 488/9
5 171 61/102
5 172 43/51
5 173 -1301/306
5 174 773/102
5 175 21481/153
5 176 613/153
5 177 43/102
5 178 76/51
5 179 2
5 180 -31115/306
5 181 9172/153
5 182 101/51
5 183 -79/102
5 184 145/68
5 185 -535/306
5 186 1993/612
5 187 355/153
5 188 -592/153
5 189 19/51
5 190 13292/153
5 191 -3947/102
5 192 -6701/102
5 193 -101/51
5 194 -460/51
5 197 -2/3
5 198 264547/7344
5 199 41309/204
10 0 -1091/216
10 1 -13/6
10 2 113/27
10 3 -5/2
10 5 -53/36
10 6 -53/36
10 7 137/18
10 8 242/15
10 9 -2839/90
10 10 20/9
10 11 10/9
10 12 -89/36
10 13 -43/12
10 14 -853/30
10 15 -526/45
10 16 7937/270
10 17 1387/45
10 18 5/6
10 19 -175/54
10 20 41/9
10 21 -2093/135
10 22 -71/36
10 23 121/36
10 24 7397/270
10 25 -691/45
10 26 -1/9
10 27 -10/9
10 28 1/9
10 29 13/12
10 30 5
10 31 -49/18
10 32 163/108
10 33 -421/54
10 34 -84276433/842400
10 35 -130496113/842400
10 36 20/27
10 37 4021/135
10 38 1/9
10 39 -148/5
10 40 -113/5
10 42 -81880273/5054400
10 43 -38983/1836
10 44 -151/153
10 45 23/153
10 46 23807/306
10 47 -51499/612
10 48 -6469/102
10 49 3589/17
10 50 5/17
10 51 -5/153
10 52 -22/3
10 53 85/18
10 54 -41/306
10 55 -395/153
10 56 -23/102
10 57 -143/306
10 58 41/306
10 59 74/153
10 60 -187349/612
10 61 172379/306
10 62 -7859/153
10 63 -204275/306
10 64 -117893/612
10 65 54583/306
10 66 57476/153
10 67 24523/204
10 68 -9931/34
10 69 -197/102
10 70 8384/153
10 72 46/153
10 73 36161/153
10 74 22/3
10 75 11/9
10 77 -59717/306
10 78 1627/306
10 79 -52/51
10 80 583/408
10 81 219/136
10 82 28/153
10 83 -1307/1224
10 84 152/51
10 85 -41/306
10 86 -61/306
10 87 -856/153
10 88 143/306
10 89 -1177/612
10 91 5665/612
10 92 1711/204
10 93 46/153
10 94 -6629/306
10 95 -173/51
10 96 1043/153
10 97 1/3
10 98 140/51
10 100 -29/17
10 102 11/3
10 103 70/51
10 105 3073/216
10 106 -803/918
10 107 20/51
10 108 -88/51
10 109 640/153
10 110 97/306
10 111 -46/153
10 112 -199/306
10 113 505/306
10 114 97/306
10 115 -197/102
10 116 533/153
10 117 100/51
10 118 70/51
10 119 -16379/3672
10 120 1245467/3672
10 121 -828823/1224
10 122 154705/612
10 123 298037/408
10 124 64397/204
10 125 -15443/34
10 126 -226583/306
10 127 -8837/306
10 128 172379/306
10 129 -63095/306
10 130 -142145/306
10 131 11/3
10 132 -70/51
10 133 2261317/7344
10 134 -1997/153
10 135 84353/612
10 136 28655/306
10 137 -55895/612
10 138 -82949/306
10 139 1/6
10 140 33851/102
10 142 -143/306
10 143 31082/153
10 145 23/153
10 147 -431465/7344
10 148 -2230/51
10 149 1711/17
10 150 1/6
10 151 27554/153
10 152 533/153
10 153 1061/306
10 154 -367/3
10 156 -23/153
10 158 657409/3672
10 159 60/17
10 160 -173429/306
10 161 -1066/153
10 162 -805/153
10 163 -48526/153
10 164 -22/3
10 165 -397/153
10 170 -680/9
10 171 -443/306
10 172 -397/153
10 173 1957/306
10 174 -1235/306
10 175 -34669/153
10 176 -803/153
10 177 -397/306
10 178 -90/17
10 179 -20/3
10 180 49711/306
10 181 -16322/153
10 182 -13/51
10 183 163/102
10 184 -1451/204
10 185 2123/306
10 186 -2617/612
10 187 127/153
10 188 1246/153
10 189 -143/153
10 190 -22568/153
10 191 19841/306
10 192 34699/306
10 193 61/17
10 194 650/51
10 197 22/9
10 198 -18721/272
10 199 -547211/1836
10 201 1591/408
10 202 -31237/612
10 205 34685/1224
10 206 9263/408
10 207 143/34
10 208 -1517/68
10 209 -5/51
10 210 1195/408
10 211 312/17
10 212 -2177/204
10 213 575/102
10 214 5420/51
10 215 -7741/51
10 216 -15763/102
10 217 91427/204
10 220 -1025/17
10 221 -2345/51
10 223 34933/408
10 224 26995/408
10 225 17365/204
10 226 -12671/68
10 234 -40403/204
10 235 349/68
10 236 -263/34
10 239 249/68
10 240 -295/68
10 241 2315/204
10 243 -25/34
10 244 -56/3
10 245 1405/34
10 246 1211/102
10 247 -5867/204
10 248 -341/68
10 249 1155/34
10 250 4271/408
10 251 -507/68
10 252 -1265/68
10 253 -661/204
10 254 -279/68
10 255 -3/68
10 256 -101/17
10 258 25/34
10 259 -819/68
10 262 -129/272
10 263 -250/17
10 265 -575/51
10 266 3977/204
10 267 5023/204
10 268 -28144/51
10 269 54449/51
10 270 -613/17
10 271 -21150/17
10 272 -74843/204
10 273 17602/51
10 274 24301/34
10 275 24521/102
10 276 -18899/34
10 277 -23/34
10 278 1483/17
10 279 1
10 280 626/51
10 281 41173/102
10 283 -5551/12
10 286 10595/34
10 287 24503/102
10 289 -40955/68
10 290 -94931/204
10 291 1425/68
10 292 48757/68
10 299 18435/34
10 301 84383/408
10 302 65303/408
10 303 -39005/204
10 304 -18619/34
10 313 -21065/68
10 314 -9459/68
10 315 10091/51
10 316 25/68
10 317 -830/17
10 318 -1
10 319 -727/102
10 320 -46505/204
10 323 399323/816
10 324 21/68
10 325 -653/17
10 327 -175/34
10 328 -11947/68
10 357 54535/272
10 359 1969/408
10 360 1867/612
10 361 -1333/272
10 362 -63/272
10 363 -863/306
10 364 -4187/816
10 365 -209/17
10 366 1635/136
10 367 -583/136
10 368 -67/204
10 369 15071/408
10 370 -307/68
10 371 105/136
10 372 -1721/272
10 373 -1759/272
10 374 -63/136
10 375 725/272
10 376 693/272
10 377 895/204
10 378 -12055/816
10 380 21/17
10 382 -569/68
10 385 21/34
10 387 -4043/408
10 388 377/102
10 390 -2315/204
10 391 1165/102
10 392 -1148/51
10 393 305/17
10 394 805/68
10 396 -805/68
10 397 -229/34
10 398 56/3
10 399 310/17
10 400 -2317/102
10 401 384/17
10 402 -3/68
10 403 322/17
10 404 19/17
10 405 -955/34
10 406 343/34
10 407 -19739/816
10 408 -50719/2448
10 409 10123/272
10 410 -7675/408
10 411 -39347/816
10 412 -1223/68
10 413 6983/408
10 414 14597/408
10 415 1043/204
10 416 -9109/408
10 418 145/102
10 420 1322/51
10 422 -21/34
10 423 -71863/4896
10 424 1457/1224
10 425 -427/102
10 426 -53/17
10 427 -191/102
10 428 185/204
10 429 -1705/102
10 431 -25/34
10 432 -589/51
10 434 21/34
10 436 -7843/4896
10 437 661/51
10 438 -2255/204
10 439 -465/17
10 440 19/17
10 441 168/17
10 442 41/6
10 444 -98/17
10 446 8953/2448
10 447 3/34
10 448 3169/102
10 449 -38/17
10 450 619/34
10 451 3419/204
10 453 -84/17
10 456 -23/34
10 457 -21/34
10 458 109/68
10 459 19/34
10 460 1331/102
10 461 -113/68
10 462 -21/68
10 463 21/34
10 465 -1609/204
10 466 1063/204
10 467 -166/17
10 468 3/68
10 469 -63/136
10 470 639/68
10 471 63/136
10 472 -63/68
10 473 -33/68
10 474 1/34
10 475 1511/204
10 476 -62/17
10 477 -537/68
10 478 -59/34
10 479 -409/68
10 483 22759/1632
10 484 41929/408
10 485 -2939/612
10 487 250/17
10 488 -7375/612
10 489 6377/204
10 493 575/102
10 494 -3977/204
10 495 -5023/204
10 496 1541/102
10 497 1211/204
10 498 -23/34
10 500 3581/204
10 501 -423/68
10 502 161/17
10 503 -131447/2448
10 504 820931/1224
10 505 -533123/408
10 506 47287/102
10 507 189709/136
10 508 128141/204
10 509 -45448/51
10 510 -146143/102
10 511 -3581/51
10 512 54449/51
10 514 -18410/51
10 517 -90217/102
10 518 -161/17
10 519 1484093/2448
10 520 -753/17
10 521 273
10 522 14653/68
10 523 -17359/102
10 524 -52201/102
10 526 22575/34
10 527 -1
10 528 -626/51
10 529 20152/51
10 530 161/17
10 531 -326053/2448
10 532 -59665/612
10 533 13059/68
10 534 25/68
10 535 37495/102
10 536 331/51
10 537 1777/102
10 538 -1363/6
10 539 -497/34
10 540 821381/2448
10 541 113/68
10 542 -57059/51
10 543 -4243/102
10 544 -254/51
10 545 -29153/51
10 546 -469/34
10 547 -1109/102
10 548 -161/17
10 549 1279/51
10 550 -1267/34
10 551 -23654/51
10 552 -2701/102
10 553 -161/34
10 554 161/17
10 556 32465/102
10 557 -9001/51
10 558 1204/51
10 559 23/34
10 560 -483/68
10 561 -1517/51
10 562 483/68
10 563 -949/68
10 564 -253/34
10 565 23/51
10 566 -8983/34
10 567 4247/34
10 568 19915/102
10 569 -2663/102
10 570 8579/102
10 571 -46519/1224
10 572 -555331/612
10 575 -308405/816
10 576 -716647/2448
10 578 601549/816
10 579 154899/272
10 580 -35605/136
10 581 -268955/272
10 587 -496055/816
10 589 -18056/51
10 590 -18639/68
10 591 8545/17
10 592 244025/204
10 598 127513/204
10 599 2675/68
10 600 -58283/102
10 601 6945/34
10 604 16975/34
10 606 175/34
10 607 -438799/544
10 609 15985/102
10 612 19646/51
10 614 147/34
10 641 -1297339/4896
10 644 30415/1224
10 645 23801/1224
10 646 -63535/408
10 647 -12389/51
10 655 -12985/136
10 656 1696/17
10 657 38101/102
10 659 -19090/51
10 660 1
10 661 727/102
10 662 -3785/17
10 663 -175/34
10 665 168277/544
10 667 -29545/102
10 669 175/34
10 670 -8797/51
10 672 -147/34
10 702 303197/4896
10 704 65465/1224
10 705 -7865/102
10 707 -21115/102
10 708 -877/68
10 709 -931/102
10 710 385/3
10 712 175/34
10 713 -37913/144
10 714 -25/34
10 715 15965/34
10 716 1969/102
10 717 5/6
10 718 85907/204
10 720 161/17
10 723 313/51
10 724 175/34
10 725 -2827/204
10 726 360/17
10 727 26705/102
10 728 3029/204
10 729 175/68
10 730 -175/34
10 731 -12251/68
10 732 6775/68
10 733 -610/51
10 734 -25/68
10 735 525/136
10 736 3167/204
10 737 -525/136
10 738 237/34
10 739 275/68
10 740 -25/102
10 741 30475/204
10 742 -2395/34
10 743 -22547/204
10 744 814/51
10 745 -9427/204
10 747 -183319/1632
10 748 728819/1224
10 753 -21/34
10 758 49843/102
10 759 -1/2
10 760 4565/408
10 761 -9/2
10 763 251/408
10 765 50867/204
10 769 147/34
10 773 161/34
10 774 147/34
10 775 -763/68
10 776 547/34
10 777 20603/102
10 778 791/68
10 779 147/68
10 780 -147/34
10 782 -28177/204
10 783 15679/204
10 784 -198/17
10 785 -21/68
10 786 441/136
10 787 967/68
10 788 -441/136
10 789 475/68
10 790 231/68
10 791 -7/34
10 792 23423/204
10 793 -926/17
10 794 -5761/68
10 795 345/34
10 796 -2577/68
10 805 -5/4
10 814 -1
10 825 -4
10 829 2
10 831 1
10 835 -5/2
10 837 -1/6
10 838 -3
10 840 -8
10 899 194773/8160
10 900 42427/136
11 0 -1091/216
11 1 -13/6
11 2 113/27
11 4 -5/2
11 5 -53/36
11 6 -53/36
11 7 46/9
11 8 34/9
11 9 -41/6
11 10 10/9
11 11 20/9
11 12 -43/12
11 13 -89/36
11 14 -47/18
11 15 2/3
11 16 325/27
11 17 191/18
11 18 -55/6
11 19 -275/54
11 20 163/18
11 21 -71/27
11 22 -10/9
11 23 -61/9
11 24 325/27
11 25 -25/9
11 26 -119/36
11 27 -71/36
11 28 55/18
11 29 281/36
11 30 5
11 31 -191/12
11 32 797/108
11 33 -1135/108
11 34 124060459/4212000
11 35 119848459/4212000
11 36 337/27
11 37 112/27
11 38 -40/3
11 39 -13/3
11 40 59/9
11 42 198472459/25272000
11 43 -103259/7344
11 44 2245/612
11 45 -46/153
11 46 32831/408
11 47 -12005/136
11 48 -15507/272
11 49 3192/17
11 50 1085/612
11 51 -92/153
11 52 22/3
11 53 -89/18
11 54 133/306
11 55 -227/102
11 56 23/51
11 57 92/153
11 58 -92/153
11 59 -46/153
11 60 -80283/272
11 61 54293/102
11 62 -67903/1224
11 63 -780599/1224
11 64 -24377/136
11 65 103733/612
11 66 223337/612
11 67 42889/408
11 68 -108167/408
11 69 69/34
11 70 10477/306
11 72 -92/153
11 73 251653/1224
11 74 -23/3
11 75 -23/18
11 77 -2771639/14688
11 78 7789/612
11 79 161/204
11 80 1973/306
11 81 -827/204
11 82 46/153
11 83 81/68
11 84 161/204
11 85 92/153
11 86 -92/153
11 87 -299/306
11 88 -4859/306
11 89 2095/306
11 90 1/6
11 91 -2195/153
11 92 1457/204
11 93 -92/153
11 94 -1429/153
11 95 23/51
11 96 -41/306
11 98 -178/51
11 100 161/102
11 102 -83/6
11 103 -161/102
11 105 1987/216
11 106 -1633/1836
11 107 -23/51
11 108 23/51
11 109 1357/612
11 110 -46/153
11 111 92/153
11 112 46/153
11 113 -46/153
11 114 -46/153
11 115 69/34
11 116 -46/153
11 117 161/102
11 118 -161/102
11 119 -1679/918
11 120 42511/136
11 121 -1554239/2448
11 122 49733/204
11 123 839995/1224
11 124 15359/51
11 125 -528689/1224
11 126 -860059/1224
11 127 -4577/204
11 128 54293/102
11 129 -85993/408
11 130 -173237/408
11 131 5/2
11 132 161/102
11 133 2169127/7344
11 134 -103867/7344
11 135 321019/2448
11 136 111185/1224
11 137 -11245/136
11 138 -108937/408
11 140 393607/1224
11 142 92/153
11 143 13759/68
11 144 -19/6
11 145 -46/153
11 147 -89363/1632
11 148 -48527/1224
11 149 118487/1224
11 151 95003/612
11 152 -46/153
11 153 -92/153
11 154 -3967/36
11 155 1/6
11 156 46/153
11 158 2452727/14688
11 159 -69/17
11 160 -208507/408
11 161 92/153
11 162 -299/306
11 163 -40493/136
11 164 32/3
11 165 437/153
11 170 -904/9
11 171 -3143/306
11 172 -1399/153
11 173 285/17
11 174 -11693/1224
11 175 -68095/306
11 176 -1825/102
11 177 -2011/306
11 178 -201/34
11 179 -25/3
11 180 64201/408
11 181 -42053/408
11 182 -2821/102
11 183 -69/34
11 184 -235/51
11 185 548/17
11 186 611/306
11 187 53/17
11 188 1765/306
11 189 -428/153
11 190 -173987/1224
11 191 10096/153
11 192 112507/1224
11 193 2821/102
11 194 224/17
11 196 4
11 197 -23/9
11 198 -907589/14688
11 199 -135169/918
11 200 -64/27
11 201 96155/1836
11 203 -7853/459
11 204 -9817/612
11 205 -337/27
11 206 69775/1836
11 207 385/17
11 208 -88/51
11 209 -178339/1836
11 210 178339/1836
11 211 85727/612
11 212 -42401/108
11 214 64/51
11 215 8/17
11 217 -8/17
11 218 -53107/1836
11 219 64001/1836
11 220 -7657/153
11 221 119815/1836
11 222 -20015/918
11 223 -5255/612
11 224 91657/918
11 225 82/9
11 226 1891/68
11 228 52/9
11 231 230/9
11 234 -105149/918
11 235 649/51
11 236 -176/51
11 237 1772/51
11 238 -1673/51
11 239 176/51
11 240 -637/51
11 241 44/17
11 242 128/51
11 243 224/51
11 244 -176/51
11 245 -8/3
11 246 207680/459
11 247 -1754731/1836
11 248 9799/612
11 249 173117/153
11 250 320743/918
11 251 -183365/612
11 252 -365873/612
11 253 -79457/306
11 254 110617/204
11 255 198/17
11 256 -21671/153
11 258 -176/51
11 259 -271519/612
11 260 -44
11 261 -22/3
11 262 94525/306
11 264 -32/17
11 265 -12/17
11 267 12/17
11 269 -128/51
11 270 128/51
11 271 64/51
11 272 -16/17
11 273 16/17
11 274 24/17
11 276 -16/17
11 283 -8/17
11 284 -638749/5508
11 285 24083/102
11 286 9793/1836
11 287 -337073/1836
11 288 -1028/51
11 289 257065/1836
11 290 -306443/1836
11 291 41414/459
11 292 -409217/1836
11 293 -144/17
11 294 18359/459
11 295 128/51
11 296 196931/1836
11 297 32
11 298 16/3
11 299 1725029/11016
11 300 -78313/2754
11 301 4297/459
11 302 36871/306
11 303 38447/918
11 304 -79181/918
11 305 -54/17
11 306 26050/459
11 308 16/17
11 309 54697/918
11 310 12
11 311 2
11 313 -1746589/11016
11 314 262/27
11 315 -81899/918
11 317 100/3
11 320 364/27
11 323 155002/1377
11 324 54/17
11 325 -46654/459
11 327 -16/17
11 328 -113993/918
11 329 -12
11 330 -2
11 335 -2
11 336 -760/27
11 341 490/27
11 342 -322/27
11 351 -434/27
11 352 68/9
11 353 14
11 357 241691/3672
11 358 -784/9
11 359 2527/102
11 360 77/17
11 361 -831/272
11 362 -27427/816
11 363 88/51
11 364 11939/816
11 365 77/17
11 366 -56/17
11 367 113/51
11 368 -176/51
11 369 -223/51
11 370 -22643/272
11 371 37705/816
11 372 -64/51
11 373 -62345/816
11 374 448/51
11 375 -200/51
11 376 288/17
11 377 44/17
11 378 -64/51
11 380 -308/17
11 382 154/17
11 384 -664/9
11 385 -154/17
11 387 -1597/816
11 388 -781/153
11 389 -56/17
11 390 -65/17
11 391 44/17
11 392 712/51
11 394 -128/51
11 395 128/51
11 396 208/51
11 397 -8/3
11 398 224/51
11 399 214/51
11 400 -88/51
11 401 -8/3
11 402 198/17
11 404 -88/51
11 405 154/17
11 406 -154/17
11 407 -1840/153
11 408 -12505271/22032
11 409 329113/272
11 410 -1489823/3672
11 411 -9229285/7344
11 412 -117127/204
11 413 730213/918
11 414 2407199/1836
11 415 68783/918
11 416 -1769563/1836
11 418 256439/918
11 419 -112/17
11 420 813095/918
11 421 296/9
11 422 266/17
11 423 -24148451/44064
11 424 243085/11016
11 425 -903995/3672
11 426 -34015/204
11 427 4918/27
11 428 388589/918
11 429 -501047/918
11 431 50/51
11 432 -274621/918
11 433 16
11 434 38/51
11 436 315311/2592
11 437 84605/918
11 438 -90536/459
11 439 -20186/51
11 440 -88/51
11 441 -176/51
11 442 6539/27
11 444 88/51
11 446 -1579831/5508
11 447 -396/17
11 448 994421/918
11 449 176/51
11 450 -160/51
11 451 919147/1836
11 452 28
11 453 710/51
11 456 -1738/51
11 457 -1408/51
11 458 1606/51
11 459 1595/102
11 460 363463/918
11 461 -1936/51
11 462 -1078/51
11 463 -154/17
11 464 -44/3
11 465 -139241/459
11 466 289121/1836
11 467 -1430/17
11 468 -198/17
11 469 1247/136
11 470 5126/51
11 471 15707/408
11 472 418/17
11 473 -572/51
11 474 -132/17
11 475 438643/1836
11 476 -14477/153
11 477 -78203/306
11 478 1430/17
11 479 -550/51
11 481 44/3
11 482 -44/3
11 483 1747907/14688
11 484 3495109/3672
11 486 568/153
11 487 71/51
11 489 -71/51
11 490 32/17
11 491 -32/17
11 492 -472/51
11 493 12/17
11 494 -12/17
11 495 -71/17
11 497 12/17
11 503 59/17
11 508 64/51
11 509 -128/51
11 510 -64/51
11 511 64/51
11 512 64/51
11 513 -144/17
11 515 64/51
11 516 -112/17
11 518 112/17
11 519 1168/153
11 520 8/17
11 521 -16/17
11 522 -16/17
11 523 8/17
11 524 24/17
11 525 -54/17
11 527 8/17
11 528 -42/17
11 530 42/17
11 531 10/3
11 533 -8/17
11 540 -8/17
11 541 54/17
11 543 -8/17
11 544 42/17
11 546 -42/17
11 571 -146/51
11 573 5058347/22032
11 574 -8672471/22032
11 575 219433/1224
11 576 2425891/7344
11 577 7901/68
11 578 -36923/102
11 579 -213/2
11 580 883/918
11 581 651289/1836
11 583 -32191/459
11 584 -158110/459
11 585 -58/9
11 586 -112/17
11 587 -4481899/44064
11 588 188885/11016
11 589 104675/1224
11 590 -216751/1836
11 591 -134705/918
11 592 -13831/918
11 593 180061/918
11 594 -128/51
11 595 1238/51
11 597 -62/51
11 598 3437551/14688
11 599 -19054/459
11 600 165049/918
11 601 20321/153
11 602 64/51
11 603 128/51
11 604 -4214/27
11 606 -64/51
11 607 -826783/11016
11 608 288/17
11 609 -338705/918
11 610 -128/51
11 611 208/51
11 612 45053/1836
11 613 -32
11 614 -482/51
11 615 1264/51
11 616 1024/51
11 617 -1168/51
11 618 -216/17
11 619 -128635/918
11 620 1408/51
11 621 784/51
11 622 112/17
11 623 32/3
11 624 104617/918
11 625 -55763/1836
11 626 1040/17
11 627 144/17
11 628 2251/408
11 629 -3728/51
11 630 -2065/136
11 631 -304/17
11 632 416/51
11 633 96/17
11 634 -136957/1836
11 635 3755/153
11 636 14414/153
11 637 -1040/17
11 638 400/51
11 639 -32/3
11 640 32/3
11 641 -1948151/14688
11 642 -2626117/3672
11 643 6229/11016
11 644 24971/1836
11 645 823/68
11 646 4183/918
11 647 -107105/1836
11 649 32545/918
11 651 -16/17
11 652 709/459
11 653 2
11 654 8/17
11 655 -539825/11016
11 656 -21949/918
11 657 9301/459
11 659 1509/17
11 660 8/17
11 661 16/17
11 662 299/27
11 663 -8/17
11 665 1027237/11016
11 666 108/17
11 667 -99338/459
11 668 -16/17
11 669 42/17
11 670 -67699/918
11 671 -16
11 672 -84/17
11 675 158/17
11 676 128/17
11 677 -146/17
11 678 -1373/306
11 679 -14326/459
11 680 176/17
11 681 98/17
11 682 42/17
11 683 4
11 684 24605/918
11 685 -10463/918
11 686 390/17
11 687 54/17
11 688 -23/17
11 689 -466/17
11 690 -113/17
11 691 -114/17
11 692 52/17
11 693 36/17
11 694 -15931/918
11 695 310/51
11 696 9187/306
11 697 -390/17
11 698 50/17
11 700 -4
11 701 4
11 702 59633/1836
11 703 -72044/153
11 704 -16/3
11 705 3625/102
11 707 208/9
11 710 -16
11 713 -17209/918
11 715 -25753/153
11 716 -8/17
11 717 -16/17
11 718 67/9
11 720 8/17
11 726 -16/9
11 727 -256/9
11 731 184/9
11 732 -88/9
11 741 -152/9
11 742 64/9
11 743 40/3
11 747 -84821/1224
11 748 -128/3
11 753 -108/17
11 754 4/3
11 758 74689/306
11 760 16/17
11 763 -26/17
11 764 8
11 765 4843/51
11 766 16/3
11 768 98/9
11 769 76/17
11 773 -158/17
11 774 -128/17
11 775 146/17
11 776 281/34
11 777 4478/51
11 778 -176/17
11 779 -98/17
11 780 -42/17
11 781 -4
11 782 -20011/306
11 783 10129/306
11 784 -390/17
11 785 -54/17
11 786 23/17
11 787 466/17
11 788 113/17
11 789 114/17
11 790 -52/17
11 791 -36/17
11 792 15397/306
11 793 -1058/51
11 794 -17551/306
11 795 390/17
11 796 -50/17
11 798 4
11 799 -4
11 809 4/9
11 810 -4/9
11 812 16/9
11 813 -106/9
11 815 -8/3
11 816 8/3
11 818 -8/9
11 819 8/9
11 821 193/18
11 822 -8/9
11 823 -37/12
11 824 4
11 825 -4
11 855 2
11 857 -8/3
11 863 -10
11 864 6
11 867 35/18
11 868 58/3
11 869 -6
11 870 -22/3
11 871 52/3
11 872 -12
11 873 -35/6
11 878 1
11 879 8/3
11 880 29/9
11 881 100/3
11 883 8/3
11 884 -8/3
11 885 8/3
11 886 -8/3
11 887 28
11 896 2
11 898 -2
11 899 22343/1088
11 900 91900/153
14 1 -4
14 2 77/18
14 4 -5/18
14 7 4
14 17 -8/3
14 18 8/3
14 20 -8/3
14 25 17/6
14 26 -3
14 28 3
14 29 1/6
14 31 -1/3
14 34 -2791/1000
14 35 209/1000
14 38 -1/3
14 39 17/3
14 40 3
14 42 1627/18000
14 43 509/272
14 44 105/68
14 45 -2/17
14 46 397/408
14 47 233/408
14 48 1211/272
14 49 -1073/102
14 50 59/68
14 51 -4/17
14 52 3
14 53 -2
14 54 4/17
14 55 -37/34
14 56 3/17
14 57 4/17
14 58 -4/17
14 59 -2/17
14 60 6785/816
14 61 -1045/51
14 62 -389/136
14 63 2911/136
14 64 3175/408
14 65 -411/68
14 66 -741/68
14 67 -1021/136
14 68 1685/136
14 69 27/34
14 70 -155/34
14 72 -4/17
14 73 -1473/136
14 74 -3
14 75 -1/2
14 77 3849/544
14 78 401/204
14 79 21/68
14 80 131/136
14 81 -181/136
14 82 2/17
14 83 5/136
14 84 21/68
14 85 4/17
14 86 -4/17
14 87 -13/34
14 88 -305/68
14 89 143/68
14 91 -347/68
14 92 23/68
14 93 -4/17
14 94 45/34
14 95 3/17
14 96 -2/17
14 98 -21/17
14 100 21/34
14 102 -4
14 103 -21/34
14 105 1/3
14 106 -71/204
14 107 -3/17
14 108 3/17
14 109 59/68
14 110 -2/17
14 111 4/17
14 112 2/17
14 113 -2/17
14 114 -2/17
14 115 27/34
14 116 -2/17
14 117 21/34
14 118 -21/34
14 119 -73/102
14 120 -9263/612
14 121 7421/272
14 122 -1501/204
14 123 -5761/204
14 124 -417/34
14 125 7171/408
14 126 11197/408
14 127 589/204
14 128 -1045/51
14 129 1001/408
14 130 8753/408
14 132 21/34
14 133 -6433/612
14 134 2441/2448
14 135 -4705/816
14 136 -665/136
14 137 1885/408
14 138 3305/408
14 140 -4757/408
14 142 4/17
14 143 -1061/204
14 144 -1
14 145 -2/17
14 147 20359/4896
14 148 1177/408
14 149 -2305/408
14 151 -795/68
14 152 -2/17
14 153 -4/17
14 154 71/12
14 156 2/17
14 158 -23417/4896
14 159 -27/17
14 160 11387/408
14 161 4/17
14 162 -13/34
14 163 4127/408
14 164 4
14 165 19/17
14 171 -79/34
14 172 -32/17
14 173 73/34
14 174 145/136
14 175 913/102
14 176 -44/17
14 177 -49/34
14 178 -21/34
14 179 -1
14 180 -3157/408
14 181 781/408
14 182 -195/34
14 183 -27/34
14 184 -11/68
14 185 233/34
14 186 147/68
14 187 57/34
14 188 -13/17
14 189 -9/17
14 190 1925/408
14 191 -23/17
14 192 -983/136
14 193 195/34
14 194 -25/34
14 196 1
14 197 -1
14 198 2299/1632
14 199 3549/68
15 1 -4
15 2 77/18
15 4 -5/18
15 7 4
15 8 1/6
15 9 -1/3
15 14 -1/3
15 15 -1/6
15 16 -7/3
15 17 1/3
15 19 8/3
15 21 8/3
15 23 -3
15 24 -7/3
15 25 -1/6
15 32 1/6
15 33 8/3
15 34 373/3000
15 35 7373/3000
15 36 1/3
15 37 -16/3
15 39 -1/3
15 40 8/3
15 42 -3209/6000
15 43 -5/4
15 44 -1
15 46 7/6
15 47 -13/6
15 48 -11/4
15 49 26/3
15 50 -1
15 55 2
15 60 -97/12
15 61 50/3
15 62 1/2
15 63 -39/2
15 64 -35/6
15 65 5
15 66 11
15 67 9/2
15 68 -17/2
15 70 2
15 73 13/2
15 77 -69/8
15 78 -2/3
15 80 1
15 83 1
15 84 1
15 87 -2
15 88 1
15 95 -1
15 96 2
15 105 -7/6
15 106 -1/2
15 108 -1/2
15 109 2
15 113 1/2
15 116 1
15 117 1
15 119 -2
15 120 197/18
15 121 -83/4
15 122 20/3
15 123 133/6
15 124 10
15 125 -83/6
15 126 -137/6
15 127 -5/3
15 128 50/3
15 129 -25/6
15 130 -85/6
15 133 365/36
15 134 -25/36
15 135 53/12
15 136 7/2
15 137 -17/6
15 138 -49/6
15 140 61/6
15 143 19/3
15 147 -173/72
15 148 -5/3
15 149 17/6
15 151 7
15 152 1
15 153 1
15 154 -11/3
15 158 397/72
15 160 -115/6
15 161 -2
15 162 -2
15 163 -55/6
15 174 -1/2
15 175 -22/3
15 180 29/6
15 181 -17/6
15 182 2
15 185 -2
15 190 -25/6
15 191 2
15 192 7/2
15 193 -1
15 194 2
15 198 -1/24
15 199 -68/3
16 2 -5/18
16 4 5/18
16 8 -8/3
16 9 16/3
16 14 16/3
16 15 8/3
16 16 -80/9
16 17 -8
16 18 8/3
16 19 32/9
16 20 -8/3
16 21 16/9
16 23 16/3
16 24 -80/9
16 25 13/6
16 26 11/3
16 28 -11/3
16 29 -19/6
16 31 19/3
16 32 -40/9
16 33 32/9
16 34 -2165329/39000
16 35 -613443/13000
16 36 -80/9
16 37 -32/9
16 38 19/3
16 39 13/3
16 40 3
16 42 -2139329/234000
16 43 9205/2448
16 44 451/204
16 45 -2/17
16 46 -593/136
16 47 1075/136
16 48 3115/272
16 49 -3113/102
16 50 313/204
16 51 -4/17
16 52 3
16 53 -2
16 54 4/17
16 55 -247/102
16 56 3/17
16 57 4/17
16 58 -4/17
16 59 -2/17
16 60 9515/272
16 61 -1221/17
16 62 -117/136
16 63 11071/136
16 64 3461/136
16 65 -1499/68
16 66 -3053/68
16 67 -2653/136
16 68 5221/136
16 69 27/34
16 70 -291/34
16 72 -4/17
16 73 -4193/136
16 74 -3
16 75 -1/2
16 77 129569/4896
16 78 401/204
16 79 21/68
16 80 121/408
16 81 -181/136
16 82 2/17
16 83 -257/408
16 84 21/68
16 85 4/17
16 86 -4/17
16 87 -13/34
16 88 -1051/204
16 89 143/68
16 91 -347/68
16 92 23/68
16 93 -4/17
16 94 45/34
16 95 3/17
16 96 -2/17
16 98 -21/17
16 100 21/34
16 102 -4
16 103 -21/34
16 105 1
16 106 -71/204
16 107 -3/17
16 108 3/17
16 109 59/68
16 110 -2/17
16 111 4/17
16 112 2/17
16 113 -2/17
16 114 -2/17
16 115 27/34
16 116 -2/17
16 117 21/34
16 118 -21/34
16 119 -73/102
16 120 -28711/612
16 121 24557/272
16 122 -2019/68
16 123 -6499/68
16 124 -1437/34
16 125 8193/136
16 126 13071/136
16 127 423/68
16 128 -1221/17
16 129 2691/136
16 130 8811/136
16 132 21/34
16 133 -23977/612
16 134 785/272
16 135 -5195/272
16 136 -2025/136
16 137 1807/136
16 138 4547/136
16 140 -5847/136
16 142 4/17
16 143 -1623/68
16 144 -1
16 145 -2/17
16 147 5919/544
16 148 1027/136
16 149 -2219/136
16 151 -2019/68
16 152 -2/17
16 153 -4/17
16 154 69/4
16 156 2/17
16 158 -32195/1632
16 159 -27/17
16 160 11049/136
16 161 4/17
16 162 -13/34
16 163 5093/136
16 164 4
16 165 19/17
16 170 32/3
16 171 -79/34
16 172 -32/17
16 173 151/102
16 174 417/136
16 175 1075/34
16 176 -98/51
16 177 -49/34
16 178 -21/34
16 179 -1
16 180 -3319/136
16 181 1439/136
16 182 -195/34
16 183 -27/34
16 184 -11/68
16 185 767/102
16 186 577/204
16 187 239/102
16 188 -73/51
16 189 -9/17
16 190 2455/136
16 191 -125/17
16 192 -2343/136
16 193 195/34
16 194 -93/34
16 196 1
16 197 -1
16 198 28385/4896
16 199 18263/204
17 2 -5/18
17 4 5/18
17 8 -7/6
17 9 7/3
17 14 7/3
17 15 7/6
17 16 -13/9
17 17 -7/3
17 19 -8/9
17 21 8/9
17 23 -1/3
17 24 -13/9
17 25 1/2
17 26 4/3
17 28 -4/3
17 29 -2/3
17 31 4/3
17 32 11/18
17 33 -8/9
17 34 1905329/39000
17 35 2100329/39000
17 36 11/9
17 37 -16/9
17 38 4/3
17 39 1
17 40 8/3
17 42 626443/78000
17 43 -113/36
17 44 -5/3
17 46 13/2
17 47 -19/2
17 48 -39/4
17 49 86/3
17 50 -5/3
17 55 10/3
17 60 -139/4
17 61 68
17 62 -3/2
17 63 -159/2
17 64 -47/2
17 65 21
17 66 45
17 67 33/2
17 68 -69/2
17 70 6
17 73 53/2
17 77 -2017/72
17 78 -2/3
17 80 5/3
17 83 5/3
17 84 1
17 87 -2
17 88 5/3
17 95 -1
17 96 2
17 105 -11/6
17 106 -1/2
17 108 -1/2
17 109 2
17 113 1/2
17 116 1
17 117 1
17 119 -2
17 120 769/18
17 121 -335/4
17 122 29
17 123 179/2
17 124 40
17 125 -113/2
17 126 -183/2
17 127 -5
17 128 68
17 129 -43/2
17 130 -115/2
17 133 1397/36
17 134 -31/12
17 135 71/4
17 136 27/2
17 137 -23/2
17 138 -67/2
17 140 83/2
17 143 25
17 147 -73/8
17 148 -19/3
17 149 27/2
17 151 25
17 152 1
17 153 1
17 154 -15
17 158 491/24
17 160 -145/2
17 161 -2
17 162 -2
17 163 -73/2
17 170 -32/3
17 173 2/3
17 174 -5/2
17 175 -30
17 176 -2/3
17 180 43/2
17 181 -23/2
17 182 2
17 185 -8/3
17 186 -2/3
17 187 -2/3
17 188 2/3
17 190 -35/2
17 191 8
17 192 27/2
17 193 -1
17 194 4
17 198 -319/72
17 199 -60
18 201 -1591/408
18 202 31237/612
18 205 -34685/1224
18 206 -9263/408
18 207 -143/34
18 208 1517/68
18 209 5/51
18 210 -1195/408
18 211 -312/17
18 212 2177/204
18 213 -575/102
18 214 -5420/51
18 215 7741/51
18 216 15763/102
18 217 -91427/204
18 220 1025/17
18 221 2345/51
18 223 -34933/408
18 224 -26995/408
18 225 -17365/204
18 226 12671/68
18 234 40403/204
18 235 -349/68
18 236 263/34
18 239 -249/68
18 240 295/68
18 241 -2315/204
18 243 25/34
18 244 56/3
18 245 -1405/34
18 246 -1211/102
18 247 5867/204
18 248 341/68
18 249 -1155/34
18 250 -4271/408
18 251 507/68
18 252 1265/68
18 253 661/204
18 254 279/68
18 255 3/68
18 256 101/17
18 258 -25/34
18 259 819/68
18 262 129/272
18 263 250/17
18 265 575/51
18 266 -3977/204
18 267 -5023/204
18 268 28144/51
18 269 -54449/51
18 270 613/17
18 271 21150/17
18 272 74843/204
18 273 -17602/51
18 274 -24301/34
18 275 -24521/102
18 276 18899/34
18 277 23/34
18 278 -1483/17
18 279 -1
18 280 -626/51
18 281 -41173/102
18 283 5551/12
18 286 -10595/34
18 287 -24503/102
18 289 40955/68
18 290 94931/204
18 291 -1425/68
18 292 -48757/68
18 299 -18435/34
18 301 -84383/408
18 302 -65303/408
18 303 39005/204
18 304 18619/34
18 313 21065/68
18 314 9459/68
18 315 -10091/51
18 316 -25/68
18 317 830/17
18 318 1
18 319 727/102
18 320 46505/204
18 323 -399323/816
18 324 -21/68
18 325 653/17
18 327 175/34
18 328 11947/68
18 357 -54535/272
18 359 -1969/408
18 360 -1867/612
18 361 1333/272
18 362 63/272
18 363 863/306
18 364 4187/816
18 365 209/17
18 366 -1635/136
18 367 583/136
18 368 67/204
18 369 -15071/408
18 370 307/68
18 371 -105/136
18 372 1721/272
18 373 1759/272
18 374 63/136
18 375 -725/272
18 376 -693/272
18 377 -895/204
18 378 12055/816
18 380 -21/17
18 382 569/68
18 385 -21/34
18 387 4043/408
18 388 -377/102
18 390 2315/204
18 391 -1165/102
18 392 1148/51
18 393 -305/17
18 394 -805/68
18 396 805/68
18 397 229/34
18 398 -56/3
18 399 -310/17
18 400 2317/102
18 401 -384/17
18 402 3/68
18 403 -322/17
18 404 -19/17
18 405 955/34
18 406 -343/34
18 407 19739/816
18 408 50719/2448
18 409 -10123/272
18 410 7675/408
18 411 39347/816
18 412 1223/68
18 413 -6983/408
18 414 -14597/408
18 415 -1043/204
18 416 9109/408
18 418 -145/102
18 420 -1322/51
18 422 21/34
18 423 71863/4896
18 424 -1457/1224
18 425 427/102
18 426 53/17
18 427 191/102
18 428 -185/204
18 429 1705/102
18 431 25/34
18 432 589/51
18 434 -21/34
18 436 7843/4896
18 437 -661/51
18 438 2255/204
18 439 465/17
18 440 -19/17
18 441 -168/17
18 442 -41/6
18 444 98/17
18 446 -8953/2448
18 447 -3/34
18 448 -3169/102
18 449 38/17
18 450 -619/34
18 451 -3419/204
18 453 84/17
18 456 23/34
18 457 21/34
18 458 -109/68
18 459 -19/34
18 460 -1331/102
18 461 113/68
18 462 21/68
18 463 -21/34
18 465 1609/204
18 466 -1063/204
18 467 166/17
18 468 -3/68
18 469 63/136
18 470 -639/68
18 471 -63/136
18 472 63/68
18 473 33/68
18 474 -1/34
18 475 -1511/204
18 476 62/17
18 477 537/68
18 478 59/34
18 479 409/68
18 483 -22759/1632
18 484 -41929/408
18 485 2939/612
18 487 -250/17
18 488 7375/612
18 489 -6377/204
18 493 -575/102
18 494 3977/204
18 495 5023/204
18 496 -1541/102
18 497 -1211/204
18 498 23/34
18 500 -3581/204
18 501 423/68
18 502 -161/17
18 503 131447/2448
18 504 -820931/1224
18 505 533123/408
18 506 -47287/102
18 507 -189709/136
18 508 -128141/204
18 509 45448/51
18 510 146143/102
18 511 3581/51
18 512 -54449/51
18 514 18410/51
18 517 90217/102
18 518 161/17
18 519 -1484093/2448
18 520 753/17
18 521 -273
18 522 -14653/68
18 523 17359/102
18 524 52201/102
18 526 -22575/34
18 527 1
18 528 626/51
18 529 -20152/51
18 530 -161/17
18 531 326053/2448
18 532 59665/612
18 533 -13059/68
18 534 -25/68
18 535 -37495/102
18 536 -331/51
18 537 -1777/102
18 538 1363/6
18 539 497/34
18 540 -821381/2448
18 541 -113/68
18 542 57059/51
18 543 4243/102
18 544 254/51
18 545 29153/51
18 546 469/34
18 547 1109/102
18 548 161/17
18 549 -1279/51
18 550 1267/34
18 551 23654/51
18 552 2701/102
18 553 161/34
18 554 -161/17
18 556 -32465/102
18 557 9001/51
18 558 -1204/51
18 559 -23/34
18 560 483/68
18 561 1517/51
18 562 -483/68
18 563 949/68
18 564 253/34
18 565 -23/51
18 566 8983/34
18 567 -4247/34
18 568 -19915/102
18 569 2663/102
18 570 -8579/102
18 571 46519/1224
18 572 555331/612
18 575 308405/816
18 576 716647/2448
18 578 -601549/816
18 579 -154899/272
18 580 35605/136
18 581 268955/272
18 587 496055/816
18 589 18056/51
18 590 18639/68
18 591 -8545/17
18 592 -244025/204
18 598 -127513/204
18 599 -2675/68
18 600 58283/102
18 601 -6945/34
18 604 -16975/34
18 606 -175/34
18 607 438799/544
18 609 -15985/102
18 612 -19646/51
18 614 -147/34
18 641 1297339/4896
18 644 -30415/1224
18 645 -23801/1224
18 646 63535/408
18 647 12389/51
18 655 12985/136
18 656 -1696/17
18 657 -38101/102
18 659 19090/51
18 660 -1
18 661 -727/102
18 662 3785/17
18 663 175/34
18 665 -168277/544
18 667 29545/102
18 669 -175/34
18 670 8797/51
18 672 147/34
18 702 -303197/4896
18 704 -65465/1224
18 705 7865/102
18 707 21115/102
18 708 877/68
18 709 931/102
18 710 -385/3
18 712 -175/34
18 713 37913/144
18 714 25/34
18 715 -15965/34
18 716 -1969/102
18 717 -5/6
18 718 -85907/204
18 720 -161/17
18 723 -313/51
18 724 -175/34
18 725 2827/204
18 726 -360/17
18 727 -26705/102
18 728 -3029/204
18 729 -175/68
18 730 175/34
18 731 12251/68
18 732 -6775/68
18 733 610/51
18 734 25/68
18 735 -525/136
18 736 -3167/204
18 737 525/136
18 738 -237/34
18 739 -275/68
18 740 25/102
18 741 -30475/204
18 742 2395/34
18 743 22547/204
18 744 -814/51
18 745 9427/204
18 747 183319/1632
18 748 -728819/1224
18 753 21/34
18 758 -49843/102
18 759 1/2
18 760 -4565/408
18 761 9/2
18 763 -251/408
18 765 -50867/204
18 769 -147/34
18 773 -161/34
18 774 -147/34
18 775 763/68
18 776 -547/34
18 777 -20603/102
18 778 -791/68
18 779 -147/68
18 780 147/34
18 782 28177/204
18 783 -15679/204
18 784 198/17
18 785 21/68
18 786 -441/136
18 787 -967/68
18 788 441/136
18 789 -475/68
18 790 -231/68
18 791 7/34
18 792 -23423/204
18 793 926/17
18 794 5761/68
18 795 -345/34
18 796 2577/68
18 805 5/4
18 814 1
18 825 4
18 829 -2
18 831 -1
18 835 5/2
18 837 1/6
18 838 3
18 840 8
18 899 -194773/8160
18 900 -42427/136
19 200 64/27
19 201 -96155/1836
19 203 7853/459
19 204 9817/612
19 205 337/27
19 206 -69775/1836
19 207 -385/17
19 208 88/51
19 209 178339/1836
19 210 -178339/1836
19 211 -85727/612
19 212 42401/108
19 214 -64/51
19 215 -8/17
19 217 8/17
19 218 53107/1836
19 219 -64001/1836
19 220 7657/153
19 221 -119815/1836
19 222 20015/918
19 223 5255/612
19 224 -91657/918
19 225 -82/9
19 226 -1891/68
19 228 -52/9
19 231 -230/9
19 234 105149/918
19 235 -649/51
19 236 176/51
19 237 -1772/51
19 238 1673/51
19 239 -176/51
19 240 637/51
19 241 -44/17
19 242 -128/51
19 243 -224/51
19 244 176/51
19 245 8/3
19 246 -207680/459
19 247 1754731/1836
19 248 -9799/612
19 249 -173117/153
19 250 -320743/918
19 251 183365/612
19 252 365873/612
19 253 79457/306
19 254 -110617/204
19 255 -198/17
19 256 21671/153
19 258 176/51
19 259 271519/612
19 260 44
19 261 22/3
19 262 -94525/306
19 264 32/17
19 265 12/17
19 267 -12/17
19 269 128/51
19 270 -128/51
19 271 -64/51
19 272 16/17
19 273 -16/17
19 274 -24/17
19 276 16/17
19 283 8/17
19 284 638749/5508
19 285 -24083/102
19 286 -9793/1836
19 287 337073/1836
19 288 1028/51
19 289 -257065/1836
19 290 306443/1836
19 291 -41414/459
19 292 409217/1836
19 293 144/17
19 294 -18359/459
19 295 -128/51
19 296 -196931/1836
19 297 -32
19 298 -16/3
19 299 -1725029/11016
19 300 78313/2754
19 301 -4297/459
19 302 -36871/306
19 303 -38447/918
19 304 79181/918
19 305 54/17
19 306 -26050/459
19 308 -16/17
19 309 -54697/918
19 310 -12
19 311 -2
19 313 1746589/11016
19 314 -262/27
19 315 81899/918
19 317 -100/3
19 320 -364/27
19 323 -155002/1377
19 324 -54/17
19 325 46654/459
19 327 16/17
19 328 113993/918
19 329 12
19 330 2
19 335 2
19 336 760/27
19 341 -490/27
19 342 322/27
19 351 434/27
19 352 -68/9
19 353 -14
19 357 -241691/3672
19 358 784/9
19 359 -2527/102
19 360 -77/17
19 361 831/272
19 362 27427/816
19 363 -88/51
19 364 -11939/816
19 365 -77/17
19 366 56/17
19 367 -113/51
19 368 176/51
19 369 223/51
19 370 22643/272
19 371 -37705/816
19 372 64/51
19 373 62345/816
19 374 -448/51
19 375 200/51
19 376 -288/17
19 377 -44/17
19 378 64/51
19 380 308/17
19 382 -154/17
19 384 664/9
19 385 154/17
19 387 1597/816
19 388 781/153
19 389 56/17
19 390 65/17
19 391 -44/17
19 392 -712/51
19 394 128/51
19 395 -128/51
19 396 -208/51
19 397 8/3
19 398 -224/51
19 399 -214/51
19 400 88/51
19 401 8/3
19 402 -198/17
19 404 88/51
19 405 -154/17
19 406 154/17
19 407 1840/153
19 408 12505271/22032
19 409 -329113/272
19 410 1489823/3672
19 411 9229285/7344
19 412 117127/204
19 413 -730213/918
19 414 -2407199/1836
19 415 -68783/918
19 416 1769563/1836
19 418 -256439/918
19 419 112/17
19 420 -813095/918
19 421 -296/9
19 422 -266/17
19 423 24148451/44064
19 424 -243085/11016
19 425 903995/3672
19 426 34015/204
19 427 -4918/27
19 428 -388589/918
19 429 501047/918
19 431 -50/51
19 432 274621/918
19 433 -16
19 434 -38/51
19 436 -315311/2592
19 437 -84605/918
19 438 90536/459
19 439 20186/51
19 440 88/51
19 441 176/51
19 442 -6539/27
19 444 -88/51
19 446 1579831/5508
19 447 396/17
19 448 -994421/918
19 449 -176/51
19 450 160/51
19 451 -919147/1836
19 452 -28
19 453 -710/51
19 456 1738/51
19 457 1408/51
19 458 -1606/51
19 459 -1595/102
19 460 -363463/918
19 461 1936/51
19 462 1078/51
19 463 154/17
19 464 44/3
19 465 139241/459
19 466 -289121/1836
19 467 1430/17
19 468 198/17
19 469 -1247/136
19 470 -5126/51
19 471 -15707/408
19 472 -418/17
19 473 572/51
19 474 132/17
19 475 -438643/1836
19 476 14477/153
19 477 78203/306
19 478 -1430/17
19 479 550/51
19 481 -44/3
19 482 44/3
19 483 -1747907/14688
19 484 -3495109/3672
19 486 -568/153
19 487 -71/51
19 489 71/51
19 490 -32/17
19 491 32/17
19 492 472/51
19 493 -12/17
19 494 12/17
19 495 71/17
19 497 -12/17
19 503 -59/17
19 508 -64/51
19 509 128/51
19 510 64/51
19 511 -64/51
19 512 -64/51
19 513 144/17
19 515 -64/51
19 516 112/17
19 518 -112/17
19 519 -1168/153
19 520 -8/17
19 521 16/17
19 522 16/17
19 523 -8/17
19 524 -24/17
19 525 54/17
19 527 -8/17
19 528 42/17
19 530 -42/17
19 531 -10/3
19 533 8/17
19 540 8/17
19 541 -54/17
19 543 8/17
19 544 -42/17
19 546 42/17
19 571 146/51
19 573 -5058347/22032
19 574 8672471/22032
19 575 -219433/1224
19 576 -2425891/7344
19 577 -7901/68
19 578 36923/102
19 579 213/2
19 580 -883/918
19 581 -651289/1836
19 583 32191/459
19 584 158110/459
19 585 58/9
19 586 112/17
19 587 4481899/44064
19 588 -188885/11016
19 589 -104675/1224
19 590 216751/1836
19 591 134705/918
19 592 13831/918
19 593 -180061/918
19 594 128/51
19 595 -1238/51
19 597 62/51
19 598 -3437551/14688
19 599 19054/459
19 600 -165049/918
19 601 -20321/153
19 602 -64/51
19 603 -128/51
19 604 4214/27
19 606 64/51
19 607 826783/11016
19 608 -288/17
19 609 338705/918
19 610 128/51
19 611 -208/51
19 612 -45053/1836
19 613 32
19 614 482/51
19 615 -1264/51
19 616 -1024/51
19 617 1168/51
19 618 216/17
19 619 128635/918
19 620 -1408/51
19 621 -784/51
19 622 -112/17
19 623 -32/3
19 624 -104617/918
19 625 55763/1836
19 626 -1040/17
19 627 -144/17
19 628 -2251/408
19 629 3728/51
19 630 2065/136
19 631 304/17
19 632 -416/51
19 633 -96/17
19 634 136957/1836
19 635 -3755/153
19 636 -14414/153
19 637 1040/17
19 638 -400/51
19 639 32/3
19 640 -32/3
19 641 1948151/14688
19 642 2626117/3672
19 643 -6229/11016
19 644 -24971/1836
19 645 -823/68
19 646 -4183/918
19 647 107105/1836
19 649 -32545/918
19 651 16/17
19 652 -709/459
19 653 -2
19 654 -8/17
19 655 539825/11016
19 656 21949/918
19 657 -9301/459
19 659 -1509/17
19 660 -8/17
19 661 -16/17
19 662 -299/27
19 663 8/17
19 665 -1027237/11016
19 666 -108/17
19 667 99338/459
19 668 16/17
19 669 -42/17
19 670 67699/918
19 671 16
19 672 84/17
19 675 -158/17
19 676 -128/17
19 677 146/17
19 678 1373/306
19 679 14326/459
19 680 -176/17
19 681 -98/17
19 682 -42/17
19 683 -4
19 684 -24605/918
19 685 10463/918
19 686 -390/17
19 687 -54/17
19 688 23/17
19 689 466/17
19 690 113/17
19 691 114/17
19 692 -52/17
19 693 -36/17
19 694 15931/918
19 695 -310/51
19 696 -9187/306
19 697 390/17
19 698 -50/17
19 700 4
19 701 -4
19 702 -59633/1836
19 703 72044/153
19 704 16/3
19 705 -3625/102
19 707 -208/9
19 710 16
19 713 17209/918
19 715 25753/153
19 716 8/17
19 717 16/17
19 718 -67/9
19 720 -8/17
19 726 16/9
19 727 256/9
19 731 -184/9
19 732 88/9
19 741 152/9
19 742 -64/9
19 743 -40/3
19 747 84821/1224
19 748 128/3
19 753 108/17
19 754 -4/3
19 758 -74689/306
19 760 -16/17
19 763 26/17
19 764 -8
19 765 -4843/51
19 766 -16/3
19 768 -98/9
19 769 -76/17
19 773 158/17
19 774 128/17
19 775 -146/17
19 776 -281/34
19 777 -4478/51
19 778 176/17
19 779 98/17
19 780 42/17
19 781 4
19 782 20011/306
19 783 -10129/306
19 784 390/17
19 785 54/17
19 786 -23/17
19 787 -466/17
19 788 -113/17
19 789 -114/17
19 790 52/17
19 791 36/17
19 792 -15397/306
19 793 1058/51
19 794 17551/306
19 795 -390/17
19 796 50/17
19 798 -4
19 799 4
19 809 -4/9
19 810 4/9
19 812 -16/9
19 813 106/9
19 815 8/3
19 816 -8/3
19 818 8/9
19 819 -8/9
19 821 -193/18
19 822 8/9
19 823 37/12
19 824 -4
19 825 4
19 855 -2
19 857 8/3
19 863 10
19 864 -6
19 867 -35/18
19 868 -58/3
19 869 6
19 870 22/3
19 871 -52/3
19 872 12
19 873 35/6
19 878 -1
19 879 -8/3
19 880 -29/9
19 881 -100/3
19 883 -8/3
19 884 8/3
19 885 -8/3
19 886 8/3
19 887 -28
19 896 -2
19 898 2
19 899 -22343/1088
19 900 -91900/153
20 1 4
20 2 -4
20 7 -4
20 8 40/3
20 9 -80/3
20 14 -80/3
20 15 -40/3
20 16 400/9
20 17 160/3
20 18 -80/3
20 19 -160/9
20 20 80/3
20 21 -80/9
20 23 -80/3
20 24 400/9
20 25 -17
20 26 -58/3
20 28 58/3
20 29 23
20 31 -46
20 32 200/9
20 33 -160/9
20 34 127451/360
20 35 112811/360
20 36 400/9
20 37 160/9
20 38 -46
20 39 -34
20 40 -14
20 42 131771/2160
20 43 -39013/1224
20 44 389/102
20 45 -20/51
20 46 10753/68
20 47 -12035/68
20 48 -16795/136
20 49 20221/51
20 50 53/34
20 51 -40/51
20 52 10
20 53 -20/3
20 54 40/51
20 55 -49/51
20 56 10/17
20 57 40/51
20 58 -40/51
20 59 -20/51
20 60 -82379/136
20 61 18778/17
20 62 -21121/204
20 63 -268733/204
20 64 -25421/68
20 65 35753/102
20 66 76535/102
20 67 15389/68
20 68 -37765/68
20 69 45/17
20 70 3985/51
20 72 -40/51
20 73 88243/204
20 74 -10
20 75 -5/3
20 77 -318715/816
20 78 2119/102
20 79 35/34
20 80 785/68
20 81 -415/68
20 82 20/51
20 83 637/204
20 84 35/34
20 85 40/51
20 86 -40/51
20 87 -65/51
20 88 -2273/102
20 89 1055/102
20 91 -2075/102
20 92 401/34
20 93 -40/51
20 94 -863/51
20 95 10/17
20 96 -20/51
20 98 -70/17
20 100 35/17
20 102 -20
20 103 -35/17
20 105 133/9
20 106 -355/306
20 107 -10/17
20 108 10/17
20 109 295/102
20 110 -20/51
20 111 40/51
20 112 20/51
20 113 -20/51
20 114 -20/51
20 115 45/17
20 116 -20/51
20 117 35/17
20 118 -35/17
20 119 -365/153
20 120 200405/306
20 121 -540623/408
20 122 17035/34
20 123 145835/102
20 124 10661/17
20 125 -183299/204
20 126 -297901/204
20 127 -1743/34
20 128 18778/17
20 129 -28835/68
20 130 -60795/68
20 131 4
20 132 35/17
20 133 10398/17
20 134 -36505/1224
20 135 111793/408
20 136 38699/204
20 137 -11903/68
20 138 -37347/68
20 140 135733/204
20 142 40/51
20 143 14023/34
20 144 -6
20 145 -20/51
20 147 -95525/816
20 148 -17305/204
20 149 41537/204
20 151 34241/102
20 152 -20/51
20 153 -40/51
20 154 -1399/6
20 156 20/51
20 158 843929/2448
20 159 -90/17
20 160 -73385/68
20 161 40/51
20 162 -65/51
20 163 -41605/68
20 164 16
20 165 190/51
20 170 -640/3
20 171 -803/51
20 172 -728/51
20 173 1453/51
20 174 -4307/204
20 175 -23593/51
20 176 -1528/51
20 177 -517/51
20 178 -171/17
20 179 -14
20 180 22439/68
20 181 -14239/68
20 182 -733/17
20 183 -45/17
20 184 -313/34
20 185 2525/51
20 186 395/102
20 187 149/51
20 188 686/51
20 189 -226/51
20 190 -59669/204
20 191 6842/51
20 192 40645/204
20 193 733/17
20 194 457/17
20 196 6
20 197 -10/3
20 198 -103427/816
20 199 -125129/306
20 200 -32/9
20 201 96155/1224
20 203 -7853/306
20 204 -9817/408
20 205 -337/18
20 206 69775/1224
20 207 1155/34
20 208 -44/17
20 209 -178339/1224
20 210 178339/1224
20 211 85727/408
20 212 -42401/72
20 214 32/17
20 215 12/17
20 217 -12/17
20 218 -53107/1224
20 219 64001/1224
20 220 -7657/102
20 221 119815/1224
20 222 -20015/612
20 223 -5255/408
20 224 91657/612
20 225 41/3
20 226 5673/136
20 228 26/3
20 231 115/3
20 234 -105149/612
20 235 649/34
20 236 -88/17
20 237 886/17
20 238 -1673/34
20 239 88/17
20 240 -637/34
20 241 66/17
20 242 64/17
20 243 112/17
20 244 -88/17
20 245 -4
20 246 103840/153
20 247 -1754731/1224
20 248 9799/408
20 249 173117/102
20 250 320743/612
20 251 -183365/408
20 252 -365873/408
20 253 -79457/204
20 254 110617/136
20 255 297/17
20 256 -21671/102
20 258 -88/17
20 259 -271519/408
20 260 -66
20 261 -11
20 262 94525/204
20 264 -48/17
20 265 -18/17
20 267 18/17
20 269 -64/17
20 270 64/17
20 271 32/17
20 272 -24/17
20 273 24/17
20 274 36/17
20 276 -24/17
20 283 -12/17
20 284 -638749/3672
20 285 24083/68
20 286 9793/1224
20 287 -337073/1224
20 288 -514/17
20 289 257065/1224
20 290 -306443/1224
20 291 20707/153
20 292 -409217/1224
20 293 -216/17
20 294 18359/306
20 295 64/17
20 296 196931/1224
20 297 48
20 298 8
20 299 1725029/7344
20 300 -78313/1836
20 301 4297/306
20 302 36871/204
20 303 38447/612
20 304 -79181/612
20 305 -81/17
20 306 13025/153
20 308 24/17
20 309 54697/612
20 310 18
20 311 3
20 313 -1746589/7344
20 314 131/9
20 315 -81899/612
20 317 50
20 320 182/9
20 323 77501/459
20 324 81/17
20 325 -23327/153
20 327 -24/17
20 328 -113993/612
20 329 -18
20 330 -3
20 335 -3
20 336 -380/9
20 341 245/9
20 342 -161/9
20 351 -217/9
20 352 34/3
20 353 21
20 357 241691/2448
20 358 -392/3
20 359 2527/68
20 360 231/34
20 361 -2493/544
20 362 -27427/544
20 363 44/17
20 364 11939/544
20 365 231/34
20 366 -84/17
20 367 113/34
20 368 -88/17
20 369 -223/34
20 370 -67929/544
20 371 37705/544
20 372 -32/17
20 373 -62345/544
20 374 224/17
20 375 -100/17
20 376 432/17
20 377 66/17
20 378 -32/17
20 380 -462/17
20 382 231/17
20 384 -332/3
20 385 -231/17
20 387 -1597/544
20 388 -781/102
20 389 -84/17
20 390 -195/34
20 391 66/17
20 392 356/17
20 394 -64/17
20 395 64/17
20 396 104/17
20 397 -4
20 398 112/17
20 399 107/17
20 400 -44/17
20 401 -4
20 402 297/17
20 404 -44/17
20 405 231/17
20 406 -231/17
20 407 -920/51
20 408 -12505271/14688
20 409 987339/544
20 410 -1489823/2448
20 411 -9229285/4896
20 412 -117127/136
20 413 730213/612
20 414 2407199/1224
20 415 68783/612
20 416 -1769563/1224
20 418 256439/612
20 419 -168/17
20 420 813095/612
20 421 148/3
20 422 399/17
20 423 -24148451/29376
20 424 243085/7344
20 425 -903995/2448
20 426 -34015/136
20 427 2459/9
20 428 388589/612
20 429 -501047/612
20 431 25/17
20 432 -274621/612
20 433 24
20 434 19/17
20 436 315311/1728
20 437 84605/612
20 438 -45268/153
20 439 -10093/17
20 440 -44/17
20 441 -88/17
20 442 6539/18
20 444 44/17
20 446 -1579831/3672
20 447 -594/17
20 448 994421/612
20 449 88/17
20 450 -80/17
20 451 919147/1224
20 452 42
20 453 355/17
20 456 -869/17
20 457 -704/17
20 458 803/17
20 459 1595/68
20 460 363463/612
20 461 -968/17
20 462 -539/17
20 463 -231/17
20 464 -22
20 465 -139241/306
20 466 289121/1224
20 467 -2145/17
20 468 -297/17
20 469 3741/272
20 470 2563/17
20 471 15707/272
20 472 627/17
20 473 -286/17
20 474 -198/17
20 475 438643/1224
20 476 -14477/102
20 477 -78203/204
20 478 2145/17
20 479 -275/17
20 481 22
20 482 -22
20 483 1747907/9792
20 484 3495109/2448
20 486 284/51
20 487 71/34
20 489 -71/34
20 490 48/17
20 491 -48/17
20 492 -236/17
20 493 18/17
20 494 -18/17
20 495 -213/34
20 497 18/17
20 503 177/34
20 508 32/17
20 509 -64/17
20 510 -32/17
20 511 32/17
20 512 32/17
20 513 -216/17
20 515 32/17
20 516 -168/17
20 518 168/17
20 519 584/51
20 520 12/17
20 521 -24/17
20 522 -24/17
20 523 12/17
20 524 36/17
20 525 -81/17
20 527 12/17
20 528 -63/17
20 530 63/17
20 531 5
20 533 -12/17
20 540 -12/17
20 541 81/17
20 543 -12/17
20 544 63/17
20 546 -63/17
20 571 -73/17
20 573 5058347/14688
20 574 -8672471/14688
20 575 219433/816
20 576 2425891/4896
20 577 23703/136
20 578 -36923/68
20 579 -639/4
20 580 883/612
20 581 651289/1224
20 583 -32191/306
20 584 -79055/153
20 585 -29/3
20 586 -168/17
20 587 -4481899/29376
20 588 188885/7344
20 589 104675/816
20 590 -216751/1224
20 591 -134705/612
20 592 -13831/612
20 593 180061/612
20 594 -64/17
20 595 619/17
20 597 -31/17
20 598 3437551/9792
20 599 -9527/153
20 600 165049/612
20 601 20321/102
20 602 32/17
20 603 64/17
20 604 -2107/9
20 606 -32/17
20 607 -826783/7344
20 608 432/17
20 609 -338705/612
20 610 -64/17
20 611 104/17
20 612 45053/1224
20 613 -48
20 614 -241/17
20 615 632/17
20 616 512/17
20 617 -584/17
20 618 -324/17
20 619 -128635/612
20 620 704/17
20 621 392/17
20 622 168/17
20 623 16
20 624 104617/612
20 625 -55763/1224
20 626 1560/17
20 627 216/17
20 628 2251/272
20 629 -1864/17
20 630 -6195/272
20 631 -456/17
20 632 208/17
20 633 144/17
20 634 -136957/1224
20 635 3755/102
20 636 7207/51
20 637 -1560/17
20 638 200/17
20 639 -16
20 640 16
20 641 -1948151/9792
20 642 -2626117/2448
20 643 6229/7344
20 644 24971/1224
20 645 2469/136
20 646 4183/612
20 647 -107105/1224
20 649 32545/612
20 651 -24/17
20 652 709/306
20 653 3
20 654 12/17
20 655 -539825/7344
20 656 -21949/612
20 657 9301/306
20 659 4527/34
20 660 12/17
20 661 24/17
20 662 299/18
20 663 -12/17
20 665 1027237/7344
20 666 162/17
20 667 -49669/153
20 668 -24/17
20 669 63/17
20 670 -67699/612
20 671 -24
20 672 -126/17
20 675 237/17
20 676 192/17
20 677 -219/17
20 678 -1373/204
20 679 -7163/153
20 680 264/17
20 681 147/17
20 682 63/17
20 683 6
20 684 24605/612
20 685 -10463/612
20 686 585/17
20 687 81/17
20 688 -69/34
20 689 -699/17
20 690 -339/34
20 691 -171/17
20 692 78/17
20 693 54/17
20 694 -15931/612
20 695 155/17
20 696 9187/204
20 697 -585/17
20 698 75/17
20 700 -6
20 701 6
20 702 59633/1224
20 703 -36022/51
20 704 -8
20 705 3625/68
20 707 104/3
20 710 -24
20 713 -17209/612
20 715 -25753/102
20 716 -12/17
20 717 -24/17
20 718 67/6
20 720 12/17
20 726 -8/3
20 727 -128/3
20 731 92/3
20 732 -44/3
20 741 -76/3
20 742 32/3
20 743 20
20 747 -84821/816
20 748 -64
20 753 -162/17
20 754 2
20 758 74689/204
20 760 24/17
20 763 -39/17
20 764 12
20 765 4843/34
20 766 8
20 768 49/3
20 769 114/17
20 773 -237/17
20 774 -192/17
20 775 219/17
20 776 843/68
20 777 2239/17
20 778 -264/17
20 779 -147/17
20 780 -63/17
20 781 -6
20 782 -20011/204
20 783 10129/204
20 784 -585/17
20 785 -81/17
20 786 69/34
20 787 699/17
20 788 339/34
20 789 171/17
20 790 -78/17
20 791 -54/17
20 792 15397/204
20 793 -529/17
20 794 -17551/204
20 795 585/17
20 796 -75/17
20 798 6
20 799 -6
20 809 2/3
20 810 -2/3
20 812 8/3
20 813 -53/3
20 815 -4
20 816 4
20 818 -4/3
20 819 4/3
20 821 193/12
20 822 -4/3
20 823 -37/8
20 824 6
20 825 -6
20 855 3
20 857 -4
20 863 -15
20 864 9
20 867 35/12
20 868 29
20 869 -9
20 870 -11
20 871 26
20 872 -18
20 873 -35/4
20 878 3/2
20 879 4
20 880 29/6
20 881 50
20 883 4
20 884 -4
20 885 4
20 886 -4
20 887 42
20 896 3
20 898 -3
20 899 67029/2176
20 900 45950/51
21 1 4
21 2 -4
21 7 -4
21 8 7/3
21 9 -14/3
21 14 -14/3
21 15 -7/3
21 16 122/9
21 17 14/3
21 19 -80/9
21 21 -64/9
21 23 2/3
21 24 122/9
21 25 1
21 26 -20/3
21 28 20/3
21 29 10/3
21 31 -20/3
21 32 37/9
21 33 -80/9
21 34 -4019153/23400
21 35 -4253153/23400
21 36 74/9
21 37 128/9
21 38 -20/3
21 39 2
21 40 -16/3
21 42 -3800753/140400
21 43 1979/612
21 44 605/51
21 45 -92/17
21 46 3775/102
21 47 -1069/102
21 48 1253/68
21 49 -208/17
21 50 -13/51
21 51 -184/17
21 52 -12
21 53 8
21 54 184/17
21 55 -1618/51
21 56 240/17
21 57 184/17
21 58 -184/17
21 59 -296/17
21 60 -8545/204
21 61 2114/51
21 62 -1575/34
21 63 -2351/34
21 64 -1355/102
21 65 161/17
21 66 463/17
21 67 -3/34
21 68 -1201/34
21 69 -42/17
21 70 430/17
21 72 -184/17
21 73 1973/34
21 74 12
21 75 2
21 77 56527/1224
21 78 -259/51
21 79 131/17
21 80 -14/51
21 81 111/17
21 82 126/17
21 83 -1091/51
21 84 199/17
21 85 184/17
21 86 -252/17
21 87 -146/17
21 88 -416/51
21 89 -268/17
21 91 472/17
21 92 375/17
21 93 -184/17
21 94 -886/17
21 95 70/17
21 96 112/17
21 98 -252/17
21 100 194/17
21 102 6
21 103 -126/17
21 105 299/6
21 106 76/51
21 107 -240/17
21 108 189/17
21 109 -265/17
21 110 -92/17
21 111 184/17
21 112 296/17
21 113 -7/17
21 114 -364/17
21 115 -42/17
21 116 -126/17
21 117 296/17
21 118 -126/17
21 119 1585/51
21 120 1423/306
21 121 -2251/68
21 122 1328/51
21 123 4993/102
21 124 -20/17
21 125 -587/102
21 126 -3401/102
21 127 271/51
21 128 2114/51
21 129 -2641/102
21 130 -3457/102
21 131 6
21 132 126/17
21 133 665/68
21 134 10043/612
21 135 -379/204
21 136 -975/34
21 137 -533/102
21 138 -625/102
21 140 -875/102
21 142 184/17
21 143 421/51
21 145 -160/17
21 147 25819/1224
21 148 55/34
21 149 89/102
21 151 63/17
21 152 -126/17
21 153 -82/17
21 154 -43/3
21 156 160/17
21 158 36577/1224
21 159 84/17
21 160 -2083/102
21 161 252/17
21 162 -214/17
21 163 -5299/102
21 164 -12
21 165 92/17
21 170 -320/3
21 171 138/17
21 172 92/17
21 173 -794/51
21 174 911/34
21 175 650/51
21 176 932/51
21 177 46/17
21 178 -330/17
21 179 -12
21 180 -19/102
21 181 -3233/102
21 182 -82/17
21 183 42/17
21 184 -84/17
21 185 1202/51
21 186 -700/51
21 187 482/51
21 188 1096/51
21 189 -40/17
21 190 -2521/102
21 191 64/17
21 192 1063/34
21 193 388/17
21 194 -762/17
21 197 4
21 198 -82499/1224
21 199 4068/17
21 201 1591/272
21 202 -31237/408
21 205 34685/816
21 206 9263/272
21 207 429/68
21 208 -4551/136
21 209 -5/34
21 210 1195/272
21 211 468/17
21 212 -2177/136
21 213 575/68
21 214 2710/17
21 215 -7741/34
21 216 -15763/68
21 217 91427/136
21 220 -3075/34
21 221 -2345/34
21 223 34933/272
21 224 26995/272
21 225 17365/136
21 226 -38013/136
21 234 -40403/136
21 235 1047/136
21 236 -789/68
21 239 747/136
21 240 -885/136
21 241 2315/136
21 243 -75/68
21 244 -28
21 245 4215/68
21 246 1211/68
21 247 -5867/136
21 248 -1023/136
21 249 3465/68
21 250 4271/272
21 251 -1521/136
21 252 -3795/136
21 253 -661/136
21 254 -837/136
21 255 -9/136
21 256 -303/34
21 258 75/68
21 259 -2457/136
21 262 -387/544
21 263 -375/17
21 265 -575/34
21 266 3977/136
21 267 5023/136
21 268 -14072/17
21 269 54449/34
21 270 -1839/34
21 271 -31725/17
21 272 -74843/136
21 273 8801/17
21 274 72903/68
21 275 24521/68
21 276 -56697/68
21 277 -69/68
21 278 4449/34
21 279 3/2
21 280 313/17
21 281 41173/68
21 283 -5551/8
21 286 31785/68
21 287 24503/68
21 289 -122865/136
21 290 -94931/136
21 291 4275/136
21 292 146271/136
21 299 55305/68
21 301 84383/272
21 302 65303/272
21 303 -39005/136
21 304 -55857/68
21 313 -63195/136
21 314 -28377/136
21 315 10091/34
21 316 75/136
21 317 -1245/17
21 318 -3/2
21 319 -727/68
21 320 -46505/136
21 323 399323/544
21 324 63/136
21 325 -1959/34
21 327 -525/68
21 328 -35841/136
21 357 163605/544
21 359 1969/272
21 360 1867/408
21 361 -3999/544
21 362 -189/544
21 363 -863/204
21 364 -4187/544
21 365 -627/34
21 366 4905/272
21 367 -1749/272
21 368 -67/136
21 369 15071/272
21 370 -921/136
21 371 315/272
21 372 -5163/544
21 373 -5277/544
21 374 -189/272
21 375 2175/544
21 376 2079/544
21 377 895/136
21 378 -12055/544
21 380 63/34
21 382 -1707/136
21 385 63/68
21 387 -4043/272
21 388 377/68
21 390 -2315/136
21 391 1165/68
21 392 -574/17
21 393 915/34
21 394 2415/136
21 396 -2415/136
21 397 -687/68
21 398 28
21 399 465/17
21 400 -2317/68
21 401 576/17
21 402 -9/136
21 403 483/17
21 404 57/34
21 405 -2865/68
21 406 1029/68
21 407 -19739/544
21 408 -50719/1632
21 409 30369/544
21 410 -7675/272
21 411 -39347/544
21 412 -3669/136
21 413 6983/272
21 414 14597/272
21 415 1043/136
21 416 -9109/272
21 418 145/68
21 420 661/17
21 422 -63/68
21 423 -71863/3264
21 424 1457/816
21 425 -427/68
21 426 -159/34
21 427 -191/68
21 428 185/136
21 429 -1705/68
21 431 -75/68
21 432 -589/34
21 434 63/68
21 436 -7843/3264
21 437 661/34
21 438 -2255/136
21 439 -1395/34
21 440 57/34
21 441 252/17
21 442 41/4
21 444 -147/17
21 446 8953/1632
21 447 9/68
21 448 3169/68
21 449 -57/17
21 450 1857/68
21 451 3419/136
21 453 -126/17
21 456 -69/68
21 457 -63/68
21 458 327/136
21 459 57/68
21 460 1331/68
21 461 -339/136
21 462 -63/136
21 463 63/68
21 465 -1609/136
21 466 1063/136
21 467 -249/17
21 468 9/136
21 469 -189/272
21 470 1917/136
21 471 189/272
21 472 -189/136
21 473 -99/136
21 474 3/68
21 475 1511/136
21 476 -93/17
21 477 -1611/136
21 478 -177/68
21 479 -1227/136
21 483 22759/1088
21 484 41929/272
21 485 -2939/408
21 487 375/17
21 488 -7375/408
21 489 6377/136
21 493 575/68
21 494 -3977/136
21 495 -5023/136
21 496 1541/68
21 497 1211/136
21 498 -69/68
21 500 3581/136
21 501 -1269/136
21 502 483/34
21 503 -131447/1632
21 504 820931/816
21 505 -533123/272
21 506 47287/68
21 507 569127/272
21 508 128141/136
21 509 -22724/17
21 510 -146143/68
21 511 -3581/34
21 512 54449/34
21 514 -9205/17
21 517 -90217/68
21 518 -483/34
21 519 1484093/1632
21 520 -2259/34
21 521 819/2
21 522 43959/136
21 523 -17359/68
21 524 -52201/68
21 526 67725/68
21 527 -3/2
21 528 -313/17
21 529 10076/17
21 530 483/34
21 531 -326053/1632
21 532 -59665/408
21 533 39177/136
21 534 75/136
21 535 37495/68
21 536 331/34
21 537 1777/68
21 538 -1363/4
21 539 -1491/68
21 540 821381/1632
21 541 339/136
21 542 -57059/34
21 543 -4243/68
21 544 -127/17
21 545 -29153/34
21 546 -1407/68
21 547 -1109/68
21 548 -483/34
21 549 1279/34
21 550 -3801/68
21 551 -11827/17
21 552 -2701/68
21 553 -483/68
21 554 483/34
21 556 32465/68
21 557 -9001/34
21 558 602/17
21 559 69/68
21 560 -1449/136
21 561 -1517/34
21 562 1449/136
21 563 -2847/136
21 564 -759/68
21 565 23/34
21 566 -26949/68
21 567 12741/68
21 568 19915/68
21 569 -2663/68
21 570 8579/68
21 571 -46519/816
21 572 -555331/408
21 575 -308405/544
21 576 -716647/1632
21 578 601549/544
21 579 464697/544
21 580 -106815/272
21 581 -806865/544
21 587 -496055/544
21 589 -9028/17
21 590 -55917/136
21 591 25635/34
21 592 244025/136
21 598 127513/136
21 599 8025/136
21 600 -58283/68
21 601 20835/68
21 604 50925/68
21 606 525/68
21 607 -1316397/1088
21 609 15985/68
21 612 9823/17
21 614 441/68
21 641 -1297339/3264
21 644 30415/816
21 645 23801/816
21 646 -63535/272
21 647 -12389/34
21 655 -38955/272
21 656 2544/17
21 657 38101/68
21 659 -9545/17
21 660 3/2
21 661 727/68
21 662 -11355/34
21 663 -525/68
21 665 504831/1088
21 667 -29545/68
21 669 525/68
21 670 -8797/34
21 672 -441/68
21 702 303197/3264
21 704 65465/816
21 705 -7865/68
21 707 -21115/68
21 708 -2631/136
21 709 -931/68
21 710 385/2
21 712 525/68
21 713 -37913/96
21 714 -75/68
21 715 47895/68
21 716 1969/68
21 717 5/4
21 718 85907/136
21 720 483/34
21 723 313/34
21 724 525/68
21 725 -2827/136
21 726 540/17
21 727 26705/68
21 728 3029/136
21 729 525/136
21 730 -525/68
21 731 -36753/136
21 732 20325/136
21 733 -305/17
21 734 -75/136
21 735 1575/272
21 736 3167/136
21 737 -1575/272
21 738 711/68
21 739 825/136
21 740 -25/68
21 741 30475/136
21 742 -7185/68
21 743 -22547/136
21 744 407/17
21 745 -9427/136
21 747 -183319/1088
21 748 728819/816
21 753 -63/68
21 758 49843/68
21 759 -3/4
21 760 4565/272
21 761 -27/4
21 763 251/272
21 765 50867/136
21 769 441/68
21 773 483/68
21 774 441/68
21 775 -2289/136
21 776 1641/68
21 777 20603/68
21 778 2373/136
21 779 441/136
21 780 -441/68
21 782 -28177/136
21 783 15679/136
21 784 -297/17
21 785 -63/136
21 786 1323/272
21 787 2901/136
21 788 -1323/272
21 789 1425/136
21 790 693/136
21 791 -21/68
21 792 23423/136
21 793 -1389/17
21 794 -17283/136
21 795 1035/68
21 796 -7731/136
21 805 -15/8
21 814 -3/2
21 825 -6
21 829 3
21 831 3/2
21 835 -15/4
21 837 -1/4
21 838 -9/2
21 840 -12
21 899 194773/5440
21 900 127281/272
22 8 -2/3
22 9 4/3
22 14 4/3
22 15 2/3
22 16 -44/9
22 17 -4/3
22 19 32/9
22 21 16/9
22 23 4/3
22 24 -44/9
22 25 -2/3
22 26 8/3
22 28 -8/3
22 29 -4/3
22 31 8/3
22 32 -22/9
22 33 32/9
22 34 65472893/624000
22 35 22101631/208000
22 36 -44/9
22 37 -32/9
22 38 8/3
22 39 -4/3
22 42 7089877/416000
22 43 -215551/4896
22 44 -967/102
22 45 103/17
22 46 103711/816
22 47 -129535/816
22 48 -75433/544
22 49 28793/68
22 50 1297/204
22 51 206/17
22 52 -9/2
22 53 3
22 54 -206/17
22 55 814/51
22 56 -513/34
22 57 -206/17
22 58 206/17
22 59 307/17
22 60 -936481/1632
22 61 440315/408
22 62 -19025/272
22 63 -343659/272
22 64 -75275/204
22 65 47229/136
22 66 24491/34
22 67 63513/272
22 68 -149347/272
22 69 -129/68
22 70 1471/17
22 72 206/17
22 73 113809/272
22 74 9/2
22 75 3/4
22 77 -4115627/9792
22 78 7997/408
22 79 -1279/136
22 80 -149/102
22 81 -45/17
22 82 -137/17
22 83 5611/408
22 84 -1007/136
22 85 -206/17
22 86 274/17
22 87 -89/68
22 88 1663/408
22 89 753/68
22 91 -447/68
22 92 -261/136
22 93 206/17
22 94 57/68
22 95 -377/34
22 96 103/17
22 98 735/34
22 100 -1007/68
22 102 9/4
22 103 735/68
22 105 -521/48
22 106 -1051/408
22 107 513/34
22 108 -513/34
22 109 3103/136
22 110 103/17
22 111 -206/17
22 112 -307/17
22 113 69/17
22 114 375/17
22 115 -129/68
22 116 239/17
22 117 -1007/68
22 118 735/68
22 119 -7985/204
22 120 1624567/2448
22 121 -711221/544
22 122 392455/816
22 123 1142617/816
22 124 84763/136
22 125 -727835/816
22 126 -1169951/816
22 127 -11965/204
22 128 440315/408
22 129 -321349/816
22 130 -722107/816
22 131 9/4
22 132 -735/68
22 133 977209/1632
22 134 -190087/4896
22 135 444461/1632
22 136 56323/272
22 137 -142679/816
22 138 -432589/816
22 140 541651/816
22 142 -206/17
22 143 161269/408
22 145 171/17
22 147 -1278155/9792
22 148 -23093/272
22 149 156665/816
22 151 5873/17
22 152 239/17
22 153 206/17
22 154 -1369/6
22 156 -171/17
22 158 3265555/9792
22 159 129/34
22 160 -894163/816
22 161 -478/17
22 162 183/68
22 163 -477781/816
22 164 -9/2
22 165 -393/34
22 170 -58/3
22 171 -805/68
22 172 -393/34
22 173 11479/408
22 174 -7523/272
22 175 -23174/51
22 176 -11593/408
22 177 -393/68
22 178 429/68
22 179 -9/2
22 180 256967/816
22 181 -151571/816
22 182 -77/68
22 183 129/68
22 184 -819/68
22 185 557/408
22 186 2585/408
22 187 -1855/408
22 188 -1595/408
22 189 -4/17
22 190 -219865/816
22 191 17007/136
22 192 53241/272
22 193 -739/68
22 194 8499/136
22 197 3/2
22 198 -807869/9792
22 199 -156173/204
22 200 3529/102
22 201 24749/2448
22 202 1313/17
22 203 -12386/153
22 204 49463/408
22 205 83315/816
22 206 -358193/816
22 207 1095/136
22 208 3241/136
22 209 -2557/612
22 210 4207/2448
22 211 1009/408
22 212 -71423/1224
22 213 -33/68
22 214 -12551/68
22 215 17685/68
22 216 33147/136
22 217 -99897/136
22 218 472025/1224
22 219 -28859/36
22 220 2705/102
22 221 10823/9
22 222 262417/816
22 223 -52595/272
22 224 -876047/816
22 225 -54425/272
22 226 2959/68
22 227 45/34
22 228 -4523/68
22 230 -120/17
22 231 -20191/68
22 234 600977/408
22 235 361/136
22 236 709/68
22 237 -743/136
22 238 -229/136
22 239 -605/136
22 240 -1387/68
22 241 -3105/136
22 242 8/17
22 243 149/68
22 244 286/17
22 245 -1429/68
22 246 -17351/1224
22 247 1219/1224
22 248 1205/408
22 249 803/204
22 250 5159/2448
22 251 -1399/408
22 252 -2617/408
22 253 2191/408
22 254 -3955/136
22 255 207/136
22 256 -859/102
22 258 79/68
22 259 -5057/408
22 260 -6
22 261 -26/17
22 262 138481/1632
22 263 346/17
22 264 -6/17
22 265 237/17
22 266 -795/136
22 267 -9273/136
22 268 127425/136
22 269 -61393/34
22 270 4703/68
22 271 143233/68
22 272 84495/136
22 273 -19293/34
22 274 -83175/68
22 275 -14367/34
22 276 31851/34
22 277 129/68
22 278 -4905/34
22 279 -579/34
22 280 -366/17
22 281 -23313/34
22 282 -9/17
22 283 215083/272
22 284 -572633/1224
22 285 178084/153
22 286 -151633/408
22 287 -42509/17
22 288 -537299/612
22 289 309863/408
22 290 1797389/408
22 291 27145/408
22 292 -414011/408
22 293 -27/17
22 294 4275/17
22 295 8/17
22 296 32900/51
22 297 6
22 298 26/17
22 299 -9310399/2448
22 300 216973/1224
22 301 -301243/816
22 302 -388169/272
22 303 12287/204
22 304 160349/102
22 305 -12/17
22 306 -25309/51
22 308 48/17
22 309 -91049/204
22 311 -9/17
22 313 5323061/2448
22 314 42173/408
22 315 5429/12
22 316 27/136
22 317 -525/2
22 318 -273/34
22 319 -399/68
22 320 85727/408
22 321 9/17
22 323 -8511209/4896
22 324 -549/136
22 325 105677/102
22 326 426/17
22 327 2631/68
22 328 618419/408
22 330 9/17
22 332 129/34
22 333 9/17
22 334 -78/17
22 335 378/17
22 336 16670/51
22 337 267/34
22 338 9/34
22 339 -9/17
22 341 -11333/51
22 342 13669/102
22 343 -222/17
22 344 -147/34
22 345 27/68
22 346 282/17
22 347 -27/68
22 348 333/34
22 349 189/34
22 350 21/34
22 351 19631/102
22 352 -3029/34
22 353 -2577/17
22 354 222/17
22 355 -1209/34
22 357 -600527/544
22 358 55113/68
22 359 11/102
22 360 -115/8
22 361 5947/1632
22 362 -10543/1632
22 363 -661/68
22 364 45535/1632
22 365 333/34
22 366 -4191/272
22 367 91/16
22 368 1877/136
22 369 -13465/272
22 370 -941/136
22 371 1731/272
22 372 3301/544
22 373 4591/544
22 374 75/272
22 375 2063/544
22 376 -4541/544
22 377 -273/136
22 378 -4967/544
22 380 -21/34
22 382 501/136
22 384 -34/3
22 385 -21/68
22 387 33871/816
22 388 197/204
22 389 -21/34
22 390 3285/136
22 391 -1527/68
22 392 310/17
22 393 -801/34
22 394 -2449/136
22 395 8/17
22 396 2489/136
22 397 1025/68
22 398 -478/17
22 399 -893/17
22 400 1355/68
22 401 278/17
22 402 207/136
22 403 -477/17
22 404 49/34
22 405 1587/68
22 406 -975/68
22 407 22591/1632
22 408 7657/864
22 409 -1387/544
22 410 7493/2448
22 411 182245/4896
22 412 -385/136
22 413 -8365/2448
22 414 3757/144
22 415 -841/1224
22 416 3347/2448
22 418 61/153
22 419 -21/17
22 420 8167/612
22 421 17/3
22 422 105/68
22 423 -601759/29376
22 424 -353/432
22 425 -2009/1224
22 426 -445/34
22 427 1214/153
22 428 23207/1224
22 429 278/153
22 431 101/68
22 432 1300/153
22 434 -97/68
22 436 1041257/29376
22 437 -3863/612
22 438 -17497/1224
22 439 -179/17
22 440 49/34
22 441 58/17
22 442 203/36
22 444 -59/17
22 446 110299/14688
22 447 -207/68
22 448 13829/306
22 449 -49/17
22 450 -1999/68
22 451 -2131/1224
22 452 6
22 453 353/17
22 456 -385/68
22 457 -319/68
22 458 911/136
22 459 -103/34
22 460 -2089/612
22 461 -1043/136
22 462 -455/136
22 463 -21/68
22 464 -2
22 465 -3775/1224
22 466 925/1224
22 467 -36/17
22 468 -207/136
22 469 267/272
22 470 517/136
22 471 1909/272
22 472 267/136
22 473 -307/136
22 474 -69/68
22 475 941/1224
22 476 127/51
22 477 -4475/408
22 478 603/68
22 479 1837/136
22 481 2
22 482 -2
22 483 -465125/9792
22 484 -244855/2448
22 485 1691/136
22 486 71/102
22 487 -324/17
22 488 2887/136
22 489 -9827/136
22 490 6/17
22 491 -6/17
22 492 -59/34
22 493 -915/68
22 494 2559/136
22 495 6981/136
22 496 -123/17
22 497 -8457/136
22 498 345/68
22 500 -2163/136
22 501 1755/136
22 502 -477/34
22 503 84445/544
22 504 -306659/272
22 505 600591/272
22 506 -53481/68
22 507 -641517/272
22 508 -143899/136
22 509 102259/68
22 510 82189/34
22 511 1978/17
22 512 -61369/34
22 513 -27/17
22 514 41997/68
22 515 4/17
22 516 -21/17
22 517 25455/17
22 518 519/34
22 519 -1659583/1632
22 520 9651/136
22 521 -62937/136
22 522 -46851/136
22 523 10227/34
22 524 14514/17
22 525 -63/17
22 526 -19032/17
22 527 81/34
22 528 411/17
22 529 -22611/34
22 530 -549/34
22 531 114775/544
22 532 20691/136
22 533 -43545/136
22 534 27/136
22 535 -41955/68
22 536 -597/34
22 537 -1311/68
22 538 1539/4
22 539 45/4
22 540 -278183/544
22 541 -1161/136
22 542 127893/68
22 543 4353/68
22 544 -156/17
22 545 65685/68
22 546 2277/68
22 547 1227/68
22 548 477/34
22 549 -1329/34
22 550 2133/34
22 551 13320/17
22 552 2931/68
22 553 477/68
22 554 -477/34
22 556 -9195/17
22 557 20463/68
22 558 -426/17
22 559 -243/68
22 560 1431/136
22 561 1227/34
22 562 -1431/136
22 563 2097/136
22 564 837/68
22 565 -15/17
22 566 7638/17
22 567 -14337/68
22 568 -11325/34
22 569 1857/68
22 570 -8589/68
22 571 123/34
22 572 204831/136
22 573 43207/3672
22 574 -345245/1224
22 575 352943/4896
22 576 8838431/4896
22 577 2123/4
22 578 -1657771/4896
22 579 -20048659/4896
22 580 99239/2448
22 581 6931043/4896
22 583 1465/306
22 584 -2659/153
22 585 -4/3
22 586 -21/17
22 587 55342649/14688
22 588 -927859/3672
22 589 30703/72
22 590 925199/408
22 591 -42035/612
22 592 -3646013/1224
22 593 92893/612
22 594 -8/17
22 595 219407/612
22 597 40/17
22 598 -3770767/918
22 599 -18767/1224
22 600 -10435/153
22 601 -251/17
22 602 4/17
22 603 8/17
22 604 -31733/306
22 606 173/68
22 607 86571481/29376
22 608 54/17
22 609 -307865/306
22 610 -8/17
22 611 13/17
22 612 -1467121/612
22 613 -6
22 614 -1475/68
22 615 79/17
22 616 64/17
22 617 -73/17
22 618 -47/34
22 619 -665/153
22 620 88/17
22 621 49/17
22 622 21/17
22 623 2
22 624 2245/306
22 625 73/153
22 626 195/17
22 627 27/17
22 628 14/17
22 629 -233/17
22 630 -48/17
22 631 -57/17
22 632 26/17
22 633 18/17
22 634 -394/153
22 635 -49/51
22 636 905/102
22 637 -195/17
22 638 25/17
22 639 -2
22 640 2
22 641 15930083/9792
22 642 -7802/153
22 643 5165/306
22 644 -30979/272
22 645 -164711/816
22 646 20701/204
22 647 198017/204
22 648 -3/2
22 649 -53693/204
22 651 72/17
22 652 -8047/51
22 654 -36/17
22 655 91907/144
22 656 724/51
22 657 -123739/204
22 659 -5557/68
22 660 -225/34
22 661 -369/68
22 662 6977/51
22 663 -45/68
22 665 -15273377/9792
22 666 126/17
22 667 453677/204
22 668 72/17
22 669 -2043/68
22 670 263183/204
22 672 1467/68
22 675 54/17
22 676 36/17
22 677 -108/17
22 678 389/34
22 679 18593/102
22 680 126/17
22 681 18/17
22 682 -36/17
22 684 -25183/204
22 685 3691/51
22 686 -72/17
22 687 -39/17
22 688 27/17
22 689 108/17
22 690 -27/17
22 691 54/17
22 692 72/17
22 693 -9/17
22 694 21881/204
22 695 -3373/68
22 696 -1366/17
22 697 72/17
22 698 -378/17
22 702 -376929/1088
22 703 14107/51
22 704 -3847/272
22 705 -21739/102
22 707 1709/34
22 708 1713/136
22 709 81/68
22 710 -103/4
22 712 189/68
22 713 904067/1632
22 714 -27/68
22 715 29263/34
22 716 477/68
22 717 1917/68
22 718 -92503/136
22 720 -567/34
22 723 27/34
22 724 189/68
22 725 -675/136
22 726 -64/17
22 727 -3449/68
22 728 405/136
22 729 189/136
22 730 -189/68
22 731 4861/136
22 732 -3019/136
22 733 135/17
22 734 -27/136
22 735 567/272
22 736 -1161/136
22 737 -567/272
22 738 -405/68
22 739 297/136
22 740 -9/68
22 741 -4295/136
22 742 473/34
22 743 4017/136
22 744 -135/17
22 745 621/136
22 747 169711/192
22 748 -71999/272
22 749 -9/4
22 753 291/68
22 754 -3/4
22 758 -102041/34
22 759 9/4
22 760 -13287/272
22 761 9/4
22 763 -3405/272
22 764 7/4
22 765 -630455/408
22 766 1
22 768 -7/12
22 769 -1323/68
22 770 -9/16
22 773 -1755/68
22 774 -1323/68
22 775 7479/136
22 776 -1575/17
22 777 -84453/68
22 778 -8343/136
22 779 -1323/136
22 780 1323/68
22 782 115709/136
22 783 -65975/136
22 784 585/17
22 785 1413/136
22 786 -3969/272
22 787 -6867/136
22 788 3969/272
22 789 -3051/136
22 790 -3303/136
22 791 63/68
22 792 -97571/136
22 793 11411/34
22 794 72827/136
22 795 -2493/68
22 796 24417/136
22 804 3/2
22 805 9/8
22 806 9/4
22 807 3/8
22 808 -3/4
22 809 1/8
22 810 1/4
22 812 -1
22 815 3/2
22 816 -3/2
22 817 -9/2
22 818 2
22 819 1
22 821 1/2
22 822 1/2
22 823 11/4
22 824 -27/4
22 825 9/4
22 830 -3/2
22 831 -3/2
22 835 9/4
22 836 -6
22 837 -21/4
22 838 9/2
22 853 -3
22 854 3/2
22 856 3/4
22 857 -9/4
22 859 -48
22 862 -3
22 867 4/3
22 868 -1
22 870 3/2
22 871 -3
22 872 -5
22 873 -1
22 881 8
22 883 3/2
22 885 3
22 886 -3/2
22 887 9/2
22 892 48
22 893 -48
22 899 -4741099/24480
22 900 -1900057/816
23 8 2/3
23 9 -4/3
23 14 -4/3
23 15 -2/3
23 16 44/9
23 17 4/3
23 19 -32/9
23 21 -16/9
23 23 -4/3
23 24 44/9
23 25 2/3
23 26 -8/3
23 28 8/3
23 29 4/3
23 31 -8/3
23 32 22/9
23 33 -32/9
23 34 -47111083/624000
23 35 -47943083/624000
23 36 44/9
23 37 32/9
23 38 -8/3
23 39 4/3
23 42 -45447083/3744000
23 43 -65629/9792
23 44 -2677/816
23 45 -1/34
23 46 26203/1632
23 47 -40465/1632
23 48 -27995/1088
23 49 4805/68
23 50 -2815/816
23 51 -1/17
23 52 3/4
23 53 -1/2
23 54 1/17
23 55 2881/408
23 56 3/68
23 57 1/17
23 58 -1/17
23 59 -1/34
23 60 -294421/3264
23 61 36083/204
23 62 -1783/544
23 63 -111907/544
23 64 -99641/1632
23 65 14889/272
23 66 31797/272
23 67 23289/544
23 68 -48329/544
23 69 27/136
23 70 1749/136
23 72 -1/17
23 73 36505/544
23 74 -3/4
23 75 -1/8
23 77 -1364561/19584
23 78 -229/272
23 79 21/272
23 80 2653/816
23 81 -3/17
23 82 1/34
23 83 359/102
23 84 21/272
23 85 1/17
23 86 -1/17
23 87 -13/136
23 88 685/204
23 89 29/136
23 91 -131/136
23 92 -249/272
23 93 -1/17
23 94 317/136
23 95 3/68
23 96 -1/34
23 98 -21/68
23 100 21/136
23 102 -3/8
23 103 -21/136
23 105 -479/96
23 106 -71/816
23 107 -3/68
23 108 3/68
23 109 59/272
23 110 -1/34
23 111 1/17
23 112 1/34
23 113 -1/34
23 114 -1/34
23 115 27/136
23 116 -1/34
23 117 21/136
23 118 -21/136
23 119 -73/408
23 120 542593/4896
23 121 -237991/1088
23 122 61943/816
23 123 380311/1632
23 124 14271/136
23 125 -242423/1632
23 126 -388745/1632
23 127 -10223/816
23 128 36083/204
23 129 -93757/1632
23 130 -245737/1632
23 131 -3/8
23 132 21/136
23 133 325705/3264
23 134 -72325/9792
23 135 153089/3264
23 136 19769/544
23 137 -49421/1632
23 138 -143677/1632
23 140 178333/1632
23 142 1/17
23 143 52693/816
23 145 -1/34
23 147 -488009/19584
23 148 -27689/1632
23 149 62669/1632
23 151 17497/272
23 152 -1/34
23 153 -1/17
23 154 -1885/48
23 156 1/34
23 158 978937/19584
23 159 -27/68
23 160 -304303/1632
23 161 1/17
23 162 -13/136
23 163 -150811/1632
23 164 3/4
23 165 19/68
23 170 -122/3
23 171 23/136
23 172 19/68
23 173 475/204
23 174 -4785/544
23 175 -32849/408
23 176 -995/408
23 177 19/136
23 178 81/136
23 179 3/4
23 180 97109/1632
23 181 -46649/1632
23 182 111/136
23 183 -27/136
23 184 105/136
23 185 -467/102
23 186 -1339/204
23 187 -637/204
23 188 857/408
23 189 2/17
23 190 -74677/1632
23 191 2827/136
23 192 18567/544
23 193 -111/136
23 194 287/34
23 197 -1/4
23 198 -240623/19584
23 199 -19671/136
23 200 137/48
23 201 8899/408
23 203 -8593/408
23 204 87/8
23 205 337/24
23 206 -109/3
23 207 1413/136
23 208 -12/17
23 209 -16613/408
23 210 16613/408
23 211 7645/136
23 212 -65957/408
23 214 12/17
23 218 4615/102
23 219 -39155/408
23 220 -5945/136
23 221 82481/408
23 222 203/6
23 223 -53/8
23 224 -281/3
23 225 -41/4
23 226 -15
23 228 -13/2
23 231 -115/4
23 234 4915/48
23 235 405/68
23 236 -24/17
23 237 435/34
23 238 -12
23 239 24/17
23 240 -597/68
23 241 18/17
23 242 24/17
23 243 24/17
23 244 -24/17
23 245 -12/17
23 246 8879/51
23 247 -151769/408
23 248 653/136
23 249 15205/34
23 250 27749/204
23 251 -16135/136
23 252 -32131/136
23 253 -7075/68
23 254 29337/136
23 255 81/17
23 256 -1933/34
23 258 -24/17
23 259 -24053/136
23 260 -18
23 261 -3
23 262 8705/68
23 264 -18/17
23 269 -24/17
23 270 24/17
23 271 12/17
23 284 -42989/306
23 285 45025/136
23 286 5897/408
23 287 -44473/102
23 288 -12151/68
23 289 24197/408
23 290 200501/408
23 291 14969/204
23 292 -48979/408
23 293 -81/17
23 294 11615/204
23 295 24/17
23 296 67297/408
23 297 18
23 298 3
23 299 -53225/153
23 300 1627/72
23 301 -365/24
23 302 -481/4
23 303 -125/6
23 304 256/3
23 306 -565/12
23 309 -647/12
23 313 11137/72
23 314 -131/12
23 315 889/12
23 317 -75/2
23 320 -91/6
23 323 -15877/144
23 325 1171/12
23 328 1519/12
23 335 9/4
23 336 95/3
23 341 -245/12
23 342 161/12
23 351 217/12
23 352 -17/2
23 353 -63/4
23 357 -2773/48
23 358 119
23 359 2511/272
23 360 63/34
23 361 -2813/544
23 362 -5891/544
23 363 12/17
23 364 1259/544
23 365 63/34
23 366 -63/34
23 367 24/17
23 368 -24/17
23 369 -39/17
23 370 -20385/544
23 371 12585/544
23 372 -12/17
23 373 -18153/544
23 374 87/68
23 375 -24/17
23 376 321/34
23 377 18/17
23 378 -12/17
23 380 -126/17
23 382 63/17
23 384 -31
23 385 -63/17
23 387 -17/32
23 388 -71/34
23 389 -63/34
23 390 -18/17
23 391 18/17
23 392 177/34
23 394 -24/17
23 395 24/17
23 396 39/17
23 397 -12/17
23 398 24/17
23 399 12/17
23 400 -12/17
23 401 -12/17
23 402 81/17
23 404 -12/17
23 405 63/17
23 406 -63/17
23 407 -73/17
23 408 -1077949/4896
23 409 256251/544
23 410 -131173/816
23 411 -790535/1632
23 412 -30735/136
23 413 64607/204
23 414 207541/408
23 415 6157/204
23 416 -156377/408
23 418 22909/204
23 419 -63/17
23 420 71989/204
23 421 20
23 422 126/17
23 423 -2077681/9792
23 424 25271/2448
23 425 -80233/816
23 426 -9243/136
23 427 3713/51
23 428 34327/204
23 429 -44701/204
23 431 24/17
23 432 -24335/204
23 434 -12/17
23 436 492389/9792
23 437 7543/204
23 438 -4028/51
23 439 -2697/17
23 440 -12/17
23 441 -24/17
23 442 577/6
23 444 12/17
23 446 -139361/1224
23 447 -162/17
23 448 88663/204
23 449 24/17
23 450 -39/17
23 451 81593/408
23 452 18
23 453 114/17
23 456 -237/17
23 457 -192/17
23 458 219/17
23 459 435/68
23 460 32189/204
23 461 -264/17
23 462 -147/17
23 463 -63/17
23 464 -6
23 465 -12343/102
23 466 25579/408
23 467 -585/17
23 468 -81/17
23 469 909/272
23 470 699/17
23 471 4395/272
23 472 171/17
23 473 -78/17
23 474 -54/17
23 475 38801/408
23 476 -1279/34
23 477 -6961/68
23 478 585/17
23 479 -75/17
23 481 6
23 482 -6
23 483 143953/3264
23 484 285431/816
23 485 9/8
23 486 71/34
23 489 -9/2
23 490 18/17
23 491 -18/17
23 492 -177/34
23 503 117/16
23 508 12/17
23 509 -24/17
23 510 -12/17
23 511 12/17
23 512 12/17
23 513 -81/17
23 515 12/17
23 516 -63/17
23 518 63/17
23 519 73/17
23 571 -45/8
23 572 36
23 573 684409/4896
23 574 -1490665/4896
23 575 10155/272
23 576 665233/1632
23 577 26277/136
23 578 -3815/34
23 579 -82319/136
23 580 -10657/204
23 581 82511/408
23 583 -9463/204
23 584 -41287/204
23 585 -1
23 586 -63/17
23 587 3701419/9792
23 588 -104627/2448
23 589 18471/272
23 590 97225/408
23 591 809/51
23 592 -45989/204
23 593 7091/51
23 594 -24/17
23 595 3917/34
23 597 12/17
23 598 -1094279/3264
23 599 -3769/204
23 600 -3521/102
23 601 2051/17
23 602 12/17
23 603 24/17
23 604 47/6
23 606 -12/17
23 607 34129/153
23 608 162/17
23 609 -64591/204
23 610 -24/17
23 611 39/17
23 612 -117497/408
23 613 -18
23 614 -114/17
23 615 237/17
23 616 192/17
23 617 -219/17
23 618 -333/68
23 619 -17093/204
23 620 264/17
23 621 147/17
23 622 63/17
23 623 6
23 624 3647/51
23 625 -12115/408
23 626 585/17
23 627 81/17
23 628 -93/272
23 629 -699/17
23 630 -2763/272
23 631 -171/17
23 632 78/17
23 633 54/17
23 634 -20849/408
23 635 565/34
23 636 4343/68
23 637 -585/17
23 638 75/17
23 639 -6
23 640 6
23 641 296551/3264
23 642 -321743/816
23 643 211/144
23 644 -367/24
23 645 -79/6
23 646 -71/12
23 647 875/12
23 649 -419/12
23 652 -125/6
23 655 4723/144
23 656 197/12
23 657 -199/12
23 659 -117/2
23 662 -17/6
23 665 -15473/144
23 667 2105/12
23 670 1181/12
23 678 1/4
23 679 67/3
23 684 -229/12
23 685 43/12
23 694 167/12
23 695 -9/2
23 696 -35/4
23 702 -325/48
23 703 -255/2
23 704 21/4
23 705 -53/2
23 707 -26
23 710 18
23 713 259/24
23 715 148
23 718 -18
23 726 2
23 727 32
23 731 -23
23 732 11
23 741 19
23 742 -8
23 743 -15
23 747 1847/24
23 748 24
23 754 -3/2
23 758 -423/2
23 764 9/2
23 765 -409/4
23 766 3
23 768 -1
23 776 -9/2
23 777 -86
23 782 125/2
23 783 -28
23 792 -51
23 793 21
23 794 79/2
23 800 -3/2
23 801 -3
23 803 3
23 805 3/2
23 806 -3/4
23 807 3/8
23 808 9/4
23 809 -1/8
23 810 1/2
23 812 -2
23 813 -1
23 816 -3
23 818 1
23 819 -1
23 821 -1/4
23 822 1
23 823 39/8
23 825 9/4
23 850 9/2
23 854 3/2
23 856 3/4
23 857 9/4
23 859 48
23 863 15/2
23 864 -3/2
23 866 -3
23 867 31/4
23 868 15/2
23 869 15/2
23 870 3/2
23 871 -3
23 872 1
23 873 -3/4
23 878 -3/2
23 881 3
23 883 -3/2
23 885 -3/2
23 887 -3
23 892 -48
23 893 48
23 899 -48091/1920
23 900 -103/2
24 8 -2/3
24 9 4/3
24 14 4/3
24 15 2/3
24 16 -44/9
24 17 -4/3
24 19 32/9
24 21 16/9
24 23 4/3
24 24 -44/9
24 25 -2/3
24 26 8/3
24 28 -8/3
24 29 -4/3
24 31 8/3
24 32 -22/9
24 33 32/9
24 34 4050353/58500
24 35 4128353/58500
24 36 -44/9
24 37 -32/9
24 38 8/3
24 39 -4/3
24 42 3894353/351000
24 43 17/9
24 44 2/3
24 46 -16/3
24 47 22/3
24 48 7
24 49 -20
24 50 2/3
24 55 -4/3
24 60 80/3
24 61 -154/3
24 62 2
24 63 60
24 64 53/3
24 65 -16
24 66 -34
24 67 -12
24 68 26
24 70 -4
24 73 -20
24 77 349/18
24 80 -2/3
24 83 -2/3
24 88 -2/3
24 105 2/3
24 120 -286/9
24 121 63
24 122 -67/3
24 123 -202/3
24 124 -30
24 125 128/3
24 126 206/3
24 127 10/3
24 128 -154/3
24 129 52/3
24 130 130/3
24 133 -86/3
24 134 17/9
24 135 -40/3
24 136 -10
24 137 26/3
24 138 76/3
24 140 -94/3
24 143 -56/3
24 147 121/18
24 148 14/3
24 149 -32/3
24 151 -18
24 154 34/3
24 158 -269/18
24 160 160/3
24 163 82/3
24 170 224/3
24 173 -2/3
24 174 2
24 175 68/3
24 176 2/3
24 180 -50/3
24 181 26/3
24 185 2/3
24 186 2/3
24 187 2/3
24 188 -2/3
24 190 40/3
24 191 -6
24 192 -10
24 194 -2
24 198 79/18
24 199 112/3
29 8 -31/36
29 9 31/18
29 14 31/18
29 15 31/36
29 16 -53/54
29 17 -23/18
29 18 -4/9
29 19 -20/27
29 20 4/9
29 21 8/27
29 23 7/18
29 24 -53/54
29 25 1
29 26 -13/18
29 28 13/18
29 29 7/12
29 31 -7/6
29 32 19/108
29 33 -20/27
29 34 -2601721/280800
29 35 -1509721/280800
29 36 19/54
29 37 -16/27
29 38 -7/6
29 39 2
29 40 13/6
29 42 -1478521/1684800
29 43 21535/14688
29 44 361/1224
29 45 -7/153
29 46 -2959/816
29 47 3041/816
29 48 6169/1632
29 49 -3629/306
29 50 13/408
29 51 -14/153
29 52 7/6
29 53 -7/9
29 54 14/153
29 55 115/612
29 56 7/102
29 57 14/153
29 58 -14/153
29 59 -7/153
29 60 26633/1632
29 61 -6293/204
29 62 5335/2448
29 63 87935/2448
29 64 8767/816
29 65 -11921/1224
29 66 -23615/1224
29 67 -2037/272
29 68 14075/816
29 69 21/68
29 70 -2683/612
29 72 -14/153
29 73 -35029/2448
29 74 -7/6
29 75 -7/36
29 77 89945/9792
29 78 191/408
29 79 49/408
29 80 21/34
29 81 -77/136
29 82 7/153
29 83 451/1224
29 84 49/408
29 85 14/153
29 86 -14/153
29 87 -91/612
29 88 -218/153
29 89 140/153
29 91 -637/306
29 92 -37/408
29 93 -14/153
29 94 587/612
29 95 7/102
29 96 -7/153
29 98 -49/102
29 100 49/204
29 102 -7/4
29 103 -49/204
29 105 -223/432
29 106 -497/3672
29 107 -7/102
29 108 7/102
29 109 413/1224
29 110 -7/153
29 111 14/153
29 112 7/153
29 113 -7/153
29 114 -7/153
29 115 21/68
29 116 -7/153
29 117 49/204
29 118 -49/204
29 119 -511/1836
29 120 -141289/7344
29 121 186179/4896
29 122 -231/17
29 123 -99775/2448
29 124 -1753/102
29 125 61193/2448
29 126 98467/2448
29 127 749/408
29 128 -6293/204
29 129 7945/816
29 130 7499/272
29 131 -1/12
29 132 49/204
29 133 -79289/4896
29 134 7951/14688
29 135 -37351/4896
29 136 -11489/2448
29 137 4613/816
29 138 3699/272
29 140 -42391/2448
29 142 14/153
29 143 -3889/408
29 145 -7/153
29 147 33341/9792
29 148 6203/2448
29 149 -14003/2448
29 151 -13895/1224
29 152 -7/153
29 153 -14/153
29 154 553/72
29 156 7/153
29 158 -283811/29376
29 159 -21/34
29 160 26971/816
29 161 14/153
29 162 -91/612
29 163 13187/816
29 164 7/6
29 165 133/306
29 170 -8/9
29 171 -451/612
29 172 -173/306
29 173 443/612
29 174 -175/2448
29 175 7321/612
29 176 -137/153
29 177 -275/612
29 178 -5/68
29 179 -1/6
29 180 -7325/816
29 181 4457/816
29 182 -353/204
29 183 -21/68
29 184 21/34
29 185 1087/612
29 186 253/306
29 187 229/612
29 188 -91/306
29 189 -23/153
29 190 18851/2448
29 191 -943/306
29 192 -19087/2448
29 193 353/204
29 194 7/68
29 196 1/3
29 197 -7/18
29 198 42107/9792
29 199 26159/918
30 8 -1/18
30 9 1/9
30 14 1/9
30 15 1/18
30 16 -11/27
30 17 -1/9
30 19 8/27
30 21 4/27
30 23 1/9
30 24 -11/27
30 25 -5/9
30 26 11/9
30 28 -11/9
30 29 -11/18
30 31 11/9
30 32 -11/54
30 33 8/27
30 34 1045553/175500
30 35 1065053/175500
30 36 -11/27
30 37 -8/27
30 38 11/9
30 39 -10/9
30 42 655553/1053000
30 43 23/108
30 44 -1/9
30 46 -25/18
30 47 31/18
30 48 17/12
30 49 -34/9
30 50 -1/9
30 55 2/9
30 60 223/36
30 61 -104/9
30 62 5/6
30 63 27/2
30 64 71/18
30 65 -11/3
30 66 -23/3
30 67 -5/2
30 68 35/6
30 70 -2/3
30 73 -9/2
30 77 775/216
30 78 -2/9
30 80 1/9
30 83 1/9
30 88 1/9
30 105 -1/6
30 120 -125/18
30 121 169/12
30 122 -47/9
30 123 -271/18
30 124 -20/3
30 125 173/18
30 126 275/18
30 127 5/9
30 128 -104/9
30 129 79/18
30 130 175/18
30 133 -667/108
30 134 43/108
30 135 -107/36
30 136 -13/6
30 137 35/18
30 138 103/18
30 140 -127/18
30 143 -37/9
30 147 311/216
30 148 5/6
30 149 -35/18
30 151 -11/3
30 154 23/9
30 158 -823/216
30 160 205/18
30 163 109/18
30 170 32/9
30 173 -2/9
30 174 1/2
30 175 46/9
30 176 2/9
30 180 -71/18
30 181 35/18
30 182 2/3
30 185 -4/9
30 186 2/9
30 187 -1/9
30 188 -2/9
30 190 55/18
30 191 -4/3
30 192 -13/6
30 193 -1/3
30 198 313/216
30 199 44/9
31 34 1836181/187200
31 35 1836181/187200
31 42 1836181/1123200
31 43 -7409/1632
31 44 31/136
31 45 1/17
31 46 5047/272
31 47 -5461/272
31 48 -8181/544
31 49 1655/34
31 50 77/136
31 51 2/17
31 52 -3/2
31 53 1
31 54 -2/17
31 55 -99/68
31 56 -3/34
31 57 -2/17
31 58 2/17
31 59 1/17
31 60 -39673/544
31 61 4553/34
31 62 -3385/272
31 63 -43133/272
31 64 -12437/272
31 65 5783/136
31 66 12131/136
31 67 7719/272
31 68 -18855/272
31 69 -27/68
31 70 835/68
31 72 2/17
31 73 15175/272
31 74 3/2
31 75 1/4
31 77 -146357/3264
31 78 229/136
31 79 -21/136
31 80 -23/136
31 81 6/17
31 82 -1/17
31 83 -12/17
31 84 -21/136
31 85 -2/17
31 86 2/17
31 87 13/68
31 88 -13/34
31 89 -29/68
31 91 131/68
31 92 249/136
31 93 2/17
31 94 -317/68
31 95 -3/34
31 96 1/17
31 98 21/34
31 100 -21/68
31 102 3/4
31 103 21/68
31 105 175/48
31 106 71/408
31 107 3/34
31 108 -3/34
31 109 -59/136
31 110 1/17
31 111 -2/17
31 112 -1/17
31 113 1/17
31 114 1/17
31 115 -27/68
31 116 1/17
31 117 -21/68
31 118 21/68
31 119 73/204
31 120 65477/816
31 121 -87593/544
31 122 8207/136
31 123 47219/272
31 124 5109/68
31 125 -29443/272
31 126 -47853/272
31 127 -899/136
31 128 4553/34
31 129 -13537/272
31 130 -30061/272
31 131 3/4
31 132 -21/68
31 133 39581/544
31 134 -5177/1632
31 135 17877/544
31 136 6071/272
31 137 -5921/272
31 138 -17569/272
31 140 21521/272
31 142 -2/17
31 143 6553/136
31 145 1/17
31 147 -45773/3264
31 148 -2829/272
31 149 6673/272
31 151 5759/136
31 152 1/17
31 153 2/17
31 154 -233/8
31 156 -1/17
31 158 45695/1088
31 159 27/34
31 160 -36379/272
31 161 -2/17
31 162 13/68
31 163 -20359/272
31 164 -3/2
31 165 -19/34
31 170 -20
31 171 -23/68
31 172 -19/34
31 173 57/34
31 174 -383/272
31 175 -3693/68
31 176 -99/68
31 177 -19/68
31 178 -81/68
31 179 -3/2
31 180 10697/272
31 181 -6845/272
31 182 -111/68
31 183 27/68
31 184 -105/68
31 185 48/17
31 186 -41/34
31 187 -3/34
31 188 145/68
31 189 -4/17
31 190 -9561/272
31 191 1049/68
31 192 7273/272
31 193 111/68
31 194 36/17
31 197 1/2
31 198 -55883/3264
31 199 -13339/204
31 200 -137/72
31 201 -8899/612
31 203 8593/612
31 204 -29/4
31 205 -337/36
31 206 218/9
31 207 -471/68
31 208 8/17
31 209 16613/612
31 210 -16613/612
31 211 -7645/204
31 212 65957/612
31 214 -8/17
31 218 -4615/153
31 219 39155/612
31 220 5945/204
31 221 -82481/612
31 222 -203/9
31 223 53/12
31 224 562/9
31 225 41/6
31 226 10
31 228 13/3
31 231 115/6
31 234 -4915/72
31 235 -135/34
31 236 16/17
31 237 -145/17
31 238 8
31 239 -16/17
31 240 199/34
31 241 -12/17
31 242 -16/17
31 243 -16/17
31 244 16/17
31 245 8/17
31 246 -17758/153
31 247 151769/612
31 248 -653/204
31 249 -15205/51
31 250 -27749/306
31 251 16135/204
31 252 32131/204
31 253 7075/102
31 254 -9779/68
31 255 -54/17
31 256 1933/51
31 258 16/17
31 259 24053/204
31 260 12
31 261 2
31 262 -8705/102
31 264 12/17
31 269 16/17
31 270 -16/17
31 271 -8/17
31 284 42989/459
31 285 -45025/204
31 286 -5897/612
31 287 44473/153
31 288 12151/102
31 289 -24197/612
31 290 -200501/612
31 291 -14969/306
31 292 48979/612
31 293 54/17
31 294 -11615/306
31 295 -16/17
31 296 -67297/612
31 297 -12
31 298 -2
31 299 106450/459
31 300 -1627/108
31 301 365/36
31 302 481/6
31 303 125/9
31 304 -512/9
31 306 565/18
31 309 647/18
31 313 -11137/108
31 314 131/18
31 315 -889/18
31 317 25
31 320 91/9
31 323 15877/216
31 325 -1171/18
31 328 -1519/18
31 335 -3/2
31 336 -190/9
31 341 245/18
31 342 -161/18
31 351 -217/18
31 352 17/3
31 353 21/2
31 357 2773/72
31 358 -238/3
31 359 -837/136
31 360 -21/17
31 361 2813/816
31 362 5891/816
31 363 -8/17
31 364 -1259/816
31 365 -21/17
31 366 21/17
31 367 -16/17
31 368 16/17
31 369 26/17
31 370 6795/272
31 371 -4195/272
31 372 8/17
31 373 6051/272
31 374 -29/34
31 375 16/17
31 376 -107/17
31 377 -12/17
31 378 8/17
31 380 84/17
31 382 -42/17
31 384 62/3
31 385 42/17
31 387 17/48
31 388 71/51
31 389 21/17
31 390 12/17
31 391 -12/17
31 392 -59/17
31 394 16/17
31 395 -16/17
31 396 -26/17
31 397 8/17
31 398 -16/17
31 399 -8/17
31 400 8/17
31 401 8/17
31 402 -54/17
31 404 8/17
31 405 -42/17
31 406 42/17
31 407 146/51
31 408 1077949/7344
31 409 -85417/272
31 410 131173/1224
31 411 790535/2448
31 412 10245/68
31 413 -64607/306
31 414 -207541/612
31 415 -6157/306
31 416 156377/612
31 418 -22909/306
31 419 42/17
31 420 -71989/306
31 421 -40/3
31 422 -84/17
31 423 2077681/14688
31 424 -25271/3672
31 425 80233/1224
31 426 3081/68
31 427 -7426/153
31 428 -34327/306
31 429 44701/306
31 431 -16/17
31 432 24335/306
31 434 8/17
31 436 -492389/14688
31 437 -7543/306
31 438 8056/153
31 439 1798/17
31 440 8/17
31 441 16/17
31 442 -577/9
31 444 -8/17
31 446 139361/1836
31 447 108/17
31 448 -88663/306
31 449 -16/17
31 450 26/17
31 451 -81593/612
31 452 -12
31 453 -76/17
31 456 158/17
31 457 128/17
31 458 -146/17
31 459 -145/34
31 460 -32189/306
31 461 176/17
31 462 98/17
31 463 42/17
31 464 4
31 465 12343/153
31 466 -25579/612
31 467 390/17
31 468 54/17
31 469 -303/136
31 470 -466/17
31 471 -1465/136
31 472 -114/17
31 473 52/17
31 474 36/17
31 475 -38801/612
31 476 1279/51
31 477 6961/102
31 478 -390/17
31 479 50/17
31 481 -4
31 482 4
31 483 -143953/4896
31 484 -285431/1224
31 485 -3/4
31 486 -71/51
31 489 3
31 490 -12/17
31 491 12/17
31 492 59/17
31 503 -39/8
31 508 -8/17
31 509 16/17
31 510 8/17
31 511 -8/17
31 512 -8/17
31 513 54/17
31 515 -8/17
31 516 42/17
31 518 -42/17
31 519 -146/51
31 571 15/4
31 572 -24
31 573 -684409/7344
31 574 1490665/7344
31 575 -3385/136
31 576 -665233/2448
31 577 -8759/68
31 578 3815/51
31 579 82319/204
31 580 10657/306
31 581 -82511/612
31 583 9463/306
31 584 41287/306
31 585 2/3
31 586 42/17
31 587 -3701419/14688
31 588 104627/3672
31 589 -6157/136
31 590 -97225/612
31 591 -1618/153
31 592 45989/306
31 593 -14182/153
31 594 16/17
31 595 -3917/51
31 597 -8/17
31 598 1094279/4896
31 599 3769/306
31 600 3521/153
31 601 -4102/51
31 602 -8/17
31 603 -16/17
31 604 -47/9
31 606 8/17
31 607 -68258/459
31 608 -108/17
31 609 64591/306
31 610 16/17
31 611 -26/17
31 612 117497/612
31 613 12
31 614 76/17
31 615 -158/17
31 616 -128/17
31 617 146/17
31 618 111/34
31 619 17093/306
31 620 -176/17
31 621 -98/17
31 622 -42/17
31 623 -4
31 624 -7294/153
31 625 12115/612
31 626 -390/17
31 627 -54/17
31 628 31/136
31 629 466/17
31 630 921/136
31 631 114/17
31 632 -52/17
31 633 -36/17
31 634 20849/612
31 635 -565/51
31 636 -4343/102
31 637 390/17
31 638 -50/17
31 639 4
31 640 -4
31 641 -296551/4896
31 642 321743/1224
31 643 -211/216
31 644 367/36
31 645 79/9
31 646 71/18
31 647 -875/18
31 649 419/18
31 652 125/9
31 655 -4723/216
31 656 -197/18
31 657 199/18
31 659 39
31 662 17/9
31 665 15473/216
31 667 -2105/18
31 670 -1181/18
31 678 -1/6
31 679 -134/9
31 684 229/18
31 685 -43/18
31 694 -167/18
31 695 3
31 696 35/6
31 702 325/72
31 703 85
31 704 -7/2
31 705 53/3
31 707 52/3
31 710 -12
31 713 -259/36
31 715 -296/3
31 718 12
31 726 -4/3
31 727 -64/3
31 731 46/3
31 732 -22/3
31 741 -38/3
31 742 16/3
31 743 10
31 747 -1847/36
31 748 -16
31 754 1
31 758 141
31 764 -3
31 765 409/6
31 766 -2
31 768 2/3
31 776 3
31 777 172/3
31 782 -125/3
31 783 56/3
31 792 34
31 793 -14
31 794 -79/3
31 800 1
31 801 2
31 803 -2
31 805 -1
31 806 1/2
31 807 -1/4
31 808 -3/2
31 809 1/12
31 810 -1/3
31 812 4/3
31 813 2/3
31 816 2
31 818 -2/3
31 819 2/3
31 821 1/6
31 822 -2/3
31 823 -13/4
31 825 -3/2
31 850 -3
31 854 -1
31 856 -1/2
31 857 -3/2
31 859 -32
31 863 -5
31 864 1
31 866 2
31 867 -31/6
31 868 -5
31 869 -5
31 870 -1
31 871 2
31 872 -2/3
31 873 1/2
31 878 1
31 881 -2
31 883 1
31 885 1
31 887 2
31 892 32
31 893 -32
31 899 48091/2880
31 900 103/3
32 34 1836181/187200
32 35 1836181/187200
32 42 1836181/1123200
32 43 -3433/816
32 44 -9/34
32 45 2/51
32 46 6407/408
32 47 -7331/408
32 48 -3917/272
32 49 4585/102
32 50 -2/51
32 51 4/51
32 52 -1
32 53 2/3
32 54 -4/51
32 55 -7/51
32 56 -1/17
32 57 -4/51
32 58 4/51
32 59 2/51
32 60 -53273/816
32 61 24757/204
32 62 -3895/408
32 63 -58433/408
32 64 -8471/204
32 65 7823/204
32 66 8233/102
32 67 3593/136
32 68 -8495/136
32 69 -9/34
32 70 545/51
32 72 4/51
32 73 20275/408
32 74 1
32 75 1/6
32 77 -205687/4896
32 78 229/204
32 79 -7/68
32 80 31/102
32 81 4/17
32 82 -2/51
32 83 -11/204
32 84 -7/68
32 85 -4/51
32 86 4/51
32 87 13/102
32 88 11/68
32 89 -29/102
32 91 131/102
32 92 83/68
32 93 4/51
32 94 -317/102
32 95 -1/17
32 96 2/51
32 98 7/17
32 100 -7/34
32 102 1/2
32 103 7/34
32 105 145/72
32 106 71/612
32 107 1/17
32 108 -1/17
32 109 -59/204
32 110 2/51
32 111 -4/51
32 112 -2/51
32 113 2/51
32 114 2/51
32 115 -9/34
32 116 2/51
32 117 -7/34
32 118 7/34
32 119 73/306
32 120 29929/408
32 121 -119723/816
32 122 22109/408
32 123 21463/136
32 124 4681/68
32 125 -13441/136
32 126 -65363/408
32 127 -331/51
32 128 24757/204
32 129 -17957/408
32 130 -41111/408
32 131 1/2
32 132 -7/34
32 133 18067/272
32 134 -2689/816
32 135 24677/816
32 136 8621/408
32 137 -8131/408
32 138 -24029/408
32 140 9837/136
32 142 -4/51
32 143 8933/204
32 145 2/51
32 147 -66343/4896
32 148 -4019/408
32 149 3131/136
32 151 4027/102
32 152 2/51
32 153 4/51
32 154 -53/2
32 156 -2/51
32 158 182815/4896
32 159 9/17
32 160 -49979/408
32 161 -4/51
32 162 13/102
32 163 -27329/408
32 164 -1
32 165 -19/51
32 170 -20
32 171 -23/102
32 172 -19/51
32 173 313/204
32 174 -893/408
32 175 -2569/51
32 176 -283/204
32 177 -19/102
32 178 -27/34
32 179 -1
32 180 14947/408
32 181 -9055/408
32 182 -37/34
32 183 9/34
32 184 -35/34
32 185 299/204
32 186 -83/68
32 187 -97/204
32 188 125/68
32 189 -8/51
32 190 -12961/408
32 191 2863/204
32 192 9823/408
32 193 37/34
32 194 181/68
32 197 1/3
32 198 -69313/4896
32 199 -20479/306
32 200 -3529/153
32 201 -24749/3672
32 202 -2626/51
32 203 24772/459
32 204 -49463/612
32 205 -83315/1224
32 206 358193/1224
32 207 -365/68
32 208 -3241/204
32 209 2557/918
32 210 -4207/3672
32 211 -1009/612
32 212 71423/1836
32 213 11/34
32 214 12551/102
32 215 -5895/34
32 216 -11049/68
32 217 33299/68
32 218 -472025/1836
32 219 28859/54
32 220 -2705/153
32 221 -21646/27
32 222 -262417/1224
32 223 52595/408
32 224 876047/1224
32 225 54425/408
32 226 -2959/102
32 227 -15/17
32 228 4523/102
32 230 80/17
32 231 20191/102
32 234 -600977/612
32 235 -361/204
32 236 -709/102
32 237 743/204
32 238 229/204
32 239 605/204
32 240 1387/102
32 241 1035/68
32 242 -16/51
32 243 -149/102
32 244 -572/51
32 245 1429/102
32 246 17351/1836
32 247 -1219/1836
32 248 -1205/612
32 249 -803/306
32 250 -5159/3672
32 251 1399/612
32 252 2617/612
32 253 -2191/612
32 254 3955/204
32 255 -69/68
32 256 859/153
32 258 -79/102
32 259 5057/612
32 260 4
32 261 52/51
32 262 -138481/2448
32 263 -692/51
32 264 4/17
32 265 -158/17
32 266 265/68
32 267 3091/68
32 268 -42475/68
32 269 61393/51
32 270 -4703/102
32 271 -143233/102
32 272 -28165/68
32 273 6431/17
32 274 27725/34
32 275 4789/17
32 276 -10617/17
32 277 -43/34
32 278 1635/17
32 279 193/17
32 280 244/17
32 281 7771/17
32 282 6/17
32 283 -215083/408
32 284 572633/1836
32 285 -356168/459
32 286 151633/612
32 287 85018/51
32 288 537299/918
32 289 -309863/612
32 290 -1797389/612
32 291 -27145/612
32 292 414011/612
32 293 18/17
32 294 -2850/17
32 295 -16/51
32 296 -65800/153
32 297 -4
32 298 -52/51
32 299 9310399/3672
32 300 -216973/1836
32 301 301243/1224
32 302 388169/408
32 303 -12287/306
32 304 -160349/153
32 305 8/17
32 306 50618/153
32 308 -32/17
32 309 91049/306
32 311 6/17
32 313 -5323061/3672
32 314 -42173/612
32 315 -5429/18
32 316 -9/68
32 317 175
32 318 91/17
32 319 133/34
32 320 -85727/612
32 321 -6/17
32 323 8511209/7344
32 324 183/68
32 325 -105677/153
32 326 -284/17
32 327 -877/34
32 328 -618419/612
32 330 -6/17
32 332 -43/17
32 333 -6/17
32 334 52/17
32 335 -252/17
32 336 -33340/153
32 337 -89/17
32 338 -3/17
32 339 6/17
32 341 22666/153
32 342 -13669/153
32 343 148/17
32 344 49/17
32 345 -9/34
32 346 -188/17
32 347 9/34
32 348 -111/17
32 349 -63/17
32 350 -7/17
32 351 -19631/153
32 352 3029/51
32 353 1718/17
32 354 -148/17
32 355 403/17
32 357 600527/816
32 358 -18371/34
32 359 -11/153
32 360 115/12
32 361 -5947/2448
32 362 10543/2448
32 363 661/102
32 364 -45535/2448
32 365 -111/17
32 366 1397/136
32 367 -91/24
32 368 -1877/204
32 369 13465/408
32 370 941/204
32 371 -577/136
32 372 -3301/816
32 373 -4591/816
32 374 -25/136
32 375 -2063/816
32 376 4541/816
32 377 91/68
32 378 4967/816
32 380 7/17
32 382 -167/68
32 384 68/9
32 385 7/34
32 387 -33871/1224
32 388 -197/306
32 389 7/17
32 390 -1095/68
32 391 509/34
32 392 -620/51
32 393 267/17
32 394 2449/204
32 395 -16/51
32 396 -2489/204
32 397 -1025/102
32 398 956/51
32 399 1786/51
32 400 -1355/102
32 401 -556/51
32 402 -69/68
32 403 318/17
32 404 -49/51
32 405 -529/34
32 406 325/34
32 407 -22591/2448
32 408 -7657/1296
32 409 1387/816
32 410 -7493/3672
32 411 -182245/7344
32 412 385/204
32 413 8365/3672
32 414 -3757/216
32 415 841/1836
32 416 -3347/3672
32 418 -122/459
32 419 14/17
32 420 -8167/918
32 421 -34/9
32 422 -35/34
32 423 601759/44064
32 424 353/648
32 425 2009/1836
32 426 445/51
32 427 -2428/459
32 428 -23207/1836
32 429 -556/459
32 431 -101/102
32 432 -2600/459
32 434 97/102
32 436 -1041257/44064
32 437 3863/918
32 438 17497/1836
32 439 358/51
32 440 -49/51
32 441 -116/51
32 442 -203/54
32 444 118/51
32 446 -110299/22032
32 447 69/34
32 448 -13829/459
32 449 98/51
32 450 1999/102
32 451 2131/1836
32 452 -4
32 453 -706/51
32 456 385/102
32 457 319/102
32 458 -911/204
32 459 103/51
32 460 2089/918
32 461 1043/204
32 462 455/204
32 463 7/34
32 464 4/3
32 465 3775/1836
32 466 -925/1836
32 467 24/17
32 468 69/68
32 469 -89/136
32 470 -517/204
32 471 -1909/408
32 472 -89/68
32 473 307/204
32 474 23/34
32 475 -941/1836
32 476 -254/153
32 477 4475/612
32 478 -201/34
32 479 -1837/204
32 481 -4/3
32 482 4/3
32 483 465125/14688
32 484 244855/3672
32 485 -1691/204
32 486 -71/153
32 487 216/17
32 488 -2887/204
32 489 9827/204
32 490 -4/17
32 491 4/17
32 492 59/51
32 493 305/34
32 494 -853/68
32 495 -2327/68
32 496 82/17
32 497 2819/68
32 498 -115/34
32 500 721/68
32 501 -585/68
32 502 159/17
32 503 -84445/816
32 504 306659/408
32 505 -200197/136
32 506 17827/34
32 507 213839/136
32 508 143899/204
32 509 -102259/102
32 510 -82189/51
32 511 -3956/51
32 512 61369/51
32 513 18/17
32 514 -13999/34
32 515 -8/51
32 516 14/17
32 517 -16970/17
32 518 -173/17
32 519 1659583/2448
32 520 -3217/68
32 521 20979/68
32 522 15617/68
32 523 -3409/17
32 524 -9676/17
32 525 42/17
32 526 12688/17
32 527 -27/17
32 528 -274/17
32 529 7537/17
32 530 183/17
32 531 -114775/816
32 532 -6897/68
32 533 14515/68
32 534 -9/68
32 535 13985/34
32 536 199/17
32 537 437/34
32 538 -513/2
32 539 -15/2
32 540 278183/816
32 541 387/68
32 542 -42631/34
32 543 -1451/34
32 544 104/17
32 545 -21895/34
32 546 -759/34
32 547 -409/34
32 548 -159/17
32 549 443/17
32 550 -711/17
32 551 -8880/17
32 552 -977/34
32 553 -159/34
32 554 159/17
32 556 6130/17
32 557 -6821/34
32 558 284/17
32 559 81/34
32 560 -477/68
32 561 -409/17
32 562 477/68
32 563 -699/68
32 564 -279/34
32 565 10/17
32 566 -5092/17
32 567 4779/34
32 568 3775/17
32 569 -619/34
32 570 2863/34
32 571 -41/17
32 572 -68277/68
32 573 -43207/5508
32 574 345245/1836
32 575 -352943/7344
32 576 -8838431/7344
32 577 -2123/6
32 578 1657771/7344
32 579 20048659/7344
32 580 -99239/3672
32 581 -6931043/7344
32 583 -1465/459
32 584 5318/459
32 585 8/9
32 586 14/17
32 587 -55342649/22032
32 588 927859/5508
32 589 -30703/108
32 590 -925199/612
32 591 42035/918
32 592 3646013/1836
32 593 -92893/918
32 594 16/51
32 595 -219407/918
32 597 -80/51
32 598 3770767/1377
32 599 18767/1836
32 600 20870/459
32 601 502/51
32 602 -8/51
32 603 -16/51
32 604 31733/459
32 606 -173/102
32 607 -86571481/44064
32 608 -36/17
32 609 307865/459
32 610 16/51
32 611 -26/51
32 612 1467121/918
32 613 4
32 614 1475/102
32 615 -158/51
32 616 -128/51
32 617 146/51
32 618 47/51
32 619 1330/459
32 620 -176/51
32 621 -98/51
32 622 -14/17
32 623 -4/3
32 624 -2245/459
32 625 -146/459
32 626 -130/17
32 627 -18/17
32 628 -28/51
32 629 466/51
32 630 32/17
32 631 38/17
32 632 -52/51
32 633 -12/17
32 634 788/459
32 635 98/153
32 636 -905/153
32 637 130/17
32 638 -50/51
32 639 4/3
32 640 -4/3
32 641 -15930083/14688
32 642 15604/459
32 643 -5165/459
32 644 30979/408
32 645 164711/1224
32 646 -20701/306
32 647 -198017/306
32 648 1
32 649 53693/306
32 651 -48/17
32 652 16094/153
32 654 24/17
32 655 -91907/216
32 656 -1448/153
32 657 123739/306
32 659 5557/102
32 660 75/17
32 661 123/34
32 662 -13954/153
32 663 15/34
32 665 15273377/14688
32 666 -84/17
32 667 -453677/306
32 668 -48/17
32 669 681/34
32 670 -263183/306
32 672 -489/34
32 675 -36/17
32 676 -24/17
32 677 72/17
32 678 -389/51
32 679 -18593/153
32 680 -84/17
32 681 -12/17
32 682 24/17
32 684 25183/306
32 685 -7382/153
32 686 48/17
32 687 26/17
32 688 -18/17
32 689 -72/17
32 690 18/17
32 691 -36/17
32 692 -48/17
32 693 6/17
32 694 -21881/306
32 695 3373/102
32 696 2732/51
32 697 -48/17
32 698 252/17
32 702 125643/544
32 703 -28214/153
32 704 3847/408
32 705 21739/153
32 707 -1709/51
32 708 -571/68
32 709 -27/34
32 710 103/6
32 712 -63/34
32 713 -904067/2448
32 714 9/34
32 715 -29263/51
32 716 -159/34
32 717 -639/34
32 718 92503/204
32 720 189/17
32 723 -9/17
32 724 -63/34
32 725 225/68
32 726 128/51
32 727 3449/102
32 728 -135/68
32 729 -63/68
32 730 63/34
32 731 -4861/204
32 732 3019/204
32 733 -90/17
32 734 9/68
32 735 -189/136
32 736 387/68
32 737 189/136
32 738 135/34
32 739 -99/68
32 740 3/34
32 741 4295/204
32 742 -473/51
32 743 -1339/68
32 744 90/17
32 745 -207/68
32 747 -169711/288
32 748 71999/408
32 749 3/2
32 753 -97/34
32 754 1/2
32 758 102041/51
32 759 -3/2
32 760 4429/136
32 761 -3/2
32 763 1135/136
32 764 -7/6
32 765 630455/612
32 766 -2/3
32 768 7/18
32 769 441/34
32 770 3/8
32 773 585/34
32 774 441/34
32 775 -2493/68
32 776 1050/17
32 777 28151/34
32 778 2781/68
32 779 441/68
32 780 -441/34
32 782 -115709/204
32 783 65975/204
32 784 -390/17
32 785 -471/68
32 786 1323/136
32 787 2289/68
32 788 -1323/136
32 789 1017/68
32 790 1101/68
32 791 -21/34
32 792 97571/204
32 793 -11411/51
32 794 -72827/204
32 795 831/34
32 796 -8139/68
32 804 -1
32 805 -3/4
32 806 -3/2
32 807 -1/4
32 808 1/2
32 809 -1/12
32 810 -1/6
32 812 2/3
32 815 -1
32 816 1
32 817 3
32 818 -4/3
32 819 -2/3
32 821 -1/3
32 822 -1/3
32 823 -11/6
32 824 9/2
32 825 -3/2
32 830 1
32 831 1
32 835 -3/2
32 836 4
32 837 7/2
32 838 -3
32 853 2
32 854 -1
32 856 -1/2
32 857 3/2
32 859 32
32 862 2
32 867 -8/9
32 868 2/3
32 870 -1
32 871 2
32 872 10/3
32 873 2/3
32 881 -16/3
32 883 -1
32 885 -2
32 886 1
32 887 -3
32 892 -32
32 893 32
32 899 4741099/36720
32 900 1900057/1224
33 8 -1/9
33 9 2/9
33 14 2/9
33 15 1/9
33 16 -2/9
33 17 -2/9
33 21 1/9
33 24 -2/9
33 25 1/9
33 34 5873/9000
33 35 1097/1000
33 37 -2/9
33 39 2/9
33 40 2/9
33 42 7873/54000
34 34 -7873/9000
34 35 -7873/9000
34 42 -7873/54000
35 2 371/54
35 3 -11/9
35 4 -305/54
35 7 11/9
35 15 1
35 17 -2
35 25 1
35 34 -4/3
35 35 -2/3
35 39 2
35 40 2/3
35 42 -1/9
36 2 371/54
36 4 -371/54
36 15 1
36 16 -2
36 20 2
36 21 1
36 24 -2
36 34 2/3
36 35 4/3
36 37 -2
36 40 2/3
36 42 8/9
37 2 -65/18
37 3 11/9
37 4 43/18
37 7 -11/9
37 8 1/3
37 9 -2/3
37 14 -2/3
37 15 -1
37 16 22/9
37 17 5/2
37 18 1/12
37 19 -61/36
37 20 -1/6
37 21 -8/9
37 23 -2/3
37 24 22/9
37 25 -2/3
37 26 -7/4
37 27 -1/12
37 28 11/6
37 29 5/6
37 31 -5/3
37 32 11/9
37 33 -16/9
37 34 -5502079/1404000
37 35 -9792079/1404000
37 36 22/9
37 37 16/9
37 38 -5/3
37 39 -1
37 40 -43/18
37 42 -6516079/8424000
37 43 -17/18
37 44 -1/3
37 46 8/3
37 47 -11/3
37 48 -7/2
37 49 10
37 50 -1/3
37 55 2/3
37 60 -40/3
37 61 77/3
37 62 -1
37 63 -30
37 64 -53/6
37 65 8
37 66 17
37 67 6
37 68 -13
37 70 2
37 73 10
37 77 -349/36
37 80 1/3
37 83 1/3
37 88 1/3
37 105 -1/3
37 120 143/9
37 121 -63/2
37 122 67/6
37 123 101/3
37 124 15
37 125 -64/3
37 126 -103/3
37 127 -5/3
37 128 77/3
37 129 -26/3
37 130 -65/3
37 133 43/3
37 134 -17/18
37 135 20/3
37 136 5
37 137 -13/3
37 138 -38/3
37 140 47/3
37 143 28/3
37 147 -121/36
37 148 -7/3
37 149 16/3
37 151 9
37 154 -17/3
37 158 269/36
37 160 -80/3
37 163 -41/3
37 170 -16/3
37 173 1/3
37 174 -1
37 175 -34/3
37 176 -1/3
37 180 25/3
37 181 -13/3
37 185 -1/3
37 186 -1/3
37 187 -1/3
37 188 1/3
37 190 -20/3
37 191 3
37 192 5
37 194 1
37 198 -79/36
37 199 -56/3
38 2 -65/18
38 3 37/18
38 4 14/9
38 7 -37/18
38 8 -1/6
38 9 1/3
38 14 1/3
38 15 -1/2
38 16 -5/18
38 17 -1/3
38 18 1/12
38 19 67/36
38 20 -2
38 21 -5/18
38 22 -1/12
38 23 1/4
38 24 7/18
38 25 -1/2
38 26 4/3
38 28 -4/3
38 29 -2/3
38 31 17/12
38 32 -19/18
38 33 67/36
38 34 9324079/1404000
38 35 5970079/1404000
38 36 -19/9
38 37 2/9
38 38 4/3
38 39 -1
38 40 -49/18
38 42 -5729921/8424000
38 43 17/18
38 44 1/3
38 46 -8/3
38 47 11/3
38 48 7/2
38 49 -10
38 50 1/3
38 55 -2/3
38 60 40/3
38 61 -77/3
38 62 1
38 63 30
38 64 53/6
38 65 -8
38 66 -17
38 67 -6
38 68 13
38 70 -2
38 73 -10
38 77 349/36
38 80 -1/3
38 83 -1/3
38 88 -1/3
38 105 1/3
38 120 -143/9
38 121 63/2
38 122 -67/6
38 123 -101/3
38 124 -15
38 125 64/3
38 126 103/3
38 127 5/3
38 128 -77/3
38 129 26/3
38 130 65/3
38 133 -43/3
38 134 17/18
38 135 -20/3
38 136 -5
38 137 13/3
38 138 38/3
38 140 -47/3
38 143 -28/3
38 147 121/36
38 148 7/3
38 149 -16/3
38 151 -9
38 154 17/3
38 158 -269/36
38 160 80/3
38 163 41/3
38 170 16/3
38 173 -1/3
38 174 1
38 175 34/3
38 176 1/3
38 180 -25/3
38 181 13/3
38 185 1/3
38 186 1/3
38 187 1/3
38 188 -1/3
38 190 20/3
38 191 -3
38 192 -5
38 194 -1
38 198 79/36
38 199 56/3
39 1 197/18
39 2 88/27
39 4 -767/54
39 7 -197/18
39 9 -1/2
39 12 -1/12
39 13 -1/12
39 14 1/6
39 15 -1/6
39 16 1/3
39 17 1/2
39 20 1/6
39 23 -1/3
39 24 1/3
39 26 1/12
39 27 1/12
39 28 -1/6
39 31 1/12
39 32 1/6
39 33 1/12
39 34 1/6
39 35 1/6
39 36 1/3
39 39 -1/3
39 42 -13/36
40 1 197/18
40 2 88/27
40 3 -25/18
40 4 -346/27
40 7 -86/9
40 8 -1/6
40 9 -1/6
40 12 -1/12
40 13 -1/12
40 14 1/2
40 16 1/6
40 21 1/6
40 22 1/12
40 23 1/12
40 24 -1/2
40 25 1/6
40 26 -1/3
40 28 1/3
40 29 1/6
40 31 -1/3
40 34 -1/2
40 35 1/6
40 38 -1/3
40 39 1/3
40 40 1/3
40 42 1/12
42 8 -2/3
42 9 4/3
42 14 4/3
42 15 2/3
42 16 -44/9
42 17 -4/3
42 19 32/9
42 21 16/9
42 23 4/3
42 24 -44/9
42 25 -2/3
42 26 8/3
42 28 -8/3
42 29 -4/3
42 31 8/3
42 32 -22/9
42 33 32/9
42 34 3933353/234000
42 35 4245353/234000
42 36 -44/9
42 37 -32/9
42 38 8/3
42 39 -4/3
42 42 3309353/1404000
42 43 17/9
42 44 2/3
42 46 -16/3
42 47 22/3
42 48 7
42 49 -20
42 50 2/3
42 55 -4/3
42 60 80/3
42 61 -154/3
42 62 2
42 63 60
42 64 53/3
42 65 -16
42 66 -34
42 67 -12
42 68 26
42 70 -4
42 73 -20
42 77 349/18
42 80 -2/3
42 83 -2/3
42 88 -2/3
42 105 2/3
42 120 -286/9
42 121 63
42 122 -67/3
42 123 -202/3
42 124 -30
42 125 128/3
42 126 206/3
42 127 10/3
42 128 -154/3
42 129 52/3
42 130 130/3
42 133 -86/3
42 134 17/9
42 135 -40/3
42 136 -10
42 137 26/3
42 138 76/3
42 140 -94/3
42 143 -56/3
42 147 121/18
42 148 14/3
42 149 -32/3
42 151 -18
42 154 34/3
42 158 -269/18
42 160 160/3
42 163 82/3
42 170 32/3
42 173 -2/3
42 174 2
42 175 68/3
42 176 2/3
42 180 -50/3
42 181 26/3
42 185 2/3
42 186 2/3
42 187 2/3
42 188 -2/3
42 190 40/3
42 191 -6
42 192 -10
42 194 -2
42 198 79/18
42 199 112/3
43 8 2/3
43 9 -4/3
43 14 -4/3
43 15 -2/3
43 16 44/9
43 17 4/3
43 19 -32/9
43 21 -16/9
43 23 -4/3
43 24 44/9
43 25 2/3
43 26 -8/3
43 28 8/3
43 29 4/3
43 31 -8/3
43 32 22/9
43 33 -32/9
43 34 -3933353/234000
43 35 -4245353/234000
43 36 44/9
43 37 32/9
43 38 -8/3
43 39 4/3
43 42 -3309353/1404000
43 43 -17/9
43 44 -2/3
43 46 16/3
43 47 -22/3
43 48 -7
43 49 20
43 50 -2/3
43 55 4/3
43 60 -80/3
43 61 154/3
43 62 -2
43 63 -60
43 64 -53/3
43 65 16
43 66 34
43 67 12
43 68 -26
43 70 4
43 73 20
43 77 -349/18
43 80 2/3
43 83 2/3
43 88 2/3
43 105 -2/3
43 120 286/9
43 121 -63
43 122 67/3
43 123 202/3
43 124 30
43 125 -128/3
43 126 -206/3
43 127 -10/3
43 128 154/3
43 129 -52/3
43 130 -130/3
43 133 86/3
43 134 -17/9
43 135 40/3
43 136 10
43 137 -26/3
43 138 -76/3
43 140 94/3
43 143 56/3
43 147 -121/18
43 148 -14/3
43 149 32/3
43 151 18
43 154 -34/3
43 158 269/18
43 160 -160/3
43 163 -82/3
43 170 -32/3
43 173 2/3
43 174 -2
43 175 -68/3
43 176 -2/3
43 180 50/3
43 181 -26/3
43 185 -2/3
43 186 -2/3
43 187 -2/3
43 188 2/3
43 190 -40/3
43 191 6
43 192 10
43 194 2
43 198 -79/18
43 199 -112/3
46 1 -15
46 2 -9/2
46 4 39/2
46 7 15
46 34 -1/2
46 35 1/2
46 40 1
46 42 1/12
47 1 -15
47 2 -9/2
47 4 39/2
47 7 15
47 34 -1/2
47 35 1/2
47 40 1
47 42 1/12
54 8 -1/3
54 9 2/3
54 14 2/3
54 15 1/3
54 16 -22/9
54 17 -2/3
54 19 16/9
54 21 8/9
54 23 2/3
54 24 -22/9
54 25 -1/2
54 26 5/3
54 28 -5/3
54 29 -5/6
54 31 5/3
54 32 -11/9
54 33 16/9
54 34 4011353/468000
54 35 4167353/468000
54 36 -22/9
54 37 -16/9
54 38 5/3
54 39 -1
54 40 -1/3
54 42 3075353/2808000
54 43 17/18
54 44 1/3
54 46 -8/3
54 47 11/3
54 48 7/2
54 49 -10
54 50 1/3
54 55 -2/3
54 60 40/3
54 61 -77/3
54 62 1
54 63 30
54 64 53/6
54 65 -8
54 66 -17
54 67 -6
54 68 13
54 70 -2
54 73 -10
54 77 349/36
54 80 -1/3
54 83 -1/3
54 88 -1/3
54 105 1/3
54 120 -143/9
54 121 63/2
54 122 -67/6
54 123 -101/3
54 124 -15
54 125 64/3
54 126 103/3
54 127 5/3
54 128 -77/3
54 129 26/3
54 130 65/3
54 133 -43/3
54 134 17/18
54 135 -20/3
54 136 -5
54 137 13/3
54 138 38/3
54 140 -47/3
54 143 -28/3
54 147 121/36
54 148 7/3
54 149 -16/3
54 151 -9
54 154 17/3
54 158 -269/36
54 160 80/3
54 163 41/3
54 170 16/3
54 173 -1/3
54 174 1
54 175 34/3
54 176 1/3
54 180 -25/3
54 181 13/3
54 185 1/3
54 186 1/3
54 187 1/3
54 188 -1/3
54 190 20/3
54 191 -3
54 192 -5
54 194 -1
54 198 79/36
54 199 56/3
55 8 1/6
55 9 -1/3
55 14 -1/3
55 15 -1/6
55 16 19/9
55 17 1/3
55 19 -16/9
55 21 -8/9
55 23 -1/3
55 24 19/9
55 25 1/2
55 26 -4/3
55 28 4/3
55 29 2/3
55 31 -4/3
55 32 19/18
55 33 -16/9
55 34 -4011353/468000
55 35 -4167353/468000
55 36 19/9
55 37 16/9
55 38 -4/3
55 39 1
55 42 -3075353/2808000
55 43 -17/18
55 44 -1/3
55 46 8/3
55 47 -11/3
55 48 -7/2
55 49 10
55 50 -1/3
55 55 2/3
55 60 -40/3
55 61 77/3
55 62 -1
55 63 -30
55 64 -53/6
55 65 8
55 66 17
55 67 6
55 68 -13
55 70 2
55 73 10
55 77 -349/36
55 80 1/3
55 83 1/3
55 88 1/3
55 105 -1/3
55 120 143/9
55 121 -63/2
55 122 67/6
55 123 101/3
55 124 15
55 125 -64/3
55 126 -103/3
55 127 -5/3
55 128 77/3
55 129 -26/3
55 130 -65/3
55 133 43/3
55 134 -17/18
55 135 20/3
55 136 5
55 137 -13/3
55 138 -38/3
55 140 47/3
55 143 28/3
55 147 -121/36
55 148 -7/3
55 149 16/3
55 151 9
55 154 -17/3
55 158 269/36
55 160 -80/3
55 163 -41/3
55 170 -16/3
55 173 1/3
55 174 -1
55 175 -34/3
55 176 -1/3
55 180 25/3
55 181 -13/3
55 185 -1/3
55 186 -1/3
55 187 -1/3
55 188 1/3
55 190 -20/3
55 191 3
55 192 5
55 194 1
55 198 -79/36
55 199 -56/3
59 25 -2/3
59 26 4/3
59 28 -4/3
59 29 -2/3
59 31 4/3
59 34 -1127/9000
59 35 -1127/9000
59 38 4/3
59 39 -4/3
59 42 -25127/54000
60 8 -29/18
60 9 29/9
60 14 29/9
60 15 29/18
60 16 -37/9
60 17 -37/9
60 18 8/9
60 19 8/9
60 20 -8/9
60 21 8/9
60 23 7/3
60 24 -37/9
60 25 14/9
60 26 1
60 28 -1
60 29 -17/18
60 31 17/9
60 32 -29/18
60 33 8/9
60 34 -151051/28080
60 35 11189/28080
60 36 -29/9
60 37 -16/9
60 38 17/9
60 39 28/9
60 40 23/9
60 42 -76171/168480
60 43 2855/2448
60 44 1/204
60 45 -2/153
60 46 -5591/1224
60 47 6209/1224
60 48 3203/816
60 49 -1910/153
60 50 -43/612
60 51 -4/153
60 52 1/3
60 53 -2/9
60 54 4/153
60 55 65/306
60 56 1/51
60 57 4/153
60 58 -4/153
60 59 -2/153
60 60 45113/2448
60 61 -10415/306
60 62 3589/1224
60 63 49253/1224
60 64 14239/1224
60 65 -6599/612
60 66 -13865/612
60 67 -2981/408
60 68 7169/408
60 69 3/34
60 70 -937/306
60 72 -4/153
60 73 -17215/1224
60 74 -1/3
60 75 -1/18
60 77 170089/14688
60 78 -229/612
60 79 7/204
60 80 -11/612
60 81 -4/51
60 82 2/153
60 83 31/306
60 84 7/204
60 85 4/153
60 86 -4/153
60 87 -13/306
60 88 1/34
60 89 29/306
60 91 -131/306
60 92 -83/204
60 93 -4/153
60 94 317/306
60 95 1/51
60 96 -2/153
60 98 -7/51
60 100 7/102
60 102 -1/6
60 103 -7/102
60 105 -163/216
60 106 -71/1836
60 107 -1/51
60 108 1/51
60 109 59/612
60 110 -2/153
60 111 4/153
60 112 2/153
60 113 -2/153
60 114 -2/153
60 115 3/34
60 116 -2/153
60 117 7/102
60 118 -7/102
60 119 -73/918
60 120 -25067/1224
60 121 100445/2448
60 122 -4673/306
60 123 -18029/408
60 124 -979/51
60 125 3755/136
60 126 54857/1224
60 127 1069/612
60 128 -10415/306
60 129 15305/1224
60 130 34481/1224
60 131 -1/6
60 132 7/102
60 133 -15143/816
60 134 2111/2448
60 135 -20597/2448
60 136 -7091/1224
60 137 6805/1224
60 138 20153/1224
60 140 -8239/408
60 142 4/153
60 143 -7505/612
60 145 -2/153
60 147 54001/14688
60 148 3305/1224
60 149 -2587/408
60 151 -6677/612
60 152 -2/153
60 153 -4/153
60 154 89/12
60 156 2/153
60 158 -155377/14688
60 159 -3/17
60 160 41819/1224
60 161 4/153
60 162 -13/306
60 163 23147/1224
60 164 1/3
60 165 19/153
60 170 16/3
60 171 23/306
60 172 19/153
60 173 -131/306
60 174 587/1224
60 175 4271/306
60 176 58/153
60 177 19/306
60 178 9/34
60 179 1/3
60 180 -12397/1224
60 181 7729/1224
60 182 37/102
60 183 -3/34
60 184 35/102
60 185 -175/306
60 186 11/34
60 187 23/306
60 188 -9/17
60 189 8/153
60 190 10921/1224
60 191 -601/153
60 192 -8293/1224
60 193 -37/102
60 194 -65/102
60 197 -1/9
60 198 61255/14688
60 199 16195/918
67 104 1/6
67 146 1/4
67 157 1/4
67 166 -1/2
68 8 -10/3
68 9 20/3
68 14 20/3
68 15 10/3
68 16 -124/9
68 17 -12
68 18 16/3
68 19 64/9
68 20 -16/3
68 21 32/9
68 23 20/3
68 24 -124/9
68 25 7/3
68 26 22/3
68 28 -22/3
68 29 -19/3
68 31 38/3
68 32 -62/9
68 33 64/9
68 34 3582353/117000
68 35 4596353/117000
68 36 -124/9
68 37 -64/9
68 38 38/3
68 39 14/3
68 40 2
68 42 2802353/702000
68 43 -6767/1224
68 44 -763/204
68 45 241/102
68 46 224/51
68 47 -2237/204
68 48 -2049/136
68 49 2053/51
68 50 33/34
68 51 190/51
68 52 2
68 53 -4/3
68 54 -190/51
68 55 899/102
68 56 -309/68
68 57 -241/51
68 58 190/51
68 59 547/102
68 60 -3875/102
68 61 4031/51
68 62 190/51
68 63 -4669/51
68 64 -11321/408
68 65 5387/204
68 66 2843/51
68 67 1273/68
68 68 -1273/34
68 69 -39/68
68 70 265/102
68 72 190/51
68 73 4541/204
68 74 -2
68 75 -1/3
68 77 -19801/408
68 78 197/51
68 79 -137/68
68 80 215/272
68 81 -343/272
68 82 -241/102
68 83 3809/816
68 84 -103/68
68 85 -190/51
68 86 241/51
68 87 -173/102
68 88 139/51
68 89 1579/408
68 91 -2395/408
68 92 -411/136
68 93 190/51
68 94 1505/204
68 95 -173/68
68 96 37/102
68 97 -1
68 98 86/17
68 100 -69/34
68 102 -1
68 103 103/34
68 105 -1111/144
68 106 -851/306
68 107 309/68
68 108 -241/68
68 109 2425/204
68 110 241/102
68 111 -190/51
68 112 -547/102
68 113 139/102
68 114 445/102
68 115 29/68
68 116 241/102
68 117 -69/34
68 118 69/34
68 119 -37795/2448
68 120 41417/816
68 121 -78551/816
68 122 3271/102
68 123 83383/816
68 124 6877/136
68 125 -3461/51
68 126 -7637/68
68 127 -380/51
68 128 4031/51
68 129 -1361/51
68 130 -12227/204
68 131 -1
68 132 -69/34
68 133 247177/4896
68 134 -3509/612
68 135 2819/136
68 136 4459/204
68 137 -2299/204
68 138 -4243/102
68 139 1
68 140 11311/204
68 142 -190/51
68 143 1744/51
68 145 241/102
68 147 -66413/4896
68 148 -355/51
68 149 1231/102
68 151 5573/204
68 152 241/102
68 153 190/51
68 154 -149/12
68 156 -241/102
68 158 21307/816
68 159 -29/34
68 160 -8707/102
68 161 -241/51
68 162 -173/102
68 163 -2246/51
68 164 2
68 165 -173/102
68 168 -1
68 170 64/3
68 171 -655/204
68 172 -275/102
68 173 302/51
68 174 -1255/204
68 175 -638/17
68 176 -1313/204
68 177 -275/204
68 178 69/34
68 179 -1
68 180 4345/204
68 181 -604/51
68 182 52/17
68 183 73/68
68 184 65/136
68 185 -149/51
68 186 1573/408
68 187 25/204
68 188 -641/204
68 189 5/102
68 190 -1295/68
68 191 2143/204
68 192 1871/204
68 193 -35/17
68 194 1177/68
68 197 -2/3
68 198 10879/1632
68 199 -110737/1224
69 8 1/3
69 9 -2/3
69 14 -2/3
69 15 -1/3
69 16 22/9
69 17 2/3
69 19 -16/9
69 21 -8/9
69 23 -2/3
69 24 22/9
69 25 1/3
69 26 -4/3
69 28 4/3
69 29 2/3
69 31 -4/3
69 32 11/9
69 33 -16/9
69 34 -4050353/117000
69 35 -4128353/117000
69 36 22/9
69 37 16/9
69 38 -4/3
69 39 2/3
69 42 -3894353/702000
69 43 -16/9
69 44 -1/3
69 46 16/3
69 47 -22/3
69 48 -7
69 49 59/3
69 50 -1/3
69 55 2/3
69 60 -80/3
69 61 154/3
69 62 -2
69 63 -60
69 64 -53/3
69 65 16
69 66 34
69 67 12
69 68 -26
69 70 4
69 73 20
69 77 -341/18
69 80 1/3
69 83 1/3
69 88 1/3
69 105 -1/3
69 120 95/3
69 121 -63
69 122 67/3
69 123 202/3
69 124 30
69 125 -128/3
69 126 -206/3
69 127 -10/3
69 128 154/3
69 129 -52/3
69 130 -130/3
69 133 257/9
69 134 -17/9
69 135 40/3
69 136 10
69 137 -26/3
69 138 -76/3
69 140 94/3
69 143 56/3
69 147 -121/18
69 148 -14/3
69 149 32/3
69 151 18
69 154 -34/3
69 158 269/18
69 160 -160/3
69 163 -82/3
69 170 -64/3
69 173 1/3
69 174 -2
69 175 -68/3
69 176 -4/3
69 180 50/3
69 181 -26/3
69 185 -1/3
69 186 -4/3
69 187 -4/3
69 188 4/3
69 190 -40/3
69 191 6
69 192 10
69 194 2
69 198 -83/18
69 199 -112/3
70 8 -17/3
70 9 34/3
70 14 34/3
70 15 17/3
70 16 -34/3
70 17 -34/3
70 21 8/3
70 23 6
70 24 -34/3
70 25 17/3
70 32 -3
70 34 -34/3
70 35 34/3
70 36 -6
70 37 -16/3
70 39 34/3
70 40 34/3
70 42 1
71 25 -3
71 26 6
71 28 -6
71 29 -3
71 31 6
71 38 6
71 39 -6
71 42 -2
72 8 4/3
72 9 -8/3
72 14 -8/3
72 15 -4/3
72 16 40/9
72 17 16/3
72 18 -8/3
72 19 -16/9
72 20 8/3
72 21 -8/9
72 23 -8/3
72 24 40/9
72 25 -3/2
72 26 -7/3
72 28 7/3
72 29 5/2
72 31 -5
72 32 20/9
72 33 -16/9
72 34 126011/3600
72 35 112811/3600
72 36 40/9
72 37 16/9
72 38 -5
72 39 -3
72 40 -1
72 42 133211/21600
72 43 -29851/12240
72 44 1019/1020
72 45 -22/255
72 46 33053/2040
72 47 -35639/2040
72 48 -14373/1360
72 49 1205/34
72 50 171/340
72 51 -44/255
72 52 11/5
72 53 -22/15
72 54 44/255
72 55 -271/510
72 56 11/85
72 57 44/255
72 58 -44/255
72 59 -22/255
72 60 -233567/4080
72 61 26077/255
72 62 -4691/408
72 63 -251267/2040
72 64 -69913/2040
72 65 33287/1020
72 66 72089/1020
72 67 13347/680
72 68 -6879/136
72 69 99/170
72 70 611/102
72 72 -44/255
72 73 15881/408
72 74 -11/5
72 75 -11/30
72 77 -295621/8160
72 78 2921/1020
72 79 77/340
72 80 1047/680
72 81 -777/680
72 82 22/255
72 83 667/2040
72 84 77/340
72 85 44/255
72 86 -44/255
72 87 -143/510
72 88 -4103/1020
72 89 1913/1020
72 91 -4157/1020
72 92 447/340
72 93 -44/255
72 94 -593/510
72 95 11/85
72 96 -22/255
72 98 -77/85
72 100 77/170
72 102 -18/5
72 103 -77/170
72 105 29/18
72 106 -781/3060
72 107 -11/85
72 108 11/85
72 109 649/1020
72 110 -22/255
72 111 44/255
72 112 22/255
72 113 -22/255
72 114 -22/255
72 115 99/170
72 116 -22/255
72 117 77/170
72 118 -77/170
72 119 -803/1530
72 120 181879/3060
72 121 -496097/4080
72 122 48103/1020
72 123 44771/340
72 124 9827/170
72 125 -56319/680
72 126 -275507/2040
72 127 -4051/1020
72 128 26077/255
72 129 -84503/2040
72 130 -164879/2040
72 131 2/5
72 132 77/170
72 133 87149/1530
72 134 -10541/4080
72 135 102383/4080
72 136 34709/2040
72 137 -31939/2040
72 138 -105431/2040
72 140 42073/680
72 142 44/255
72 143 39947/1020
72 144 -1
72 145 -22/255
72 147 -245857/24480
72 148 -14951/2040
72 149 12309/680
72 151 29471/1020
72 152 -22/255
72 153 -44/255
72 154 -419/20
72 156 22/255
72 158 159419/4896
72 159 -99/85
72 160 -197381/2040
72 161 44/255
72 162 -143/510
72 163 -116561/2040
72 164 16/5
72 165 209/255
72 170 -64/3
72 171 -1277/510
72 172 -556/255
72 173 1891/510
72 174 -3437/2040
72 175 -21767/510
72 176 -1028/255
72 177 -811/510
72 178 -213/170
72 179 -9/5
72 180 61003/2040
72 181 -8231/408
72 182 -1123/170
72 183 -99/170
72 184 -67/68
72 185 3923/510
72 186 869/1020
72 187 491/510
72 188 53/51
72 189 -167/255
72 190 -55819/2040
72 191 3283/255
72 192 34747/2040
72 193 1123/170
72 194 407/170
72 196 1
72 197 -11/15
72 198 -32943/2720
72 199 -61247/3060
73 8 1/6
73 9 -1/3
73 14 -1/3
73 15 -1/6
73 16 11/9
73 17 1/3
73 19 -8/9
73 21 -4/9
73 23 -1/3
73 24 11/9
73 25 1/6
73 26 -2/3
73 28 2/3
73 29 1/3
73 31 -2/3
73 32 11/18
73 33 -8/9
73 34 -4050353/234000
73 35 -4128353/234000
73 36 11/9
73 37 8/9
73 38 -2/3
73 39 1/3
73 42 -3894353/1404000
73 43 -24097/6120
73 44 -247/510
73 45 4/85
73 46 4537/340
73 47 -4951/340
73 48 -7671/680
73 49 1918/51
73 50 -109/510
73 51 8/85
73 52 -6/5
73 53 4/5
73 54 -8/85
73 55 43/255
73 56 -6/85
73 57 -8/85
73 58 8/85
73 59 4/85
73 60 -36103/680
73 61 8341/85
73 62 -575/68
73 63 -39563/340
73 64 -11417/340
73 65 5273/170
73 66 11111/170
73 67 7209/340
73 68 -3465/68
73 69 -27/85
73 70 167/17
73 72 8/85
73 73 2797/68
73 74 6/5
73 75 1/5
73 77 -425981/12240
73 78 347/510
73 79 -21/170
73 80 271/510
73 81 24/85
73 82 -4/85
73 83 26/255
73 84 149/170
73 85 -8/85
73 86 8/85
73 87 -157/85
73 88 92/255
73 89 -29/85
73 91 131/85
73 92 249/170
73 93 8/85
73 94 -317/85
73 95 -91/85
73 96 174/85
73 98 42/85
73 100 -21/85
73 102 3/5
73 103 21/85
73 105 25/12
73 106 -92/255
73 107 6/85
73 108 -97/170
73 109 281/170
73 110 4/85
73 111 -8/85
73 112 -4/85
73 113 93/170
73 114 4/85
73 115 -27/85
73 116 89/85
73 117 64/85
73 118 21/85
73 119 -437/255
73 120 181301/3060
73 121 -80283/680
73 122 3721/85
73 123 43309/340
73 124 4684/85
73 125 -26893/340
73 126 -43943/340
73 127 -899/170
73 128 8341/85
73 129 -12007/340
73 130 -27511/340
73 131 3/5
73 132 -21/85
73 133 330559/6120
73 134 -4667/2040
73 135 16347/680
73 136 5561/340
73 137 -5411/340
73 138 -16039/340
73 140 19651/340
73 142 -8/85
73 143 6043/170
73 145 4/85
73 147 -41863/4080
73 148 -7807/1020
73 149 5823/340
73 151 5419/170
73 152 89/85
73 153 93/85
73 154 -213/10
73 156 -4/85
73 158 25819/816
73 159 54/85
73 160 -33829/340
73 161 -178/85
73 162 -157/85
73 163 -18829/340
73 164 -6/5
73 165 -38/85
73 170 -32/3
73 171 -23/85
73 172 -38/85
73 173 257/255
73 174 -213/340
73 175 -3353/85
73 176 -212/255
73 177 -19/85
73 178 -81/85
73 179 -6/5
73 180 9507/340
73 181 -1267/68
73 182 59/85
73 183 27/85
73 184 -21/17
73 185 151/255
73 186 -161/255
73 187 67/255
73 188 70/51
73 189 -16/85
73 190 -8711/340
73 191 964/85
73 192 6763/340
73 193 26/85
73 194 229/85
73 197 2/5
73 198 -141299/12240
73 199 -14359/255
76 167 -2
76 195 -2
77 200 4/9
77 203 -5/6
77 204 79/48
77 205 337/144
77 206 -415/72
77 218 751/144
77 219 -269/24
77 220 -5/12
77 221 113/8
77 222 85/18
77 223 -77/48
77 224 -115/9
77 225 -41/24
77 226 -2
77 228 -13/12
77 231 -115/24
77 234 4291/288
77 284 -241/108
77 285 559/72
77 286 79/36
77 287 -367/18
77 288 -70/9
77 289 -44/9
77 290 1543/36
77 291 -1/9
77 292 107/18
77 294 181/72
77 296 487/72
77 299 -1999/54
77 300 727/432
77 301 -41/144
77 302 -341/24
77 303 -89/36
77 304 157/18
77 306 -529/72
77 309 -449/72
77 313 8851/432
77 314 -131/72
77 315 817/72
77 317 -25/4
77 320 -91/36
77 323 -13069/864
77 325 1135/72
77 328 1321/72
77 335 3/8
77 336 95/18
77 341 -245/72
77 342 161/72
77 351 217/72
77 352 -17/12
77 353 -21/8
77 357 -2257/288
77 358 49/3
77 485 -1/4
77 489 1
77 503 -13/8
77 571 5/4
77 572 -8
77 573 -67/12
77 574 250/27
77 575 -433/36
77 576 5
77 577 -17/16
77 578 194/9
77 579 -979/36
77 580 -31/6
77 581 -161/12
77 583 37/12
77 584 101/12
77 587 391/12
77 588 -127/72
77 589 -55/9
77 590 1381/72
77 591 106/9
77 592 -58/9
77 593 -313/72
77 595 53/72
77 598 -1024/27
77 599 17/12
77 600 -191/12
77 601 7/6
77 604 79/6
77 607 2707/144
77 609 2/3
77 612 -62/3
77 618 1/4
77 619 4
77 624 -29/12
77 625 11/12
77 634 23/12
77 635 -1
77 636 -17/12
77 641 261/16
77 642 14
77 643 -5/216
77 644 -109/144
77 645 -5/6
77 646 -167/72
77 647 259/36
77 649 -155/72
77 652 -8/9
77 655 3637/864
77 656 173/72
77 657 -7/72
77 659 -33/4
77 662 -95/36
77 665 -11285/864
77 667 1433/72
77 670 767/72
77 678 1/24
77 679 25/18
77 684 -97/72
77 685 1/72
77 694 65/72
77 695 -1/4
77 696 -11/24
77 702 -593/288
77 703 -19/3
77 704 1
77 705 -55/12
77 707 -13/3
77 710 3
77 713 23/18
77 715 139/6
77 718 -5/6
77 726 1/3
77 727 16/3
77 731 -23/6
77 732 11/6
77 741 19/6
77 742 -4/3
77 743 -5/2
77 747 505/48
77 748 8
77 754 -1/4
77 758 -355/12
77 764 1/4
77 765 -167/12
77 776 -3/4
77 777 -12
77 782 103/12
77 783 -49/12
77 792 -85/12
77 793 3
77 794 67/12
77 803 1/2
77 806 -1
77 808 1
77 809 -1/12
77 810 1/12
77 812 -1/3
77 813 1/3
77 814 1
77 815 1/2
77 816 -1/2
77 818 1/6
77 819 -1/6
77 821 -1/6
77 822 1/6
77 823 3/4
77 824 -3/4
77 854 1/2
77 857 1/2
77 859 16
77 868 1
77 870 -1
77 871 2
77 872 1/3
77 881 -1
77 883 -1/2
77 885 -1/2
77 887 -1
77 892 -16
77 893 16
77 899 -63/16
77 900 -10
79 43 -959/51
79 44 -108/17
79 45 50/17
79 46 780/17
79 47 -1075/17
79 48 -1022/17
79 49 3006/17
79 50 18/17
79 51 100/17
79 54 -100/17
79 55 216/17
79 56 -126/17
79 57 -100/17
79 58 100/17
79 59 152/17
79 60 -3882/17
79 61 7422/17
79 62 -342/17
79 63 -8640/17
79 64 -2543/17
79 65 2386/17
79 66 4950/17
79 67 1650/17
79 68 -3742/17
79 69 -6/17
79 70 552/17
79 72 100/17
79 73 2782/17
79 77 -6115/34
79 78 371/51
79 79 -76/17
79 80 27/34
79 81 -63/34
79 82 -67/17
79 83 313/34
79 84 -59/17
79 85 -100/17
79 86 134/17
79 87 -16/17
79 88 66/17
79 89 105/17
79 91 -105/17
79 92 -63/17
79 93 100/17
79 94 126/17
79 95 -92/17
79 96 50/17
79 98 168/17
79 100 -118/17
79 103 84/17
79 105 -73/6
79 106 -79/51
79 107 126/17
79 108 -126/17
79 109 205/17
79 110 50/17
79 111 -100/17
79 112 -152/17
79 113 33/17
79 114 186/17
79 115 -6/17
79 116 118/17
79 117 -118/17
79 118 84/17
79 119 -2051/102
79 120 9249/34
79 121 -18097/34
79 122 3273/17
79 123 19315/34
79 124 4354/17
79 125 -6204/17
79 126 -9926/17
79 127 -438/17
79 128 7422/17
79 129 -2640/17
79 130 -6108/17
79 132 -84/17
79 133 16653/68
79 134 -931/51
79 135 1909/17
79 136 1515/17
79 137 -1212/17
79 138 -3680/17
79 140 4640/17
79 142 -100/17
79 143 2736/17
79 145 84/17
79 147 -3879/68
79 148 -1823/51
79 149 1352/17
79 151 2440/17
79 152 118/17
79 153 100/17
79 154 -92
79 156 -84/17
79 158 2248/17
79 159 12/17
79 160 -7632/17
79 161 -236/17
79 162 18/17
79 163 -3954/17
79 165 -84/17
79 171 -92/17
79 172 -84/17
79 173 218/17
79 174 -264/17
79 175 -3212/17
79 176 -226/17
79 177 -42/17
79 178 84/17
79 180 2214/17
79 181 -1218/17
79 182 32/17
79 183 6/17
79 184 -63/17
79 185 -82/17
79 186 63/17
79 187 -58/17
79 188 -66/17
79 189 4/17
79 190 -1826/17
79 191 864/17
79 192 1306/17
79 193 -134/17
79 194 542/17
79 198 -4883/204
79 199 -18149/51
80 186 -2
83 8 11/36
83 9 -11/18
83 14 -11/18
83 15 -11/36
83 16 19/18
83 17 11/18
83 19 -4/9
83 21 -4/9
83 23 -1/6
83 24 19/18
83 25 -5/36
83 26 -1/3
83 28 1/3
83 29 1/6
83 31 -1/3
83 32 11/36
83 33 -4/9
83 34 -3842353/468000
83 35 -481817/52000
83 36 11/18
83 37 8/9
83 38 -1/3
83 39 -5/18
83 40 -4/9
83 42 -3894353/2808000
83 43 7409/4896
83 44 -31/408
83 45 -1/51
83 46 -5047/816
83 47 5461/816
83 48 2727/544
83 49 -1655/102
83 50 -77/408
83 51 -2/51
83 52 1/2
83 53 -1/3
83 54 2/51
83 55 33/68
83 56 1/34
83 57 2/51
83 58 -2/51
83 59 -1/51
83 60 39673/1632
83 61 -4553/102
83 62 3385/816
83 63 43133/816
83 64 12437/816
83 65 -5783/408
83 66 -12131/408
83 67 -2573/272
83 68 6285/272
83 69 9/68
83 70 -835/204
83 72 -2/51
83 73 -15175/816
83 74 -1/2
83 75 -1/12
83 77 146357/9792
83 78 -229/408
83 79 7/136
83 80 23/408
83 81 -2/17
83 82 1/51
83 83 4/17
83 84 7/136
83 85 2/51
83 86 -2/51
83 87 -13/204
83 88 13/102
83 89 29/204
83 91 -131/204
83 92 -83/136
83 93 -2/51
83 94 317/204
83 95 1/34
83 96 -1/51
83 98 -7/34
83 100 7/68
83 102 -1/4
83 103 -7/68
83 105 -175/144
83 106 -71/1224
83 107 -1/34
83 108 1/34
83 109 59/408
83 110 -1/51
83 111 2/51
83 112 1/51
83 113 -1/51
83 114 -1/51
83 115 9/68
83 116 -1/51
83 117 7/68
83 118 -7/68
83 119 -73/612
83 120 -65477/2448
83 121 87593/1632
83 122 -8207/408
83 123 -47219/816
83 124 -1703/68
83 125 29443/816
83 126 15951/272
83 127 899/408
83 128 -4553/102
83 129 13537/816
83 130 30061/816
83 131 -1/4
83 132 7/68
83 133 -39581/1632
83 134 5177/4896
83 135 -5959/544
83 136 -6071/816
83 137 5921/816
83 138 17569/816
83 140 -21521/816
83 142 2/51
83 143 -6553/408
83 145 -1/51
83 147 45773/9792
83 148 943/272
83 149 -6673/816
83 151 -5759/408
83 152 -1/51
83 153 -2/51
83 154 233/24
83 156 1/51
83 158 -45695/3264
83 159 -9/34
83 160 36379/816
83 161 2/51
83 162 -13/204
83 163 20359/816
83 164 1/2
83 165 19/102
83 170 20/3
83 171 23/204
83 172 19/102
83 173 -19/34
83 174 383/816
83 175 1231/68
83 176 33/68
83 177 19/204
83 178 27/68
83 179 1/2
83 180 -10697/816
83 181 6845/816
83 182 37/68
83 183 -9/68
83 184 35/68
83 185 -16/17
83 186 41/102
83 187 1/34
83 188 -145/204
83 189 4/51
83 190 3187/272
83 191 -1049/204
83 192 -7273/816
83 193 -37/68
83 194 -12/17
83 197 -1/6
83 198 55883/9792
83 199 13339/612
84 8 -11/36
84 9 11/18
84 14 11/18
84 15 11/36
84 16 -19/18
84 17 -11/18
84 19 4/9
84 21 4/9
84 23 1/6
84 24 -19/18
84 25 5/36
84 26 1/3
84 28 -1/3
84 29 -1/6
84 31 1/3
84 32 -11/36
84 33 4/9
84 34 3842353/468000
84 35 481817/52000
84 36 -11/18
84 37 -8/9
84 38 1/3
84 39 5/18
84 40 4/9
84 42 3894353/2808000
84 43 9721/4896
84 44 37/408
84 45 -1/51
84 46 -2045/272
84 47 2319/272
84 48 3679/544
84 49 -2165/102
84 50 -3/136
84 51 -2/51
84 52 1/2
84 53 -1/3
84 54 2/51
84 55 31/204
84 56 1/34
84 57 2/51
84 58 -2/51
84 59 -1/51
84 60 16851/544
84 61 -977/17
84 62 3793/816
84 63 55373/816
84 64 5347/272
84 65 -7415/408
84 66 -15599/408
84 67 -3389/272
84 68 8053/272
84 69 9/68
84 70 -1039/204
84 72 -2/51
84 73 -19255/816
84 74 -1/2
84 75 -1/12
84 77 64607/3264
84 78 -229/408
84 79 7/136
84 80 -15/136
84 81 -2/17
84 82 1/51
84 83 7/102
84 84 7/136
84 85 2/51
84 86 -2/51
84 87 -13/204
84 88 -2/51
84 89 29/204
84 91 -131/204
84 92 -83/136
84 93 -2/51
84 94 317/204
84 95 1/34
84 96 -1/51
84 98 -7/34
84 100 7/68
84 102 -1/4
84 103 -7/68
84 105 -151/144
84 106 -71/1224
84 107 -1/34
84 108 1/34
84 109 59/408
84 110 -1/51
84 111 2/51
84 112 1/51
84 113 -1/51
84 114 -1/51
84 115 9/68
84 116 -1/51
84 117 7/68
84 118 -7/68
84 119 -73/612
84 120 -84925/2448
84 121 113297/1632
84 122 -3495/136
84 123 -60955/816
84 124 -2213/68
84 125 38147/816
84 126 61861/816
84 127 413/136
84 128 -977/17
84 129 5691/272
84 130 12967/272
84 131 -1/4
84 132 7/68
84 133 -51277/1632
84 134 7489/4896
84 135 -23317/1632
84 136 -8111/816
84 137 2563/272
84 138 7579/272
84 140 -27913/816
84 142 2/51
84 143 -2819/136
84 145 -1/51
84 147 20743/3264
84 148 3781/816
84 149 -8849/816
84 151 -7595/408
84 152 -1/51
84 153 -2/51
84 154 301/24
84 156 1/51
84 158 -173669/9792
84 159 -9/34
84 160 15753/272
84 161 2/51
84 162 -13/204
84 163 8645/272
84 164 1/2
84 165 19/102
84 170 28/3
84 171 23/204
84 172 19/102
84 173 -37/51
84 174 791/816
84 175 4849/204
84 176 133/204
84 177 19/204
84 178 27/68
84 179 1/2
84 180 -4699/272
84 181 2871/272
84 182 37/68
84 183 -9/68
84 184 35/68
84 185 -79/102
84 186 29/51
84 187 10/51
84 188 -179/204
84 189 4/51
84 190 12281/816
84 191 -1355/204
84 192 -9313/816
84 193 -37/68
84 194 -41/34
84 197 -1/6
84 198 7403/1088
84 199 19051/612
88 8 2
88 9 -4
88 14 -4
88 15 -2
88 16 68/9
88 17 68/9
88 18 -32/9
88 19 -32/9
88 20 32/9
88 21 -16/9
88 23 -4
88 24 68/9
88 25 -16/9
88 26 -4
88 28 4
88 29 34/9
88 31 -68/9
88 32 34/9
88 33 -32/9
88 34 2304181/175500
88 35 1368181/175500
88 36 68/9
88 37 32/9
88 38 -68/9
88 39 -32/9
88 40 -4/3
88 42 2928181/1053000
88 43 -2855/612
88 44 -1/51
88 45 8/153
88 46 5591/306
88 47 -6209/306
88 48 -3203/204
88 49 7640/153
88 50 43/153
88 51 16/153
88 52 -4/3
88 53 8/9
88 54 -16/153
88 55 -130/153
88 56 -4/51
88 57 -16/153
88 58 16/153
88 59 8/153
88 60 -45113/612
88 61 20830/153
88 62 -3589/306
88 63 -49253/306
88 64 -14239/306
88 65 6599/153
88 66 13865/153
88 67 2981/102
88 68 -7169/102
88 69 -6/17
88 70 1874/153
88 72 16/153
88 73 17215/306
88 74 4/3
88 75 2/9
88 77 -170089/3672
88 78 229/153
88 79 -7/51
88 80 11/153
88 81 16/51
88 82 -8/153
88 83 -62/153
88 84 -7/51
88 85 -16/153
88 86 16/153
88 87 26/153
88 88 -2/17
88 89 -58/153
88 91 262/153
88 92 83/51
88 93 16/153
88 94 -634/153
88 95 -4/51
88 96 8/153
88 98 28/51
88 100 -14/51
88 102 2/3
88 103 14/51
88 105 163/54
88 106 71/459
88 107 4/51
88 108 -4/51
88 109 -59/153
88 110 8/153
88 111 -16/153
88 112 -8/153
88 113 8/153
88 114 8/153
88 115 -6/17
88 116 8/153
88 117 -14/51
88 118 14/51
88 119 146/459
88 120 25067/306
88 121 -100445/612
88 122 9346/153
88 123 18029/102
88 124 3916/51
88 125 -3755/34
88 126 -54857/306
88 127 -1069/153
88 128 20830/153
88 129 -15305/306
88 130 -34481/306
88 131 2/3
88 132 -14/51
88 133 15143/204
88 134 -2111/612
88 135 20597/612
88 136 7091/306
88 137 -6805/306
88 138 -20153/306
88 140 8239/102
88 142 -16/153
88 143 7505/153
88 145 8/153
88 147 -54001/3672
88 148 -3305/306
88 149 2587/102
88 151 6677/153
88 152 8/153
88 153 16/153
88 154 -89/3
88 156 -8/153
88 158 155377/3672
88 159 12/17
88 160 -41819/306
88 161 -16/153
88 162 26/153
88 163 -23147/306
88 164 -4/3
88 165 -76/153
88 170 -64/3
88 171 -46/153
88 172 -76/153
88 173 262/153
88 174 -587/306
88 175 -8542/153
88 176 -232/153
88 177 -38/153
88 178 -18/17
88 179 -4/3
88 180 12397/306
88 181 -7729/306
88 182 -74/51
88 183 6/17
88 184 -70/51
88 185 350/153
88 186 -22/17
88 187 -46/153
88 188 36/17
88 189 -32/153
88 190 -10921/306
88 191 2404/153
88 192 8293/306
88 193 74/51
88 194 130/51
88 197 4/9
88 198 -61255/3672
88 199 -32390/459
93 0 37/9
93 2 -257/9
93 4 248/9
93 5 -1/6
93 6 -1/6
93 7 1/3
96 43 181/272
96 44 -67/68
96 45 -2/51
96 46 -2327/408
96 47 1721/408
96 48 347/272
96 49 -380/51
96 50 -247/204
96 51 -4/51
96 52 1
96 53 -2/3
96 54 4/51
96 55 269/102
96 56 1/17
96 57 4/51
96 58 -4/51
96 59 -2/51
96 60 12473/816
96 61 -2561/102
96 62 2365/408
96 63 12533/408
96 64 3427/408
96 65 -1703/204
96 66 -3461/204
96 67 -533/136
96 68 1865/136
96 69 9/34
96 70 -325/102
96 72 -4/51
96 73 -4975/408
96 74 -1
96 75 -1/6
96 77 27697/4896
96 78 -229/204
96 79 7/68
96 80 193/204
96 81 -4/17
96 82 2/51
96 83 133/102
96 84 7/68
96 85 4/51
96 86 -4/51
96 87 -13/102
96 88 37/34
96 89 29/102
96 91 -131/102
96 92 -83/68
96 93 -4/51
96 94 317/102
96 95 1/17
96 96 -2/51
96 98 -7/17
96 100 7/34
96 102 -1/2
96 103 -7/34
96 105 -235/72
96 106 -71/612
96 107 -1/17
96 108 1/17
96 109 59/204
96 110 -2/51
96 111 4/51
96 112 2/51
96 113 -2/51
96 114 -2/51
96 115 9/34
96 116 -2/51
96 117 7/34
96 118 -7/34
96 119 -73/306
96 120 -1873/136
96 121 23333/816
96 122 -628/51
96 123 -4293/136
96 124 -214/17
96 125 2561/136
96 126 12833/408
96 127 49/204
96 128 -2561/102
96 129 4697/408
96 130 7961/408
96 131 -1/2
96 132 7/34
96 133 -3447/272
96 134 -67/272
96 135 -4277/816
96 136 -971/408
96 137 1501/408
96 138 4649/408
96 140 -1847/136
96 142 4/51
96 143 -1793/204
96 145 -2/51
96 147 4633/4896
96 148 449/408
96 149 -411/136
96 151 -1169/204
96 152 -2/51
96 153 -4/51
96 154 21/4
96 156 2/51
96 158 -45625/4896
96 159 -9/17
96 160 9179/408
96 161 4/51
96 162 -13/102
96 163 6419/408
96 164 1
96 165 19/51
96 171 23/102
96 172 19/51
96 173 -29/102
96 174 -637/408
96 175 803/102
96 176 7/51
96 177 19/102
96 178 27/34
96 179 1
96 180 -2197/408
96 181 2425/408
96 182 37/34
96 183 -9/34
96 184 35/34
96 185 -277/102
96 186 -1/34
96 187 -79/102
96 188 -10/17
96 189 8/51
96 190 2761/408
96 191 -142/51
96 192 -2173/408
96 193 -37/34
96 194 37/34
96 197 -1/3
96 198 29023/4896
96 199 -941/306
100 1 4/7
100 2 2/21
100 4 -2/3
100 7 -4/7
101 0 1
101 2 -1/6
101 4 1/6
102 34 -1836181/58500
102 35 -1836181/58500
102 42 -1836181/351000
103 1 -1
103 2 1
103 7 1
104 8 -3/10
104 12 3/10
104 13 3/10
104 30 -3/10
104 34 1/5
104 35 -1/5
104 40 -1
104 42 -1/30
106 25 -2
106 26 4
106 28 -4
106 29 -2
106 31 4
106 38 4
106 39 -4
106 42 -4/3
107 8 -2
107 9 4
107 14 4
107 15 2
107 16 -4
107 17 -4
107 23 4
107 24 -4
107 25 2
107 32 -2
107 34 -4
107 35 4
107 36 -4
107 39 4
107 40 4
107 42 2/3
113 8 -5/6
113 9 5/3
113 14 5/3
113 15 5/6
113 16 -5/3
113 17 -5/3
113 23 5/3
113 24 -5/3
113 26 5/3
113 28 -5/3
113 29 -5/6
113 31 5/3
113 32 -5/6
113 34 -5/6
113 35 5/6
113 36 -5/3
113 38 5/3
113 42 -5/36
123 2 1/3
123 4 -1/3
126 8 -7/20
126 9 7/10
126 14 7/10
126 15 7/20
126 16 -7/10
126 17 -7/10
126 23 7/10
126 24 -7/10
126 25 7/20
126 32 -7/20
126 34 -7/20
126 35 7/20
126 36 -7/10
126 39 7/10
126 42 7/40
127 25 -7/20
127 26 7/10
127 28 -7/10
127 29 -7/20
127 31 7/10
127 34 7/20
127 35 -7/20
127 38 7/10
127 39 -7/10
127 40 -7/10
127 42 -7/40
130 34 -1
130 35 1
130 40 2
130 42 1/6
133 8 -1/2
133 9 1
133 14 1
133 15 1/2
133 17 -1
133 19 -1
133 25 1/2
133 32 1/2
133 33 -1
133 34 -1
133 35 1
133 36 1
133 39 1
133 40 1
134 17 1
134 18 -1
134 20 1
134 25 -1/2
134 29 1/2
134 31 -1
134 38 -1
134 39 -1
134 42 1/6
138 8 2/5
138 12 -2/5
138 13 -2/5
138 30 2/5
138 34 2/5
138 35 -2/5
138 42 -1/15
141 8 -1
141 10 1
141 12 1
141 17 -1
141 18 1
141 20 -1
141 21 -1/2
141 22 -1
141 23 1
141 25 1/2
141 29 -1/2
141 31 1
141 32 -1/2
141 34 -1
141 35 1
141 36 -1
141 38 1
141 39 1
142 8 -1/2
142 9 -1
142 11 1
142 13 1
142 15 -1/2
142 17 1
142 19 1
142 25 -1
142 26 1
142 27 -1
142 28 -1
142 29 -1/2
142 31 1
142 32 -1/2
142 36 -1
142 38 1
142 39 -1
142 40 -1
142 42 -1/6
154 41 -1
156 34 -1836181/351000
156 35 -1836181/351000
156 42 -1836181/2106000
156 43 3433/1530
156 44 12/85
156 45 -16/765
156 46 -6407/765
156 47 7331/765
156 48 3917/510
156 49 -3668/153
156 50 16/765
156 51 -32/765
156 52 8/15
156 53 -16/45
156 54 32/765
156 55 56/765
156 56 8/255
156 57 32/765
156 58 -32/765
156 59 -16/765
156 60 53273/1530
156 61 -49514/765
156 62 779/153
156 63 58433/765
156 64 16942/765
156 65 -15646/765
156 66 -32932/765
156 67 -3593/255
156 68 1699/51
156 69 12/85
156 70 -872/153
156 72 -32/765
156 73 -4055/153
156 74 -8/15
156 75 -4/45
156 77 205687/9180
156 78 -458/765
156 79 14/255
156 80 -124/765
156 81 -32/255
156 82 16/765
156 83 22/765
156 84 14/255
156 85 32/765
156 86 -32/765
156 87 -52/765
156 88 -22/255
156 89 116/765
156 91 -524/765
156 92 -166/255
156 93 -32/765
156 94 1268/765
156 95 8/255
156 96 -16/765
156 98 -56/255
156 100 28/255
156 102 -4/15
156 103 -28/255
156 105 -29/27
156 106 -142/2295
156 107 -8/255
156 108 8/255
156 109 118/765
156 110 -16/765
156 111 32/765
156 112 16/765
156 113 -16/765
156 114 -16/765
156 115 12/85
156 116 -16/765
156 117 28/255
156 118 -28/255
156 119 -292/2295
156 120 -29929/765
156 121 119723/1530
156 122 -22109/765
156 123 -21463/255
156 124 -9362/255
156 125 13441/255
156 126 65363/765
156 127 2648/765
156 128 -49514/765
156 129 17957/765
156 130 41111/765
156 131 -4/15
156 132 28/255
156 133 -18067/510
156 134 2689/1530
156 135 -24677/1530
156 136 -8621/765
156 137 8131/765
156 138 24029/765
156 140 -3279/85
156 142 32/765
156 143 -17866/765
156 145 -16/765
156 147 66343/9180
156 148 4019/765
156 149 -3131/255
156 151 -16108/765
156 152 -16/765
156 153 -32/765
156 154 212/15
156 156 16/765
156 158 -36563/1836
156 159 -24/85
156 160 49979/765
156 161 32/765
156 162 -52/765
156 163 27329/765
156 164 8/15
156 165 152/765
156 170 32/3
156 171 92/765
156 172 152/765
156 173 -626/765
156 174 893/765
156 175 20552/765
156 176 566/765
156 177 76/765
156 178 36/85
156 179 8/15
156 180 -14947/765
156 181 1811/153
156 182 148/255
156 183 -12/85
156 184 28/51
156 185 -598/765
156 186 166/255
156 187 194/765
156 188 -50/51
156 189 64/765
156 190 12961/765
156 191 -5726/765
156 192 -9823/765
156 193 -148/255
156 194 -362/255
156 197 -8/45
156 198 69313/9180
156 199 81916/2295
157 34 -1836181/351000
157 35 -1836181/351000
157 42 -1836181/2106000
157 43 7409/3060
157 44 -31/255
157 45 -8/255
157 46 -5047/510
157 47 5461/510
157 48 2727/340
157 49 -1324/51
157 50 -77/255
157 51 -16/255
157 52 4/5
157 53 -8/15
157 54 16/255
157 55 66/85
157 56 4/85
157 57 16/255
157 58 -16/255
157 59 -8/255
157 60 39673/1020
157 61 -18212/255
157 62 677/102
157 63 43133/510
157 64 12437/510
157 65 -5783/255
157 66 -12131/255
157 67 -2573/170
157 68 1257/34
157 69 18/85
157 70 -334/51
157 72 -16/255
157 73 -3035/102
157 74 -4/5
157 75 -2/15
157 77 146357/6120
157 78 -229/255
157 79 7/85
157 80 23/255
157 81 -16/85
157 82 8/255
157 83 32/85
157 84 7/85
157 85 16/255
157 86 -16/255
157 87 -26/255
157 88 52/255
157 89 58/255
157 91 -262/255
157 92 -83/85
157 93 -16/255
157 94 634/255
157 95 4/85
157 96 -8/255
157 98 -28/85
157 100 14/85
157 102 -2/5
157 103 -14/85
157 105 -35/18
157 106 -71/765
157 107 -4/85
157 108 4/85
157 109 59/255
157 110 -8/255
157 111 16/255
157 112 8/255
157 113 -8/255
157 114 -8/255
157 115 18/85
157 116 -8/255
157 117 14/85
157 118 -14/85
157 119 -146/765
157 120 -65477/1530
157 121 87593/1020
157 122 -8207/255
157 123 -47219/510
157 124 -3406/85
157 125 29443/510
157 126 15951/170
157 127 899/255
157 128 -18212/255
157 129 13537/510
157 130 30061/510
157 131 -2/5
157 132 14/85
157 133 -39581/1020
157 134 5177/3060
157 135 -5959/340
157 136 -6071/510
157 137 5921/510
157 138 17569/510
157 140 -21521/510
157 142 16/255
157 143 -6553/255
157 145 -8/255
157 147 45773/6120
157 148 943/170
157 149 -6673/510
157 151 -5759/255
157 152 -8/255
157 153 -16/255
157 154 233/15
157 156 8/255
157 158 -9139/408
157 159 -36/85
157 160 36379/510
157 161 16/255
157 162 -26/255
157 163 20359/510
157 164 4/5
157 165 76/255
157 170 32/3
157 171 46/255
157 172 76/255
157 173 -76/85
157 174 383/510
157 175 2462/85
157 176 66/85
157 177 38/255
157 178 54/85
157 179 4/5
157 180 -10697/510
157 181 1369/102
157 182 74/85
157 183 -18/85
157 184 14/17
157 185 -128/85
157 186 164/255
157 187 4/85
157 188 -58/51
157 189 32/255
157 190 3187/170
157 191 -2098/255
157 192 -7273/510
157 193 -74/85
157 194 -96/85
157 197 -4/15
157 198 55883/6120
157 199 26678/765
159 34 1836181/234000
159 35 1836181/234000
159 42 1836181/1404000
159 43 -709/408
159 44 -5/34
159 45 1/17
159 46 1231/204
159 47 -1261/204
159 48 -681/136
159 49 1667/102
159 50 -1/17
159 51 2/17
159 54 -2/17
159 55 5/17
159 56 -3/34
159 57 -2/17
159 58 2/17
159 59 1/17
159 60 -9529/408
159 61 2197/51
159 62 -247/68
159 63 -3503/68
159 64 -752/51
159 65 232/17
159 66 963/34
159 67 659/68
159 68 -1573/68
159 69 -5/34
159 70 77/17
159 72 2/17
159 73 1231/68
159 77 -3933/272
159 78 23/102
159 79 -1/34
159 80 45/136
159 81 31/136
159 82 -1/17
159 83 -11/136
159 84 -1/34
159 85 -2/17
159 86 2/17
159 87 -1/17
159 88 2/17
159 89 -29/68
159 91 29/68
159 92 65/68
159 93 2/17
159 94 -65/34
159 95 -3/34
159 96 1/17
159 98 2/17
159 100 -1/17
159 103 1/17
159 105 25/24
159 106 11/51
159 107 3/34
159 108 -3/34
159 109 -19/34
159 110 1/17
159 111 -2/17
159 112 -1/17
159 113 1/17
159 114 1/17
159 115 -5/34
159 116 1/17
159 117 -1/17
159 118 1/17
159 119 77/136
159 120 31363/1224
159 121 -3535/68
159 122 976/51
159 123 22931/408
159 124 1641/68
159 125 -7067/204
159 126 -11567/204
159 127 -245/102
159 128 2197/51
159 129 -3085/204
159 130 -7267/204
159 132 -1/17
159 133 58273/2448
159 134 -793/1224
159 135 4283/408
159 136 417/68
159 137 -1487/204
159 138 -4069/204
159 140 5095/204
159 142 -2/17
159 143 1621/102
159 145 1/17
159 147 -533/153
159 148 -749/204
159 149 1745/204
159 151 246/17
159 152 1/17
159 153 2/17
159 154 -29/3
159 156 -1/17
159 158 31435/2448
159 159 5/17
159 160 -8971/204
159 161 -2/17
159 162 -1/17
159 163 -4963/204
159 165 -1/17
159 170 -16
159 171 -3/34
159 172 -1/17
159 173 3/17
159 174 -15/68
159 175 -887/51
159 176 -7/34
159 177 -1/34
159 178 -16/17
159 179 -1
159 180 2519/204
159 181 -1721/204
159 182 2/17
159 183 5/34
159 184 -37/68
159 185 14/17
159 186 -31/68
159 187 -3/34
159 188 47/34
159 189 -4/17
159 190 -2551/204
159 191 88/17
159 192 641/68
159 193 15/17
159 194 21/34
159 198 -305/51
159 199 -1443/68
166 2 2/3
166 4 -2/3
167 2 2/3
167 4 -2/3
169 865 1
173 2 1
173 5 -1
173 7 1
174 2 1
174 6 -1
174 7 1
175 43 6031/3672
175 44 191/306
175 45 -16/459
175 46 -647/204
175 47 2867/612
175 48 2225/408
175 49 -6899/459
175 50 491/918
175 51 -32/459
175 52 2/9
175 53 -4/27
175 54 32/459
175 55 -505/459
175 56 8/153
175 57 32/459
175 58 -32/459
175 59 -16/459
175 60 23323/1224
175 61 -1907/51
175 62 1453/1836
175 63 78845/1836
175 64 7873/612
175 65 -10739/918
175 66 -21545/918
175 67 -1895/204
175 68 11897/612
175 69 19/153
175 70 -1453/459
175 72 -32/459
175 73 -27295/1836
175 74 -2/9
175 75 -1/27
175 77 300049/22032
175 78 131/306
175 79 11/306
175 80 -277/459
175 81 7/102
175 82 16/459
175 83 -619/918
175 84 11/306
175 85 32/459
175 86 -32/459
175 87 -1/459
175 88 -107/153
175 89 -88/459
175 91 -14/459
175 92 59/306
175 93 -32/459
175 94 -109/459
175 95 8/153
175 96 -16/459
175 98 -22/153
175 100 11/153
175 102 -1/9
175 103 -11/153
175 105 269/324
175 106 1093/2754
175 107 -8/153
175 108 8/153
175 109 -1141/918
175 110 -16/459
175 111 32/459
175 112 16/459
175 113 -16/459
175 114 -16/459
175 115 19/153
175 116 -16/459
175 117 11/153
175 118 -11/153
175 119 1901/1377
175 120 -131195/5508
175 121 171209/3672
175 122 -2485/153
175 123 -90769/1836
175 124 -3361/153
175 125 58187/1836
175 126 91129/1836
175 127 751/306
175 128 -1907/51
175 129 7243/612
175 130 2195/68
175 131 -1/9
175 132 11/153
175 133 -225293/11016
175 134 15829/11016
175 135 -36709/3672
175 136 -13115/1836
175 137 4183/612
175 138 10987/612
175 140 -41629/1836
175 142 32/459
175 143 -4051/306
175 145 -16/459
175 147 33383/7344
175 148 6233/1836
175 149 -14129/1836
175 151 -12785/918
175 152 -16/459
175 153 -32/459
175 154 487/54
175 156 16/459
175 158 -241337/22032
175 159 -38/153
175 160 24337/612
175 161 32/459
175 162 -1/459
175 163 11681/612
175 164 2/9
175 165 50/459
175 171 41/459
175 172 -52/459
175 173 -65/459
175 174 2603/1836
175 175 7615/459
175 176 158/459
175 177 25/459
175 178 -5/17
175 180 -7151/612
175 181 3443/612
175 182 -175/153
175 183 -19/153
175 184 38/153
175 185 677/459
175 186 -4/153
175 187 347/459
175 188 -4/51
175 189 -38/459
175 190 17657/1836
175 191 -1952/459
175 192 -14149/1836
175 193 209/153
175 194 -311/153
175 197 -2/27
175 198 63715/22032
175 199 49174/1377
177 188 1
178 190 1
188 2 1/3
188 4 -1/3
188 34 -1/12
188 35 1/12
188 40 1/6
188 42 1/72
189 2 1/3
189 4 -1/3
189 34 -1/12
189 35 1/12
189 40 1/6
189 42 1/72
190 8 -1/5
190 9 2/5
190 14 2/5
190 15 1/5
190 16 -2/5
190 17 -2/5
190 21 1/5
190 24 -2/5
190 25 1/5
190 34 -2/5
190 35 2/5
190 37 -2/5
190 39 2/5
190 40 2/5
191 34 -1/6
191 35 1/6
191 40 1/3
191 42 1/36
192 34 -1/6
192 35 1/6
192 40 1/3
192 42 1/36
198 43 1025/816
198 44 23/34
198 45 1/34
198 46 -979/408
198 47 1561/408
198 48 1393/272
198 49 -650/51
198 50 49/68
198 51 1/17
198 54 -1/17
198 55 -23/17
198 56 -3/68
198 57 -1/17
198 58 1/17
198 59 1/34
198 60 14101/816
198 61 -3481/102
198 62 59/136
198 63 5235/136
198 64 2389/204
198 65 -363/34
198 66 -1383/68
198 67 -1211/136
198 68 2473/136
198 69 -5/68
198 70 -93/34
198 72 1/17
198 73 -1863/136
198 77 17339/1632
198 78 227/204
198 79 -1/68
198 80 -159/272
198 81 31/272
198 82 -1/34
198 83 -215/272
198 84 -1/68
198 85 -1/17
198 86 1/17
198 87 -1/34
198 88 -47/68
198 89 -29/136
198 91 29/136
198 92 65/136
198 93 1/17
198 94 -65/68
198 95 -3/68
198 96 1/34
198 98 1/17
198 100 -1/34
198 103 1/34
198 105 73/48
198 106 11/102
198 107 3/68
198 108 -3/68
198 109 -19/68
198 110 1/34
198 111 -1/17
198 112 -1/34
198 113 1/34
198 114 1/34
198 115 -5/68
198 116 1/34
198 117 -1/34
198 118 1/34
198 119 77/272
198 120 -54589/2448
198 121 2967/68
198 122 -770/51
198 123 -37385/816
198 124 -2711/136
198 125 12143/408
198 126 18047/408
198 127 401/204
198 128 -3481/102
198 129 4225/408
198 130 12691/408
198 132 -1/34
198 133 -86023/4896
198 134 2845/2448
198 135 -7787/816
198 136 -773/136
198 137 2831/408
198 138 6505/408
198 140 -8335/408
198 142 -1/17
198 143 -2221/204
198 145 1/34
198 147 8605/2448
198 148 1393/408
198 149 -3389/408
198 151 -451/34
198 152 1/34
198 153 1/17
198 154 28/3
198 156 -1/34
198 158 -41971/4896
198 159 5/34
198 160 14863/408
198 161 -1/17
198 162 -1/34
198 163 6223/408
198 165 -1/34
198 171 -3/68
198 172 -9/17
198 173 10/17
198 174 223/136
198 175 1595/102
198 176 -7/68
198 177 -1/68
198 178 -8/17
198 179 -1/2
198 180 -4655/408
198 181 1781/408
198 182 -49/34
198 183 5/68
198 184 31/136
198 185 65/34
198 186 -31/136
198 187 99/68
198 188 13/68
198 189 -2/17
198 190 3535/408
198 191 -249/68
198 192 -1025/136
198 193 33/17
198 194 -81/68
198 198 2405/816
198 199 5357/136
206 1 1
206 2 -1
206 7 -1
206 15 -1/2
206 16 1
206 20 -1
206 21 -1/2
206 24 1
206 35 -1
206 37 1
206 40 -1
206 42 -1/2
207 1 1
207 2 -1
207 7 -1
207 15 -1/2
207 17 1
207 25 -1/2
207 34 1
207 39 -1
207 40 -1
209 2 -1/3
209 4 1/3
210 2 -1/3
210 4 1/3
211 43 -181/680
211 44 67/170
211 45 4/255
211 46 2327/1020
211 47 -1721/1020
211 48 -347/680
211 49 152/51
211 50 247/510
211 51 8/255
211 52 -2/5
211 53 4/15
211 54 -8/255
211 55 -269/255
211 56 -2/85
211 57 -8/255
211 58 8/255
211 59 4/255
211 60 -12473/2040
211 61 2561/255
211 62 -473/204
211 63 -12533/1020
211 64 -3427/1020
211 65 1703/510
211 66 3461/510
211 67 533/340
211 68 -373/68
211 69 -9/85
211 70 65/51
211 72 8/255
211 73 995/204
211 74 2/5
211 75 1/15
211 77 -27697/12240
211 78 229/510
211 79 -7/170
211 80 -193/510
211 81 8/85
211 82 -4/255
211 83 -133/255
211 84 -7/170
211 85 -8/255
211 86 8/255
211 87 13/255
211 88 -37/85
211 89 -29/255
211 91 131/255
211 92 83/170
211 93 8/255
211 94 -317/255
211 95 -2/85
211 96 4/255
211 98 14/85
211 100 -7/85
211 102 1/5
211 103 7/85
211 105 47/36
211 106 71/1530
211 107 2/85
211 108 -2/85
211 109 -59/510
211 110 4/255
211 111 -8/255
211 112 -4/255
211 113 4/255
211 114 4/255
211 115 -9/85
211 116 4/255
211 117 -7/85
211 118 7/85
211 119 73/765
211 120 1873/340
211 121 -23333/2040
211 122 1256/255
211 123 4293/340
211 124 428/85
211 125 -2561/340
211 126 -12833/1020
211 127 -49/510
211 128 2561/255
211 129 -4697/1020
211 130 -7961/1020
211 131 1/5
211 132 -7/85
211 133 3447/680
211 134 67/680
211 135 4277/2040
211 136 971/1020
211 137 -1501/1020
211 138 -4649/1020
211 140 1847/340
211 142 -8/255
211 143 1793/510
211 145 4/255
211 147 -4633/12240
211 148 -449/1020
211 149 411/340
211 151 1169/510
211 152 4/255
211 153 8/255
211 154 -21/10
211 156 -4/255
211 158 9125/2448
211 159 18/85
211 160 -9179/1020
211 161 -8/255
211 162 13/255
211 163 -6419/1020
211 164 -2/5
211 165 -38/255
211 171 -23/255
211 172 -38/255
211 173 29/255
211 174 637/1020
211 175 -803/255
211 176 -14/255
211 177 -19/255
211 178 -27/85
211 179 -2/5
211 180 2197/1020
211 181 -485/204
211 182 -37/85
211 183 9/85
211 184 -7/17
211 185 277/255
211 186 1/85
211 187 79/255
211 188 4/17
211 189 -16/255
211 190 -2761/1020
211 191 284/255
211 192 2173/1020
211 193 37/85
211 194 -37/85
211 197 2/15
211 198 -29023/12240
211 199 941/765
212 43 181/680
212 44 -67/170
212 45 -4/255
212 46 -2327/1020
212 47 1721/1020
212 48 347/680
212 49 -152/51
212 50 -247/510
212 51 -8/255
212 52 2/5
212 53 -4/15
212 54 8/255
212 55 269/255
212 56 2/85
212 57 8/255
212 58 -8/255
212 59 -4/255
212 60 12473/2040
212 61 -2561/255
212 62 473/204
212 63 12533/1020
212 64 3427/1020
212 65 -1703/510
212 66 -3461/510
212 67 -533/340
212 68 373/68
212 69 9/85
212 70 -65/51
212 72 -8/255
212 73 -995/204
212 74 -2/5
212 75 -1/15
212 77 27697/12240
212 78 -229/510
212 79 7/170
212 80 193/510
212 81 -8/85
212 82 4/255
212 83 133/255
212 84 7/170
212 85 8/255
212 86 -8/255
212 87 -13/255
212 88 37/85
212 89 29/255
212 91 -131/255
212 92 -83/170
212 93 -8/255
212 94 317/255
212 95 2/85
212 96 -4/255
212 98 -14/85
212 100 7/85
212 102 -1/5
212 103 -7/85
212 105 -47/36
212 106 -71/1530
212 107 -2/85
212 108 2/85
212 109 59/510
212 110 -4/255
212 111 8/255
212 112 4/255
212 113 -4/255
212 114 -4/255
212 115 9/85
212 116 -4/255
212 117 7/85
212 118 -7/85
212 119 -73/765
212 120 -1873/340
212 121 23333/2040
212 122 -1256/255
212 123 -4293/340
212 124 -428/85
212 125 2561/340
212 126 12833/1020
212 127 49/510
212 128 -2561/255
212 129 4697/1020
212 130 7961/1020
212 131 -1/5
212 132 7/85
212 133 -3447/680
212 134 -67/680
212 135 -4277/2040
212 136 -971/1020
212 137 1501/1020
212 138 4649/1020
212 140 -1847/340
212 142 8/255
212 143 -1793/510
212 145 -4/255
212 147 4633/12240
212 148 449/1020
212 149 -411/340
212 151 -1169/510
212 152 -4/255
212 153 -8/255
212 154 21/10
212 156 4/255
212 158 -9125/2448
212 159 -18/85
212 160 9179/1020
212 161 8/255
212 162 -13/255
212 163 6419/1020
212 164 2/5
212 165 38/255
212 171 23/255
212 172 38/255
212 173 -29/255
212 174 -637/1020
212 175 803/255
212 176 14/255
212 177 19/255
212 178 27/85
212 179 2/5
212 180 -2197/1020
212 181 485/204
212 182 37/85
212 183 -9/85
212 184 7/17
212 185 -277/255
212 186 -1/85
212 187 -79/255
212 188 -4/17
212 189 16/255
212 190 2761/1020
212 191 -284/255
212 192 -2173/1020
212 193 -37/85
212 194 37/85
212 197 -2/15
212 198 29023/12240
212 199 -941/765
213 34 1/5
213 35 1/5
213 42 1/30
214 34 -1/5
214 35 -1/5
214 42 -1/30
216 3 1
216 4 -1
216 7 -1
218 900 0


==> anc/gluons_nmhv/gluonspm_2L_Nf2 <==
10 2 10/27
10 5 5/27
10 6 5/27
10 7 -10/27
10 15 -1/6
10 18 -1/18
10 19 -1/18
10 20 1/9
10 29 -5/72
10 30 -1/36
10 31 1/6
10 32 -5/72
10 33 1/6
10 42 -4/27
11 2 10/27
11 5 5/27
11 6 5/27
11 7 -10/27
11 15 -1/6
11 18 -1/18
11 19 -1/18
11 20 1/9
11 29 -5/72
11 30 -1/36
11 31 1/6
11 32 -5/72
11 33 1/6
11 42 -4/27
218 900 0


==> anc/gluons_nmhv/gluonspm_tree <==
10 0 -1
11 0 -1
218 0 0


==> anc/momenta.m <==
(* ::Package:: *)

(* phase space point infomration in terms of momenta { p[1], p[2], p[3], p[4], p[5], p[6] } 
   momentum p[1] and p[2] are assumed to be incoming with negative energy components
*)
{
{-1.547843350404465913384627373230021512490359482045328048605385476723365048997890367083923854137625`70.,0.170606317783005262530418699838904611635997862746868979012283089933254302252118398150648840081459`70.,1.249321854631455859474719612993553455287228443736914570719868296361625992869843388032310403746115`70.,-0.897723468148218761157431977880753422379335561770435991599901955389876954398844045796133111485775`70.},
{-2.028158032459967161814294145623065084956620513370652173432789863067039349916819449774110253529433`70.,0.201344686003876801802311056831318154847021350535546654238206892174347138093637659786263798471953`70.,1.474413842390593902961805376796266803210471307071325893240412674977502664780181288198624665975723`70.,1.378038150203720009587098750273796994845596593095760116427306341733551255317773128486319510877583`70.},
{1.716617118772343700009342454812543201245371275809472205119779038593411035515251516039765865149305`70.,-0.670063380133598004470410077122799702031289207943541340882000398522401479786816674214142762161674`70.,-1.234655719696509112136241767856891986014172474533593197552309732987053630443997019728614062708599`70.,-0.98661778459892725460094332540199829286685673931218487290565754335608286681600437364552028096801`70.},
{0.824997803458607854638766304762458020461777978378894871574938165211207528919202865493604292965783`70.,-0.233694126241285291267777319267363722469887810540635020709275451315743025098806274593033143745944`70.,-0.780622041979255851423601568594990952416678641955990316619732321839787108122239649784011726911358`70.,0.12898704837303194490943117378097845862560263944111762356933798372927823544948620589263330779443`70.},
{0.940577624481963440307716244505708713516427034989858213884914897879472366398908080464332723099415`70.,0.582003840264901929789865335854797010708878591898458363027636733638571557173912241625926571725177`70.,-0.629743236352375659805373918319225575807061324169900003325902129006939668208490308858713314880448`70.,0.386498711332231841126887524893097518625338322991033272061422004281034505499700245790246854421018`70.},
{0.093808836151518080243096514772376662223403706237754931458543238106313468081347354860331226448418`70.,-0.050197337676900698384407696134856352690720786696697634686850865908028492634045350755663304370715`70.,-0.078714698993909139071307735018711744259787310148756946462336787505348250875297697859595965221746`70.,-0.009182657161837779865042145665121256850345254445290147552506830997904175052111160727546280638917`70.}
}


==> anc/momenta.py <==
"""
Phase space point of arXiv:2110.07541 written in terms of four momenta (parsed from Mathematica).
Mandelstams are given in arXiv:2110.07541, eq. C.1. Import with:

.. code-block:: python

    from amplitudes.Vjj.momenta import oPs

"""


import mpmath
import numpy
import re

from fractions import Fraction as Q
from lips import Particles


mpmath.mp.dps = 300

oPs = Particles(6)

string = """{
{-1.547843350404465913384627373230021512490359482045328048605385476723365048997890367083923854137625`70.,0.170606317783005262530418699838904611635997862746868979012283089933254302252118398150648840081459`70.,1.249321854631455859474719612993553455287228443736914570719868296361625992869843388032310403746115`70.,-0.897723468148218761157431977880753422379335561770435991599901955389876954398844045796133111485775`70.},
{-2.028158032459967161814294145623065084956620513370652173432789863067039349916819449774110253529433`70.,0.201344686003876801802311056831318154847021350535546654238206892174347138093637659786263798471953`70.,1.474413842390593902961805376796266803210471307071325893240412674977502664780181288198624665975723`70.,1.378038150203720009587098750273796994845596593095760116427306341733551255317773128486319510877583`70.},
{1.716617118772343700009342454812543201245371275809472205119779038593411035515251516039765865149305`70.,-0.670063380133598004470410077122799702031289207943541340882000398522401479786816674214142762161674`70.,-1.234655719696509112136241767856891986014172474533593197552309732987053630443997019728614062708599`70.,-0.98661778459892725460094332540199829286685673931218487290565754335608286681600437364552028096801`70.},
{0.824997803458607854638766304762458020461777978378894871574938165211207528919202865493604292965783`70.,-0.233694126241285291267777319267363722469887810540635020709275451315743025098806274593033143745944`70.,-0.780622041979255851423601568594990952416678641955990316619732321839787108122239649784011726911358`70.,0.12898704837303194490943117378097845862560263944111762356933798372927823544948620589263330779443`70.},
{0.940577624481963440307716244505708713516427034989858213884914897879472366398908080464332723099415`70.,0.582003840264901929789865335854797010708878591898458363027636733638571557173912241625926571725177`70.,-0.629743236352375659805373918319225575807061324169900003325902129006939668208490308858713314880448`70.,0.386498711332231841126887524893097518625338322991033272061422004281034505499700245790246854421018`70.},
{0.093808836151518080243096514772376662223403706237754931458543238106313468081347354860331226448418`70.,-0.050197337676900698384407696134856352690720786696697634686850865908028492634045350755663304370715`70.,-0.078714698993909139071307735018711744259787310148756946462336787505348250875297697859595965221746`70.,-0.009182657161837779865042145665121256850345254445290147552506830997904175052111160727546280638917`70.}
}"""

string = string.replace("`70.", "").replace("{", "[").replace("}", "]").replace("\n", "")
string = re.sub(r"([\d\+\-\.]+)", r"mpmath.mpc('\1')", string)

four_momenta = eval(string)

for i, oP in enumerate(oPs):
    oP.four_mom = four_momenta[i]

# check phase space point satisfies momentum conservation and is on-shell
assert numpy.max(abs(oPs.total_mom)) < 10 ** - 80
assert numpy.max(abs(numpy.array(oPs.masses))) < 10 ** - 80

# check mandelstams as given in arXiv:2110.07541, eq. C.1
assert Q(str(oPs("s12").real)).limit_denominator(10 ** 9) == Q('5')
assert Q(str(oPs("s23").real)).limit_denominator(10 ** 9) == Q('-1/3')
assert Q(str(oPs("s34").real)).limit_denominator(10 ** 9) == Q('11/13')
assert Q(str(oPs("s456").real)).limit_denominator(10 ** 9) == Q('17/19')
assert Q(str(oPs("s156").real)).limit_denominator(10 ** 9) == Q('-23/29')
assert Q(str(oPs("s56").real)).limit_denominator(10 ** 9) == Q('1/7')
assert Q(str(oPs("s345").real)).limit_denominator(10 ** 9) == Q('4304788/896077')
assert Q(str(oPs("s45").real)).limit_denominator(10 ** 9) == Q('2911673/3928953')
assert Q(str(oPs("s16").real)).limit_denominator(10 ** 9) == Q('-186065/1998941')
assert oPs("tr5(1|2|3|4)").imag < 0


==> anc/quarks_nmhv/basis.txt <==
['coeff_0',
 ('432165', True),
 'coeff_1',
 ('432165', True),
 'coeff_2',
 'coeff_3',
 ('432165', True),
 'coeff_4',
 ('432165', True),
 'coeff_5',
 ('432165', True),
 'coeff_6',
 ('432165', True),
 ('213456', False),
 ('431265', True),
 'coeff_7',
 ('432165', True),
 ('213456', False),
 ('431265', True),
 'coeff_8',
 ('432165', True),
 ('213456', False),
 ('431265', True),
 'coeff_9',
 ('432165', True),
 'coeff_10',
 ('432165', True),
 'coeff_11',
 ('432165', True),
 'coeff_12',
 ('432165', True),
 ('124356', False),
 ('342165', True),
 'coeff_13',
 'coeff_14',
 'coeff_15',
 'coeff_16',
 'coeff_17',
 'coeff_18',
 ('432165', True),
 'coeff_19',
 'coeff_20',
 ('432165', True),
 'coeff_21',
 ('432165', True),
 'coeff_22',
 ('432165', True),
 'coeff_23',
 ('432165', True),
 'coeff_24',
 'coeff_25',
 'coeff_26',
 ('432165', True),
 'coeff_27',
 ('432165', True),
 'coeff_28',
 ('432165', True),
 ('213456', False),
 ('431265', True),
 'coeff_29',
 ('432165', True),
 'coeff_30',
 ('432165', True),
 'coeff_31',
 'coeff_32',
 'coeff_33',
 ('432165', True),
 'coeff_34',
 'coeff_35',
 'coeff_36',
 ('432165', True),
 'coeff_37',
 'coeff_38',
 'coeff_39',
 ('432165', True),
 'coeff_40',
 ('432165', True),
 'coeff_41',
 'coeff_42',
 'coeff_43',
 ('432165', True),
 'coeff_44',
 'coeff_45',
 ('432165', True),
 'coeff_46',
 'coeff_47',
 ('432165', True),
 'coeff_48',
 ('432165', True),
 'coeff_49',
 ('432165', True),
 'coeff_50',
 ('432165', True),
 'coeff_51',
 ('432165', True),
 'coeff_52',
 'coeff_53',
 ('432165', True),
 'coeff_54',
 ('432165', True),
 'coeff_55',
 'coeff_56',
 'coeff_57',
 'coeff_58',
 ('432165', True),
 'coeff_59',
 'coeff_60',
 ('432165', True),
 'coeff_61',
 ('432165', True),
 'coeff_62',
 'coeff_63',
 'coeff_64',
 ('432165', True),
 'coeff_65',
 'coeff_66',
 'coeff_67',
 'coeff_68',
 'coeff_69',
 ('432165', True),
 'coeff_70',
 'coeff_71',
 ('432165', True),
 'coeff_72',
 'coeff_73',
 'coeff_74',
 ('432165', True),
 'coeff_75',
 'coeff_76',
 ('432165', True),
 'coeff_77',
 'coeff_78',
 ('432165', True),
 'coeff_79',
 ('156423', False),
 'coeff_80',
 'coeff_81',
 'coeff_82',
 ('432165', True),
 'coeff_83',
 'coeff_84',
 'coeff_85']

==> anc/quarks_nmhv/basis_rational <==
+(+1Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]S[Sp[1],Sp[2],Sp[3]])
{432165, True}
+(+1Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])
{432165, True}
+(+1Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]S[Sp[1],Sp[2],Sp[3]])
+(+1Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[2],Sp[3]])/(Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)
{432165, True}
+(+1Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[6]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[3]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2)
{432165, True}
+(+1Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]^2Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]S[Sp[1],Sp[2],Sp[3]])
{432165, True}
+(+1Spaa[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])
{432165, True}
{213456, False}
{431265, True}
+(+1Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])
{432165, True}
{213456, False}
{431265, True}
+(+1Spbb[Sp[2],Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])
{432165, True}
{213456, False}
{431265, True}
+(+1Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])
{432165, True}
+(+1S[Sp[1],Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]^2Spbb[Sp[1],Sp[4]]^2)/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)
{432165, True}
+(+1Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]^2Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])
{432165, True}
+(+1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])/(Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]S[Sp[2],Sp[3],Sp[4]])
{432165, True}
{124356, False}
{342165, True}
+(+1Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(+1Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])
+(+1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2S[Sp[2],Sp[3],Sp[4]])+(-1Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2S[Sp[1],Sp[2],Sp[3]])
+(+1Spaa[Sp[2],Sp[4]]Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}]Spbb[Sp[3],Sp[5]]^2)/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(-1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]^2Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[6],Sp[5]}])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])
+(+1Spbb[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[2],Sp[6]]^2)/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]^2Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)
+(+1Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[5]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])
+(+1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(-3Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])
{432165, True}
+(+1Delta[{Sp[1],Sp[2]},{Sp[3],Sp[4]},{Sp[5],Sp[6]}]Spaa[Sp[2],Sp[6]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]^2Delta[{Sp[4],Sp[3]},{Sp[2],Sp[1]},{Sp[6],Sp[5]}])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])
+(+1Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+1Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])
{432165, True}
+(+1Spaa[Sp[1],Sp[3]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(-3Spbb[Sp[2],Sp[4]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])
{432165, True}
+(+1Spbb[Sp[5],Sp[6]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])
{432165, True}
+(+1Spbb[Sp[5],Sp[6]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+2Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])
{432165, True}
+(-1Spab[Sp[6],{Sp[1],Sp[3]},Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1/4(S[Sp[1],Sp[2],Sp[4]]-S[Sp[2],Sp[3],Sp[4]])(S[Sp[1],Sp[2],Sp[3]]-S[Sp[1],Sp[3],Sp[4]])Spab[Sp[6],{Sp[1],Sp[3]},Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5],Sp[6]}])
+(+1Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]^2)/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+1Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-1Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]^2Spbb[Sp[5],Sp[6]])/(Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])
+(+1Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(+1Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]]^2)
{432165, True}
+(+1S[Sp[2],Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2)+(-2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])
{432165, True}
+(+1Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+(-3Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])
{432165, True}
{213456, False}
{431265, True}
+(+1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[1]},Sp[2]]-Spab[Sp[3],{Sp[4]},{Sp[5],Sp[6]},{Sp[1]},Sp[3]]))
{432165, True}
+(+1Spbb[Sp[1],Sp[5]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+3Spbb[Sp[1],Sp[5]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])
{432165, True}
+(+2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(+1Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+1Spab[Sp[2],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])
+(+1Spaa[Sp[2],Sp[6]]^2(S[Sp[1],Sp[2]]-S[Sp[1],Sp[3],Sp[4]]-S[Sp[3],Sp[4]])Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spaa[Sp[2],Sp[6]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]^2(S[Sp[4],Sp[3]]-S[Sp[4],Sp[2],Sp[1]]-S[Sp[2],Sp[1]]))/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]^2)/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])
+(+1Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[6]]^2S[Sp[2],Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[1],Sp[6]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]])/(Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])
{432165, True}
+(+1Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(+1Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(-1Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])
+(+1Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(-1/2Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-1Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(-1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-1Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(+1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(+1Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])
+(+6Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+3Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-3Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1Spaa[Sp[3],Sp[4]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[3]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])
{432165, True}
+(+2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^3)+(+1Spab[Sp[6],{Sp[1],Sp[5]},Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-1Spaa[Sp[2],Sp[4]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])Spbb[Sp[3],Sp[5]]^2)/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(+1Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])
+(+2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^3)+(+1Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-1Spaa[Sp[2],Sp[4]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spbb[Sp[3],Sp[5]]^2)/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(+1Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])
+(+1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+6Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])
{432165, True}
+(-1Spaa[Sp[1],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]^2Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+1Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]Spaa[Sp[2],Sp[3]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)+(+1Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])
{432165, True}
+(-1Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/2Spbb[Sp[2],Sp[5]]^2)/(Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1/2Spaa[Sp[3],Sp[6]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1/8Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[1],Sp[2],Sp[3]]+S[Sp[2],Sp[3],Sp[4]])Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]]))/(Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+1/2Spbb[Sp[2],Sp[5]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])
+(-1/8(S[Sp[1],Sp[3],Sp[2]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[2],Sp[5]]+S[Sp[2],Sp[6]]+S[Sp[4],Sp[5]]+S[Sp[4],Sp[6]])Spab[Sp[6],{Sp[1],Sp[3]},Sp[5]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[3],Sp[2],Sp[4]]))/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5],Sp[6]}])+(+1/2(S[Sp[2],Sp[5]]+S[Sp[2],Sp[6]]+S[Sp[4],Sp[5]]+S[Sp[4],Sp[6]])Spab[Sp[6],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(+1Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]]))/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])
+(+1Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2)+(-1(S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+3/16(S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])(S[Sp[2],Sp[4],Sp[6]]+S[Sp[2],Sp[4],Sp[5]])Spab[Sp[6],{Sp[1],Sp[3]},Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5],Sp[6]}])+(-1/4(S[Sp[2],Sp[4]]+S[Sp[4],Sp[5]]+S[Sp[4],Sp[6]])Spab[Sp[6],{Sp[1],Sp[3]},Sp[5]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[3],Sp[2],Sp[4]]))/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5],Sp[6]}])
{432165, True}
+(-1Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(+1Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1/4(S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])Spab[Sp[6],{Sp[1],Sp[3]},Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1(S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(-1/4(S[Sp[4],Sp[1]]-S[Sp[2],Sp[3]])Spba[Sp[5],{Sp[2],Sp[4]},Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]](S[Sp[4],Sp[1]]-S[Sp[2],Sp[3]]))/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-3/16(S[Sp[1],Sp[2],Sp[4]]-S[Sp[3],Sp[2],Sp[4]])(S[Sp[1],Sp[3],Sp[2]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[1],Sp[3],Sp[6]]+S[Sp[1],Sp[3],Sp[5]])Spab[Sp[6],{Sp[1],Sp[3]},Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5],Sp[6]}])+(+3/4(S[Sp[1],Sp[3],Sp[6]]+S[Sp[1],Sp[3],Sp[5]])Spab[Sp[6],{Sp[1],Sp[3]},Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])
+(+1/3Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1/6Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[5],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+(-1/6Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+(-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]](3/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]+5/6Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[4]]+2/3Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])
{432165, True}
+(+1/2Spaa[Sp[4],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-1Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-1Spaa[Sp[1],Sp[3]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+Spaa[Sp[4],Sp[6]](2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]+3/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]+3/2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-1/2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(+1Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-1Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+Spbb[Sp[1],Sp[5]](-2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]-3/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(1/2Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-3/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])
+(+3Spbb[Sp[4],Sp[5]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)+(+1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[2],Sp[4]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+3/2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-3Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spbb[Sp[4],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+3Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+3/4Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-7/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])
{432165, True}
+(-1Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+1Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]](1Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]+1Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]](1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]-2Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]])/(Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(-2Spbb[Sp[4],Sp[5]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)+(+1Spaa[Sp[2],Sp[6]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1Spbb[Sp[4],Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])
{432165, True}
+(+1Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+(-3Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1Spab[Sp[4],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-1Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(+1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]-Spab[Sp[3],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]))+(+1Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]-Spab[Sp[3],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]))+(+1Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]-Spab[Sp[3],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]))
{432165, True}
+(+1Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]^2Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+1Spaa[Sp[2],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]^2)/(Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(+2Spaa[Sp[2],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)+(+1Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1/4Spba[Sp[5],{Sp[1],Sp[3]},Sp[6]](S[Sp[1],Sp[3],Sp[2]]-S[Sp[1],Sp[3],Sp[4]])Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5],Sp[6]}])+(+1/8Spba[Sp[5],{Sp[1],Sp[3]},Sp[6]](S[Sp[1],Sp[3],Sp[2]]-S[Sp[1],Sp[3],Sp[4]])^2)/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[3]},{Sp[2],Sp[4]},{Sp[5],Sp[6]}])+(-1/2Spba[Sp[5],{Sp[1],Sp[3]},Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])
{432165, True}
+(+2Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(+1Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spaa[Sp[3],Sp[4]]S[Sp[1],Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+1Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-1Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(+1/12Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spab[Sp[3],{Sp[1],Sp[2]},Sp[3]])/(Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]](Spab[Sp[2],{Sp[3]},{Sp[5],Sp[6]},{Sp[1]},Sp[2]]-Spab[Sp[3],{Sp[4]},{Sp[5],Sp[6]},{Sp[1]},Sp[3]]))
{432165, True}
+(+3/4(S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])Spaa[Sp[1],Sp[6]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]](S[Sp[3],Sp[2],Sp[4]]-S[Sp[1],Sp[2],Sp[4]]))/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spaa[Sp[1],Sp[6]](3/4Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+3/4Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]+3/4Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[6]]+3/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+3/4Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-3Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+Spaa[Sp[4],Sp[6]](-13/4Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]-3/4Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+Spbb[Sp[2],Sp[5]](-5/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-3/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])(-7/4Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]+1Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spaa[Sp[2],Sp[6]](S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])(3/4Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+5/2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+3/4Spbb[Sp[4],Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]](S[Sp[4],Sp[1]]-S[Sp[2],Sp[3]])(S[Sp[2],Sp[3],Sp[1]]-S[Sp[4],Sp[3],Sp[1]]))/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)+Spbb[Sp[4],Sp[5]](-3/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[6]]-3/4Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]]-3/4Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]-3/2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-3/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+3Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spbb[Sp[1],Sp[5]](13/4Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]+3/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spaa[Sp[3],Sp[6]](5/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]+3/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(S[Sp[4],Sp[1]]-S[Sp[2],Sp[3]])(7/4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]-1Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spbb[Sp[3],Sp[5]](S[Sp[4],Sp[1]]-S[Sp[2],Sp[3]])(-3/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]-5/2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])
+(+1Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]])/(Spbb[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)+(-1Spaa[Sp[2],Sp[6]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[4]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1/2Spbb[Sp[1],Sp[3]](S[Sp[1],Sp[2]]+S[Sp[3],Sp[4]]+S[Sp[5],Sp[6]])Spaa[Sp[2],Sp[6]]^2)/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spaa[Sp[2],Sp[6]]^2Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spab[Sp[1],{Sp[2],Sp[4]},Sp[5]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-1Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]Spbb[Sp[3],Sp[5]]^2Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(+1Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]^2)/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(+1/2Spaa[Sp[2],Sp[4]](S[Sp[5],Sp[6]]-S[Sp[3],Sp[4]])Spbb[Sp[3],Sp[5]]^2)/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(+3/2Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]^2Spbb[Sp[1],Sp[2]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)
{432165, True}
+(+2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+4Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[1],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[2]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(+1Spbb[Sp[1],Sp[5]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(-4Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(+2Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(6Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]+4Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]-2Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]+2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+Spaa[Sp[2],Sp[6]](2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]-2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+2Spbb[Sp[5],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-2Spbb[Sp[5],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])
{432165, True}
+(+13/9Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+13/9Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(+4/3Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+3Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+19/9Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+5/3Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-3Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]+3Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(-3Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(+3Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-13/9Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+(-13/9Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+(-1Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+(-4/3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-3Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-19/9Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-5/3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(3Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]-3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])
+Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](-3/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]+3/8Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+3/16Spaa[Sp[3],Sp[4]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])Spbb[Sp[1],Sp[2]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+3/16Spbb[Sp[2],Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[1],Sp[4],Sp[5]]-S[Sp[1],Sp[4],Sp[6]])Spaa[Sp[3],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+3/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[1],Sp[4]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+3/8Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]](S[Sp[1],Sp[4],Sp[5]]-S[Sp[1],Sp[4],Sp[6]])Spbb[Sp[1],Sp[4]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](3/4Spbb[Sp[3],Sp[6]]^2Spaa[Sp[3],Sp[6]]^2-3/4Spbb[Sp[2],Sp[6]]^2Spaa[Sp[2],Sp[6]]^2-3/2Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+3/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-1Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]S[Sp[1],Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-1Spaa[Sp[3],Sp[4]](S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-4Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]^2)/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(-1Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]](2Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]+3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](3/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]-3/8Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]])/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-3/16Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]]))/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-3/16Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[4],Sp[1],Sp[6]]-S[Sp[4],Sp[1],Sp[5]]))/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-3/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[5]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]])/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-3/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]](S[Sp[4],Sp[1],Sp[6]]-S[Sp[4],Sp[1],Sp[5]]))/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](-3/4Spaa[Sp[2],Sp[5]]^2Spbb[Sp[2],Sp[5]]^2+3/4Spaa[Sp[3],Sp[5]]^2Spbb[Sp[3],Sp[5]]^2+3/2Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-3/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spbb[Sp[1],Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(+1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]S[Sp[1],Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(+1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]](S[Sp[3],Sp[2]]-S[Sp[6],Sp[5]]))/(Spbb[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(-1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(+4Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]^2Spbb[Sp[5],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]](-2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]-3Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])
+(+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-35/18Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2)+(+1/2Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+3/2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]](-31/18Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]-29/9Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]-31/18Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(-1/3Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]](-29/18Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]-29/18Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]-31/9Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spbb[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/2Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spbb[Sp[4],Sp[5]](29/9Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]+31/18Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]+11/9Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]+1/2Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]+1/4Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2)+(+35/18Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2)+(-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(-3/2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]](31/18Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]+29/9Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+31/18Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(+1/3Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[6]](29/18Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+29/18Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]+31/9Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(-1/2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]^2)/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1/3Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+Spaa[Sp[1],Sp[6]](-29/9Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-31/18Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]-11/9Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(1/4Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-1/4Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])
+(+7/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+21/16Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]](S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(-21/16Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]S[Sp[2],Sp[3]]Spbb[Sp[1],Sp[4]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(-7/8Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spbb[Sp[1],Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(-21/16Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]](S[Sp[4],Sp[1]]-S[Sp[6],Sp[5]]))/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(+21/16Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]S[Sp[2],Sp[3]])/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(+7/8Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Delta[{Sp[3],Sp[2]},{Sp[5],Sp[6]},{Sp[1],Sp[4]}])+(+21/16Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]](S[Sp[5],Sp[6]]-S[Sp[1],Sp[4]]))/(Delta[{Sp[5],Sp[6]},{Sp[2],Sp[3]},{Sp[1],Sp[4]}]^2)+(-21/16Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3]])/(Delta[{Sp[5],Sp[6]},{Sp[2],Sp[3]},{Sp[1],Sp[4]}]^2)+(-7/8Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]])/(Spbb[Sp[5],Sp[6]]Delta[{Sp[2],Sp[3]},{Sp[6],Sp[5]},{Sp[4],Sp[1]}])+(-21/16Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]](S[Sp[6],Sp[5]]-S[Sp[4],Sp[1]]))/(Delta[{Sp[6],Sp[5]},{Sp[3],Sp[2]},{Sp[4],Sp[1]}]^2)+(+21/16Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]S[Sp[2],Sp[3]])/(Delta[{Sp[6],Sp[5]},{Sp[3],Sp[2]},{Sp[4],Sp[1]}]^2)+(+2Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(-2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(-2Spaa[Sp[2],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(-4Spaa[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-1Spaa[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(+1Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(+5Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+3Spaa[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+8Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spaa[Sp[2],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spab[Sp[2],{Sp[1],Sp[6]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])
{432165, True}
+(-3/8Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[2],Sp[3]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+3/32Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[3],{Sp[4],Sp[6]},Sp[3]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+3/64(S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spbb[Sp[2],Sp[5]](S[Sp[1],Sp[4],Sp[5]]-S[Sp[1],Sp[4],Sp[6]])Spaa[Sp[2],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+3/64Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])(S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+1Spaa[Sp[2],Sp[4]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[1]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spbb[Sp[3],Sp[5]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]](2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]-1Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+Spaa[Sp[4],Sp[6]]S[Sp[1],Sp[3],Sp[4]](-1/2Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]-1/8Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spaa[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]](3/8Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spbb[Sp[1],Sp[4]]-1/8Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spbb[Sp[1],Sp[3]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spaa[Sp[4],Sp[6]](S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]])(-1/8Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]+3/8Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(9/4Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]+15/8Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-15/16Spbb[Sp[1],Sp[5]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spaa[Sp[4],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-1Spaa[Sp[4],Sp[6]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+1Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+3/8Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-3/32Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]])Spba[Sp[2],{Sp[1],Sp[5]},Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-3/64Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]])(S[Sp[4],Sp[1],Sp[6]]-S[Sp[4],Sp[1],Sp[5]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-3/64Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]])(S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(+1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spba[Sp[5],{Sp[1],Sp[3]},Sp[4]](S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]](-2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]+1Spaa[Sp[2],Sp[6]]Spbb[Sp[5],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spbb[Sp[1],Sp[5]]S[Sp[1],Sp[2],Sp[4]](1/2Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]+1/8Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]])/(Spbb[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[5]](-3/8Spaa[Sp[1],Sp[4]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]+1/8Spaa[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+Spbb[Sp[1],Sp[5]](S[Sp[4],Sp[1]]-S[Sp[3],Sp[2]])(1/8Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]-3/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(-9/4Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]-15/8Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(+15/16Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]](S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(-1Spbb[Sp[1],Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])
+(-1Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(-3/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[2]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+1/2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+1Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[6]]S[Sp[2],Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-1Spaa[Sp[3],Sp[4]]S[Sp[2],Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-1/2Spaa[Sp[2],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]^2)/(Spaa[Sp[1],Sp[2]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(5/2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[6]]Spaa[Sp[1],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+5/2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]+5/2Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[5]]Spbb[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]-1Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]+1/2Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+2Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]+2Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]^2Spaa[Sp[1],Sp[4]]-1Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+5/2Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]-2Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]-3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]^2+1Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]^2Spbb[Sp[5],Sp[6]]Spaa[Sp[1],Sp[4]]-1/2Spaa[Sp[2],Sp[6]]^2Spbb[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]-2Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]+5/2Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]+5/2Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])
{432165, True}
+(+6(S[Sp[1],Sp[2]]-S[Sp[3],Sp[4]])Spaa[Sp[2],Sp[6]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-6Spbb[Sp[2],Sp[3]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[3]]Spaa[Sp[3],Sp[6]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(+1/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+Spaa[Sp[4],Sp[6]](11/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]-3Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(+3Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(+6Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[1],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+6Spaa[Sp[2],Sp[6]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-3Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-6Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spaa[Sp[4],Sp[6]](-3Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]+1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])
{432165, True}
+(-1Spaa[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]^2)/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+Spaa[Sp[2],Sp[4]](-1Spaa[Sp[5],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]]-1Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[5],Sp[6]](1Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]+1Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]-1/2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(-2Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]-2Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]+1Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]+1/2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]-3/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]-1Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-3/2Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[3],Sp[5]]+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]^2-3/2Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]+1/2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]-3/2Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+1Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[3],Sp[5]]^2(3/2Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]+3/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[6]]Spaa[Sp[2],Sp[6]]+1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[6]]Spaa[Sp[3],Sp[6]]+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]+3/2Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]+3/2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[6]](1/2Spbb[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]+3/2Spaa[Sp[2],Sp[5]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]+1/2Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[6]]+3/2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[6]]Spaa[Sp[2],Sp[6]]+1/2Spaa[Sp[4],Sp[5]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spaa[Sp[2],Sp[6]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]](S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])(-1Spbb[Sp[2],Sp[6]]Spaa[Sp[2],Sp[6]]-1Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]-3/2Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spbb[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]^2)/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spbb[Sp[1],Sp[3]](1Spaa[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]+1Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[4]]+2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[5],Sp[6]](-1Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]-1Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[5],Sp[6]]+1/2Spaa[Sp[2],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]+2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[6]]-1Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]-1/2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]+3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]+1Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]+3/2Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[2],Sp[6]]-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]^2Spbb[Sp[5],Sp[6]]+3/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spaa[Sp[2],Sp[6]]-1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+3/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]-1Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spaa[Sp[2],Sp[6]]^2(-3/2Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]-3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[6]]-3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[6]]-3/2Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[5]](-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[5]]-3/2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[6]]-1/2Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]-3/2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[6]]Spaa[Sp[2],Sp[6]]-1/2Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spaa[Sp[2],Sp[4]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spbb[Sp[3],Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]](S[Sp[4],Sp[1]]-S[Sp[2],Sp[3]])(-1Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]-1Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[6]]-3/2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])
+(+1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[6]]^2Spbb[Sp[5],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-1Spbb[Sp[4],Sp[5]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]](S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spbb[Sp[3],Sp[5]](3/2Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[6]]^2+3/2Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]]+1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]+3/2Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+9/2Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]+9/2Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]+1Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]+9/2Spbb[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]-1Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]+3/2Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]+3/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-3/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+Spbb[Sp[3],Sp[5]](2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]-1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[5]]-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]+2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[5]]+1Spaa[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]^2-1Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]-1Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]+1Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+1Spbb[Sp[2],Sp[4]](S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spaa[Sp[3],Sp[4]](-3Spba[Sp[1],{Sp[3],Sp[5]},Sp[6]]Spbb[Sp[3],Sp[5]]+1Spbb[Sp[1],Sp[3]]Spba[Sp[5],{Sp[1],Sp[3]},Sp[6]]+1Spaa[Sp[5],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]](-1Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[6]]-1Spbb[Sp[2],Sp[6]]Spaa[Sp[2],Sp[6]]-1Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]-1Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-1Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[4],Sp[5]]^2Spaa[Sp[5],Sp[6]])/(Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]](S[Sp[4],Sp[1]]-S[Sp[2],Sp[3]]))/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spaa[Sp[2],Sp[6]](-3/2Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2-3/2Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]-3/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]+3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]-9/2Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]-9/2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[6]]-1Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]-9/2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]+1Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]Spbb[Sp[5],Sp[6]]-3/2Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[6]]-3/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spaa[Sp[2],Sp[6]](-2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]+1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spaa[Sp[2],Sp[6]]+1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]-2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spaa[Sp[3],Sp[6]]-1Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]^2Spbb[Sp[3],Sp[6]]+1Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]+1Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[5]]-1Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]](S[Sp[4],Sp[1]]-S[Sp[2],Sp[3]]))/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spbb[Sp[1],Sp[2]](-3Spaa[Sp[2],Sp[6]]Spab[Sp[4],{Sp[2],Sp[6]},Sp[5]]-1Spaa[Sp[2],Sp[4]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[5]]-1Spaa[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]])/(Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]](1Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]+1Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]+1Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]+1Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])
+(+1/8Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]](S[Sp[3],Sp[2]]-S[Sp[1],Sp[4]])(S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-3/16Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[3],Sp[2]]-S[Sp[1],Sp[4]])Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+1/2Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+5/4Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(3/16Spbb[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+5/8Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[6]]-1/4Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[6]]Spaa[Sp[2],Sp[6]]^2-1/4Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[6]]+5/16Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[5]]+1/8Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]-1/4Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]+1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]-5/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+1/8Spbb[Sp[1],Sp[5]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]](S[Sp[2],Sp[3]]-S[Sp[4],Sp[1]])(S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]]))/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(-3/16Spbb[Sp[3],Sp[5]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]](S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]])(S[Sp[2],Sp[3]]-S[Sp[4],Sp[1]]))/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(-1/2Spbb[Sp[2],Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+5/4Spbb[Sp[3],Sp[5]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]])(3/16Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]+5/8Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[5],Sp[6]]-1/4Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]^2Spaa[Sp[3],Sp[6]]-1/4Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]^2Spbb[Sp[3],Sp[6]]+5/16Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[6]]Spbb[Sp[5],Sp[6]]+1/8Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]-1/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]-1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]-5/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(-3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/8Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(+2Spbb[Sp[1],Sp[5]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]](3/8Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]+5/8Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(-3Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(+1Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[4],Sp[5]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])
{432165, True}
+(-6Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-6Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-3Spab[Sp[6],{Sp[1],Sp[3]},Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spbb[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]](-19/2Spab[Sp[3],{Sp[4],Sp[6]},Sp[5]]-6Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+14/3Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spaa[Sp[3],Sp[6]](3Spab[Sp[6],{Sp[3],Sp[5]},Sp[2]]+6Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])(S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])(27/32Spbb[Sp[3],Sp[6]]Spaa[Sp[3],Sp[6]]+27/32Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]+9/32Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]+9/32Spbb[Sp[2],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](-9/8Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[6]]+9/8Spbb[Sp[3],Sp[6]]Spaa[Sp[3],Sp[6]]-15/8Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]+9/8Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]-15/8Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]-3/4Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-3/4Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])Spaa[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[1],Sp[4],Sp[5]]-S[Sp[1],Sp[4],Sp[6]])(3/8Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]+3/8Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+3/8Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])(S[Sp[1],Sp[4],Sp[5]]-S[Sp[1],Sp[4],Sp[6]])Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-9/2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])(9/8Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]-27/8Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])
+(+3/4Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+(-1/3Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2)+(+1/2Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2)+Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]](7/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]+9/4Spab[Sp[3],{Sp[2],Sp[6]},Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+169/36Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]](-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]-3Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]^2)+(-1/3Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+(+1/3Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]](-1/3Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]-3/2Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])+Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]](3/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]-21/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+3/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]-7/6Spbb[Sp[5],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]+27/4Spbb[Sp[5],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+Spaa[Sp[4],Sp[6]](-35/12Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-53/12Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-53/12Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]+11/6Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]+33/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]](7/6Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]+31/36Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]+7/6Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]](-31/12Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]-31/12Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+7/6Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])
+(+9/64Spaa[Sp[3],Sp[4]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])Spbb[Sp[1],Sp[4]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+9/32Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])Spaa[Sp[2],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(-9/32Spbb[Sp[4],Sp[5]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[4]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+9/16Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+9/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-9/4Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]](3/16Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]+3/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-9/64Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]](S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]])(S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]]))/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-9/32Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]]))/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(+9/32Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]]))/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-9/16Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-9/2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(+9/4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]](S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]](-3/16Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]-3/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]])/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(+9/64Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]](S[Sp[5],Sp[2],Sp[6]]-S[Sp[5],Sp[3],Sp[6]])(S[Sp[5],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[6]]))/(Delta[{Sp[5],Sp[6]},{Sp[2],Sp[3]},{Sp[1],Sp[4]}]^2)+(-9/32Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[5],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[6]]))/(Delta[{Sp[5],Sp[6]},{Sp[2],Sp[3]},{Sp[1],Sp[4]}]^2)+(+9/32Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[5],Sp[2],Sp[6]]-S[Sp[5],Sp[3],Sp[6]]))/(Delta[{Sp[5],Sp[6]},{Sp[2],Sp[3]},{Sp[1],Sp[4]}]^2)+(+9/16Spbb[Sp[1],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]])/(Delta[{Sp[5],Sp[6]},{Sp[2],Sp[3]},{Sp[1],Sp[4]}]^2)+(+9/2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[5],Sp[6]},{Sp[2],Sp[3]},{Sp[1],Sp[4]}])+(+9/4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]](S[Sp[5],Sp[3],Sp[6]]-S[Sp[5],Sp[2],Sp[6]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[5],Sp[6]},{Sp[2],Sp[3]},{Sp[1],Sp[4]}])+Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]](3/16Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]+3/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Delta[{Sp[5],Sp[6]},{Sp[2],Sp[3]},{Sp[1],Sp[4]}])+(-9/64Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]](S[Sp[6],Sp[3],Sp[5]]-S[Sp[6],Sp[2],Sp[5]])(S[Sp[6],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[5]]))/(Delta[{Sp[6],Sp[5]},{Sp[3],Sp[2]},{Sp[4],Sp[1]}]^2)+(+9/32Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[6],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[5]]))/(Delta[{Sp[6],Sp[5]},{Sp[3],Sp[2]},{Sp[4],Sp[1]}]^2)+(-9/32Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spbb[Sp[5],Sp[6]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[6],Sp[3],Sp[5]]-S[Sp[6],Sp[2],Sp[5]]))/(Delta[{Sp[6],Sp[5]},{Sp[3],Sp[2]},{Sp[4],Sp[1]}]^2)+(-9/16Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]])/(Delta[{Sp[6],Sp[5]},{Sp[3],Sp[2]},{Sp[4],Sp[1]}]^2)+(-9/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[6],Sp[5]},{Sp[3],Sp[2]},{Sp[4],Sp[1]}])+(-9/4Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]](S[Sp[6],Sp[2],Sp[5]]-S[Sp[6],Sp[3],Sp[5]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[6],Sp[5]},{Sp[3],Sp[2]},{Sp[4],Sp[1]}])+Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]](-3/16Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]-3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]])/(Delta[{Sp[6],Sp[5]},{Sp[3],Sp[2]},{Sp[4],Sp[1]}])+Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])(3Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]-3Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(+1Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(+1Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]](-3Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]]-3Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+3Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]](S[Sp[4],Sp[2]]-S[Sp[3],Sp[1]])(-3Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[5],Sp[6]]+3Spbb[Sp[3],Sp[5]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(-1Spbb[Sp[1],Sp[2]]^2Spaa[Sp[4],Sp[6]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-1Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]](3Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]]+3Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]-3Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-6Spbb[Sp[1],Sp[3]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^3)+(-9/8Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(-9/8(S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spaa[Sp[2],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(-3Spbb[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+6Spbb[Sp[2],Sp[3]]Spab[Sp[6],{Sp[1],Sp[3]},Sp[5]]Spaa[Sp[2],Sp[3]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])
+(-3/64Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+(-15/64Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[3],Sp[2]]-S[Sp[5],Sp[6]])(S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+(+9/16Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+(-9/32Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])(S[Sp[1],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[4]])Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+(-3/8Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+3/8Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+1/4Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/4(S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+3/64Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}]^2)+(+15/64Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[2],Sp[3]]-S[Sp[6],Sp[5]])(S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}]^2)+(-9/16Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}]^2)+(+9/32Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]](S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]])(S[Sp[4],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[1]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}]^2)+(+3/8Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(-3/8Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(-1/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(+1/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2(S[Sp[4],Sp[1]]-S[Sp[2],Sp[3]]))/(Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(+1/2Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-2Spaa[Sp[2],Sp[4]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(1Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[4]]+7/4Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+1Spbb[Sp[1],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]+1Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]+11/8Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]+11/8Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]+7/4Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]+7/4Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+3/2Spbb[Sp[1],Sp[5]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spaa[Sp[4],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[6]]^2+1Spaa[Sp[4],Sp[6]]^2Spbb[Sp[3],Sp[4]]^2-3Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[6]]+1Spaa[Sp[5],Sp[6]]^2Spbb[Sp[3],Sp[5]]^2)/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[3],Sp[5]](1Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]+1Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]^2+1Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]+1Spbb[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]+1Spbb[Sp[3],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]+1Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[5]]+1Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])
+(+1/2Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]](S[Sp[1],Sp[3],Sp[2]]-S[Sp[1],Sp[3],Sp[4]])Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)+Spaa[Sp[3],Sp[6]](5/6Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]+1/6Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(1/6Spab[Sp[2],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[3],Sp[6]]-7/6Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+1Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]^2+1/3Spbb[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]+5/6Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spaa[Sp[2],Sp[6]](S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])(1Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+5/6Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1(S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])Spbb[Sp[4],Sp[5]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1/2(S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1/2Spaa[Sp[4],Sp[6]](S[Sp[1],Sp[4]]-S[Sp[3],Sp[2]])Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[4],Sp[6]]^2Spbb[Sp[2],Sp[3]](1Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]+1/2Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[6]]+1/2Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]+1Spbb[Sp[2],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-1/2Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(1/2Spbb[Sp[5],Sp[6]]^2Spaa[Sp[4],Sp[6]]^2+1Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]](-2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]-1/2Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[1],Sp[4]](2Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]-1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]]+1/2Spaa[Sp[3],Sp[4]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spbb[Sp[3],Sp[5]]^2-1/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+Spaa[Sp[4],Sp[6]](-1/3Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]-1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+1/3Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(7/3Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-5/3Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[1],Sp[4]]+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]+5/6Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]^2-1/3Spbb[Sp[5],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])
{432165, True}
+(+1/3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(+1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-1Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]]))/(Spaa[Sp[1],Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+1/4Spaa[Sp[3],Sp[4]](S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])(3/8Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]+5/8Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spbb[Sp[2],Sp[5]](S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])(-5/8Spaa[Sp[1],Sp[3]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]]-5/8Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(-3/16(S[Sp[2],Sp[5]]+S[Sp[2],Sp[6]]+S[Sp[3],Sp[5]]+S[Sp[3],Sp[6]])Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])Spaa[Sp[3],Sp[6]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(-3/4Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]-5/8Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]+3/8Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+5/4Spaa[Sp[3],Sp[4]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]]Spbb[Sp[2],Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+1Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[1],Sp[2],Sp[3]])+(+1Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-5/4Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-1Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+1/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+3/4Spaa[Sp[3],Sp[4]](S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-1/4Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[5]](S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-11/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spaa[Sp[4],Sp[6]]^2(-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]+1/2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]](S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-1/3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(-1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]])/(Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(+1Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]]))/(Spbb[Sp[1],Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[4]](S[Sp[3],Sp[2]]-S[Sp[6],Sp[5]]))/(Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]](S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]])(S[Sp[3],Sp[2]]-S[Sp[6],Sp[5]])(-3/8Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]-5/8Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[3],Sp[6]](S[Sp[3],Sp[2]]-S[Sp[6],Sp[5]])(5/8Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]]+5/8Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(+3/16Spbb[Sp[2],Sp[5]]^2Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[3],Sp[6]]+S[Sp[3],Sp[5]]+S[Sp[2],Sp[6]]+S[Sp[2],Sp[5]])(S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]]))/(Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]](S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]])(3/4Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]+5/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]-3/8Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-5/4Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(-1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(-1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(+5/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(+1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(-1/4Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[6]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(-3/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]](S[Sp[4],Sp[1]]-S[Sp[6],Sp[5]]))/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(-1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]](S[Sp[4],Sp[1]]-S[Sp[6],Sp[5]]))/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(+11/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spbb[Sp[1],Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+Spbb[Sp[1],Sp[5]]^2(1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]-1/2Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(-1/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]](S[Sp[3],Sp[2]]-S[Sp[6],Sp[5]]))/(Spbb[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(+35/32Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(S[Sp[2],Sp[5]]+S[Sp[2],Sp[6]]+S[Sp[3],Sp[5]]+S[Sp[3],Sp[6]]))/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^3)
+(+7/12Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2)+(+5/12Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(-5/4Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]])+(+1Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]^2)/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+1Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+7/12Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2S[Sp[2],Sp[3],Sp[4]])+(+11/12Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+Spaa[Sp[1],Sp[6]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]](-3Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]+5/4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1/6Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/2Spbb[Sp[1],Sp[5]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(-1/12Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(-1/2Spba[Sp[1],{Sp[2],Sp[4]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+163/12Spaa[Sp[1],Sp[6]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(+71/6Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(-157/12Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+157/12Spbb[Sp[2],Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+1/2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]](Spbb[Sp[5],Sp[3]]Spaa[Sp[3],Sp[1]]-Spbb[Sp[5],Sp[4]]Spaa[Sp[4],Sp[1]]))/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+157/12Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+7/4Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+3/4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+3/4Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-3/8Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]](S[Sp[1],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[4]])Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+3/8Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]](S[Sp[1],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[4]])Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/8Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])(S[Sp[1],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[4]]))/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/2Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])
{432165, True}
+(-105/128Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[2],Sp[3]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spaa[Sp[2],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[4]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(S[Sp[1],Sp[2],Sp[3]]+S[Sp[2],Sp[3],Sp[4]])Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[1],Sp[4]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^4)+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](-15/8Spaa[Sp[1],Sp[3]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]]-15/4Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+15/2Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spaa[Sp[3],Sp[6]]+15/8Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^3)+Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]](S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])(S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(5/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]-25/16(S[Sp[1],Sp[3]]+S[Sp[2],Sp[4]]+S[Sp[1],Sp[2]])Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]+5/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-15/16Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]-15/8Spaa[Sp[1],Sp[4]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]]Spbb[Sp[1],Sp[2]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^3)+Spaa[Sp[2],Sp[3]](-39/8Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]+49/8Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]+57/4Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]+1/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]+7Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]+3/8Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]+53/4Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]^3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+29/2Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]-33/8Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]^3-33/8Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]^2+3/2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+5/4Spbb[Sp[1],Sp[2]]^3Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]-41/8Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]-47/4Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]-7/8Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[4]]+57/8Spbb[Sp[1],Sp[2]]^3Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]+67/8Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]+47/4Spbb[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]+1/4Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]-9/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]+11Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]^2+11Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]-13Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]-3/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]+3/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]-23/2Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+23/2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]+49/8Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+Spaa[Sp[3],Sp[4]](2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]+23/2Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]-23/2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+105/128Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[5],Sp[6]]-S[Sp[5],Sp[6],Sp[4]])(S[Sp[1],Sp[5],Sp[6]]+S[Sp[5],Sp[6],Sp[4]]))/(Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^4)+Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](15/8Spaa[Sp[1],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]+15/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]-15/2Spaa[Sp[3],Sp[6]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]+15/8Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^3)+Spaa[Sp[5],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]])(S[Sp[1],Sp[5],Sp[6]]-S[Sp[5],Sp[6],Sp[4]])(-5/4Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]-25/16Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[4]](S[Sp[1],Sp[6]]+S[Sp[5],Sp[4]]+S[Sp[1],Sp[5]])+5/2Spbb[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-15/16Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]-15/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])/(Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^3)+Spaa[Sp[5],Sp[6]](-39/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]+49/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]+57/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]-1/4Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]-7Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[5],Sp[6]]+3/8Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]+53/4Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^3Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]+29/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]-33/8Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[5]]^3Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[5]]-33/8Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[5]]^2Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]+3/2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]+5/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^3Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[5]]-41/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]-47/4Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]-7/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2+57/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^3+67/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]+47/4Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[6]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]+1/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]+9/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]+11Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[5],Sp[6]]^2+11Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]^2-13Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]-3/2Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]-3/4Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]^2+23/2Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]-23/2Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]+49/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]])/(Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^2)+Spaa[Sp[4],Sp[6]](-2Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]-23/2Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]+23/2Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}])+(+105/128Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]])(S[Sp[4],Sp[3],Sp[2]]+S[Sp[3],Sp[2],Sp[1]]))/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^4)+Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](15/8Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]]+15/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]-15/2Spbb[Sp[2],Sp[5]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]-15/8Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]])/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^3)+Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]](S[Sp[4],Sp[1]]-S[Sp[6],Sp[5]])(S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]])(-5/4Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+25/16Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[4]](S[Sp[4],Sp[2]]+S[Sp[3],Sp[1]]+S[Sp[4],Sp[3]])-5/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]+15/16Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[4]]+15/8Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]])/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^3)+Spbb[Sp[2],Sp[3]](39/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-49/8Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]^2-57/4Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]^2-1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]-7Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2-3/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]^2-53/4Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]-29/2Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2+33/8Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]+33/8Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]^2-3/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]^2-5/4Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[5]]+41/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]^2+47/4Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]^2+7/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-57/8Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]^3Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-67/8Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-47/4Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-1/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+9/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]-11Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]-11Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]+13Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+3/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-3/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]+23/2Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]-23/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]-49/8Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]^2)/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+Spbb[Sp[1],Sp[2]](-2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]-23/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]+23/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]])/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(-105/128Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[4],Sp[6],Sp[5]]-S[Sp[6],Sp[5],Sp[1]])(S[Sp[4],Sp[6],Sp[5]]+S[Sp[6],Sp[5],Sp[1]]))/(Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^4)+Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](-15/8Spbb[Sp[4],Sp[5]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]-15/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]+15/2Spbb[Sp[2],Sp[5]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]-15/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[5],Sp[6]])/(Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^3)+Spbb[Sp[5],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]](S[Sp[4],Sp[1]]-S[Sp[3],Sp[2]])(S[Sp[4],Sp[6],Sp[5]]-S[Sp[6],Sp[5],Sp[1]])(5/4Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]+25/16Spbb[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]](S[Sp[4],Sp[5]]+S[Sp[6],Sp[1]]+S[Sp[4],Sp[6]])-5/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[5]]+15/16Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]+15/8Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])/(Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^3)+Spbb[Sp[5],Sp[6]](39/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[6]]-49/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]^2-57/4Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2+1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]+7Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spaa[Sp[5],Sp[6]]-3/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[4],Sp[6]]^2-53/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]^3Spbb[Sp[4],Sp[6]]-29/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2+33/8Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]^3+33/8Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2-3/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]^2-5/4Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^3+41/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2+47/4Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[6]]^2+7/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]^2-57/8Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]^3Spbb[Sp[4],Sp[6]]-67/8Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2-47/4Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]^2Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[6]]-1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-9/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]-11Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]^2-11Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]^2+13Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+3/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+3/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]^2Spbb[Sp[5],Sp[6]]-23/2Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]+23/2Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]-49/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]]^2)/(Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^2)+Spbb[Sp[1],Sp[5]](2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]+23/2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-23/2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]])/(Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}])
+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]](1/6Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]+7/6Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1/6Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+4/3Spaa[Sp[1],Sp[3]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/3Spab[Sp[4],{Sp[2],Sp[3]},Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spaa[Sp[1],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](5/24Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+5/48Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+1/4Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(-5/48Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]+7/48Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spaa[Sp[4],Sp[6]](1/2Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[6]]Spaa[Sp[1],Sp[6]]-7/16Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]-1/8Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]+1/8Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]+1/16Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[5],Sp[6]]-1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]+1/2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]-1/8Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[5],Sp[6]]-1/8Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]-1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[5]]Spbb[Sp[5],Sp[6]]-1/8Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]-1/16Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]+1/16Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]+1Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[5]]Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(3/16Spbb[Sp[4],Sp[6]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spaa[Sp[3],Sp[6]]+1/4Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[3],Sp[5]]+1/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]+1/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]-1/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[4],Sp[5]]-1/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]^2-1/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]-1/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]-1/8Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]-1/8Spbb[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]-1/8Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]^2Spbb[Sp[3],Sp[5]]-1/16Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[3],Sp[6]]+1/16Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[6]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[6]]^2-1/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]](-1/6Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-7/6Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]-1/6Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(+4/3Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(+1/3Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](-5/24Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]-5/48Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(-1/4Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[5]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]]))/(Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]])(5/48Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]-7/48Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+Spbb[Sp[1],Sp[5]](-1/2Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]+7/16Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]+1/8Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]-1/8Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]-1/16Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]+1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[5],Sp[6]]-1/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[6]]+1/8Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]+1/8Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]+1/8Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]+1/16Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]-1/16Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]-1Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[6]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(-3/16Spaa[Sp[1],Sp[5]]^2Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]-1/4Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]-1/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]-1/8Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]+1/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[6]]+1/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]^2Spbb[Sp[2],Sp[6]]+1/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[6]]+1/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]+1/8Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]+1/8Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]+1/8Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[6]]^2Spaa[Sp[3],Sp[6]]+1/16Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]-1/16Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]^2Spbb[Sp[3],Sp[5]]^2Spaa[Sp[3],Sp[6]]+1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+(+1/24Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])Spaa[Sp[1],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-7/192Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(S[Sp[2],Sp[5]]+S[Sp[2],Sp[6]]+S[Sp[3],Sp[5]]+S[Sp[3],Sp[6]]))/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)
+(-3/4Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]]))/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-3/8Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+3/8Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+3/4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+3/4Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+7/12Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spaa[Sp[5],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+7/6Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-7/12Spab[Sp[4],{Sp[2],Sp[3]},Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+6Spaa[Sp[2],Sp[6]]^2Spbb[Sp[5],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+1/3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1/2Spbb[Sp[5],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+21/2Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spaa[Sp[4],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-149/12Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+83/12Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+11/2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+11/2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-11Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+7/12Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+3Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+6Spaa[Sp[1],Sp[2]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(5Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-6Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]-6Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spaa[Sp[1],Sp[2]](6Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]-6Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-6Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]](1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]-1/2Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]+1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]-1/2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]](Spab[Sp[3],{Sp[2]},{Sp[5],Sp[6]},{Sp[4]},Sp[3]]-Spab[Sp[2],{Sp[1]},{Sp[5],Sp[6]},{Sp[4]},Sp[2]]))
{432165, True}
+Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[1],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[4]])(-3/32Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-3/32Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]]^2-9/32Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]+3/16Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[3]]-3/16Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[3],Sp[2]},{Sp[5],Sp[6]}]^2)+Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(3/32Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[3]]^2+3/16Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-9/32Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+3/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]-27/32Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]+3/8Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]+3/32Spaa[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[2]]^2)/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[3],Sp[2]},{Sp[5],Sp[6]}]^2)+(S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[1],Sp[3]]+S[Sp[1],Sp[2]]+S[Sp[3],Sp[4]]+S[Sp[2],Sp[4]])(-9/16Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]-9/32Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]-9/32Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[3],Sp[2]},{Sp[5],Sp[6]}]^2)+Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(9/16Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]+9/16Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]+9/16Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+9/8Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[3],Sp[2]},{Sp[5],Sp[6]}]^2)+Spaa[Sp[2],Sp[4]](1Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]]Spbb[Sp[3],Sp[5]]-2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(-1Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])Spab[Sp[2],{Sp[1],Sp[3]},Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(+1Spbb[Sp[2],Sp[3]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])Spaa[Sp[2],Sp[6]]^2)/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(-2Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-1Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spaa[Sp[3],Sp[6]](-1Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]-2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+2Spaa[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+2Spbb[Sp[2],Sp[4]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spaa[Sp[5],Sp[6]](2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]^2+1/2Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[5]]^2Spbb[Sp[1],Sp[4]]+1Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]+2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]]+2Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]]+1Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]-1Spbb[Sp[5],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[6]]^2+1/2Spbb[Sp[5],Sp[6]]^2Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[4]]+2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[3],Sp[5]]+21/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])(15/8Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[4],Sp[6]]^2+5/2Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[4]]-19/8Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]-1/4Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]+33/8Spbb[Sp[1],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]+15/8Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+29/8Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]-19/8Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[3],Sp[4]](19/4Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]-5/4Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]-7/2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]])/(Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]])(S[Sp[4],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[1]])(3/32Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]+3/32Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]+9/32Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]-3/16Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]+3/16Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[2],Sp[3]},{Sp[6],Sp[5]}]^2)+Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]])(-3/32Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]^2-3/16Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]+9/32Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-3/8Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+27/32Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]-3/8Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-3/32Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]^2)/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[2],Sp[3]},{Sp[6],Sp[5]}]^2)+(S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]])Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[4],Sp[2]]+S[Sp[4],Sp[3]]+S[Sp[2],Sp[1]]+S[Sp[3],Sp[1]])(9/16Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]+9/32Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]+9/32Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[2],Sp[3]},{Sp[6],Sp[5]}]^2)+Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]])(-9/16Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]-9/16Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]-9/16Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-9/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[2],Sp[3]},{Sp[6],Sp[5]}]^2)+Spbb[Sp[1],Sp[3]](-1Spaa[Sp[2],Sp[6]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]]+2Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(-1Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]](S[Sp[4],Sp[2]]-S[Sp[3],Sp[1]]))/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(-1Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]^2Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]](S[Sp[4],Sp[2]]-S[Sp[3],Sp[1]]))/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(+2Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[4],Sp[6]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(+1Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[2],Sp[5]](1Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]+2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-2Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[5]](S[Sp[4],Sp[2]]-S[Sp[3],Sp[1]]))/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[5],Sp[6]](-2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]^2Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]-1/2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]^2-1Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]-2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]-2Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-1Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]+1Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]-1/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]]^2-2Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]-21/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]])(-15/8Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[4],Sp[6]]-5/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]]+19/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]+1/4Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]-33/8Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]-15/8Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]]-29/8Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]+19/8Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+Spbb[Sp[1],Sp[2]](-19/4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]+5/4Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]+7/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(+1/2Spbb[Sp[1],Sp[3]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spaa[Sp[2],Sp[4]](S[Sp[3],Sp[5]]+S[Sp[3],Sp[6]]+S[Sp[2],Sp[5]]+S[Sp[2],Sp[6]]))/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Delta[{Sp[1],Sp[4]},{Sp[3],Sp[2]},{Sp[5],Sp[6]}])+(-2Spbb[Sp[1],Sp[3]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^3)
+(-35/16(S[Sp[1],Sp[2],Sp[4]]+S[Sp[1],Sp[3],Sp[4]])Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spbb[Sp[2],Sp[3]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[2],Sp[3]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^3)+(+2/3Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2)+(+4/3Spbb[Sp[1],Sp[5]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2)+(-1/8Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]](S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]])/(Spaa[Sp[1],Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(-1Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-1/2Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-1/8Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[1],Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+1/2Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+3/8Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]]))/(Spaa[Sp[5],Sp[6]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(-1Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-1/4Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]])Spaa[Sp[3],Sp[6]]^2)/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+1/4Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+3/8(S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]])Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])/(Spbb[Sp[5],Sp[6]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[5],Sp[6]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+1/4Spbb[Sp[2],Sp[5]]^2S[Sp[1],Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+1/2Spbb[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(-1/2Spbb[Sp[4],Sp[5]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+7/16(S[Sp[1],Sp[2],Sp[4]]+S[Sp[1],Sp[3],Sp[4]])Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spbb[Sp[2],Sp[3]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spaa[Sp[2],Sp[3]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])Spaa[Sp[1],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+3/4Spbb[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spaa[Sp[1],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]]))/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(-17/16Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spbb[Sp[2],Sp[3]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spaa[Sp[2],Sp[3]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]]))/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+5/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])S[Sp[1],Sp[2],Sp[3]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+5/8Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]]))/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](-1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]+1Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+1Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]](-1/2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]-1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](-21/8Spaa[Sp[1],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spbb[Sp[1],Sp[2]]-3/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]+9/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]-25/8Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+19/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-7/8Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+Spbb[Sp[2],Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](3/8Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+3/8Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[3]]-3/4Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]+5/4Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]+5/4Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]+1/2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(7/8Spbb[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[3],Sp[4]]-1/8Spaa[Sp[3],Sp[4]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[1],Sp[2]]-1Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)
{432165, True}
+(+1Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[3],Sp[4]},Sp[1]])+(+49/6Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+14/3Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+77/6Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])+(+7/18Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/2Spab[Sp[6],{Sp[1],Sp[3]},Sp[5]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(+1Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-7/8(S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-7/8Spaa[Sp[3],Sp[4]](S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+7/3(S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])S[Sp[2],Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+7/8Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]](S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])S[Sp[2],Sp[3],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-28/9Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-7/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+112/9Spaa[Sp[3],Sp[6]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+7/18Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[3]])+(-49/6Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]])/(Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(-14/3Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(-77/6Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]])/(Spbb[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]])+(-1Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-7/18Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[4]]^2)/(Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1/2Spba[Sp[5],{Sp[2],Sp[4]},Sp[6]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(-1Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])+(+7/8Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]](S[Sp[3],Sp[2]]-S[Sp[6],Sp[5]]))/(Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[3],Sp[2]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(+7/8Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]](S[Sp[3],Sp[2]]-S[Sp[6],Sp[5]]))/(Spbb[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[3],Sp[2]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(-7/3Spbb[Sp[2],Sp[5]]^2S[Sp[1],Sp[2],Sp[3]](S[Sp[4],Sp[1]]-S[Sp[6],Sp[5]]))/(Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[3],Sp[2]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(-7/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]S[Sp[1],Sp[2],Sp[3]](S[Sp[4],Sp[1]]-S[Sp[6],Sp[5]]))/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[3],Sp[2]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(+28/9Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+7/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-112/9Spbb[Sp[2],Sp[5]]^2)/(Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-7/18Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(77/24Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]+35/6Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]+7/3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]-49/12Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]-49/12Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-175/24Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]+175/24Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]+21/2Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+133/24Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]+7/4Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]-21/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]+175/24Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]+49/12Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+35/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](49/6Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]-7/8Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[4]]+7/8Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]-49/6Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[2],Sp[4]]-49/6Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[4]]+7/4Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(77/24Spaa[Sp[1],Sp[2]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]^2+49/12Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]-77/24Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]+49/12Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+49/12Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]-175/24Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]-77/24Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2-77/24Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]^2+77/12Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]+7/8Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]+7/3Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]+175/24Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]+175/24Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+49/12Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]+7/3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]-77/24Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])
+Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[4]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](1/2Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]-2Spab[Sp[6],{Sp[2],Sp[5]},Sp[1]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-5/8Spaa[Sp[3],Sp[4]]Spab[Sp[6],{Sp[2],Sp[5]},Sp[1]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])Spbb[Sp[3],Sp[5]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[1],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[4]])(1/4Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]-1/4Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[3],Sp[4]](S[Sp[1],Sp[3],Sp[4]]-S[Sp[1],Sp[2],Sp[4]])(S[Sp[1],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[4]])(-5/16Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+5/16Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(5/4Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]+5/4Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-5/4Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[1],Sp[4]]+1Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+1Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+3/2Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])(1/4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]-1/4Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]-2Spab[Sp[4],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(-5/8Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[6]]Spab[Sp[4],{Sp[1],Sp[2]},Sp[5]](S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]]))/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[4],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[1]])(1/4Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]-1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+Spaa[Sp[1],Sp[2]](S[Sp[4],Sp[2],Sp[1]]-S[Sp[4],Sp[3],Sp[1]])(S[Sp[4],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[1]])(-5/16Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]+5/16Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(5/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]+5/4Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]-5/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]+1Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+1Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+3/2Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(S[Sp[4],Sp[2]]-S[Sp[3],Sp[1]])(1/4Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-1/4Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[3]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+5/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+2Spaa[Sp[1],Sp[6]]^2Spbb[Sp[5],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/2Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[5]]^2)/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+(-1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-1Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[6]},Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(+15/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+15/4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(+9/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-13/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-15/2Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-25/4Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-93/32Spaa[Sp[2],Sp[4]]Spba[Sp[5],{Sp[1],Sp[3]},Sp[6]]Spbb[Sp[3],Sp[4]]+45/64Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]+61/32Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spab[Sp[6],{Sp[2],Sp[4]},Sp[3]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[3],Sp[5]](-109/64Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]^2-2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]+2Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]-93/32Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]+61/32Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]](1Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]-1Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])+Spbb[Sp[1],Sp[5]](1/2Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]]Spaa[Sp[2],Sp[6]]+1Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(141/64Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]+109/64Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]+2Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]+125/32Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-77/64Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+141/64Spbb[Sp[2],Sp[4]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spbb[Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])
{432165, True}
+(-1/8Spaa[Sp[3],Sp[4]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]](S[Sp[5],Sp[6]]-S[Sp[2],Sp[3]])Spaa[Sp[1],Sp[6]]Spbb[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^2)+(-5/8Spaa[Sp[3],Sp[4]]^2Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[2],Sp[3]](S[Sp[5],Sp[6]]-S[Sp[2],Sp[3]])Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^3)+(-7/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}])+Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]](S[Sp[5],Sp[6]]-S[Sp[2],Sp[3]])(1Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spbb[Sp[4],Sp[5]]+1/2Spbb[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]+3/4Spbb[Sp[5],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+3/4Spbb[Sp[1],Sp[5]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^2)+Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]](-3/8Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spbb[Sp[4],Sp[5]]-3/4Spbb[Sp[5],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+11/8Spbb[Sp[1],Sp[5]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spaa[Sp[1],Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^2)+Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]](5/4Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]+5/4Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[1],Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^2)+(-3/8Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]]Spbb[Sp[5],Sp[6]])/(Spaa[Sp[2],Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^2)+(+1/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]](S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]])/(Spaa[Sp[2],Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^2)+(-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}])+(+15/16Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]])Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2(S[Sp[1],Sp[5],Sp[6]]-S[Sp[5],Sp[6],Sp[4]])Spaa[Sp[5],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^3)+Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]](S[Sp[1],Sp[5],Sp[6]]-S[Sp[5],Sp[6],Sp[4]])(5/8Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]-15/4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[4]]+25/8Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]-15/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^3)+Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]](15/16Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]^2Spbb[Sp[4],Sp[5]]^2Spaa[Sp[3],Sp[6]]+5/8Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[6]]Spaa[Sp[1],Sp[6]]+35/16Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]^2Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]-5/8Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[4]]+5/4Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2-5/16Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[6]]Spaa[Sp[1],Sp[6]]^2+25/16Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[3],Sp[5]]Spaa[Sp[1],Sp[6]]+5/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[6]]+5/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[4]]+25/16Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[6]]Spaa[Sp[1],Sp[6]]^2-5/8Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[6]]Spaa[Sp[1],Sp[6]]^2Spaa[Sp[3],Sp[5]]-5/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[1],Sp[6]]-5/16Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[1],Sp[6]]+15/16Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[6]]+35/16Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[6]]Spaa[Sp[1],Sp[6]]^2+35/16Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[4]]+5/16Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[6]]-15/16Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[1],Sp[6]]+5/8Spbb[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[1],Sp[6]]+45/16Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[6]]-15/16Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[6]]Spaa[Sp[1],Sp[6]]Spbb[Sp[5],Sp[6]]-5/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[6]]Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[4]]+5/8Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[5],Sp[6]]-25/16Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[6]]Spaa[Sp[1],Sp[6]])/(Delta[{Sp[5],Sp[6]},{Sp[1],Sp[4]},{Sp[2],Sp[3]}]^3)+(3/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[4],Sp[5]]Spaa[Sp[1],Sp[6]]-1Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[4],Sp[5]]-5/4Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[1],Sp[6]]+4Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[1],Sp[6]]Spaa[Sp[1],Sp[6]]+1/8Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[4]]-4Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[4],Sp[5]]Spaa[Sp[1],Sp[6]]+7/8Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[6]]Spaa[Sp[1],Sp[6]]Spaa[Sp[5],Sp[6]]+9/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[6]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[6]]Spaa[Sp[5],Sp[6]]+1Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[6]]+1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[4]]+1/8Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]-9/8Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[6]]-3/4Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]+1Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[6]]Spaa[Sp[1],Sp[6]]+6Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[6]]+15/4Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[6]]-59/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2-9/2Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[6]]+3Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[6]]Spaa[Sp[1],Sp[6]]-7/4Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[6]]^2Spaa[Sp[1],Sp[6]]+5/8Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]+5/8Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]])/(Delta[{Sp[5],Sp[6]},{Sp[1],Sp[4]},{Sp[2],Sp[3]}]^2)+(+1/8Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]](S[Sp[6],Sp[5]]-S[Sp[3],Sp[2]]))/(Spbb[Sp[1],Sp[4]]^2Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^2)+(+5/8Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[6],Sp[5]]-S[Sp[3],Sp[2]]))/(Spbb[Sp[1],Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^3)+(+7/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spbb[Sp[1],Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}])+Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]](S[Sp[6],Sp[5]]-S[Sp[3],Sp[2]])(-1Spaa[Sp[1],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]-1/2Spaa[Sp[3],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]-3/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]-3/4Spaa[Sp[4],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[1],Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^2)+Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]](3/8Spaa[Sp[1],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]+3/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]-11/8Spaa[Sp[4],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spbb[Sp[1],Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^2)+Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]](-5/4Spaa[Sp[1],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]-5/4Spaa[Sp[3],Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])/(Spbb[Sp[1],Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^2)+(+3/8Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spbb[Sp[2],Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^2)+(-1/4Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[6]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]](S[Sp[4],Sp[1]]-S[Sp[6],Sp[5]]))/(Spbb[Sp[2],Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^2)+(+1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}])+(-15/16Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](S[Sp[4],Sp[1]]-S[Sp[3],Sp[2]])(S[Sp[4],Sp[6],Sp[5]]-S[Sp[6],Sp[5],Sp[1]]))/(Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^3)+Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]](S[Sp[4],Sp[6],Sp[5]]-S[Sp[6],Sp[5],Sp[1]])(-5/8Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]+15/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]-25/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]+15/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])/(Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^3)+Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]](-15/16Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[6]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]-5/8Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-35/16Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]+5/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-5/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[6]]+5/16Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[6]]-25/16Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2-5/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]-5/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[6]]-25/16Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[6]]+5/8Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[6]]^2+5/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+5/16Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-15/16Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[6]]-35/16Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[6]]-35/16Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-5/16Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]+15/16Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-5/8Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-45/16Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[6]]+15/16Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]+5/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]^2-5/8Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]+25/16Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]])/(Delta[{Sp[6],Sp[5]},{Sp[4],Sp[1]},{Sp[3],Sp[2]}]^3)+(-3/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2+1Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]^2+5/4Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2-4Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-1/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+4Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2-7/8Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]-9/8Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[5],Sp[6]]-1Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[6]]-1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-1/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+9/8Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+3/4Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[6]]-1Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-6Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[4],Sp[6]]-15/4Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+59/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[6]]+9/2Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]-3Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+7/4Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]^2Spbb[Sp[4],Sp[5]]-5/8Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]-5/8Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])/(Delta[{Sp[6],Sp[5]},{Sp[4],Sp[1]},{Sp[3],Sp[2]}]^2)+(-105/64(S[Sp[1],Sp[5]]+S[Sp[1],Sp[6]]+S[Sp[5],Sp[4]]+S[Sp[6],Sp[4]])Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spbb[Sp[2],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[2],Sp[3]](S[Sp[1],Sp[5],Sp[6]]-S[Sp[5],Sp[6],Sp[4]])Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^4)
{156423, False}
+(+1/8Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]](S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]])/(Spaa[Sp[2],Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+(+1/8Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]]))/(Spaa[Sp[5],Sp[6]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+(+1/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]](S[Sp[4],Sp[1]]-S[Sp[6],Sp[5]]))/(Spbb[Sp[2],Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}]^2)+(+1/8Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]](S[Sp[4],Sp[1]]-S[Sp[3],Sp[2]]))/(Spbb[Sp[5],Sp[6]]Delta[{Sp[3],Sp[2]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}]^2)+(-2/3Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2S[Sp[2],Sp[3],Sp[4]])+(+5/9Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spaa[Sp[5],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+5/3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[1],Sp[3]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(+5/9Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+5/3Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(-2/3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]S[Sp[2],Sp[3],Sp[4]])+(-35/48(S[Sp[3],Sp[6]]+S[Sp[3],Sp[5]]+S[Sp[2],Sp[5]]+S[Sp[2],Sp[6]])Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]])/(Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^3)+(-1/6Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-7/24Spbb[Sp[4],Sp[5]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[4]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[4]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+Spaa[Sp[1],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(1/12Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[2],Sp[4]]-1/8Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+1/24Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+(+1/4Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spaa[Sp[1],Sp[4]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]]))/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+(+2/3Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+2/3Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+2/3Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-2/3Spaa[Sp[3],Sp[6]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-1/12(S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])Spbb[Sp[5],Sp[6]]Spaa[Sp[3],Sp[6]]^2)/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/12Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]S[Sp[2],Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/6Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+1/12Spbb[Sp[2],Sp[5]]^2S[Sp[2],Sp[3],Sp[4]]Spaa[Sp[5],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/3Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[5],Sp[6]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+1/12Spbb[Sp[2],Sp[5]]^2S[Sp[1],Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/12Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]])Spaa[Sp[3],Sp[6]]^2)/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/3Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/12Spbb[Sp[2],Sp[3]]S[Sp[1],Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]^2)/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(1/4Spbb[Sp[2],Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[2],Sp[3]]+1/6Spbb[Sp[2],Sp[5]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[1]]Spaa[Sp[3],Sp[6]]+1/6Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]-1/12Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](1/6Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]^2-1/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]+1/6Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]-1/8Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[4]]Spbb[Sp[1],Sp[2]]+1/12Spaa[Sp[3],Sp[4]]^2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]+1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+1/12Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]])/(Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]](3/8Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]+1/8Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]+17/24Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+17/24Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]-1/3Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]-5/24Spaa[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[2]]-1/8Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+3/8Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]])/(Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](5/12Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]-3/8Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]-1/2Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+1/8Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[3]]-1/8Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]-1/8Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]-1/8Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]+1/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]])/(Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+Spbb[Sp[1],Sp[2]](-1/8Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]+1/8Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]-1/8Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]-1/8Spaa[Sp[3],Sp[4]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[4]])/(Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)
+(+35/8Spbb[Sp[4],Sp[5]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^3)+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(5/8Spaa[Sp[1],Sp[3]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]]+5/16Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^3)+Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]](-7Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]+7Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(-3/4Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-7/4Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+Spbb[Sp[1],Sp[2]](S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])(S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]])(-15Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[2]]+15/2Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-15/2Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]+15/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]-15/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^3)+Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]](45/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]+40Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]+40Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]-175/8Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+115/4Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+45/4Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]+115/8Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]-215/8Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]+105/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]-205/8Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^3)+(+4Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]](7/2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2-11/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]+3/2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+31/2Spaa[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]+15Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]-3/2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]+21/2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]+7/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]-1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]+21/2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[2]]+3/2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]+9Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]+9Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[3]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(43/4Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]-35/4Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+15/4Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(41/2Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]-45/2Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]-5/2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[3]]+25Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]+20Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]-25Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spbb[Sp[1],Sp[2]](15/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]+11/4Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]-41/4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]-15/2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]+37Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]+189/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]-49/2Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+87/2Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]-9/2Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]+87/4Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[1],Sp[5]]-47Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]+1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]+11/4Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]-51/2Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]-15/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]+3Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+35/8Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^3)+Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[5],Sp[6]]-S[Sp[5],Sp[6],Sp[4]])(5/8Spaa[Sp[1],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]]+5/16Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^3)+Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]](7Spaa[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]-7Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^2)+Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]](S[Sp[1],Sp[5],Sp[6]]-S[Sp[5],Sp[6],Sp[4]])(-3/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]+7/4Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^2)+Spbb[Sp[1],Sp[5]](S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]])(S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])(-15Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[5]]Spba[Sp[5],{Sp[1],Sp[4]},Sp[3]]+15/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]-15/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]+15/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spaa[Sp[3],Sp[6]]-15/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[5]])/(Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^3)+Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]](45/4Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+40Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]+40Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]-175/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]+115/4Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]+45/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]+115/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]-215/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spaa[Sp[3],Sp[6]]+105/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[5]]-205/8Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]])/(Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^3)+(+4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}])+Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]](-7/2Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]^2Spbb[Sp[5],Sp[6]]-11/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]+3/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+31/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[5]]+15Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+3/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[5],Sp[6]]+21/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[6]]+7/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]-1/2Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+21/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]-3/2Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]-9Spbb[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]-9Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^2)+Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[5],Sp[6]](S[Sp[1],Sp[5],Sp[6]]-S[Sp[5],Sp[6],Sp[4]])(-43/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]+35/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]-15/4Spbb[Sp[4],Sp[5]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^2)+(41/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]-45/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]-5/2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]+25Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]-20Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]-25Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}])+Spbb[Sp[1],Sp[5]](15/4Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+11/4Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]-41/4Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]-15/2Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]+37Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]+189/4Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]-49/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]+87/2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]-9/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]+87/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]^2Spbb[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]-47Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spaa[Sp[3],Sp[6]]+1/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[5]]+11/4Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]-51/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[5]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]-15/2Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]+3Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])/(Delta[{Sp[1],Sp[4]},{Sp[5],Sp[6]},{Sp[2],Sp[3]}]^2)+(+35/8Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^3)+Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]](S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]])(5/8Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]]+5/16Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^3)+Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]^2Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]](-7Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[4]]+7Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]](S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]])(-3/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]-7/4Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+Spaa[Sp[3],Sp[4]](S[Sp[4],Sp[1]]-S[Sp[6],Sp[5]])(S[Sp[4],Sp[1]]-S[Sp[3],Sp[2]])(15Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spba[Sp[5],{Sp[1],Sp[4]},Sp[3]]+15/2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]-15/2Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]+15/2Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]-15/2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^3)+Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]](45/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]+40Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]+40Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-175/8Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]+115/4Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]+45/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+115/8Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]-215/8Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]+105/8Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]-205/8Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]])/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^3)+(+4Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]](7/2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[6]]-11/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]+3/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]+31/2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]+15Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]-3/2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]+21/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]+7/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]-1/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]+21/2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]+3/2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]+9Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]+9Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]](S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]])(43/4Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]-35/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]+15/4Spaa[Sp[1],Sp[3]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(41/2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]-45/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]-5/2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]+25Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+20Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]-25Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}])+Spaa[Sp[3],Sp[4]](15/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]+11/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]-41/4Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-15/2Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]+37Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]+189/4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-49/2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]+87/2Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]-9/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]+87/4Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]-47Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]+1/4Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]+11/4Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]-51/2Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]-15/2Spbb[Sp[1],Sp[2]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]+3Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]])/(Delta[{Sp[4],Sp[1]},{Sp[3],Sp[2]},{Sp[6],Sp[5]}]^2)+(+35/8Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^3)+Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]](S[Sp[4],Sp[6],Sp[5]]-S[Sp[6],Sp[5],Sp[1]])(5/8Spbb[Sp[4],Sp[5]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]+5/16Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^3)+Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]](7Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[6]]-7Spbb[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^2)+Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]](S[Sp[4],Sp[6],Sp[5]]-S[Sp[6],Sp[5],Sp[1]])(-3/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]+7/4Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^2)+Spaa[Sp[4],Sp[6]](S[Sp[4],Sp[1]]-S[Sp[3],Sp[2]])(S[Sp[4],Sp[1]]-S[Sp[6],Sp[5]])(15Spbb[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spba[Sp[2],{Sp[1],Sp[4]},Sp[6]]+15/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]-15/2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]^2+15/2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]-15/2Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^3)+Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]](45/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]+40Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+40Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-175/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]+115/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]+45/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]+115/8Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]^2-215/8Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]+105/8Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-205/8Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]])/(Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^3)+(+4Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}])+Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[4]](-7/2Spaa[Sp[3],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]^2-11/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]+3/2Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]+31/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+15Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]+3/2Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]+21/2Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]^2+7/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]-1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]+21/2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]-3/2Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]Spbb[Sp[5],Sp[6]]-9Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]-9Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^2)+Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]](S[Sp[4],Sp[6],Sp[5]]-S[Sp[6],Sp[5],Sp[1]])(-43/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]+35/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]-15/4Spaa[Sp[1],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^2)+(41/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]-45/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-5/2Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]+25Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]-20Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]-25Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}])+Spaa[Sp[4],Sp[6]](15/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]+11/4Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]-41/4Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[6]]-15/2Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]+37Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+189/4Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-49/2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]+87/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[5]]-9/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]+87/4Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]^2-47Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]+1/4Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]+11/4Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]-51/2Spbb[Sp[1],Sp[2]]Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]-15/2Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]Spbb[Sp[4],Sp[5]]+3Spbb[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]])/(Delta[{Sp[4],Sp[1]},{Sp[6],Sp[5]},{Sp[3],Sp[2]}]^2)+(+105/4Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spbb[Sp[2],Sp[3]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[1],Sp[2],Sp[3]]+S[Sp[2],Sp[3],Sp[4]])Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[1],Sp[4]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^4)+(-4Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^3Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+3Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]])/(Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])
+(-7/4Spab[Sp[3],{Sp[1],Sp[4]},Sp[2]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]])/(Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}]^2)+(+1/2Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+1/2Spaa[Sp[3],Sp[4]]^2Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/2Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]](S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])Spbb[Sp[2],Sp[4]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+(+1/2Spaa[Sp[3],Sp[4]](S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])Spaa[Sp[1],Sp[3]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]](-3/4Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spbb[Sp[1],Sp[4]]-1/2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]-1/4Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/2Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]](1/4Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spaa[Sp[1],Sp[4]]+1/2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]]-1/4Spbb[Sp[5],Sp[6]]Spaa[Sp[1],Sp[6]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+1/2Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]])/(Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/4Spaa[Sp[3],Sp[4]](S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/3(S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])S[Sp[2],Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]^2)/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+1/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]^2(S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]]))/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+1/4(S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/12(S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])Spbb[Sp[2],Sp[5]]^2S[Sp[2],Sp[3],Sp[4]])/(Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+1/4(S[Sp[1],Sp[4]]-S[Sp[5],Sp[6]])Spbb[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]^2)/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]](S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])(-1/4Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]+1/4Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[1],Sp[4]},{Sp[2],Sp[3]},{Sp[5],Sp[6]}])+Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]](S[Sp[2],Sp[3]]-S[Sp[5],Sp[6]])(1/4Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]+1/4Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1/3Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]^2Spbb[Sp[1],Sp[2]]^2)/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[4]](2Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]+2/3Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+4/3Spaa[Sp[3],Sp[4]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]](27Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]-28Spbb[Sp[5],Sp[6]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spab[Sp[3],{Sp[1],Sp[2]},Sp[5]](1/3Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]^2Spaa[Sp[3],Sp[6]]-1/3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[4]]-1/3Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spbb[Sp[1],Sp[2]]Spab[Sp[6],{Sp[1],Sp[3]},Sp[2]](-1/3Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]Spaa[Sp[1],Sp[4]]+5/3Spaa[Sp[4],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+5/12Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spaa[Sp[5],Sp[6]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[5],Sp[6]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]](1/4Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spaa[Sp[3],Sp[6]]+1/3Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spaa[Sp[4],Sp[6]]+1/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[4],Sp[5]](1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]]+1/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]+1/6Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[3],Sp[6]](S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]])(1/3Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]+1/4Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spbb[Sp[2],Sp[5]](S[Sp[1],Sp[4]]-S[Sp[2],Sp[3]])(-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]+1/12Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-13/12Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]+13/6Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]+7/12Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+5/6Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[3]]-1/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]+1/6Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]+7/12Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]-7/6Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]+1/4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]+1/12Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]+5/6Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-3/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+4/3Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spaa[Sp[3],Sp[6]](5/3Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]+10/3Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-5/3Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[1],Sp[4]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+Spbb[Sp[2],Sp[5]](83/3Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]-1/3Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]^2)/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-337/9Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-67/9Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-82/9Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[3],Sp[6]]^2+82/9Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]+70/9Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[6]]-79/9Spaa[Sp[5],Sp[6]]Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[3]]+70/9Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[6]]Spaa[Sp[3],Sp[6]]^2+70/9Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]+70/9Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]^2Spaa[Sp[3],Sp[6]]-2Spaa[Sp[5],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[3],Sp[6]]+91/9Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]-79/9Spbb[Sp[5],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]-67/9Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]+82/9Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])
{432165, True}
+(+6Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+(-6Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[5]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[3],{Sp[5],Sp[6]},Sp[3]])+Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(3Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]]-3/2Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-9/4Spaa[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[2],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(3/2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+3/4Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]]Spaa[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[4],Sp[6]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(-9/8Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]-3/8Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(3/8Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]-3/8Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+Spaa[Sp[2],Sp[4]](-3/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]+3/2Spab[Sp[4],{Sp[1],Sp[2]},Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-13/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2)+(-7/12Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[5],Sp[6]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]^2Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+29/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-51/4Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-51/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+49/4Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+8Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-49/4Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spab[Sp[4],{Sp[1],Sp[3]},Sp[2]]Spbb[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-9/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-3Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spaa[Sp[4],Sp[6]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-1Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+51/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])+(-5/4Spbb[Sp[5],Sp[6]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]^2)/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+1/3Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]]^2Spab[Sp[4],{Sp[5],Sp[6]},Sp[4]])/(Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+Spaa[Sp[4],Sp[6]](-403/36Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]+53/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]+51/4Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]+1/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+419/18Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(401/18Spaa[Sp[3],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spaa[Sp[3],Sp[6]]-421/36Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(-419/18Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+419/18Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+419/18Spaa[Sp[3],Sp[4]]Spab[Sp[3],{Sp[1],Sp[2]},Sp[4]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[2],Sp[4]])/(Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]S[Sp[1],Sp[2],Sp[3]])+(+419/18Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[4]](12Spaa[Sp[1],Sp[2]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-6Spaa[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]]+6Spaa[Sp[1],Sp[2]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]-6Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+6Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-6Spaa[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(419/18Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]^2Spaa[Sp[1],Sp[4]]-419/18Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]+311/18Spaa[Sp[4],Sp[6]]^2Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]+527/18Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]+311/18Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]-311/9Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+6Spaa[Sp[2],Sp[4]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+455/18Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spab[Sp[4],{Sp[1],Sp[6]},Sp[5]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(401/18Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+521/18Spbb[Sp[5],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]+3Spaa[Sp[3],Sp[4]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-527/18Spaa[Sp[2],Sp[6]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])Spaa[Sp[3],Sp[6]])/(Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(365/18Spaa[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]-473/18Spbb[Sp[5],Sp[6]]Spaa[Sp[4],Sp[6]]^2Spaa[Sp[2],Sp[3]]+3Spaa[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+6Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[2],{Sp[5],Sp[6]},Sp[2]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]])(-3Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]+3/2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]+9/4Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[4]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+Spbb[Sp[1],Sp[3]]Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]](S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]])(-3/2Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]-3/4Spbb[Sp[2],Sp[4]]Spab[Sp[6],{Sp[1],Sp[4]},Sp[5]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+Spbb[Sp[1],Sp[5]](S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]])(S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]])(9/8Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]+3/8Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+(S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]])(S[Sp[4],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[1]])(-3/8Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[6]]+3/8Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[3],Sp[2]},{Sp[4],Sp[1]},{Sp[6],Sp[5]}])+Spbb[Sp[1],Sp[3]](3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[6]]-3/2Spbb[Sp[2],Sp[5]]Spab[Sp[6],{Sp[2],Sp[5]},Sp[1]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+13/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^2)/(Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2)+(+7/12Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(-29/4Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^2)/(Spbb[Sp[1],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+1Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+51/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^2Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])/(Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+1/2Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]])/(Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(+51/4Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]])/(Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(-49/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(-8Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])+(+49/4Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]^2Spaa[Sp[5],Sp[6]]Spab[Sp[3],{Sp[2],Sp[4]},Sp[1]])/(Spbb[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[1]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(+9/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+1Spbb[Sp[1],Sp[2]]^2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]S[Sp[2],Sp[3],Sp[4]])+(-51/4Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spbb[Sp[1],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+1/2Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spaa[Sp[3],Sp[4]])/(Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[3]]Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+5/4Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[4]]^2Spaa[Sp[5],Sp[6]])/(Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(-1/3Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[4]]^2Spab[Sp[1],{Sp[5],Sp[6]},Sp[1]])/(Spbb[Sp[1],Sp[4]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+Spbb[Sp[1],Sp[5]](403/36Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]-53/4Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]-51/4Spbb[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]-1/2Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]])/(Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(-419/18Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]])/(Spbb[Sp[1],Sp[4]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]S[Sp[2],Sp[3],Sp[4]])+(-401/18Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]]+421/36Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(+419/18Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]S[Sp[2],Sp[3],Sp[4]])+(-419/18Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]^2Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(-419/18Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]^2Spab[Sp[1],{Sp[3],Sp[4]},Sp[2]])/(Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]S[Sp[2],Sp[3],Sp[4]])+(-419/18Spaa[Sp[2],Sp[6]]Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]](-12Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[4]]+6Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[5]]-6Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[4]]+6Spbb[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-6Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[5]]Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]])/(Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+6Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[4],Sp[5]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-419/18Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]^2+419/18Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]-311/18Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[4]]-527/18Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]-311/18Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[4]]+311/9Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-6Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-455/18Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spab[Sp[6],{Sp[2],Sp[3]},Sp[1]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(-401/18Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[5]]-521/18Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]-3Spbb[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[2],Sp[4]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]])+(+527/18Spbb[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]](S[Sp[4],Sp[2]]-S[Sp[3],Sp[1]]))/(Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-365/18Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]+473/18Spbb[Sp[1],Sp[5]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]-3Spbb[Sp[1],Sp[2]]^2Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])
+(-4Spbb[Sp[4],Sp[5]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]])/(Spbb[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]]^2)+(-4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]^2)/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(+4Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]])/(Spab[Sp[1],{Sp[2],Sp[4]},Sp[3]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+4Spbb[Sp[4],Sp[5]]Spab[Sp[3],{Sp[1],Sp[4]},Sp[3]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Spab[Sp[2],{Sp[1],Sp[3]},Sp[4]])+(-1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-3/4Spab[Sp[6],{Sp[1],Sp[5]},Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]]))/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+1Spaa[Sp[1],Sp[3]](S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])Spab[Sp[6],{Sp[2],Sp[4]},Sp[5]]Spbb[Sp[2],Sp[4]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-1Spbb[Sp[2],Sp[4]]Spaa[Sp[1],Sp[3]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])(S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(+2(S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])(S[Sp[1],Sp[2]]+S[Sp[2],Sp[4]])Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-8(S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2)+(S[Sp[1],Sp[2]]+S[Sp[1],Sp[3]]+S[Sp[2],Sp[4]]+S[Sp[3],Sp[4]])(9/8Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]+9/8Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]-9/8Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]+9/8Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]+3/2Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]-9/8Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]])/(Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+(S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(S[Sp[1],Sp[2]]+S[Sp[1],Sp[3]]+S[Sp[2],Sp[4]]+S[Sp[3],Sp[4]])(-9/16Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]-3/4Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]+9/16Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]-9/16Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]+3/16Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]+9/16Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]-9/16Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+(S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[1],Sp[2]]+S[Sp[1],Sp[3]]+S[Sp[2],Sp[4]]+S[Sp[3],Sp[4]])(-3/4Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]+3/4Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]+3/4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]+3/4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]-3/4Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]-3/4Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+(S[Sp[1],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[4]])(S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[1],Sp[2]]+S[Sp[1],Sp[3]]+S[Sp[2],Sp[4]]+S[Sp[3],Sp[4]])(3/8Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]-3/8Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[6]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]+3/8Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]Spaa[Sp[1],Sp[4]]+3/8Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]+3/8Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-3/8Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}]^2)+(2Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]+22Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]+22Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-4Spaa[Sp[1],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]+59/4Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]+4Spbb[Sp[2],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+3/2Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[3]]-3/4Spaa[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]+10Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]-16Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]+21/2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]-11/4Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]+21/4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]+2Spaa[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]+10Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-11/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]-3/2Spbb[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[6]]-11/2Spaa[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[4]]+11/2Spaa[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]-3Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]+15Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+4Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]]-4Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[1],Sp[5]]+4Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]]-11/2Spaa[Sp[1],Sp[2]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[2]]-1/2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[1],Sp[2]]-3/2Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+29/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])+(-4Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]-4Spbb[Sp[1],Sp[3]]Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]-4Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[1],Sp[4]]+4Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[4]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]^2Spaa[Sp[2],Sp[6]]-4Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[4]]^2Spaa[Sp[1],Sp[4]]^2-7Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+7/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+13Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]+9Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-16Spbb[Sp[1],Sp[3]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+1/2Spbb[Sp[1],Sp[3]]^2Spaa[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]+5Spbb[Sp[1],Sp[3]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]-17/2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[1],Sp[3]]^2Spaa[Sp[2],Sp[6]]+11/2Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+6Spaa[Sp[3],Sp[4]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[3],Sp[5]]-11/2Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[1],Sp[4]]-4Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]^2+13Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+15Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[4]]-2Spbb[Sp[1],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]+11Spbb[Sp[1],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[4]]+19/2Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+3/2Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spaa[Sp[1],Sp[4]]Spaa[Sp[2],Sp[6]]-11Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[4]]+11Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[4]]+11/2Spaa[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[6]]Spbb[Sp[1],Sp[5]]Spbb[Sp[1],Sp[2]]^2+6Spaa[Sp[1],Sp[2]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[1],Sp[2]]^2+19/2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]+11Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]-5/2Spbb[Sp[1],Sp[2]]^2Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]-27/2Spbb[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]-19/2Spbb[Sp[4],Sp[5]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]+3/2Spbb[Sp[2],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spbb[Sp[3],Sp[5]]-12Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spaa[Sp[1],Sp[2]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+3/2Spaa[Sp[3],Sp[6]]Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[2]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]+9Spbb[Sp[1],Sp[3]]^2Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[2]]Spaa[Sp[1],Sp[3]]Spbb[Sp[2],Sp[5]]+9/2Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]+5/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]-3/2Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]+3/2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]^2+3/2Spbb[Sp[2],Sp[3]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]^2+3/2Spbb[Sp[2],Sp[3]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[3]]^2Spaa[Sp[2],Sp[6]]-3/2Spbb[Sp[1],Sp[3]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]-3/2Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[2],Sp[3]},{Sp[1],Sp[4]},{Sp[5],Sp[6]}])
+Spbb[Sp[1],Sp[3]](S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[1],Sp[3]]+S[Sp[1],Sp[2]]+S[Sp[3],Sp[4]]+S[Sp[2],Sp[4]])(-9/16Spbb[Sp[1],Sp[5]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+3/8Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]+15/16Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[3],Sp[2]},{Sp[5],Sp[6]}]^2)+(S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[1],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[4]])(S[Sp[1],Sp[3]]+S[Sp[1],Sp[2]]+S[Sp[3],Sp[4]]+S[Sp[2],Sp[4]])(15/32Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]-9/32Spbb[Sp[1],Sp[5]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spaa[Sp[1],Sp[4]]+3/16Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spaa[Sp[2],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[3],Sp[2]},{Sp[5],Sp[6]}]^2)+Spaa[Sp[2],Sp[4]](S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]])(S[Sp[4],Sp[2]]+S[Sp[4],Sp[3]]+S[Sp[2],Sp[1]]+S[Sp[3],Sp[1]])(-9/16Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]+3/8Spbb[Sp[1],Sp[2]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]+15/16Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]])/(Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[2],Sp[3]},{Sp[6],Sp[5]}]^2)+(S[Sp[4],Sp[3],Sp[1]]-S[Sp[4],Sp[2],Sp[1]])(S[Sp[4],Sp[2],Sp[3]]-S[Sp[2],Sp[3],Sp[1]])(S[Sp[4],Sp[2]]+S[Sp[4],Sp[3]]+S[Sp[2],Sp[1]]+S[Sp[3],Sp[1]])(15/32Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]-9/32Spaa[Sp[1],Sp[2]]Spbb[Sp[1],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]+3/16Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spab[Sp[6],{Sp[1],Sp[5]},Sp[4]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[4],Sp[1]},{Sp[2],Sp[3]},{Sp[6],Sp[5]}]^2)+(-2Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[6]]Spaa[Sp[2],Sp[6]])/(Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+2Spaa[Sp[1],Sp[4]]Spbb[Sp[1],Sp[5]]Spbb[Sp[4],Sp[5]])/(Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spaa[Sp[2],Sp[6]](-4Spaa[Sp[1],Sp[6]]Spbb[Sp[5],Sp[6]]+6Spbb[Sp[4],Sp[5]]Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(+2Spbb[Sp[2],Sp[3]]Spaa[Sp[1],Sp[3]]Spaa[Sp[2],Sp[6]]^2)/(Spaa[Sp[1],Sp[2]]Spaa[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+(-2Spaa[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[1],Sp[4]])/(Spaa[Sp[1],Sp[2]]Spbb[Sp[5],Sp[6]]Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]])+Spbb[Sp[2],Sp[4]](S[Sp[1],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[4]])(-5/4Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spaa[Sp[3],Sp[6]]-3/4Spaa[Sp[1],Sp[3]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Delta[{Sp[1],Sp[4]},{Sp[3],Sp[2]},{Sp[5],Sp[6]}])+(+1/2Spbb[Sp[2],Sp[4]](S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])(S[Sp[1],Sp[3],Sp[2]]-S[Sp[3],Sp[2],Sp[4]])Spab[Sp[1],{Sp[2],Sp[3]},Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]^2Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[3],Sp[2]},{Sp[5],Sp[6]}])+(+1(S[Sp[1],Sp[2],Sp[4]]-S[Sp[1],Sp[3],Sp[4]])(S[Sp[1],Sp[3]]-S[Sp[2],Sp[4]])Spaa[Sp[2],Sp[3]]Spab[Sp[6],{Sp[2],Sp[5]},Sp[3]]Spbb[Sp[3],Sp[5]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]^2Delta[{Sp[1],Sp[4]},{Sp[3],Sp[2]},{Sp[5],Sp[6]}])+(-3/4Spaa[Sp[3],Sp[4]]Spbb[Sp[1],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[1],Sp[2]])/(Spab[Sp[4],{Sp[2],Sp[3]},Sp[1]]Delta[{Sp[1],Sp[4]},{Sp[3],Sp[2]},{Sp[5],Sp[6]}])+(-5/4Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]^2Spaa[Sp[2],Sp[3]]Spaa[Sp[5],Sp[6]]+17/8Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]-21/8Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[5]]Spbb[Sp[3],Sp[5]]+13/8Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]+19/8Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]^2+1/2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]^2+2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]]^2+1Spbb[Sp[2],Sp[5]]Spbb[Sp[2],Sp[6]]^2Spaa[Sp[2],Sp[6]]^3+1Spaa[Sp[2],Sp[5]]^2Spbb[Sp[2],Sp[5]]^3Spaa[Sp[2],Sp[6]]-3/8Spaa[Sp[2],Sp[5]]^2Spbb[Sp[2],Sp[5]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]-11/8Spbb[Sp[3],Sp[6]]^2Spaa[Sp[3],Sp[6]]^3Spbb[Sp[3],Sp[5]]-23/8Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]^2Spbb[Sp[3],Sp[6]]Spbb[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]-7/8Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]+13/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[5]]-3Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]-3Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]^2+3/2Spbb[Sp[4],Sp[6]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spaa[Sp[2],Sp[6]]-3/8Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]^2+1/4Spbb[Sp[4],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]+3/2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]-11/8Spaa[Sp[3],Sp[5]]^2Spbb[Sp[3],Sp[5]]^3Spaa[Sp[3],Sp[6]]-23/4Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[6]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]^2-3/4Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]^2Spbb[Sp[3],Sp[5]]^2Spaa[Sp[2],Sp[6]]-23/8Spbb[Sp[4],Sp[5]]Spaa[Sp[3],Sp[5]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]^2-25/8Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+13/4Spbb[Sp[2],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]^2+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]^2-3Spbb[Sp[2],Sp[4]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+3Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[5]]+3/2Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[2],Sp[5]]+3/4Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]-9/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]^2Spbb[Sp[2],Sp[3]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]-7/2Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]^2Spaa[Sp[5],Sp[6]]+7/4Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]-5/4Spbb[Sp[4],Sp[5]]^2Spaa[Sp[4],Sp[6]]Spaa[Sp[4],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]-5/4Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]-5/4Spbb[Sp[5],Sp[6]]^2Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]^2-4Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]+9/4Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]-3Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]^2Spaa[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]+5/2Spbb[Sp[2],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]+9/4Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]^2Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]+1Spaa[Sp[4],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]+3/4Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]-37/8Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]^2-5/2Spbb[Sp[4],Sp[5]]^2Spbb[Sp[2],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]+11/8Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+29/8Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]-13/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]^2-5/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]-5/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[4],Sp[5]]Spaa[Sp[5],Sp[6]]+13/8Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[5]]^2Spaa[Sp[3],Sp[5]]Spaa[Sp[5],Sp[6]]+29/8Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]^2-7/4Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]-5/4Spbb[Sp[3],Sp[5]]^2Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spaa[Sp[5],Sp[6]]+2Spaa[Sp[5],Sp[6]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]^2Spbb[Sp[3],Sp[5]]+17/8Spbb[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]^2Spaa[Sp[5],Sp[6]]^2Spaa[Sp[2],Sp[6]]+11/8Spbb[Sp[2],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]^2+19/8Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]-19/8Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]-1/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]-5/4Spaa[Sp[3],Sp[4]]^2Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[5],Sp[6]]+7/2Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]^2Spaa[Sp[5],Sp[6]]+13/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]]+9/4Spaa[Sp[4],Sp[6]]^2Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]+9/8Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]^2Spbb[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]-7/8Spaa[Sp[3],Sp[6]]^2Spbb[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]+3/4Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]-3/4Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]^2Spbb[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]+13/8Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[6]]^2Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]^2+3/4Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]+3Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+13/8Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]^2Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+19/8Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]^2+3Spbb[Sp[3],Sp[5]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+19/8Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]-7/2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]-15/4Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]^2Spbb[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]+3/8Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]+15/4Spbb[Sp[2],Sp[6]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]-1/4Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[4],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]-7/4Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[5],Sp[6]]^2Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+5/2Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]-11/4Spbb[Sp[3],Sp[6]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]^2Spaa[Sp[3],Sp[6]]^2-7/8Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]^2Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]+13/8Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[5]]^2Spbb[Sp[4],Sp[6]]Spaa[Sp[5],Sp[6]]+1Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]-15/4Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[3],Sp[5]]-1/8Spaa[Sp[3],Sp[6]]^2Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[6]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]-3/2Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]^2Spaa[Sp[2],Sp[6]]+2Spaa[Sp[2],Sp[5]]Spbb[Sp[2],Sp[5]]^2Spbb[Sp[2],Sp[6]]Spaa[Sp[2],Sp[6]]^2-3/4Spaa[Sp[4],Sp[6]]Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]+19/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[5]]-19/4Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]-27/8Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+4Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]-7/4Spbb[Sp[2],Sp[5]]^2Spbb[Sp[4],Sp[6]]Spaa[Sp[2],Sp[4]]Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+9/4Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]-21/8Spbb[Sp[2],Sp[6]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+9/2Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]+9/4Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[5]]+39/8Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+9/4Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]^2Spbb[Sp[5],Sp[6]]+31/4Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]-15/4Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]-21/8Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[5]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]-15/4Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]^2-3Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]+1/2Spbb[Sp[2],Sp[4]]Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[5]]Spaa[Sp[2],Sp[4]]Spaa[Sp[2],Sp[6]]-21/8Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[6]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]-9/4Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[6]]Spaa[Sp[3],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]+19/4Spaa[Sp[3],Sp[4]]Spaa[Sp[4],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spbb[Sp[4],Sp[6]]Spaa[Sp[2],Sp[6]]-1Spaa[Sp[3],Sp[4]]Spaa[Sp[3],Sp[6]]Spbb[Sp[2],Sp[3]]Spbb[Sp[3],Sp[4]]Spbb[Sp[5],Sp[6]]Spaa[Sp[2],Sp[6]]-9/4Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[3],Sp[5]]Spbb[Sp[3],Sp[5]]Spaa[Sp[2],Sp[6]]+2Spaa[Sp[3],Sp[4]]Spbb[Sp[2],Sp[6]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]^2+2Spaa[Sp[3],Sp[4]]Spbb[Sp[4],Sp[5]]Spbb[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]]+5/2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spaa[Sp[2],Sp[3]]Spbb[Sp[2],Sp[5]]Spaa[Sp[5],Sp[6]]Spbb[Sp[3],Sp[5]]+2Spaa[Sp[3],Sp[4]]Spbb[Sp[3],Sp[4]]Spbb[Sp[2],Sp[5]]^2Spaa[Sp[2],Sp[5]]Spaa[Sp[2],Sp[6]])/(Spab[Sp[1],{Sp[2],Sp[3]},Sp[4]]Spab[Sp[2],{Sp[1],Sp[4]},Sp[3]]Delta[{Sp[1],Sp[4]},{Sp[3],Sp[2]},{Sp[5],Sp[6]}])

==> anc/quarks_nmhv/basis_transcendental <==
1
F[1,1]
F[1,2]
F[1,3]
F[1,4]
F[1,5]
F[1,6]
im[1,1]
F[1,1]^2
F[1,1]*F[1,2]
F[1,1]*F[1,3]
F[1,1]*F[1,4]
F[1,1]*F[1,5]
F[1,1]*F[1,6]
F[1,1]*im[1,1]
F[1,2]^2
F[1,2]*F[1,3]
F[1,2]*F[1,4]
F[1,2]*F[1,5]
F[1,2]*F[1,6]
F[1,2]*im[1,1]
F[1,3]^2
F[1,3]*F[1,5]
F[1,3]*F[1,6]
F[1,3]*im[1,1]
F[1,4]^2
F[1,4]*F[1,5]
F[1,4]*F[1,6]
F[1,4]*im[1,1]
F[1,5]^2
F[1,5]*F[1,6]
F[1,5]*im[1,1]
F[1,6]^2
F[1,6]*im[1,1]
F[2,3]
F[2,4]
F[2,5]
F[2,6]
F[2,7]
F[2,16]
F[2,17]
F[2,23]/sqrtG3[1]
im[1,1]^2
(F[1,1]*F[2,23])/sqrtG3[1]
(F[1,2]*F[2,23])/sqrtG3[1]
(F[1,5]*F[2,23])/sqrtG3[1]
(F[1,6]*F[2,23])/sqrtG3[1]
(F[2,23]*im[1,1])/sqrtG3[1]
F[1,1]^3
F[1,1]^2*F[1,2]
F[1,1]^2*F[1,3]
F[1,1]^2*F[1,4]
F[1,1]^2*F[1,5]
F[1,1]^2*F[1,6]
F[1,1]^2*im[1,1]
F[1,1]*F[1,2]^2
F[1,1]*F[1,2]*F[1,3]
F[1,1]*F[1,2]*F[1,4]
F[1,1]*F[1,2]*F[1,5]
F[1,1]*F[1,2]*F[1,6]
F[1,1]*F[1,2]*im[1,1]
F[1,1]*F[1,3]^2
F[1,1]*F[1,3]*F[1,5]
F[1,1]*F[1,3]*F[1,6]
F[1,1]*F[1,3]*im[1,1]
F[1,1]*F[1,4]^2
F[1,1]*F[1,4]*F[1,5]
F[1,1]*F[1,4]*F[1,6]
F[1,1]*F[1,4]*im[1,1]
F[1,1]*F[1,5]^2
F[1,1]*F[1,5]*F[1,6]
F[1,1]*F[1,5]*im[1,1]
F[1,1]*F[1,6]^2
F[1,1]*F[1,6]*im[1,1]
F[1,1]*F[2,3]
F[1,1]*F[2,4]
F[1,1]*F[2,5]
F[1,1]*F[2,6]
F[1,1]*F[2,7]
F[1,1]*F[2,16]
F[1,1]*F[2,17]
F[1,1]*im[1,1]^2
F[1,2]^3
F[1,2]^2*F[1,3]
F[1,2]^2*F[1,4]
F[1,2]^2*F[1,5]
F[1,2]^2*F[1,6]
F[1,2]^2*im[1,1]
F[1,2]*F[1,3]^2
F[1,2]*F[1,3]*F[1,5]
F[1,2]*F[1,3]*F[1,6]
F[1,2]*F[1,3]*im[1,1]
F[1,2]*F[1,4]^2
F[1,2]*F[1,4]*F[1,5]
F[1,2]*F[1,4]*F[1,6]
F[1,2]*F[1,4]*im[1,1]
F[1,2]*F[1,5]^2
F[1,2]*F[1,5]*F[1,6]
F[1,2]*F[1,5]*im[1,1]
F[1,2]*F[1,6]^2
F[1,2]*F[1,6]*im[1,1]
F[1,2]*F[2,3]
F[1,2]*F[2,4]
F[1,2]*F[2,5]
F[1,2]*F[2,6]
F[1,2]*F[2,7]
F[1,2]*F[2,16]
F[1,2]*F[2,17]
F[1,2]*im[1,1]^2
F[1,3]^3
F[1,3]^2*F[1,5]
F[1,3]^2*F[1,6]
F[1,3]^2*im[1,1]
F[1,3]*F[1,5]^2
F[1,3]*F[1,5]*F[1,6]
F[1,3]*F[1,5]*im[1,1]
F[1,3]*F[1,6]^2
F[1,3]*F[1,6]*im[1,1]
F[1,3]*F[2,3]
F[1,3]*F[2,5]
F[1,3]*F[2,6]
F[1,3]*F[2,17]
F[1,3]*im[1,1]^2
F[1,4]^3
F[1,4]^2*F[1,5]
F[1,4]^2*F[1,6]
F[1,4]^2*im[1,1]
F[1,4]*F[1,5]^2
F[1,4]*F[1,5]*F[1,6]
F[1,4]*F[1,5]*im[1,1]
F[1,4]*F[1,6]^2
F[1,4]*F[1,6]*im[1,1]
F[1,4]*F[2,4]
F[1,4]*F[2,7]
F[1,4]*F[2,16]
F[1,4]*F[2,17]
F[1,4]*im[1,1]^2
F[1,5]^3
F[1,5]^2*F[1,6]
F[1,5]^2*im[1,1]
F[1,5]*F[1,6]^2
F[1,5]*F[1,6]*im[1,1]
F[1,5]*F[2,3]
F[1,5]*F[2,4]
F[1,5]*F[2,5]
F[1,5]*F[2,6]
F[1,5]*F[2,7]
F[1,5]*F[2,16]
F[1,5]*F[2,17]
F[1,5]*im[1,1]^2
F[1,6]^3
F[1,6]^2*im[1,1]
F[1,6]*F[2,3]
F[1,6]*F[2,4]
F[1,6]*F[2,5]
F[1,6]*F[2,6]
F[1,6]*F[2,7]
F[1,6]*F[2,16]
F[1,6]*F[2,17]
F[1,6]*im[1,1]^2
F[2,3]*im[1,1]
F[2,4]*im[1,1]
F[2,5]*im[1,1]
F[2,6]*im[1,1]
F[2,7]*im[1,1]
F[2,16]*im[1,1]
F[2,17]*im[1,1]
F[3,1]/sqrtG3[1]
F[3,2]
F[3,3]/sqrtG3[1]
-str5*F[3,4]
F[3,5]
F[3,6]
F[3,7]
F[3,8]
F[3,9]
F[3,10]
F[3,11]
F[3,12]
F[3,13]
F[3,14]
F[3,15]
F[3,16]
F[3,17]
F[3,18]
F[3,19]
F[3,20]
F[3,21]
F[3,22]
F[3,23]
F[3,24]
F[3,25]
F[3,26]
F[3,27]
F[3,28]
F[3,29]/sqrtG3[1]
F[3,30]
F[3,31]
im[1,1]^3
re[3,1]
(F[1,1]^2*F[2,23])/sqrtG3[1]
(F[1,1]*F[1,5]*F[2,23])/sqrtG3[1]
(F[1,1]*F[1,6]*F[2,23])/sqrtG3[1]
(F[1,1]*F[3,29])/sqrtG3[1]
(F[1,5]*F[1,6]*F[2,23])/sqrtG3[1]
(F[1,5]*F[3,29])/sqrtG3[1]
(F[1,6]*F[3,29])/sqrtG3[1]
F[1,1]^4
F[1,1]^3*F[1,2]
F[1,1]^3*F[1,3]
F[1,1]^3*F[1,4]
F[1,1]^3*F[1,5]
F[1,1]^3*F[1,6]
F[1,1]^3*im[1,1]
F[1,1]^2*F[1,2]^2
F[1,1]^2*F[1,2]*F[1,3]
F[1,1]^2*F[1,2]*F[1,4]
F[1,1]^2*F[1,2]*F[1,5]
F[1,1]^2*F[1,2]*F[1,6]
F[1,1]^2*F[1,2]*im[1,1]
F[1,1]^2*F[1,3]^2
F[1,1]^2*F[1,3]*F[1,4]
F[1,1]^2*F[1,3]*F[1,5]
F[1,1]^2*F[1,3]*F[1,6]
F[1,1]^2*F[1,3]*im[1,1]
F[1,1]^2*F[1,4]^2
F[1,1]^2*F[1,4]*F[1,5]
F[1,1]^2*F[1,4]*F[1,6]
F[1,1]^2*F[1,4]*im[1,1]
F[1,1]^2*F[1,5]^2
F[1,1]^2*F[1,5]*F[1,6]
F[1,1]^2*F[1,5]*im[1,1]
F[1,1]^2*F[1,6]^2
F[1,1]^2*F[1,6]*im[1,1]
F[1,1]^2*F[2,3]
F[1,1]^2*F[2,4]
F[1,1]^2*F[2,5]
F[1,1]^2*F[2,6]
F[1,1]^2*F[2,7]
F[1,1]^2*F[2,16]
F[1,1]^2*im[1,1]^2
F[1,1]*F[1,2]^3
F[1,1]*F[1,2]^2*F[1,3]
F[1,1]*F[1,2]^2*F[1,4]
F[1,1]*F[1,2]^2*F[1,5]
F[1,1]*F[1,2]^2*F[1,6]
F[1,1]*F[1,2]^2*im[1,1]
F[1,1]*F[1,2]*F[1,3]^2
F[1,1]*F[1,2]*F[1,3]*F[1,4]
F[1,1]*F[1,2]*F[1,3]*F[1,5]
F[1,1]*F[1,2]*F[1,3]*F[1,6]
F[1,1]*F[1,2]*F[1,3]*im[1,1]
F[1,1]*F[1,2]*F[1,4]^2
F[1,1]*F[1,2]*F[1,4]*F[1,5]
F[1,1]*F[1,2]*F[1,4]*F[1,6]
F[1,1]*F[1,2]*F[1,4]*im[1,1]
F[1,1]*F[1,2]*F[1,5]^2
F[1,1]*F[1,2]*F[1,5]*F[1,6]
F[1,1]*F[1,2]*F[1,5]*im[1,1]
F[1,1]*F[1,2]*F[1,6]^2
F[1,1]*F[1,2]*F[1,6]*im[1,1]
F[1,1]*F[1,2]*F[2,3]
F[1,1]*F[1,2]*F[2,4]
F[1,1]*F[1,2]*F[2,5]
F[1,1]*F[1,2]*F[2,6]
F[1,1]*F[1,2]*F[2,7]
F[1,1]*F[1,2]*F[2,16]
F[1,1]*F[1,2]*F[2,17]
F[1,1]*F[1,2]*im[1,1]^2
F[1,1]*F[1,3]^3
F[1,1]*F[1,3]^2*F[1,4]
F[1,1]*F[1,3]^2*F[1,5]
F[1,1]*F[1,3]^2*F[1,6]
F[1,1]*F[1,3]^2*im[1,1]
F[1,1]*F[1,3]*F[1,4]^2
F[1,1]*F[1,3]*F[1,4]*F[1,5]
F[1,1]*F[1,3]*F[1,4]*F[1,6]
F[1,1]*F[1,3]*F[1,4]*im[1,1]
F[1,1]*F[1,3]*F[1,5]^2
F[1,1]*F[1,3]*F[1,5]*F[1,6]
F[1,1]*F[1,3]*F[1,5]*im[1,1]
F[1,1]*F[1,3]*F[1,6]^2
F[1,1]*F[1,3]*F[1,6]*im[1,1]
F[1,1]*F[1,3]*F[2,3]
F[1,1]*F[1,3]*F[2,4]
F[1,1]*F[1,3]*F[2,5]
F[1,1]*F[1,3]*F[2,6]
F[1,1]*F[1,3]*F[2,7]
F[1,1]*F[1,3]*F[2,17]
F[1,1]*F[1,3]*im[1,1]^2
F[1,1]*F[1,4]^3
F[1,1]*F[1,4]^2*F[1,5]
F[1,1]*F[1,4]^2*F[1,6]
F[1,1]*F[1,4]^2*im[1,1]
F[1,1]*F[1,4]*F[1,5]^2
F[1,1]*F[1,4]*F[1,5]*F[1,6]
F[1,1]*F[1,4]*F[1,5]*im[1,1]
F[1,1]*F[1,4]*F[1,6]^2
F[1,1]*F[1,4]*F[1,6]*im[1,1]
F[1,1]*F[1,4]*F[2,3]
F[1,1]*F[1,4]*F[2,4]
F[1,1]*F[1,4]*F[2,6]
F[1,1]*F[1,4]*F[2,7]
F[1,1]*F[1,4]*F[2,16]
F[1,1]*F[1,4]*F[2,17]
F[1,1]*F[1,4]*im[1,1]^2
F[1,1]*F[1,5]^3
F[1,1]*F[1,5]^2*F[1,6]
F[1,1]*F[1,5]^2*im[1,1]
F[1,1]*F[1,5]*F[1,6]^2
F[1,1]*F[1,5]*F[1,6]*im[1,1]
F[1,1]*F[1,5]*F[2,3]
F[1,1]*F[1,5]*F[2,4]
F[1,1]*F[1,5]*F[2,5]
F[1,1]*F[1,5]*F[2,6]
F[1,1]*F[1,5]*F[2,7]
F[1,1]*F[1,5]*F[2,16]
F[1,1]*F[1,5]*F[2,17]
F[1,1]*F[1,5]*im[1,1]^2
F[1,1]*F[1,6]^3
F[1,1]*F[1,6]^2*im[1,1]
F[1,1]*F[1,6]*F[2,3]
F[1,1]*F[1,6]*F[2,4]
F[1,1]*F[1,6]*F[2,5]
F[1,1]*F[1,6]*F[2,6]
F[1,1]*F[1,6]*F[2,7]
F[1,1]*F[1,6]*F[2,17]
F[1,1]*F[1,6]*im[1,1]^2
F[1,1]*F[2,3]*im[1,1]
F[1,1]*F[2,4]*im[1,1]
F[1,1]*F[2,5]*im[1,1]
F[1,1]*F[2,6]*im[1,1]
F[1,1]*F[2,7]*im[1,1]
F[1,1]*F[2,16]*im[1,1]
F[1,1]*F[2,17]*im[1,1]
-str5*F[1,1]*F[3,4]
F[1,1]*F[3,5]
F[1,1]*F[3,6]
F[1,1]*F[3,7]
F[1,1]*F[3,8]
F[1,1]*F[3,9]
F[1,1]*F[3,10]
F[1,1]*F[3,11]
F[1,1]*F[3,12]
F[1,1]*F[3,13]
F[1,1]*F[3,14]
F[1,1]*F[3,15]
F[1,1]*F[3,16]
F[1,1]*F[3,17]
F[1,1]*F[3,18]
F[1,1]*F[3,19]
F[1,1]*F[3,20]
F[1,1]*F[3,21]
F[1,1]*F[3,22]
F[1,1]*F[3,23]
F[1,1]*F[3,24]
F[1,1]*F[3,25]
F[1,1]*F[3,26]
F[1,1]*F[3,27]
F[1,1]*F[3,28]
F[1,1]*im[1,1]^3
F[1,1]*re[3,1]
F[1,2]^4
F[1,2]^3*F[1,3]
F[1,2]^3*F[1,4]
F[1,2]^3*F[1,5]
F[1,2]^3*F[1,6]
F[1,2]^3*im[1,1]
F[1,2]^2*F[1,3]^2
F[1,2]^2*F[1,3]*F[1,4]
F[1,2]^2*F[1,3]*F[1,5]
F[1,2]^2*F[1,3]*F[1,6]
F[1,2]^2*F[1,3]*im[1,1]
F[1,2]^2*F[1,4]^2
F[1,2]^2*F[1,4]*F[1,5]
F[1,2]^2*F[1,4]*F[1,6]
F[1,2]^2*F[1,4]*im[1,1]
F[1,2]^2*F[1,5]^2
F[1,2]^2*F[1,5]*F[1,6]
F[1,2]^2*F[1,5]*im[1,1]
F[1,2]^2*F[1,6]^2
F[1,2]^2*F[1,6]*im[1,1]
F[1,2]^2*F[2,4]
F[1,2]^2*F[2,5]
F[1,2]^2*F[2,6]
F[1,2]^2*F[2,7]
F[1,2]^2*F[2,16]
F[1,2]^2*F[2,17]
F[1,2]^2*im[1,1]^2
F[1,2]*F[1,3]^3
F[1,2]*F[1,3]^2*F[1,4]
F[1,2]*F[1,3]^2*F[1,5]
F[1,2]*F[1,3]^2*F[1,6]
F[1,2]*F[1,3]^2*im[1,1]
F[1,2]*F[1,3]*F[1,4]^2
F[1,2]*F[1,3]*F[1,4]*F[1,5]
F[1,2]*F[1,3]*F[1,4]*F[1,6]
F[1,2]*F[1,3]*F[1,4]*im[1,1]
F[1,2]*F[1,3]*F[1,5]^2
F[1,2]*F[1,3]*F[1,5]*F[1,6]
F[1,2]*F[1,3]*F[1,5]*im[1,1]
F[1,2]*F[1,3]*F[1,6]^2
F[1,2]*F[1,3]*F[1,6]*im[1,1]
F[1,2]*F[1,3]*F[2,3]
F[1,2]*F[1,3]*F[2,4]
F[1,2]*F[1,3]*F[2,5]
F[1,2]*F[1,3]*F[2,6]
F[1,2]*F[1,3]*F[2,17]
F[1,2]*F[1,3]*im[1,1]^2
F[1,2]*F[1,4]^3
F[1,2]*F[1,4]^2*F[1,5]
F[1,2]*F[1,4]^2*F[1,6]
F[1,2]*F[1,4]^2*im[1,1]
F[1,2]*F[1,4]*F[1,5]^2
F[1,2]*F[1,4]*F[1,5]*F[1,6]
F[1,2]*F[1,4]*F[1,5]*im[1,1]
F[1,2]*F[1,4]*F[1,6]^2
F[1,2]*F[1,4]*F[1,6]*im[1,1]
F[1,2]*F[1,4]*F[2,3]
F[1,2]*F[1,4]*F[2,4]
F[1,2]*F[1,4]*F[2,6]
F[1,2]*F[1,4]*F[2,7]
F[1,2]*F[1,4]*F[2,16]
F[1,2]*F[1,4]*F[2,17]
F[1,2]*F[1,4]*im[1,1]^2
F[1,2]*F[1,5]^3
F[1,2]*F[1,5]^2*F[1,6]
F[1,2]*F[1,5]^2*im[1,1]
F[1,2]*F[1,5]*F[1,6]^2
F[1,2]*F[1,5]*F[1,6]*im[1,1]
F[1,2]*F[1,5]*F[2,4]
F[1,2]*F[1,5]*F[2,5]
F[1,2]*F[1,5]*F[2,6]
F[1,2]*F[1,5]*F[2,7]
F[1,2]*F[1,5]*F[2,16]
F[1,2]*F[1,5]*F[2,17]
F[1,2]*F[1,5]*im[1,1]^2
F[1,2]*F[1,6]^3
F[1,2]*F[1,6]^2*im[1,1]
F[1,2]*F[1,6]*F[2,4]
F[1,2]*F[1,6]*F[2,5]
F[1,2]*F[1,6]*F[2,6]
F[1,2]*F[1,6]*F[2,7]
F[1,2]*F[1,6]*F[2,16]
F[1,2]*F[1,6]*F[2,17]
F[1,2]*F[1,6]*im[1,1]^2
F[1,2]*F[2,3]*im[1,1]
F[1,2]*F[2,4]*im[1,1]
F[1,2]*F[2,5]*im[1,1]
F[1,2]*F[2,6]*im[1,1]
F[1,2]*F[2,7]*im[1,1]
F[1,2]*F[2,16]*im[1,1]
F[1,2]*F[2,17]*im[1,1]
-str5*F[1,2]*F[3,4]
F[1,2]*F[3,5]
F[1,2]*F[3,6]
F[1,2]*F[3,7]
F[1,2]*F[3,8]
F[1,2]*F[3,9]
F[1,2]*F[3,10]
F[1,2]*F[3,11]
F[1,2]*F[3,12]
F[1,2]*F[3,13]
F[1,2]*F[3,14]
F[1,2]*F[3,15]
F[1,2]*F[3,16]
F[1,2]*F[3,17]
F[1,2]*F[3,18]
F[1,2]*F[3,19]
F[1,2]*F[3,20]
F[1,2]*F[3,21]
F[1,2]*F[3,22]
F[1,2]*F[3,23]
F[1,2]*F[3,24]
F[1,2]*F[3,25]
F[1,2]*F[3,26]
F[1,2]*F[3,27]
F[1,2]*F[3,28]
F[1,2]*F[3,30]
F[1,2]*F[3,31]
F[1,2]*im[1,1]^3
F[1,2]*re[3,1]
F[1,3]^4
F[1,3]^3*F[1,4]
F[1,3]^3*F[1,5]
F[1,3]^3*F[1,6]
F[1,3]^3*im[1,1]
F[1,3]^2*F[1,4]*F[1,5]
F[1,3]^2*F[1,4]*F[1,6]
F[1,3]^2*F[1,4]*im[1,1]
F[1,3]^2*F[1,5]^2
F[1,3]^2*F[1,5]*F[1,6]
F[1,3]^2*F[1,5]*im[1,1]
F[1,3]^2*F[1,6]^2
F[1,3]^2*F[1,6]*im[1,1]
F[1,3]^2*F[2,3]
F[1,3]^2*F[2,4]
F[1,3]^2*F[2,5]
F[1,3]^2*F[2,6]
F[1,3]^2*F[2,17]
F[1,3]^2*im[1,1]^2
F[1,3]*F[1,4]^3
F[1,3]*F[1,4]^2*F[1,5]
F[1,3]*F[1,4]^2*F[1,6]
F[1,3]*F[1,4]^2*im[1,1]
F[1,3]*F[1,4]*F[1,5]^2
F[1,3]*F[1,4]*F[1,5]*F[1,6]
F[1,3]*F[1,4]*F[1,5]*im[1,1]
F[1,3]*F[1,4]*F[1,6]^2
F[1,3]*F[1,4]*F[1,6]*im[1,1]
F[1,3]*F[1,4]*F[2,3]
F[1,3]*F[1,4]*F[2,4]
F[1,3]*F[1,4]*F[2,5]
F[1,3]*F[1,4]*F[2,6]
F[1,3]*F[1,4]*F[2,7]
F[1,3]*F[1,4]*F[2,17]
F[1,3]*F[1,4]*im[1,1]^2
F[1,3]*F[1,5]^3
F[1,3]*F[1,5]^2*F[1,6]
F[1,3]*F[1,5]^2*im[1,1]
F[1,3]*F[1,5]*F[1,6]^2
F[1,3]*F[1,5]*F[1,6]*im[1,1]
F[1,3]*F[1,5]*F[2,3]
F[1,3]*F[1,5]*F[2,4]
F[1,3]*F[1,5]*F[2,5]
F[1,3]*F[1,5]*F[2,6]
F[1,3]*F[1,5]*F[2,7]
F[1,3]*F[1,5]*F[2,17]
F[1,3]*F[1,5]*im[1,1]^2
F[1,3]*F[1,6]^3
F[1,3]*F[1,6]^2*im[1,1]
F[1,3]*F[1,6]*F[2,3]
F[1,3]*F[1,6]*F[2,4]
F[1,3]*F[1,6]*F[2,5]
F[1,3]*F[1,6]*F[2,6]
F[1,3]*F[1,6]*F[2,7]
F[1,3]*F[1,6]*F[2,17]
F[1,3]*F[1,6]*im[1,1]^2
F[1,3]*F[2,3]*im[1,1]
F[1,3]*F[2,4]*im[1,1]
F[1,3]*F[2,5]*im[1,1]
F[1,3]*F[2,6]*im[1,1]
F[1,3]*F[2,7]*im[1,1]
F[1,3]*F[2,17]*im[1,1]
F[1,3]*F[3,5]
F[1,3]*F[3,6]
F[1,3]*F[3,7]
F[1,3]*F[3,8]
F[1,3]*F[3,9]
F[1,3]*F[3,10]
F[1,3]*F[3,11]
F[1,3]*F[3,12]
F[1,3]*F[3,13]
F[1,3]*F[3,14]
F[1,3]*F[3,15]
F[1,3]*F[3,16]
F[1,3]*F[3,17]
F[1,3]*F[3,18]
F[1,3]*F[3,19]
F[1,3]*F[3,20]
F[1,3]*F[3,21]
F[1,3]*F[3,22]
F[1,3]*F[3,23]
F[1,3]*F[3,24]
F[1,3]*F[3,25]
F[1,3]*F[3,26]
F[1,3]*F[3,27]
F[1,3]*F[3,28]
F[1,3]*im[1,1]^3
F[1,3]*re[3,1]
F[1,4]^4
F[1,4]^3*F[1,5]
F[1,4]^3*F[1,6]
F[1,4]^3*im[1,1]
F[1,4]^2*F[1,5]^2
F[1,4]^2*F[1,5]*F[1,6]
F[1,4]^2*F[1,5]*im[1,1]
F[1,4]^2*F[1,6]^2
F[1,4]^2*F[1,6]*im[1,1]
F[1,4]^2*F[2,3]
F[1,4]^2*F[2,4]
F[1,4]^2*F[2,7]
F[1,4]^2*F[2,16]
F[1,4]^2*F[2,17]
F[1,4]^2*im[1,1]^2
F[1,4]*F[1,5]^3
F[1,4]*F[1,5]^2*F[1,6]
F[1,4]*F[1,5]^2*im[1,1]
F[1,4]*F[1,5]*F[1,6]^2
F[1,4]*F[1,5]*F[1,6]*im[1,1]
F[1,4]*F[1,5]*F[2,4]
F[1,4]*F[1,5]*F[2,6]
F[1,4]*F[1,5]*F[2,7]
F[1,4]*F[1,5]*F[2,16]
F[1,4]*F[1,5]*F[2,17]
F[1,4]*F[1,5]*im[1,1]^2
F[1,4]*F[1,6]^3
F[1,4]*F[1,6]^2*im[1,1]
F[1,4]*F[1,6]*F[2,4]
F[1,4]*F[1,6]*F[2,5]
F[1,4]*F[1,6]*F[2,6]
F[1,4]*F[1,6]*F[2,7]
F[1,4]*F[1,6]*F[2,16]
F[1,4]*F[1,6]*F[2,17]
F[1,4]*F[1,6]*im[1,1]^2
F[1,4]*F[2,3]*im[1,1]
F[1,4]*F[2,4]*im[1,1]
F[1,4]*F[2,5]*im[1,1]
F[1,4]*F[2,6]*im[1,1]
F[1,4]*F[2,7]*im[1,1]
F[1,4]*F[2,16]*im[1,1]
F[1,4]*F[2,17]*im[1,1]
F[1,4]*F[3,5]
F[1,4]*F[3,6]
F[1,4]*F[3,7]
F[1,4]*F[3,8]
F[1,4]*F[3,9]
F[1,4]*F[3,10]
F[1,4]*F[3,11]
F[1,4]*F[3,12]
F[1,4]*F[3,13]
F[1,4]*F[3,14]
F[1,4]*F[3,15]
F[1,4]*F[3,16]
F[1,4]*F[3,17]
F[1,4]*F[3,18]
F[1,4]*F[3,19]
F[1,4]*F[3,20]
F[1,4]*F[3,21]
F[1,4]*F[3,22]
F[1,4]*F[3,23]
F[1,4]*F[3,24]
F[1,4]*F[3,25]
F[1,4]*F[3,26]
F[1,4]*F[3,27]
F[1,4]*F[3,28]
F[1,4]*F[3,30]
F[1,4]*F[3,31]
F[1,4]*im[1,1]^3
F[1,4]*re[3,1]
F[1,5]^4
F[1,5]^3*F[1,6]
F[1,5]^3*im[1,1]
F[1,5]^2*F[1,6]^2
F[1,5]^2*F[1,6]*im[1,1]
F[1,5]^2*F[2,3]
F[1,5]^2*F[2,4]
F[1,5]^2*F[2,5]
F[1,5]^2*F[2,6]
F[1,5]^2*F[2,7]
F[1,5]^2*F[2,16]
F[1,5]^2*F[2,17]
F[1,5]^2*im[1,1]^2
F[1,5]*F[1,6]^3
F[1,5]*F[1,6]^2*im[1,1]
F[1,5]*F[1,6]*F[2,3]
F[1,5]*F[1,6]*F[2,4]
F[1,5]*F[1,6]*F[2,5]
F[1,5]*F[1,6]*F[2,6]
F[1,5]*F[1,6]*F[2,7]
F[1,5]*F[1,6]*F[2,17]
F[1,5]*F[1,6]*im[1,1]^2
F[1,5]*F[2,3]*im[1,1]
F[1,5]*F[2,4]*im[1,1]
F[1,5]*F[2,5]*im[1,1]
F[1,5]*F[2,6]*im[1,1]
F[1,5]*F[2,7]*im[1,1]
F[1,5]*F[2,16]*im[1,1]
F[1,5]*F[2,17]*im[1,1]
-str5*F[1,5]*F[3,4]
F[1,5]*F[3,5]
F[1,5]*F[3,6]
F[1,5]*F[3,7]
F[1,5]*F[3,8]
F[1,5]*F[3,9]
F[1,5]*F[3,10]
F[1,5]*F[3,11]
F[1,5]*F[3,12]
F[1,5]*F[3,13]
F[1,5]*F[3,14]
F[1,5]*F[3,15]
F[1,5]*F[3,16]
F[1,5]*F[3,17]
F[1,5]*F[3,18]
F[1,5]*F[3,19]
F[1,5]*F[3,20]
F[1,5]*F[3,21]
F[1,5]*F[3,22]
F[1,5]*F[3,23]
F[1,5]*F[3,24]
F[1,5]*F[3,25]
F[1,5]*F[3,26]
F[1,5]*F[3,27]
F[1,5]*F[3,28]
F[1,5]*F[3,30]
F[1,5]*F[3,31]
F[1,5]*im[1,1]^3
F[1,5]*re[3,1]
F[1,6]^4
F[1,6]^3*im[1,1]
F[1,6]^2*F[2,3]
F[1,6]^2*F[2,4]
F[1,6]^2*F[2,5]
F[1,6]^2*F[2,6]
F[1,6]^2*F[2,7]
F[1,6]^2*F[2,16]
F[1,6]^2*F[2,17]
F[1,6]^2*im[1,1]^2
F[1,6]*F[2,3]*im[1,1]
F[1,6]*F[2,4]*im[1,1]
F[1,6]*F[2,5]*im[1,1]
F[1,6]*F[2,6]*im[1,1]
F[1,6]*F[2,7]*im[1,1]
F[1,6]*F[2,16]*im[1,1]
F[1,6]*F[2,17]*im[1,1]
-str5*F[1,6]*F[3,4]
F[1,6]*F[3,5]
F[1,6]*F[3,6]
F[1,6]*F[3,7]
F[1,6]*F[3,8]
F[1,6]*F[3,9]
F[1,6]*F[3,10]
F[1,6]*F[3,11]
F[1,6]*F[3,12]
F[1,6]*F[3,14]
F[1,6]*F[3,15]
F[1,6]*F[3,16]
F[1,6]*F[3,17]
F[1,6]*F[3,18]
F[1,6]*F[3,19]
F[1,6]*F[3,20]
F[1,6]*F[3,21]
F[1,6]*F[3,22]
F[1,6]*F[3,23]
F[1,6]*F[3,24]
F[1,6]*F[3,25]
F[1,6]*F[3,26]
F[1,6]*F[3,27]
F[1,6]*F[3,28]
F[1,6]*im[1,1]^3
F[1,6]*re[3,1]
F[2,3]^2
F[2,3]*F[2,5]
F[2,3]*F[2,16]
F[2,3]*F[2,17]
F[2,3]*im[1,1]^2
F[2,4]^2
F[2,4]*F[2,6]
F[2,4]*F[2,7]
F[2,4]*F[2,17]
F[2,4]*im[1,1]^2
F[2,5]^2
F[2,5]*im[1,1]^2
F[2,6]^2
F[2,6]*F[2,17]
F[2,6]*im[1,1]^2
F[2,7]^2
F[2,7]*im[1,1]^2
F[2,16]^2
F[2,16]*F[2,17]
F[2,16]*im[1,1]^2
F[2,17]*im[1,1]^2
F[2,23]^2
-str5*F[3,4]*im[1,1]
F[3,5]*im[1,1]
F[3,6]*im[1,1]
F[3,7]*im[1,1]
F[3,8]*im[1,1]
F[3,9]*im[1,1]
F[3,10]*im[1,1]
F[3,11]*im[1,1]
F[3,12]*im[1,1]
F[3,13]*im[1,1]
F[3,14]*im[1,1]
F[3,15]*im[1,1]
F[3,16]*im[1,1]
F[3,17]*im[1,1]
F[3,18]*im[1,1]
F[3,19]*im[1,1]
F[3,20]*im[1,1]
F[3,21]*im[1,1]
F[3,22]*im[1,1]
F[3,23]*im[1,1]
F[3,24]*im[1,1]
F[3,25]*im[1,1]
F[3,26]*im[1,1]
F[3,27]*im[1,1]
F[3,28]*im[1,1]
F[3,30]*im[1,1]
F[3,31]*im[1,1]
F[4,1]
F[4,2]
F[4,4]
F[4,5]
F[4,6]
F[4,7]
F[4,8]
F[4,9]
F[4,10]
F[4,11]
F[4,12]/sqrtG3[1]
F[4,13]
F[4,14]
F[4,15]
F[4,16]
F[4,17]
F[4,18]
F[4,19]
F[4,20]/sqrtG3[1]
F[4,21]
F[4,22]/sqrtG3[1]
F[4,23]
F[4,24]
F[4,25]
F[4,26]
F[4,27]
F[4,28]
F[4,29]
F[4,30]
F[4,31]
F[4,32]
F[4,33]
F[4,34]
F[4,35]
F[4,36]/sqrtG3[1]
F[4,37]
F[4,38]
F[4,39]
F[4,40]
F[4,41]
F[4,42]
F[4,43]
F[4,44]
F[4,45]/sqrtG3[1]
F[4,46]
F[4,47]/sqrtG3[1]
F[4,48]
F[4,49]/sqrtG3[1]
F[4,50]
F[4,51]
F[4,52]/sqrtG3[1]
-str5*F[4,54]
F[4,55]
F[4,56]
F[4,57]
F[4,58]
F[4,60]
F[4,61]
F[4,62]
F[4,63]
F[4,64]
-str5*F[4,65]
F[4,66]
F[4,67]
F[4,68]
F[4,69]
F[4,70]
F[4,71]/sqrtG3[3]
F[4,72]
F[4,73]
F[4,74]
F[4,75]
F[4,76]
F[4,77]
F[4,78]
F[4,79]
F[4,80]
F[4,81]
F[4,82]
F[4,83]
F[4,84]
F[4,85]
F[4,86]
F[4,87]
F[4,88]
F[4,89]
F[4,90]
F[4,91]
F[4,92]
F[4,93]
F[4,94]
F[4,95]
-str5*F[4,98]
-str5*F[4,99]
-str5*F[4,100]
-str5*F[4,101]
F[4,102]
F[4,103]
F[4,104]
F[4,105]
F[4,106]
im[1,1]^4
im[1,1]*re[3,1]


==> anc/quarks_nmhv/coeff_0.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]⟨46⟩^2}{⟨56⟩⟨4|1+2|3]s_{123}}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_1.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨6|1+5|2]^2}{[23]⟨56⟩⟨1|2+3|4]s_{234}}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_10.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[14]^2⟨26⟩^2s_{123}}{[34]⟨56⟩⟨2|3+4|1]⟨2|1+3|4]^2}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_11.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨14⟩⟨24⟩[24][35]^2}{⟨12⟩[34][56]⟨1|2+4|3]⟨4|1+2|3]}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_12.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[15]^2[24]⟨34⟩⟨1|2+4|3]}{[34][56]⟨1|5+6|1]⟨3|2+4|3]s_{234}}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_13.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨14⟩[35]⟨46⟩}{⟨12⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_14.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]⟨13⟩⟨14⟩[15]^2}{[56]⟨1|2+3|1]^2s_{234}}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_15.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨24⟩[35]^2Δ_{12|34|56}}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_16.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨26⟩^2[34]⟨4|2+3|1]}{⟨56⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_17.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨16⟩⟨46⟩⟨1|3+4|2]}{⟨14⟩⟨56⟩⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_18.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[13]⟨34⟩⟨46⟩^2}{[23]⟨24⟩^2⟨56⟩s_{123}}+\\
\scriptscriptstyle\frac{-3[12]⟨46⟩^2}{[23]⟨24⟩⟨56⟩s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_19.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]⟨26⟩^2Δ_{12|34|56}}{⟨56⟩⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_2.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]^2⟨46⟩^2}{[23]⟨56⟩⟨4|2+3|1]s_{123}}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_20.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[14][45]⟨46⟩}{[34]⟨2|1+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1[14][24]⟨46⟩^2}{[34]⟨56⟩⟨4|2+3|4]⟨4|5+6|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_21.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨13⟩⟨6|2+4|3]^2}{⟨12⟩^2[23][34]⟨56⟩s_{234}}+\\
\scriptscriptstyle\frac{-3[24]⟨6|2+4|3]^2}{⟨12⟩[23][34]^2⟨56⟩s_{234}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_22.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨13⟩^2⟨46⟩^2[56]}{⟨14⟩^2⟨23⟩⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{2⟨13⟩^2⟨46⟩⟨2|1+3|5]}{⟨12⟩⟨14⟩⟨23⟩⟨1|2+3|4]s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_23.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨13⟩^2⟨46⟩^2[56]}{⟨14⟩^2⟨23⟩⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{2⟨13⟩⟨46⟩⟨3|1+2|5]}{⟨14⟩⟨23⟩⟨1|2+3|4]s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_24.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1⟨6|1+3|5]}{⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/4⟨6|1+3|5](s_{124}-s_{234})(s_{123}-s_{134})}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_25.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨34⟩[35]^2⟨56⟩}{⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1[35]⟨46⟩}{⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_26.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨14⟩⟨16⟩[23]⟨24⟩[35]}{⟨12⟩⟨1|2+4|3]^2⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1⟨14⟩[23]⟨24⟩[35]⟨46⟩}{⟨12⟩⟨1|2+4|3]⟨4|1+2|3]^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_27.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[24]^2⟨46⟩^2s_{234}}{[23]⟨56⟩⟨1|2+3|4]⟨4|2+3|4]^2}+\\
\scriptscriptstyle\frac{-2[24]⟨46⟩⟨6|1+5|2]}{[23]⟨56⟩⟨1|2+3|4]⟨4|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_28.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]⟨14⟩⟨23⟩[45]⟨46⟩}{⟨12⟩⟨1|2+3|1]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-3[12]⟨16⟩⟨23⟩⟨46⟩}{⟨12⟩⟨56⟩⟨1|2+3|1]⟨4|5+6|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_29.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]⟨14⟩[15]^2}{[13][56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-1[15]^2⟨34⟩⟨3|1+2|3]}{[13]⟨23⟩[56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_3.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[13]⟨23⟩[45]^2}{[34][56]⟨2|1+3|4]^2}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_30.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12][15]⟨16⟩⟨1|3+4|2]}{[23]⟨1|5+6|1]^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{3[15]⟨1|3+4|2]⟨6|1+5|2]}{[23]⟨1|5+6|1]⟨1|2+3|4]s_{234}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_31.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2⟨24⟩⟨26⟩[35]}{⟨12⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1[23]⟨26⟩[35]}{[34]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[35]⟨2|1+4|5]}{⟨12⟩[34][56]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_32.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]⟨26⟩^2(s_{12}-s_{134}-s_{34})}{⟨56⟩⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1[12]⟨26⟩^2}{⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_33.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[13]^2⟨16⟩^2[24]^2s_{234}}{[23][34]^2⟨56⟩⟨1|5+6|1]^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-4[13]⟨16⟩[24]^2⟨6|2+4|3]}{[23][34]^2⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_34.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]⟨13⟩[15]⟨46⟩}{⟨23⟩[23]⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{1[12]^2⟨14⟩[45]⟨46⟩}{[23]⟨56⟩[56]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_35.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]⟨13⟩[15]^2}{[14]⟨23⟩[23][56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{-1/2[12][15]⟨36⟩}{[14]⟨23⟩[23]⟨56⟩[56]}+\\
\scriptscriptstyle(156423,\;\text{False},\;-)+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle(465132,\;\text{True})\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_36.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{6[24]⟨26⟩⟨46⟩}{⟨24⟩[34]⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{3⟨36⟩⟨46⟩}{⟨24⟩⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-3[24]⟨46⟩^2}{[23]⟨24⟩⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1⟨34⟩⟨46⟩⟨6|1+5|3]}{[23]⟨24⟩^2⟨56⟩⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_37.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2[13]⟨24⟩⟨26⟩[35]}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{1⟨14⟩[35]⟨6|1+5|3]}{⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1⟨24⟩[35]^2(s_{124}-s_{134})}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1⟨24⟩[25][35]}{[56]⟨1|2+4|3]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_38.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2[13]⟨24⟩⟨26⟩[35]}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{1⟨14⟩[35]⟨6|2+4|3]}{⟨1|2+4|3]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1⟨24⟩[35]^2(s_{134}-s_{124})}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1⟨14⟩[15][35]}{[56]⟨1|2+4|3]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_39.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨13⟩[15]⟨34⟩⟨1|2+3|5]}{⟨14⟩⟨23⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1⟨13⟩⟨34⟩[45]⟨46⟩}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{6⟨14⟩⟨34⟩[45]⟨3|1+2|5]}{⟨14⟩⟨23⟩[56]⟨1|2+3|4]⟨4|5+6|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_4.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨16⟩[23]⟨6|1+5|3]}{[34]⟨56⟩⟨1|2+4|3]^2}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_40.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1[12]^2⟨13⟩⟨2|1+3|5]^2}{[56]⟨2|1+3|2]^2⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{1⟨12⟩[12]⟨23⟩[45]⟨2|1+3|5]}{⟨12⟩[56]⟨2|1+3|2]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{1[12]⟨23⟩⟨1|2+3|5]⟨2|1+3|5]}{⟨12⟩[56]⟨2|1+3|2]⟨2|1+3|4]s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_41.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1[12]^2⟨16⟩^2}{[23]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/2[25]^2}{[23][56]⟨1|2+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{-1/8⟨3|1+4|2]⟨6|1+4|5](s_{123}-s_{234})(s_{123}+s_{234})}{⟨23⟩[23]⟨56⟩[56]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/2[25]⟨36⟩(s_{123}-s_{234})}{⟨23⟩[23]⟨56⟩[56]⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_42.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/8⟨6|1+3|5](s_{25}+s_{26}+s_{45}+s_{46})(s_{124}-s_{324})(s_{132}-s_{134})}{⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{1/2⟨6|1+3|5](s_{25}+s_{26}+s_{45}+s_{46})}{⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1[25]⟨46⟩}{⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1[15]⟨36⟩}{⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1⟨6|1+4|5](s_{14}-s_{32})}{⟨56⟩[56]⟨1|2+4|3]⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_43.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨16⟩[23]⟨46⟩}{⟨56⟩⟨1|2+4|3]^2}+\\
\scriptscriptstyle\frac{-1⟨16⟩[23]⟨26⟩(s_{14}-s_{32})}{⟨56⟩⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1⟨26⟩⟨6|1+5|2]}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1[45]⟨46⟩}{⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/16(s_{14}-s_{32})⟨6|1+3|5](s_{246}+s_{245})}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-1/4(s_{24}+s_{45}+s_{46})⟨6|1+3|5](s_{124}-s_{324})}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_44.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1[23]⟨36⟩⟨46⟩}{⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1[12]⟨26⟩⟨36⟩}{⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/4⟨6|1+3|5](s_{14}-s_{32})}{⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1[23]⟨26⟩⟨36⟩(s_{14}-s_{32})}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{-3/16(s_{136}+s_{135})⟨6|1+3|5](s_{124}-s_{324})(s_{132}-s_{134})}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{3/4⟨6|1+3|5](s_{136}+s_{135})}{⟨1|2+4|3]⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_45.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/3[12]⟨13⟩[15]⟨46⟩}{⟨1|2+3|1]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/6[12]⟨13⟩[14]⟨46⟩^2[56]}{⟨1|2+3|1]^2⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-1/6⟨34⟩[45]⟨46⟩⟨3|1+2|4]}{⟨23⟩⟨1|2+3|4]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-1/2[12]⟨34⟩[45]⟨46⟩}{⟨1|2+3|1]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{⟨13⟩⟨46⟩(3/2⟨13⟩[14][15]+5/6[14]⟨23⟩[25]+2/3[15]⟨23⟩[24])}{⟨23⟩⟨1|2+3|1]⟨1|2+3|4]⟨4|5+6|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_46.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/2[12][15]⟨24⟩⟨46⟩⟨1|2+3|4]}{⟨12⟩⟨23⟩[23][34]⟨56⟩[56]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-1⟨13⟩[13][15]⟨24⟩⟨46⟩⟨1|2+3|4]}{⟨12⟩^2⟨23⟩[23][34]⟨56⟩[56]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-1⟨13⟩[35]⟨6|2+4|3]}{⟨12⟩^2[23][34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{⟨46⟩(2⟨23⟩[25]+3/2⟨13⟩[15])}{⟨12⟩⟨23⟩[23]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-1/2[25]⟨26⟩+3/2[45]⟨46⟩}{⟨12⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_47.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3[12]⟨23⟩[45]^2}{[24][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{1/4⟨26⟩⟨34⟩⟨46⟩[56]}{⟨24⟩^2⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{3/2⟨34⟩[45]⟨46⟩⟨56⟩[56]}{⟨24⟩⟨1|2+3|4]⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{-3[45]⟨3|1+2|5]}{[56]⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3⟨23⟩[45]⟨46⟩}{⟨24⟩⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/4⟨46⟩⟨3|1+2|5]}{⟨24⟩⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{-7/4⟨34⟩[45]⟨46⟩}{⟨24⟩⟨1|2+3|4]s_{123}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_48.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1⟨12⟩[12]^2[25]⟨26⟩}{[24]⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[12][25]⟨26⟩}{[24]⟨2|5+6|2]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[12]⟨12⟩⟨26⟩(1[12][35]+1[13][25])}{[24]⟨2|5+6|2]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{[35][12](1⟨12⟩[15]-2⟨24⟩[45])}{[24][56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2[12]⟨23⟩[45]^2}{[24][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{1[12]⟨26⟩^2}{⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1[12][45]⟨2|1+3|5]}{[24][56]⟨2|1+4|3]⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_49.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]⟨13⟩⟨24⟩[45]⟨46⟩}{⟨12⟩⟨2|1+3|2]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-3[12]⟨13⟩⟨26⟩⟨46⟩}{⟨12⟩⟨56⟩⟨2|1+3|2]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1⟨46⟩⟨4|1+2|5]}{⟨12⟩⟨56⟩[56]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-1⟨26⟩⟨3|1+2|5]}{⟨12⟩⟨23⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{1[13][24]⟨34⟩⟨46⟩^2}{⟨56⟩⟨4|1+2|3](⟨2|3|5+6|4|2]-⟨3|1|5+6|4|3])}+\\
\scriptscriptstyle\frac{1⟨12⟩[14][24]⟨34⟩[35]⟨46⟩}{⟨12⟩[34]⟨56⟩[56](⟨2|3|5+6|4|2]-⟨3|1|5+6|4|3])}+\\
\scriptscriptstyle\frac{1⟨13⟩[14][15]⟨34⟩⟨46⟩}{⟨23⟩⟨56⟩[56](⟨2|3|5+6|4|2]-⟨3|1|5+6|4|3])}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_5.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨23⟩[23]⟨46⟩^2}{⟨12⟩⟨56⟩⟨4|1+2|3]s_{123}}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_50.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12]⟨24⟩[25]⟨26⟩}{⟨2|5+6|2]^2⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[12]⟨26⟩⟨2|1+3|5]}{⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-2[13]⟨24⟩[24]⟨26⟩^2[56]}{⟨2|5+6|2]⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-2⟨24⟩⟨26⟩[35]}{⟨12⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{2[14]⟨26⟩⟨2|1+3|5]}{⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{1⟨26⟩[35]⟨2|1+3|2]}{⟨1|2+4|3]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/4⟨2|1+3|2][5|1+3|6⟩(s_{132}-s_{134})}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{1/8[5|1+3|6⟩(s_{132}-s_{134})^2}{⟨1|2+4|3]⟨2|1+3|4]Δ_{13|24|56}}+\\
\scriptscriptstyle\frac{-1/2[5|1+3|6⟩}{⟨1|2+4|3]⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_51.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2[12]⟨46⟩⟨3|1+2|5]}{⟨13⟩[13]⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{1[12]⟨3|1+2|5]⟨2|1+3|5]}{⟨13⟩[13][56]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1[12]⟨23⟩[35]⟨2|1+3|5]}{⟨12⟩[13][56]⟨2|1+3|2]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1⟨34⟩[35]⟨36⟩s_{123}}{⟨23⟩⟨56⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1[12]⟨26⟩⟨3|1+2|5]}{⟨13⟩[13]⟨56⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1⟨26⟩[35]⟨3|1+2|3]⟨4|2+3|1]}{[13]⟨23⟩⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1[12]⟨14⟩[35]⟨36⟩}{⟨13⟩[13]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{1/12[15]^2⟨34⟩⟨3|1+2|3]}{[13]⟨23⟩[56](⟨2|3|5+6|1|2]-⟨3|4|5+6|1|3])}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_52.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3/4⟨16⟩⟨6|2+4|3](s_{14}-s_{32})(s_{324}-s_{124})}{⟨56⟩⟨1|2+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨16⟩(3/4[14]⟨34⟩[35]+3/4[15]⟨45⟩[45]+3/4[15]⟨46⟩[46]+3/2[14]⟨24⟩[25])}{⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3/4[34]⟨46⟩^2⟨3|1+2|4]}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3[25]⟨46⟩}{⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-13/4[23]⟨36⟩-3/4[24]⟨46⟩)}{⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[25](-5/2⟨34⟩[35]-3/2⟨24⟩[25])}{[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{(s_{14}-s_{32})(-7/4[35]⟨36⟩+1[45]⟨46⟩)}{⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(s_{14}-s_{32})(3/4[24]⟨46⟩+5/2[23]⟨36⟩)}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_53.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨12⟩[12][14]⟨26⟩[45]}{[24]⟨2|1+4|3]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-1[12]⟨26⟩⟨6|2+3|4]}{[24]⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/2[13]⟨26⟩^2(s_{12}+s_{34}+s_{56})}{⟨56⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1[12]⟨26⟩^2[34]⟨1|2+4|1]}{[24]⟨56⟩⟨2|1+4|3]^2⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1[12][35]⟨1|2+4|5]}{[24][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1⟨12⟩[12][35]^2⟨1|2+4|1]}{[24][56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1⟨12⟩[13]⟨34⟩[35]^2}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1/2⟨24⟩[35]^2(s_{56}-s_{34})}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{3/2⟨12⟩[12]⟨24⟩[35]^2}{[56]⟨1|2+4|3]⟨2|1+4|3]^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_54.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{2⟨13⟩[15]⟨1|2+3|5]}{⟨12⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{4⟨16⟩⟨3|1+2|5]}{⟨12⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2⟨13⟩⟨16⟩⟨2|1+3|5]}{⟨12⟩^2⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{3⟨14⟩[15]^2⟨34⟩}{⟨12⟩[56]⟨4|2+3|1]s_{234}}+\\
\scriptscriptstyle\frac{1⟨13⟩⟨14⟩[15]^2⟨24⟩}{⟨12⟩^2[56]⟨4|2+3|1]s_{234}}+\\
\scriptscriptstyle\frac{-4⟨26⟩⟨6|1+5|2]}{⟨12⟩[34]⟨56⟩s_{234}}+\\
\scriptscriptstyle\frac{2⟨13⟩[23]⟨26⟩^2}{⟨12⟩^2[34]⟨56⟩s_{234}}+\\
\scriptscriptstyle\frac{6⟨34⟩[45]⟨46⟩-2⟨23⟩[25]⟨46⟩+4⟨34⟩[35]⟨36⟩-2⟨36⟩⟨46⟩[56]+2[25]⟨26⟩⟨34⟩}{⟨12⟩⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{⟨26⟩(2⟨13⟩⟨24⟩[25]-2⟨14⟩⟨34⟩[45]+2⟨14⟩⟨36⟩[56]-2⟨13⟩⟨46⟩[56])}{⟨12⟩^2⟨56⟩[56]s_{234}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_55.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{13/9[12]⟨13⟩[15]⟨16⟩}{⟨1|5+6|1]^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{13/9[12]⟨14⟩[15]⟨16⟩[24]}{[23]⟨1|5+6|1]^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1[14][15]⟨16⟩⟨34⟩^2}{⟨23⟩⟨1|5+6|1]^2⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{4/3⟨13⟩[15]⟨36⟩}{⟨23⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{3[12]⟨16⟩[25]}{[23]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{19/9[12]⟨13⟩[15]⟨16⟩}{⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{5/3⟨13⟩^2[14][15]⟨46⟩}{⟨23⟩⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-3[12]⟨14⟩⟨36⟩[45]+3⟨13⟩[14][25]⟨46⟩}{⟨1|5+6|1]⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{-3[12]⟨14⟩[15]⟨16⟩[24]}{[23]⟨1|5+6|1]⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{3⟨13⟩[15]⟨36⟩}{⟨23⟩⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_56.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨6|1+4|5]⟨4|2+3|1](-3/8[24]⟨34⟩+3/8[26]⟨36⟩)}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/16[12]⟨34⟩⟨6|1+4|5](s_{123}-s_{234})}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/16[25]⟨36⟩⟨4|2+3|1](s_{145}-s_{146})}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/4[14][26]⟨34⟩⟨46⟩⟨6|1+4|5]}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/8[14][25]⟨34⟩⟨46⟩(s_{145}-s_{146})}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨6|1+4|5]⟨4|2+3|1](3/4⟨36⟩^2[36]^2-3/4⟨26⟩^2[26]^2-3/2⟨25⟩[25]⟨26⟩[26])}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/4[25]⟨34⟩⟨46⟩}{⟨14⟩Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1⟨34⟩[35]⟨46⟩s_{124}}{⟨14⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1⟨34⟩[35]⟨46⟩(s_{23}-s_{56})}{⟨14⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/4[15]⟨34⟩⟨36⟩}{⟨23⟩Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-4⟨24⟩[35]^2⟨56⟩}{⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1⟨26⟩[35]⟨4|2+3|1](s_{124}-s_{134})}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[25]⟨26⟩(2[12]⟨24⟩+3[13]⟨34⟩)}{⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_57.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/2[12]⟨13⟩[14]⟨46⟩^2}{⟨56⟩⟨1|2+3|1]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-35/18[12]⟨13⟩[15]^2}{[14][56]⟨1|2+3|1]^2}+\\
\scriptscriptstyle\frac{1/2⟨13⟩[14]⟨46⟩^2}{⟨12⟩⟨56⟩⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{3/2[12]⟨13⟩⟨24⟩[45]⟨46⟩}{⟨12⟩⟨56⟩[56]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨13⟩[15](-31/18[14]⟨46⟩-29/9[12]⟨26⟩-31/18[13]⟨36⟩)}{⟨12⟩[14]⟨56⟩[56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{-1/3[12]⟨13⟩[15]⟨46⟩}{⟨56⟩[56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{[12]⟨13⟩[45](-29/18[12]⟨26⟩-29/18[13]⟨36⟩-31/9[14]⟨46⟩)}{[14]⟨56⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/2[12][14]⟨16⟩^2}{[34]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/3[12]⟨13⟩⟨16⟩⟨46⟩}{⟨14⟩⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[45](29/9[12]⟨13⟩⟨26⟩+31/18⟨13⟩[13]⟨36⟩+11/9⟨13⟩[14]⟨46⟩+1/2⟨14⟩[14]⟨36⟩)}{⟨12⟩[14]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1/4[25]⟨26⟩+1/4[45]⟨46⟩}{⟨12⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_58.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{7/8[25]⟨34⟩⟨46⟩}{⟨14⟩Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{21/16[14][25]⟨34⟩⟨46⟩(s_{14}-s_{56})}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-21/16[14][25]⟨34⟩⟨46⟩s_{23}}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle(523614,\;\text{False})+\\
\scriptscriptstyle(632541,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{2[13]⟨26⟩⟨46⟩}{⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2[23]⟨24⟩⟨26⟩^2}{⟨12⟩⟨56⟩⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2⟨24⟩[35]⟨2|1+3|5]}{⟨12⟩[56]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-4⟨24⟩[35]⟨46⟩}{⟨12⟩⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-1⟨24⟩⟨46⟩⟨6|1+5|3]}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1⟨24⟩^2[25][35]}{⟨12⟩[56]⟨2|1+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{5⟨26⟩⟨2|1+3|5]}{⟨12⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{3[14]⟨26⟩⟨46⟩}{⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1⟨26⟩^2[56]}{⟨12⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{8⟨26⟩^2⟨2|1+3|2]}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1[13]⟨26⟩⟨36⟩}{⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1⟨23⟩⟨26⟩[34]⟨46⟩}{⟨12⟩⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1⟨24⟩[45]⟨2|1+6|5]}{⟨12⟩[56]⟨2|1+4|3]⟨2|1+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_59.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-3/8⟨23⟩[23]⟨4|2+3|1]⟨6|1+4|5](s_{134}-s_{124})}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/32⟨4|2+3|1]⟨6|1+4|5]⟨3|4+6|3](s_{134}-s_{124})}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/64[25]⟨26⟩⟨4|2+3|1](s_{134}-s_{124})(s_{145}-s_{146})}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{3/64[13]⟨34⟩⟨6|1+4|5](s_{134}-s_{124})(s_{123}-s_{234})}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1⟨24⟩[35]⟨6|2+4|1](s_{134}-s_{124})}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨24⟩[35](2[34]⟨46⟩-1[35]⟨56⟩)}{⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨46⟩s_{134}(-1/2⟨46⟩[56]-1/8⟨24⟩[25])}{⟨14⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨26⟩⟨46⟩(3/8[14]⟨4|1+3|2]-1/8[13]⟨3|1+4|2])}{⟨56⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{14}-s_{23})(-1/8[13]⟨36⟩+3/8[14]⟨46⟩)}{⟨56⟩⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{9/4[14]⟨24⟩[25]⟨46⟩+15/8[15]⟨34⟩[35]⟨56⟩}{⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-15/16[15]⟨46⟩(s_{134}-s_{124})}{⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1⟨46⟩⟨6|2+4|3]}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[13]⟨26⟩⟨36⟩}{⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_6.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨13⟩⟨2|1+3|5]^2}{⟨12⟩^2[56]⟨2|1+3|4]s_{123}}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_60.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1[12]⟨13⟩⟨14⟩[15]^2}{[56]⟨1|2+3|1]^2⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{-3/2⟨23⟩[24]⟨46⟩^2}{⟨12⟩⟨56⟩⟨2|1+3|2]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{2⟨34⟩[45]⟨46⟩}{⟨12⟩⟨56⟩[56]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1/2⟨13⟩⟨24⟩[45]⟨46⟩}{⟨12⟩^2⟨56⟩[56]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1⟨16⟩⟨34⟩[35]s_{234}}{⟨12⟩⟨56⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1⟨26⟩⟨34⟩[35]s_{234}}{⟨12⟩⟨56⟩[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1/2⟨14⟩^2⟨26⟩[35]⟨2|1+3|4]}{⟨12⟩^2⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5/2⟨16⟩⟨26⟩[36]⟨46⟩[56]+5/2⟨14⟩⟨25⟩[35][45]⟨46⟩+5/2⟨15⟩⟨26⟩[35]⟨46⟩[56]-1/2⟨14⟩⟨25⟩[25]⟨26⟩[35]-1⟨14⟩⟨24⟩[35][45]⟨56⟩+1/2⟨14⟩⟨26⟩[35]⟨56⟩[56]+2⟨14⟩⟨26⟩[35]⟨36⟩[36]+2⟨14⟩⟨26⟩⟨35⟩[35]^2-1⟨14⟩⟨26⟩[34]⟨46⟩[56]+5/2⟨14⟩⟨26⟩[35]⟨46⟩[46]-2⟨12⟩⟨24⟩[25][35]⟨56⟩-3⟨12⟩⟨34⟩[35]^2⟨56⟩+1⟨14⟩[23]⟨26⟩^2[56]-1/2⟨14⟩⟨26⟩^2[26][35]-2⟨12⟩[35]⟨46⟩⟨56⟩[56]+5/2⟨12⟩⟨26⟩[26][35]⟨46⟩+5/2⟨12⟩⟨25⟩[25][35]⟨46⟩}{⟨12⟩⟨56⟩[56]⟨1|2+4|3]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_61.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{6[12]⟨26⟩^2(s_{12}-s_{34})}{⟨56⟩⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-6[23]⟨36⟩⟨6|1+5|3]}{[34]⟨56⟩⟨1|2+4|3]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{1/2[12]⟨13⟩[15]⟨16⟩}{⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/2[12]⟨13⟩[15]⟨46⟩}{⟨1|2+3|1]⟨1|2+3|4]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-1/2[12][15]⟨16⟩⟨34⟩}{⟨1|5+6|1]⟨1|2+3|4]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-1/2[24]⟨34⟩[45]⟨46⟩}{⟨1|2+3|4]⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/2[12]⟨34⟩[45]⟨46⟩}{⟨1|2+3|4]⟨4|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{1/2[15][24]⟨34⟩⟨46⟩}{⟨1|2+3|4]⟨4|2+3|1]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(11/2⟨23⟩[24]⟨46⟩-3⟨34⟩[34]⟨36⟩)}{⟨24⟩⟨56⟩⟨1|2+3|4]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{3[14][24]⟨34⟩⟨46⟩^2}{⟨56⟩⟨1|2+3|4]⟨4|2+3|1]⟨4|2+3|4]}+\\
\scriptscriptstyle\frac{6⟨16⟩[34]⟨6|1+5|2]}{[34]⟨56⟩⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{6[12]⟨26⟩^2[34]}{[34]⟨56⟩⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-3[12][24]⟨46⟩^2}{[23]⟨56⟩⟨1|2+3|4]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-6[23][24]⟨26⟩⟨46⟩}{[23]⟨24⟩[34]⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(-3[23]⟨36⟩+1/2[24]⟨46⟩)}{[23]⟨24⟩⟨56⟩⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_62.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1⟨24⟩[56]⟨6|2+4|3]^2}{⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩(-1[15][35]⟨56⟩-1[13][45]⟨46⟩-2[13][25]⟨26⟩)}{⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{⟨24⟩[35]⟨56⟩(1[23]⟨24⟩[45]+1[23]⟨26⟩[56]-1/2[35]⟨56⟩[56])}{⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2⟨26⟩[26][35]⟨46⟩-2⟨25⟩[25][35]⟨46⟩+1⟨24⟩[25][35]⟨56⟩+1/2[35]⟨46⟩⟨56⟩[56]-3/2⟨24⟩[25][34]⟨46⟩-1[23]⟨24⟩[45]⟨46⟩-3/2[35]⟨46⟩^2[46]+1/2⟨34⟩[35]^2⟨56⟩-3/2[35]⟨45⟩[45]⟨46⟩+1/2[23]⟨24⟩[25]⟨26⟩-3/2⟨34⟩[34][35]⟨46⟩+1[23]⟨26⟩⟨34⟩[35]}{⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35]^2(3/2⟨23⟩[26]⟨46⟩+3/2⟨26⟩[26]⟨34⟩+1/2⟨34⟩⟨36⟩[36]+1/2⟨34⟩⟨35⟩[35]+3/2⟨25⟩[25]⟨34⟩+3/2⟨23⟩[25]⟨45⟩)}{[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨16⟩(1/2[14][36]⟨46⟩+3/2[13]⟨25⟩[25]+1/2[13]⟨46⟩[46]+3/2[13]⟨26⟩[26]+1/2[14][35]⟨45⟩+1/2[13]⟨45⟩[45])}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨26⟩⟨6|2+4|3](s_{14}-s_{32})(-1⟨26⟩[26]-1⟨25⟩[25]-3/2⟨56⟩[56])}{⟨56⟩⟨1|2+4|3]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_63.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[13]^2⟨16⟩^2⟨34⟩[56]}{⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1⟨24⟩[35][45]⟨4|5+6|4](s_{14}-s_{32})}{[56]⟨1|2+4|3]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{[35](3/2⟨46⟩^2[46]+3/2⟨26⟩[26]⟨46⟩+1/2[23]⟨26⟩⟨34⟩+3/2⟨45⟩[45]⟨46⟩-3⟨24⟩[24]⟨46⟩+9/2⟨46⟩⟨56⟩[56]+9/2⟨35⟩[35]⟨46⟩+1⟨34⟩[34]⟨46⟩+9/2⟨36⟩[36]⟨46⟩-1⟨34⟩[35]⟨56⟩+3/2⟨25⟩[25]⟨46⟩+3/2⟨24⟩[25]⟨56⟩)}{⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-3/2[25]⟨34⟩[35]}{[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{[35](2⟨24⟩[25]⟨46⟩[46]-1/2⟨34⟩[35]⟨45⟩[45]-1/2⟨34⟩[35]⟨46⟩[46]+2⟨24⟩[25]⟨45⟩[45]+1⟨24⟩⟨25⟩[25]^2-1⟨23⟩[25][35]⟨45⟩-1⟨23⟩[26][35]⟨46⟩+1⟨24⟩[25]⟨26⟩[26])}{[56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1⟨24⟩[24]⟨26⟩[35](s_{14}-s_{32})}{⟨1|2+4|3]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩(-3[35][1|3+5|6⟩+1[13][5|1+3|6⟩+1[15][35]⟨56⟩)}{⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{[35]⟨34⟩[15](-1⟨46⟩[46]-1⟨26⟩[26]-1⟨45⟩[45]-1⟨25⟩[25])}{[56]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_64.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/8⟨46⟩⟨6|1+5|4](s_{32}-s_{14})(s_{124}-s_{134})}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{-3/16⟨26⟩⟨6|1+5|2](s_{124}-s_{134})(s_{32}-s_{14})}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{1/2⟨36⟩⟨6|2+4|3]}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{5/4⟨26⟩⟨6|1+5|2]}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(3/16[25]⟨26⟩⟨56⟩[56]+5/8[23]⟨26⟩⟨36⟩[56]-1/4[25]⟨26⟩^2[26]-1/4⟨25⟩[25]^2⟨26⟩+5/16⟨34⟩[35][45]⟨56⟩+1/8⟨24⟩[25][45]⟨56⟩-1/4⟨24⟩[24][25]⟨26⟩+1/4⟨34⟩[34][35]⟨36⟩-1/4⟨23⟩[25][34]⟨46⟩-5/8[23]⟨26⟩⟨34⟩[45])}{⟨1|2+3|4]⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{-3/2[12]⟨13⟩[15]⟨16⟩[23]}{[23]⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/8[13][15]⟨16⟩[24]⟨34⟩}{[34]⟨1|5+6|1]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{2[12][15]⟨16⟩⟨1|3+4|2]}{[23]⟨1|5+6|1]^2⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[15]⟨34⟩[24](3/8⟨6|2+4|3]+5/8[13]⟨16⟩)}{[34]⟨56⟩[56]⟨1|5+6|1]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-3[12]⟨16⟩⟨6|1+5|2]}{[23]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1[15][23]⟨36⟩}{[34]⟨56⟩[56]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{1[45]⟨6|1+5|2]}{[34]⟨56⟩[56]⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_65.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-6⟨13⟩^2[15][35]}{⟨12⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-6⟨13⟩[35]⟨3|1+2|5]}{⟨12⟩[56]⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{-3[24]⟨46⟩⟨6|1+3|2]}{[23]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨1|2+3|5](-19/2⟨3|4+6|5]-6⟨23⟩[25])}{[56]⟨1|2+3|1]⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{14/3[12]⟨13⟩[15]⟨16⟩}{⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(3⟨6|3+5|2]+6[24]⟨46⟩)}{⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨6|1+4|5](s_{134}-s_{124})(s_{13}-s_{24})(27/32⟨36⟩[36]+27/32⟨35⟩[35]+9/32⟨25⟩[25]+9/32⟨26⟩[26])}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨6|1+4|5]⟨3|1+4|2](-9/8⟨46⟩[46]+9/8⟨36⟩[36]-15/8⟨45⟩[45]+9/8⟨35⟩[35]-15/8⟨56⟩[56]-3/4⟨25⟩[25])}{⟨56⟩[56]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-3/4⟨25⟩[35]⟨3|1+4|2]⟨6|1+4|5](s_{13}-s_{24})}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{145}-s_{146})(3/8[25]⟨26⟩+3/8[45]⟨46⟩)}{⟨56⟩[56]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{3/8⟨26⟩[35]⟨3|1+4|2](s_{145}-s_{146})(s_{13}-s_{24})}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-9/2[25]⟨36⟩}{⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{(s_{13}-s_{24})(9/8[25]⟨26⟩-27/8[35]⟨36⟩)}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_66.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{3/4[12]^2⟨14⟩⟨23⟩[45]⟨46⟩}{⟨1|2+3|1]^2⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-1/3[12]⟨13⟩[15]^2}{[14][56]⟨1|2+3|1]^2}+\\
\scriptscriptstyle\frac{1/2[12]⟨36⟩⟨46⟩}{⟨56⟩⟨1|2+3|1]^2}+\\
\scriptscriptstyle\frac{[12]⟨46⟩(7/4⟨34⟩[45]+9/4⟨3|2+6|5])}{⟨1|2+3|1]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/2[12]⟨23⟩[24]⟨46⟩^2}{⟨56⟩⟨1|2+3|1]^2⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{169/36⟨34⟩^2[45]⟨46⟩}{⟨14⟩⟨23⟩⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{[12][45]⟨46⟩(-1/2[12]⟨14⟩-3[23]⟨34⟩)}{[23]⟨1|2+3|1]⟨4|5+6|4]^2}+\\
\scriptscriptstyle\frac{-1/3[12][15][25]}{[14][23][56]⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{1/3[12]^2[45]⟨46⟩}{[14][23]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨46⟩[12](-1/3⟨13⟩⟨46⟩-3/2⟨14⟩⟨36⟩)}{⟨14⟩⟨23⟩[23]⟨56⟩⟨1|2+3|1]}+\\
\scriptscriptstyle\frac{[12]⟨46⟩(3/2⟨13⟩⟨34⟩[35]-21/4⟨14⟩⟨34⟩[45]+3/2⟨13⟩⟨24⟩[25]-7/6⟨13⟩⟨46⟩[56]+27/4⟨14⟩⟨36⟩[56])}{⟨14⟩⟨23⟩[23]⟨1|2+3|1]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨46⟩(-35/12[24]⟨34⟩⟨46⟩-53/12[25]⟨35⟩⟨46⟩-53/12[26]⟨36⟩⟨46⟩+11/6[23]⟨34⟩⟨36⟩+33/4[25]⟨34⟩⟨56⟩)}{⟨14⟩⟨23⟩[23]⟨56⟩⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨46⟩⟨34⟩[45](7/6[26]⟨46⟩+31/36[23]⟨34⟩+7/6[25]⟨45⟩)}{⟨14⟩⟨23⟩[23]⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(-31/12[23]⟨36⟩-31/12[24]⟨46⟩+7/6[25]⟨56⟩)}{⟨14⟩⟨23⟩[23]⟨56⟩⟨4|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_67.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{9/64[14]⟨34⟩⟨46⟩(s_{123}-s_{234})[25](s_{124}-s_{134})}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{9/32[12]⟨14⟩[15]⟨26⟩⟨3|1+4|2](s_{123}-s_{234})}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-9/32[12]⟨14⟩⟨36⟩[45]⟨4|2+3|1](s_{124}-s_{134})}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{9/16[12]⟨14⟩⟨26⟩[45]⟨3|1+4|2]⟨4|2+3|1]}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{9/2[13]⟨24⟩[35]⟨36⟩⟨3|1+4|2]}{⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-9/4[12]⟨24⟩[35]⟨36⟩(s_{134}-s_{124})}{⟨2|1+4|3]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨34⟩[25](3/16[14]⟨46⟩+3/2[13]⟨36⟩)}{Δ_{14|23|56}}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle(523614,\;\text{False})+\\
\scriptscriptstyle(632541,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{⟨26⟩[23](s_{13}-s_{24})(3⟨23⟩[35]⟨56⟩-3⟨26⟩⟨2|5+6|2])}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1[15]^2⟨34⟩^2}{⟨23⟩[56]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{1⟨3|1+2|5]^2}{⟨23⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨2|5+6|2](-3[24]⟨26⟩⟨46⟩-3[34]⟨36⟩⟨46⟩+3[23]⟨26⟩⟨36⟩)}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{-6[13]⟨24⟩⟨26⟩[35](s_{134}-s_{124})}{⟨2|1+4|3]^3}+\\
\scriptscriptstyle\frac{-9/8⟨14⟩[14]⟨23⟩[23]⟨4|2+3|1]⟨6|1+4|5](s_{134}-s_{124})}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-9/8⟨4|2+3|1](s_{23}-s_{56})⟨23⟩⟨6|1+4|5][23](s_{134}-s_{124})}{⟨2|1+4|3]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-3[13]⟨24⟩⟨26⟩[35]⟨3|1+4|2](s_{134}-s_{124})}{⟨2|1+4|3]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{6⟨23⟩[23]⟨6|1+3|5]}{⟨1|2+3|4]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_68.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-3/64⟨14⟩[14]⟨4|2+3|1]⟨6|1+4|5](s_{134}-s_{124})}{⟨2|1+4|3]Δ_{32|14|56}^2}+\\
\scriptscriptstyle\frac{-15/64⟨4|2+3|1]⟨6|1+4|5](s_{32}-s_{56})(s_{134}-s_{124})}{⟨2|1+4|3]Δ_{32|14|56}^2}+\\
\scriptscriptstyle\frac{9/16[12]⟨14⟩⟨26⟩[45]⟨4|2+3|1](s_{134}-s_{124})}{⟨2|1+4|3]Δ_{32|14|56}^2}+\\
\scriptscriptstyle\frac{-9/32[14]⟨34⟩[35]⟨46⟩(s_{132}-s_{324})(s_{134}-s_{124})}{⟨2|1+4|3]Δ_{32|14|56}^2}+\\
\scriptscriptstyle\frac{-3/8[15]⟨34⟩⟨36⟩}{⟨23⟩Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{3/8[12]⟨26⟩⟨46⟩⟨3|5+6|3]}{⟨56⟩⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{1/4[14]⟨46⟩^2⟨2|5+6|2]}{⟨56⟩⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{-1/4[14]⟨46⟩^2(s_{14}-s_{32})}{⟨56⟩⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{1/2[13]⟨24⟩⟨6|1+4|5](s_{134}-s_{124})}{⟨2|1+4|3]^2Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{-2⟨24⟩[35]⟨6|2+4|3]}{⟨1|2+4|3]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1[14]⟨46⟩^2[56]+7/4[14]⟨34⟩[35]⟨46⟩+1[15]⟨46⟩⟨56⟩[56]+1[15]⟨24⟩[25]⟨56⟩+11/8[15]⟨34⟩[35]⟨56⟩+11/8[12]⟨26⟩⟨46⟩[56]+7/4[12]⟨26⟩⟨34⟩[35]+7/4[12]⟨24⟩[25]⟨26⟩}{⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{3/2[15]⟨46⟩(s_{134}-s_{124})}{⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{2[23]^2⟨26⟩^2+1[34]^2⟨46⟩^2-3[23]⟨26⟩[34]⟨46⟩+1[35]^2⟨56⟩^2}{[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35](1[35]⟨46⟩[46]+1⟨35⟩[35]^2+1[23]⟨24⟩[45]+1⟨26⟩[26][35]+1[35]⟨36⟩[36]+1[35]⟨45⟩[45]+1⟨25⟩[25][35])}{[34][56]⟨1|2+4|3]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_69.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/2⟨23⟩[45]⟨2|1+3|5](s_{132}-s_{134})}{⟨12⟩[56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{⟨36⟩(5/6[12]⟨26⟩+1/6[15]⟨56⟩)}{⟨56⟩⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/6⟨36⟩[56]⟨2|1+4|5]-7/6⟨26⟩⟨34⟩[45][56]+1⟨24⟩⟨34⟩[45]^2+1/3⟨23⟩[25]⟨26⟩[56]+5/6⟨23⟩⟨24⟩[25][45]}{⟨12⟩[56]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨26⟩(s_{14}-s_{32})(1[24]⟨46⟩+5/6[23]⟨36⟩)}{⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1⟨14⟩[45]⟨2|1+3|5](s_{14}-s_{32})}{⟨12⟩[56]⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/2⟨13⟩[23]⟨26⟩^2(s_{14}-s_{32})}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/2⟨14⟩[23]⟨26⟩⟨46⟩(s_{14}-s_{32})}{⟨12⟩⟨56⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨46⟩^2[23](1⟨25⟩[25]+1/2⟨46⟩[46]+1/2⟨45⟩[45]+1⟨26⟩[26])}{⟨56⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{-1/2[12]⟨46⟩^2}{⟨56⟩⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{1/2⟨46⟩^2[56]^2+1⟨24⟩[25]⟨46⟩[56]+1/2⟨24⟩[25]⟨34⟩[35]}{⟨12⟩[56]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨46⟩[23](-2⟨24⟩[25]⟨56⟩-1/2⟨46⟩⟨3|5+6|3])}{⟨56⟩⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨14⟩(2[23]⟨46⟩[56]⟨2|1+3|5]-1/2[23]⟨26⟩⟨46⟩[56]^2+1/2⟨34⟩[35]^2⟨2|5+6|2]-1/2⟨24⟩[25][35]⟨2|5+6|2])}{⟨12⟩[56]⟨1|2+4|3]⟨4|1+2|3]}+\\
\scriptscriptstyle\frac{⟨46⟩(-1/3[23]⟨36⟩-1/2[24]⟨46⟩+1/3[25]⟨56⟩)}{⟨56⟩⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{7/3⟨14⟩⟨24⟩[25][45]-5/3⟨14⟩[25]⟨26⟩[56]+1/2⟨12⟩[25]⟨34⟩[35]+5/6⟨12⟩⟨24⟩[25]^2-1/3⟨14⟩[45]⟨46⟩[56]}{⟨12⟩[56]⟨1|2+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_7.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨3|1+2|5]⟨2|1+3|5]}{⟨12⟩[56]⟨2|1+3|4]s_{123}}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_70.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/3⟨13⟩⟨34⟩⟨46⟩^2}{⟨14⟩^2⟨23⟩⟨56⟩s_{123}}+\\
\scriptscriptstyle\frac{1/2⟨13⟩⟨34⟩⟨46⟩⟨4|1+6|5]}{⟨14⟩^2⟨23⟩Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1[23]⟨34⟩^2⟨6|1+4|5](s_{123}-s_{234})}{⟨14⟩Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/4⟨13⟩⟨34⟩⟨46⟩^2(s_{23}-s_{56})}{⟨14⟩^2⟨23⟩⟨56⟩Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(s_{123}-s_{234})(s_{23}-s_{56})(3/8[12][45]+5/8[14][25])}{⟨14⟩[14]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨4|2+3|1][25](s_{23}-s_{56})(-5/8⟨13⟩⟨6|2+3|1]-5/8⟨23⟩[24]⟨46⟩)}{⟨14⟩[14]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-3/16⟨36⟩^2⟨4|2+3|1](s_{123}-s_{234})(s_{25}+s_{26}+s_{35}+s_{36})}{⟨23⟩⟨56⟩Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{[25]⟨34⟩(s_{123}-s_{234})(-3/4[13]⟨36⟩-5/8[14]⟨46⟩+3/8[12]⟨26⟩)}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{5/4[25]⟨34⟩⟨4|2+3|1]⟨6|1+5|4]}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1⟨34⟩⟨46⟩⟨3|1+2|5]}{⟨14⟩⟨23⟩⟨56⟩[56]s_{123}}+\\
\scriptscriptstyle\frac{1[12]⟨34⟩[45]⟨46⟩}{⟨14⟩[14]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-5/4⟨34⟩⟨46⟩⟨3|1+2|5]}{⟨14⟩⟨23⟩Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1⟨34⟩⟨46⟩^2⟨3|1+2|4]}{⟨14⟩⟨23⟩⟨56⟩Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/4⟨34⟩^2[45]⟨4|1+6|5]}{⟨14⟩⟨23⟩[56]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{3/4⟨34⟩⟨36⟩⟨46⟩(s_{14}-s_{56})}{⟨14⟩⟨23⟩⟨56⟩Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/4⟨34⟩⟨36⟩⟨4|2+3|5](s_{14}-s_{56})}{⟨14⟩⟨23⟩⟨56⟩[56]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-11/4[25]⟨34⟩⟨46⟩}{⟨14⟩Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩^2(-1/2[24]⟨34⟩+1/2⟨3|1+4|2])}{⟨14⟩⟨56⟩Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/4[25]⟨34⟩⟨46⟩(s_{23}-s_{56})}{⟨14⟩⟨56⟩[56]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/2[14][25]⟨34⟩⟨46⟩}{⟨56⟩[56]Δ_{14|23|56}}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{35/32⟨3|1+4|2]⟨4|2+3|1]⟨6|1+4|5](s_{25}+s_{26}+s_{35}+s_{36})(s_{123}-s_{234})}{Δ_{14|23|56}^3}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_71.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{7/12[12]^2[15]⟨16⟩}{[14][23]⟨1|5+6|1]^2}+\\
\scriptscriptstyle\frac{5/12[13][15]⟨16⟩[24]⟨34⟩}{[34]⟨1|5+6|1]^2⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{-5/4[15][23]^2⟨36⟩}{[23][34]⟨1|5+6|1]⟨3|2+4|3]}+\\
\scriptscriptstyle\frac{1[13][23]⟨36⟩^2}{[34]⟨56⟩⟨3|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{1[13][35]⟨36⟩}{[34]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{7/12[12]⟨13⟩[15]^2⟨56⟩}{[14]⟨1|2+3|1]^2s_{234}}+\\
\scriptscriptstyle\frac{11/12[12]^2[15]⟨16⟩}{[14][23]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{⟨16⟩⟨6|1+5|2](-3[12][34]+5/4[13][24])}{[23][34]⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1/6[12][15]⟨16⟩[24]}{[14][23]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/2⟨13⟩[15]⟨56⟩⟨1|2+3|5]}{⟨12⟩⟨1|2+3|1]⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{-1/12[12]⟨13⟩[15]⟨6|1+5|4]}{[14]⟨1|2+3|1]⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{-1/2[45]⟨6|1+5|2][1|2+4|1⟩}{⟨12⟩[14][23]⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{163/12[12]⟨16⟩⟨6|2+4|3]}{⟨12⟩[23][34]⟨56⟩s_{234}}+\\
\scriptscriptstyle\frac{71/6[12]⟨16⟩⟨6|1+5|4]}{[34]⟨56⟩⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{-157/12[12]⟨13⟩[13]⟨16⟩^2}{⟨12⟩[23]⟨56⟩⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{157/12[25]⟨6|1+5|2]}{[23]⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{1/2⟨6|1+5|2][5|3-4|1⟩}{⟨12⟩[23]⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{157/12[12]⟨13⟩⟨16⟩[35]}{⟨12⟩[23]⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{7/4[25]⟨6|1+5|4]}{[34]⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{3/4[15]⟨34⟩⟨36⟩}{⟨23⟩Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{3/4[12][25]⟨46⟩}{[23]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{-3/8⟨13⟩[15]⟨36⟩(s_{132}-s_{324})}{⟨23⟩⟨1|2+3|4]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{3/8[24][25]⟨46⟩(s_{132}-s_{324})}{[23]⟨1|2+3|4]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{-1/8⟨6|1+4|5](s_{132}-s_{324})(s_{134}-s_{124})}{⟨1|2+3|4]⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{-1/2⟨6|1+4|5]}{⟨1|2+3|4]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_72.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-105/128(s_{123}+s_{234})[56]⟨6|1+4|5]⟨23⟩[14]⟨4|2+3|1][23]⟨56⟩⟨3|1+4|2]⟨14⟩(s_{123}-s_{234})}{Δ_{14|23|56}^4}+\\
\scriptscriptstyle\frac{[12]⟨14⟩⟨23⟩[23][45]⟨56⟩[56]⟨4|2+3|1](-15/8⟨13⟩⟨6|2+3|1]-15/4⟨14⟩[14]⟨36⟩+15/2⟨36⟩⟨4|2+3|4]+15/8⟨23⟩[24]⟨46⟩)}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨23⟩[25]⟨56⟩[56](s_{14}-s_{56})(s_{123}-s_{234})(5/4[12][23]⟨26⟩⟨34⟩-25/16[12]⟨46⟩(s_{13}+s_{24}+s_{12})+5/2[13][24]⟨34⟩⟨46⟩-15/16[12]⟨34⟩[34]⟨46⟩-15/8[12]⟨14⟩⟨6|2+3|1])}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨23⟩(-39/8⟨12⟩[12]^2⟨14⟩[14][25]⟨46⟩+49/8[12]^2⟨14⟩⟨34⟩[34][45]⟨46⟩+57/4[12]^2⟨13⟩[13]⟨14⟩[35]⟨36⟩+1/4[12][23]⟨34⟩^2[34][45]⟨46⟩+7[12]^2⟨13⟩[23]⟨24⟩[45]⟨46⟩+3/8[12]^2⟨14⟩^2[14][45]⟨46⟩+53/4⟨12⟩[12]^3⟨14⟩[45]⟨46⟩+29/2[12]^2⟨13⟩[13]⟨14⟩[45]⟨46⟩-33/8[12]^3⟨14⟩^2⟨26⟩[45]-33/8[12]^2[13]⟨14⟩^2⟨36⟩[45]+3/2[12]^2⟨14⟩^2[14][35]⟨36⟩+5/4[12]^3⟨13⟩⟨14⟩⟨26⟩[35]-41/8[12]^2⟨13⟩⟨14⟩[14][35]⟨46⟩-47/4[12]^2⟨13⟩^2[13][35]⟨46⟩-7/8[12]^2⟨14⟩^2[14][15]⟨16⟩+57/8⟨12⟩[12]^3⟨14⟩[15]⟨16⟩+67/8[12]^2⟨13⟩[13]⟨14⟩[15]⟨16⟩+47/4[12]⟨13⟩^2[13]^2[25]⟨46⟩+1/4[12]⟨13⟩[13]⟨14⟩[14][25]⟨46⟩-9/2[12]⟨13⟩[13][23]⟨34⟩[45]⟨46⟩+11[13][23]^2⟨34⟩^2⟨36⟩[45]+11[12][23]^2⟨24⟩⟨34⟩⟨36⟩[45]-13[12]⟨13⟩[13]^2⟨14⟩[25]⟨36⟩-3/2[12][13]⟨14⟩^2[14][25]⟨36⟩+3/4[12]⟨23⟩[23]^2⟨34⟩[45]⟨46⟩-23/2[12][23]⟨34⟩^2[34][35]⟨36⟩+23/2⟨12⟩[12]^2[23]⟨34⟩[35]⟨36⟩+49/8[12]^2⟨14⟩⟨24⟩[24][45]⟨46⟩)}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨34⟩(2[12][45]⟨46⟩+23/2[12][35]⟨36⟩-23/2[13][25]⟨36⟩)}{Δ_{14|23|56}}+\\
\scriptscriptstyle(156423,\;\text{False})+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle(465132,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_73.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{[12]⟨13⟩(1/6[25]⟨26⟩+7/6[45]⟨46⟩+1/6[35]⟨36⟩)}{⟨14⟩[14]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{4/3[12]⟨13⟩⟨46⟩⟨6|2+3|4]}{⟨14⟩[14]⟨56⟩⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/3[12]⟨13⟩[45]⟨4|2+3|5]}{⟨14⟩[14][56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨13⟩⟨4|2+3|1](5/24[24][45]⟨46⟩+5/48[14]⟨16⟩[25])}{⟨14⟩[14]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/4⟨16⟩⟨46⟩⟨3|1+4|2](s_{123}-s_{234})}{⟨14⟩⟨56⟩⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})(-5/48[26]⟨36⟩⟨6|1+4|5]+7/48[24]⟨34⟩[45]⟨46⟩)}{⟨14⟩[14]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨46⟩(1/2⟨16⟩[26]⟨36⟩⟨46⟩[46]-7/16⟨13⟩[25]⟨46⟩[46]⟨56⟩-1/8⟨13⟩[25]⟨36⟩[36]⟨56⟩+1/8⟨13⟩[24]⟨46⟩⟨56⟩[56]+1/16⟨14⟩[25]⟨35⟩[45]⟨56⟩-1/4⟨14⟩[24]⟨34⟩[45]⟨56⟩+1/2⟨15⟩[25]⟨35⟩[45]⟨46⟩-1/8⟨13⟩[25]⟨35⟩[35]⟨56⟩-1/8⟨16⟩[26]⟨36⟩⟨56⟩[56]-1/2⟨15⟩[24]⟨36⟩⟨46⟩[56]-1/8⟨15⟩[25]⟨36⟩⟨56⟩[56]-1/16⟨13⟩[25]⟨45⟩[45]⟨56⟩+1/16⟨14⟩[25]⟨36⟩[46]⟨56⟩+1⟨15⟩[25]⟨36⟩⟨46⟩[46])}{⟨14⟩⟨56⟩⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{3/16[25]⟨36⟩⟨46⟩^2[46]^2+1/4[25]⟨35⟩[45]⟨46⟩^2[46]+1/8[24]⟨34⟩[35]⟨36⟩⟨46⟩[46]+1/8[24]⟨34⟩[34]⟨36⟩⟨46⟩[56]-1/8[24]⟨34⟩⟨45⟩[45]^2⟨46⟩-1/8[24]⟨34⟩⟨35⟩[35]^2⟨36⟩-1/8[24]⟨34⟩⟨35⟩[35][45]⟨46⟩-1/8⟨24⟩[24]^2⟨34⟩[45]⟨46⟩-1/8⟨23⟩[24][25]⟨45⟩[45]⟨46⟩-1/8⟨23⟩⟨24⟩[24]^2[25]⟨46⟩-1/8[25]⟨35⟩^2[35][45]⟨46⟩-1/16⟨24⟩^2[24]^2[25]⟨36⟩+1/16[25]⟨26⟩^2[26]^2⟨36⟩-1/4[24]⟨34⟩^2[34][45]⟨46⟩}{⟨14⟩[14]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{1/24⟨13⟩⟨16⟩[24][45]⟨4|2+3|1](s_{123}-s_{234})}{⟨14⟩[14]⟨1|2+3|4]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-7/192⟨3|1+4|2]⟨6|1+4|5](s_{123}-s_{234})(s_{25}+s_{26}+s_{35}+s_{36})}{⟨1|2+3|4]Δ_{14|23|56}^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_74.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-3/4⟨6|1+4|5](s_{123}-s_{234})(s_{124}-s_{134})}{⟨1|2+3|4]⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-3/8⟨13⟩[15]⟨36⟩(s_{123}-s_{234})}{⟨23⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{3/8[24][25]⟨46⟩(s_{123}-s_{234})}{[23]⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{3/4[15]⟨34⟩⟨36⟩}{⟨23⟩Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{3/4[12][25]⟨46⟩}{[23]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{7/12[12]⟨13⟩[15]⟨56⟩⟨1|2+3|5]}{⟨1|2+3|1]^2⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{7/6⟨13⟩^2[15]⟨46⟩s_{234}}{⟨14⟩⟨23⟩⟨1|2+3|1]⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{-7/12⟨13⟩^2[15]⟨56⟩⟨4|2+3|5]}{⟨14⟩⟨23⟩⟨1|2+3|1]⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{6[12]⟨26⟩^2[56]}{⟨2|5+6|2]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{1/3⟨34⟩^2[45]⟨46⟩}{⟨14⟩⟨23⟩⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/2⟨13⟩[24]⟨46⟩^2[56]}{⟨14⟩⟨1|2+3|4]⟨4|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{1/2[24]⟨34⟩⟨46⟩⟨2|1+3|5]}{⟨24⟩⟨1|2+3|4]⟨4|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{21/2⟨34⟩⟨46⟩⟨1|2+3|5]⟨3|1+2|4]}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{-149/12⟨13⟩⟨34⟩[45]⟨46⟩⟨1|2+3|1]}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{83/12⟨13⟩⟨23⟩[23]⟨34⟩[45]⟨46⟩}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{11/2⟨14⟩⟨34⟩[45]⟨46⟩⟨1|2+3|1]}{⟨14⟩⟨24⟩⟨1|2+3|4]⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{11/2⟨12⟩[23]⟨34⟩^2[45]⟨46⟩}{⟨14⟩⟨24⟩⟨1|2+3|4]⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{-11⟨13⟩⟨46⟩⟨3|1+2|4]⟨2|1+3|5]}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{7/12⟨13⟩[15]⟨16⟩⟨34⟩}{⟨14⟩⟨23⟩⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{3⟨6|1+4|5]}{⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{6⟨12⟩⟨14⟩[15]⟨26⟩(s_{13}-s_{24})}{⟨14⟩⟨24⟩⟨1|2+3|4]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{5⟨13⟩[45]⟨46⟩-6⟨13⟩[15]⟨16⟩-6⟨12⟩[25]⟨36⟩}{⟨14⟩⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨12⟩(6⟨23⟩[25]⟨46⟩-6⟨14⟩[15]⟨36⟩-6⟨34⟩[35]⟨36⟩)}{⟨14⟩⟨24⟩⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(1/2⟨23⟩[24][35]-1/2⟨23⟩[23][45]+1/2⟨12⟩[12][45]-1/2⟨12⟩[14][25])}{⟨24⟩⟨1|2+3|4](⟨3|2|5+6|4|3]-⟨2|1|5+6|4|2])}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_75.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{⟨6|1+4|5](s_{124}-s_{134})(s_{132}-s_{324})(-3/32[12]⟨13⟩[13]⟨24⟩-3/32⟨12⟩[12]^2⟨24⟩-9/32[12]⟨14⟩[14]⟨24⟩+3/16⟨13⟩[13]^2⟨34⟩-3/16[12]⟨24⟩⟨34⟩[34])}{⟨2|1+4|3]Δ_{14|32|56}^2}+\\
\scriptscriptstyle\frac{⟨4|2+3|1]⟨6|1+4|5](s_{124}-s_{134})(3/32⟨13⟩^2[13]^2+3/16⟨12⟩[12]⟨13⟩[13]-9/32⟨13⟩[13]⟨14⟩[14]+3/8⟨23⟩[23]⟨34⟩[34]-27/32⟨12⟩[12]⟨14⟩[14]+3/8⟨13⟩[13]⟨23⟩[23]+3/32⟨12⟩^2[12]^2)}{⟨2|1+4|3]Δ_{14|32|56}^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})⟨4|2+3|1](s_{13}+s_{12}+s_{34}+s_{24})(-9/16⟨23⟩[25][34]⟨46⟩-9/32⟨13⟩[13][35]⟨36⟩-9/32⟨12⟩[12][35]⟨36⟩)}{⟨2|1+4|3]Δ_{14|32|56}^2}+\\
\scriptscriptstyle\frac{⟨4|2+3|1](s_{124}-s_{134})(9/16[13]⟨14⟩⟨34⟩[34]⟨36⟩[45]+9/16⟨12⟩^2[12][14][25]⟨46⟩+9/16⟨14⟩[14]⟨24⟩[24][25]⟨26⟩+9/8⟨12⟩[13]⟨14⟩[14][25]⟨36⟩)}{⟨2|1+4|3]Δ_{14|32|56}^2}+\\
\scriptscriptstyle\frac{⟨24⟩(1[35]⟨6|2+3|1]-2[13][25]⟨26⟩)}{⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-1[23]⟨26⟩⟨2|1+3|5](s_{13}-s_{24})}{⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{1[23]⟨26⟩^2⟨2|5+6|2](s_{13}-s_{24})}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{-2⟨3|1+2|5]^2}{⟨23⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-2[15]^2⟨34⟩^2}{⟨23⟩[56]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-1[23]⟨26⟩⟨46⟩⟨3|1+2|4]}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨36⟩(-1[23]⟨36⟩-2[24]⟨46⟩)}{⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2[12]⟨26⟩⟨46⟩}{⟨56⟩⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{2[24]⟨26⟩⟨46⟩(s_{13}-s_{24})}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{⟨56⟩(2[15]⟨34⟩⟨35⟩[35]^2+1/2[14]⟨24⟩^2[25]^2+1[15]⟨35⟩[35]⟨46⟩[56]+2[15]⟨34⟩[35]⟨36⟩[36]+2[15]⟨23⟩[26][35]⟨46⟩+1[12]⟨24⟩[45]⟨46⟩[56]-1[15]⟨46⟩^2[46][56]+1/2[14]⟨46⟩^2[56]^2+2[15]⟨23⟩[25][35]⟨45⟩+21/4[14]⟨24⟩[25]⟨34⟩[35])}{⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{(s_{134}-s_{124})(15/8[15]⟨46⟩^2[46]+5/2[14]⟨46⟩^2[56]-19/8[14]⟨34⟩[35]⟨46⟩-1/4[14]⟨24⟩[25]⟨46⟩+33/8[15]⟨46⟩⟨56⟩[56]+15/8[15]⟨45⟩[45]⟨46⟩+29/8[15]⟨24⟩[25]⟨56⟩-19/8[12]⟨26⟩⟨34⟩[35])}{⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{⟨34⟩(19/4[12][35]⟨36⟩-5/4[15][25]⟨56⟩-7/2[14][25]⟨46⟩)}{Δ_{32|14|56}}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{1/2[13]⟨24⟩⟨6|1+4|5](s_{35}+s_{36}+s_{25}+s_{26})(s_{134}-s_{124})}{⟨2|1+4|3]^2Δ_{14|32|56}}+\\
\scriptscriptstyle\frac{-2[13]⟨24⟩⟨26⟩[35](s_{134}-s_{124})}{⟨2|1+4|3]^3}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_76.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-35/16⟨23⟩[23]⟨3|1+4|2]⟨4|2+3|1]⟨6|1+4|5](s_{124}+s_{134})}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{2/3⟨13⟩^2[15]⟨16⟩[23]}{⟨14⟩⟨1|2+3|1]⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{4/3⟨13⟩[15]⟨16⟩⟨1|3+4|2]}{⟨14⟩⟨1|5+6|1]⟨1|2+3|4]^2}+\\
\scriptscriptstyle\frac{-1/8[23]⟨34⟩^2⟨6|1+4|5](s_{23}-s_{56})}{⟨14⟩Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1⟨13⟩^2[15][23]⟨46⟩}{⟨14⟩⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/2⟨13⟩^2[15]⟨16⟩[23]⟨1|2+3|1]}{⟨14⟩⟨1|2+3|4]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/8[12]^2⟨23⟩⟨6|1+4|5](s_{23}-s_{56})}{[14]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/2[12]^2⟨16⟩⟨23⟩[45]}{[14]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{3/8[23]⟨36⟩⟨46⟩⟨3|2+4|1](s_{14}-s_{23})}{⟨56⟩Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1[12]⟨36⟩⟨46⟩}{⟨56⟩Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/4[23]⟨36⟩^2(s_{14}-s_{23})}{⟨56⟩⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/4[23]⟨36⟩⟨46⟩⟨3|1+2|4]}{⟨56⟩⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{3/8[15]⟨23⟩[25]⟨4|1+3|2](s_{14}-s_{23})}{[56]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-1[15][25]⟨34⟩}{[56]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/4⟨23⟩[25]^2s_{123}}{[56]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/2⟨13⟩⟨23⟩[23][24]⟨6|1+4|5]}{⟨1|2+3|4]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{-1/2⟨16⟩⟨23⟩[23][45]⟨3|1+4|2]}{⟨1|2+3|4]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/2⟨13⟩⟨23⟩[23][24][45]⟨46⟩}{⟨1|2+3|4]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{7/16⟨23⟩[23]⟨3|1+4|2]⟨6|1+4|5](s_{124}+s_{134})}{⟨1|2+3|4]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/2⟨16⟩⟨23⟩[24][25](s_{123}-s_{234})}{⟨1|2+3|4]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{3/4⟨13⟩[24]⟨4|2+3|1]⟨6|1+4|5](s_{123}-s_{234})}{⟨1|2+3|4]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{-17/16⟨23⟩[23]⟨3|1+4|2]⟨6|1+4|5](s_{123}-s_{234})}{⟨1|2+3|4]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{5/4[24]⟨34⟩⟨6|1+4|5]s_{123}(s_{123}-s_{234})}{⟨1|2+3|4]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{5/8⟨13⟩[23]⟨36⟩[45]⟨4|2+3|1](s_{123}-s_{234})}{⟨1|2+3|4]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨6|1+4|5](-1[12]⟨13⟩+1[24]⟨34⟩)}{⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1⟨13⟩[25]⟨6|2+3|1]}{⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[23]⟨36⟩(-1/2⟨23⟩[25]-1/4⟨34⟩[45])}{⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨6|1+4|5](-21/8[12]⟨13⟩⟨4|2+3|1]-3/8[12]⟨14⟩[14]⟨34⟩+9/4[12]⟨34⟩^2[34]-25/8[13][24]⟨34⟩^2+19/8[12]⟨23⟩[23]⟨34⟩-7/8[12]⟨24⟩[24]⟨34⟩)}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{[25]⟨4|2+3|1](3/8⟨14⟩[14]⟨36⟩+3/8⟨23⟩[23]⟨36⟩-3/4⟨12⟩[12]⟨36⟩+5/4⟨23⟩[24]⟨46⟩+5/4[12]⟨13⟩⟨26⟩+1/2⟨13⟩[13]⟨36⟩)}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})(7/8[15][23]⟨34⟩⟨36⟩-1/8[12]⟨34⟩⟨6|1+4|5]-1[12]⟨23⟩[25]⟨46⟩)}{Δ_{14|23|56}^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_77.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[12][15]⟨26⟩}{[34]⟨56⟩[56]⟨2|3+4|1]}+\\
\scriptscriptstyle\frac{49/6⟨13⟩[25]⟨46⟩}{⟨14⟩⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{14/3⟨13⟩⟨46⟩⟨6|1+5|2]}{⟨14⟩⟨56⟩⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{77/6⟨13⟩[25]⟨4|1+6|5]}{⟨14⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1[35]⟨46⟩⟨1|3+4|2]}{⟨14⟩[34]⟨56⟩[56]⟨1|2+4|3]}+\\
\scriptscriptstyle\frac{7/18⟨13⟩^2⟨46⟩^2[56]}{⟨14⟩^2⟨23⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/2⟨6|1+3|5]}{⟨12⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{1⟨13⟩[35]⟨46⟩}{⟨12⟩⟨14⟩[34]⟨56⟩[56]}+\\
\scriptscriptstyle\frac{-7/8[12]⟨13⟩⟨16⟩⟨46⟩(s_{23}-s_{56})}{⟨14⟩⟨56⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-7/8⟨13⟩[23]⟨34⟩[45]⟨46⟩(s_{23}-s_{56})}{⟨14⟩⟨56⟩[56]⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{7/3⟨36⟩^2s_{234}(s_{14}-s_{56})}{⟨23⟩⟨56⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{7/8⟨34⟩⟨36⟩[45]s_{234}(s_{14}-s_{56})}{⟨23⟩⟨56⟩[56]⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-28/9⟨13⟩⟨36⟩⟨4|1+6|5]}{⟨14⟩⟨23⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-7/2⟨13⟩⟨34⟩[45]⟨46⟩}{⟨14⟩⟨23⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{112/9⟨36⟩^2}{⟨23⟩⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{7/18⟨34⟩⟨36⟩[45]}{⟨23⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{77/24[12]⟨34⟩[45]⟨46⟩+35/6[14][25]⟨34⟩⟨46⟩+7/3[12]⟨14⟩[15]⟨36⟩-49/12[12]⟨13⟩[15]⟨46⟩-49/12[12]⟨23⟩[25]⟨46⟩}{⟨56⟩[56]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-175/24[12]⟨14⟩⟨36⟩[45]+175/24[12]⟨13⟩[45]⟨46⟩+21/2⟨14⟩[14][25]⟨36⟩+133/24⟨12⟩[12][25]⟨36⟩+7/4[12]⟨13⟩[25]⟨26⟩-21/2⟨13⟩[14][25]⟨46⟩+175/24[12]⟨13⟩[35]⟨36⟩+49/12[24]⟨34⟩[45]⟨46⟩+35/4[23]⟨34⟩⟨36⟩[45]}{⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨4|2+3|1](49/6⟨12⟩[24][25]⟨36⟩-7/8⟨13⟩[24][45]⟨46⟩+7/8⟨13⟩[23]⟨36⟩[45]-49/6⟨13⟩[24][25]⟨26⟩-49/6⟨13⟩[14]⟨16⟩[25]+7/4⟨14⟩[24]⟨36⟩[45])}{⟨56⟩[56]⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{77/24⟨12⟩^2[12]^2[25]⟨36⟩+49/12[12]⟨13⟩[13]⟨14⟩⟨36⟩[45]-77/24[12]⟨14⟩^2[14]⟨36⟩[45]+49/12⟨12⟩[12]^2⟨14⟩⟨36⟩[45]+49/12[12]⟨13⟩⟨14⟩[14][45]⟨46⟩-175/24[12]⟨14⟩⟨34⟩[34]⟨36⟩[45]-77/24[12]⟨13⟩^2[13][45]⟨46⟩-77/24[12]^2⟨13⟩^2⟨26⟩[35]+77/12⟨12⟩[12]^2⟨13⟩[35]⟨36⟩+7/8[12]⟨13⟩^2[13][15]⟨16⟩+7/3⟨24⟩[24]^2⟨34⟩[45]⟨46⟩+175/24⟨14⟩[14][24]⟨34⟩[45]⟨46⟩+175/24[13]⟨14⟩[24]⟨34⟩⟨36⟩[45]+49/12⟨12⟩[12]^2⟨13⟩[15]⟨16⟩+7/3[24]⟨34⟩^2[34][45]⟨46⟩-77/24⟨23⟩[23]^2⟨34⟩⟨36⟩[45]}{⟨56⟩[56]⟨1|2+3|4]Δ_{23|14|56}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_78.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{[35]⟨24⟩⟨3|1+4|2](1/2[12]⟨26⟩-2⟨6|2+5|1])}{⟨56⟩[56]⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{-5/8⟨34⟩[35]⟨6|2+5|1](s_{134}-s_{124})}{⟨56⟩[56]⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](s_{132}-s_{324})(1/4[13]⟨14⟩⟨26⟩[45]-1/4⟨23⟩[34][35]⟨46⟩)}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{[34](s_{134}-s_{124})(s_{132}-s_{324})(-5/16⟨14⟩[15]⟨36⟩+5/16⟨23⟩[25]⟨46⟩)}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]Δ_{32|14|56}}+\\
\scriptscriptstyle\frac{5/4⟨23⟩[25][34]⟨46⟩+5/4[13]⟨14⟩⟨36⟩[45]-5/4⟨14⟩[14][35]⟨36⟩+1[12]⟨13⟩⟨26⟩[35]}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{1[25]⟨36⟩}{⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{3/2[15]⟨46⟩}{⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{(s_{13}-s_{24})(1/4[25]⟨26⟩-1/4[45]⟨46⟩)}{⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{1/2⟨13⟩[15]^2⟨34⟩}{⟨23⟩[56]⟨1|2+3|1]⟨1|5+6|1]}+\\
\scriptscriptstyle\frac{5/2⟨13⟩[15]⟨3|1+2|5]}{⟨23⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/2[12]⟨13⟩[15]⟨16⟩}{⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2[12]⟨16⟩^2[56]}{⟨1|5+6|1]⟨1|2+4|3]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/2[15]^2⟨34⟩^2}{⟨23⟩[56]⟨1|5+6|1]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{-1[13]⟨16⟩⟨34⟩[35]}{⟨1|2+4|3]⟨2|1+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-1⟨34⟩[35]⟨3|1+6|5]}{⟨23⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{15/2[14][24]⟨46⟩^2}{[34]⟨56⟩⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{15/4[12][14]⟨34⟩⟨46⟩^2}{⟨56⟩⟨4|2+3|1]⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{9/4⟨23⟩[24]⟨34⟩[45]⟨46⟩}{⟨23⟩⟨1|2+3|4]⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-13/4[14][15]⟨34⟩^2⟨46⟩}{⟨23⟩⟨4|2+3|1]⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-15/2[24][45]⟨46⟩⟨56⟩}{[34]⟨56⟩⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-25/4⟨34⟩[34][45]⟨3|1+2|5]}{⟨23⟩[34][56]⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-93/32⟨24⟩[34][5|1+3|6⟩+45/64⟨23⟩[23]⟨26⟩[35]+61/32⟨24⟩[45]⟨6|2+4|3]}{⟨23⟩[34]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[35](-109/64⟨23⟩^2[23][35]-2⟨23⟩[23]⟨24⟩[45]+2⟨12⟩[13]⟨23⟩[25]-93/32⟨12⟩[15]⟨24⟩[24]+61/32⟨24⟩^2[24][45])}{⟨23⟩[34][56]⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[23]⟨26⟩(1[23]⟨26⟩-1[34]⟨46⟩)}{[34]⟨56⟩⟨1|2+4|3]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-1/2[14][15]⟨34⟩⟨46⟩}{⟨23⟩[34]⟨56⟩[56]⟨4|2+3|1]}+\\
\scriptscriptstyle\frac{[15](1/2⟨26⟩⟨3|5+6|3]+1⟨24⟩[45]⟨56⟩)}{⟨23⟩[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{141/64[24][25]⟨26⟩+109/64[23]⟨36⟩[45]+2[25][45]⟨56⟩+125/32[24][45]⟨46⟩}{[34]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-77/64[12]⟨26⟩[35]}{[34]⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{141/64[24]⟨26⟩[35](s_{13}-s_{24})}{[34]⟨56⟩[56]⟨1|2+3|4]⟨2|1+4|3]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_79.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-1/8⟨16⟩[23]⟨34⟩^2⟨46⟩[56](s_{56}-s_{23})}{⟨14⟩^2Δ_{14|56|23}^2}+\\
\scriptscriptstyle\frac{-5/8[23]⟨34⟩^2⟨56⟩[56]⟨1|5+6|1]⟨6|1+4|5](s_{56}-s_{23})}{⟨14⟩Δ_{14|56|23}^3}+\\
\scriptscriptstyle\frac{-7/2[25]⟨34⟩⟨46⟩}{⟨14⟩Δ_{14|56|23}}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩(s_{56}-s_{23})(1[45]⟨4|1+3|2]+1/2[25]⟨56⟩[56]+3/4[24]⟨46⟩[56]+3/4[15]⟨1|3+4|2])}{⟨14⟩Δ_{14|56|23}^2}+\\
\scriptscriptstyle\frac{⟨34⟩⟨46⟩⟨56⟩[56](-3/8[45]⟨4|1+3|2]-3/4[24]⟨46⟩[56]+11/8[15]⟨1|3+4|2])}{⟨14⟩Δ_{14|56|23}^2}+\\
\scriptscriptstyle\frac{⟨16⟩⟨34⟩⟨46⟩[56](5/4[24]⟨4|2+3|1]+5/4[12]⟨1|5+6|1])}{⟨14⟩Δ_{14|56|23}^2}+\\
\scriptscriptstyle\frac{-3/8⟨34⟩⟨36⟩[56]⟨4|2+3|1]⟨6|1+5|4]}{⟨23⟩Δ_{14|56|23}^2}+\\
\scriptscriptstyle\frac{1/4⟨34⟩^2[45]⟨6|2+3|1](s_{14}-s_{56})}{⟨23⟩Δ_{14|56|23}^2}+\\
\scriptscriptstyle\frac{-1/2[15]⟨34⟩⟨36⟩}{⟨23⟩Δ_{14|56|23}}+\\
\scriptscriptstyle\frac{15/16⟨14⟩[15]^2⟨56⟩⟨3|1+4|2](s_{14}-s_{23})(s_{156}-s_{564})}{Δ_{14|56|23}^3}+\\
\scriptscriptstyle\frac{[15]⟨56⟩[56](s_{156}-s_{564})(5/8⟨14⟩[15][26]⟨36⟩⟨56⟩-15/4[12]⟨14⟩[14]⟨16⟩⟨34⟩+25/8[12]⟨14⟩^2[14]⟨36⟩-15/8[24]⟨34⟩⟨46⟩⟨56⟩[56])}{Δ_{14|56|23}^3}+\\
\scriptscriptstyle\frac{⟨4|2+3|1]⟨56⟩[56](15/16[25]⟨36⟩⟨45⟩^2[45]^2+5/8⟨14⟩[15]⟨16⟩[16][24]⟨36⟩+35/16⟨14⟩^2[14][15][24]⟨36⟩-5/8⟨14⟩[14][15]⟨16⟩[26]⟨36⟩+5/4⟨14⟩⟨15⟩[15]^2[24]⟨36⟩-5/16[15]⟨16⟩^2[16][26]⟨36⟩+25/16⟨14⟩[15]^2⟨16⟩[24]⟨35⟩+5/2⟨14⟩[15][24]⟨36⟩⟨46⟩[46]+5/4[14][15]⟨16⟩^2[26]⟨34⟩+25/16[15]⟨16⟩^2[16][24]⟨34⟩-5/8[15]^2⟨16⟩^2[26]⟨35⟩-5/2[15]⟨16⟩[24]⟨34⟩⟨46⟩[46]-5/16[15]⟨16⟩[26]⟨36⟩⟨46⟩[46]+15/16⟨15⟩[15]^2⟨16⟩[26]⟨36⟩+35/16[12]⟨13⟩[15]⟨16⟩^2[16]+35/16[12]⟨13⟩⟨14⟩[14][15]⟨16⟩+5/16⟨14⟩[16][24]⟨36⟩[45]⟨46⟩-15/16[15]⟨16⟩[24]⟨34⟩⟨45⟩[45]+5/8[15]⟨16⟩[26]⟨36⟩⟨45⟩[45]+45/16[12]⟨13⟩⟨15⟩[15]^2⟨16⟩-15/16⟨16⟩[16][24]⟨36⟩⟨46⟩[56]-5/8[14]⟨16⟩^2[16][25]⟨34⟩+5/8[15]⟨16⟩[24]⟨36⟩⟨45⟩[56]-25/16⟨15⟩[15]⟨16⟩[16][25]⟨36⟩)}{Δ_{56|14|23}^3}+\\
\scriptscriptstyle\frac{3/8[15]^2⟨16⟩[24]⟨34⟩⟨45⟩-1⟨14⟩[15]^2[24]⟨36⟩⟨45⟩-5/4[15]^2⟨16⟩[25]⟨35⟩⟨45⟩+4[15]⟨16⟩[16][25]⟨36⟩⟨45⟩+1/8[14][15]⟨16⟩[25]⟨34⟩⟨45⟩-4[15]^2⟨16⟩[26]⟨36⟩⟨45⟩+7/8[15]⟨16⟩[16][25]⟨34⟩⟨56⟩+9/8[15]^2⟨16⟩[26]⟨34⟩⟨56⟩+1[12]⟨15⟩[15]^2⟨16⟩⟨34⟩+1/4[12]⟨14⟩[14][15]⟨16⟩⟨34⟩+1/8⟨14⟩[14][15][26]⟨36⟩⟨46⟩-9/8⟨14⟩[15][16][24]⟨36⟩⟨46⟩-3/4⟨15⟩[15]^2[25]⟨36⟩⟨45⟩+1[12]⟨14⟩[15]⟨16⟩[16]⟨36⟩+6[15][24]⟨34⟩⟨46⟩^2[46]+15/4[15][26]⟨36⟩⟨46⟩^2[46]-59/8⟨15⟩[15]^2[24]⟨34⟩⟨46⟩-9/2⟨15⟩[15][16][25]⟨36⟩⟨46⟩+3[15]⟨16⟩[16][26]⟨36⟩⟨46⟩-7/4⟨16⟩[16]^2[25]⟨36⟩⟨46⟩+5/8[15][26]⟨36⟩⟨46⟩⟨56⟩[56]+5/8[16][25]⟨36⟩⟨46⟩⟨56⟩[56]}{Δ_{56|14|23}^2}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{-105/64⟨23⟩⟨56⟩[56]⟨4|2+3|1]⟨6|1+4|5](s_{156}-s_{564})⟨3|1+4|2][23](s_{15}+s_{16}+s_{54}+s_{64})}{Δ_{14|56|23}^4}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_8.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1⟨23⟩[25]⟨2|1+3|5]}{⟨12⟩[56]⟨2|1+3|2]⟨2|1+3|4]}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_80.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1/8[14]⟨34⟩⟨36⟩⟨4|1+6|5](s_{14}-s_{56})}{⟨23⟩Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{1/8[23]⟨36⟩⟨46⟩⟨3|2+4|1](s_{14}-s_{23})}{⟨56⟩Δ_{23|14|56}^2}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{-2/3[12]⟨13⟩⟨14⟩[15]^2}{[56]⟨1|2+3|1]^2s_{234}}+\\
\scriptscriptstyle\frac{5/9[12]⟨13⟩[15]⟨56⟩⟨1|2+3|5]}{⟨1|2+3|1]^2⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{5/3⟨13⟩[15]^2⟨34⟩}{⟨23⟩[56]⟨1|2+3|1]s_{234}}+\\
\scriptscriptstyle\frac{5/9[12]⟨13⟩[15]⟨16⟩}{⟨1|2+3|1]⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{5/3⟨13⟩[15]⟨6|1+5|2]}{⟨1|2+3|1]⟨1|2+3|4]s_{234}}+\\
\scriptscriptstyle\frac{-2/3[15]⟨34⟩⟨6|1+5|2]}{⟨23⟩[23]⟨56⟩[56]s_{234}}+\\
\scriptscriptstyle\frac{-35/48⟨14⟩[14]⟨3|1+4|2]⟨4|2+3|1]⟨6|1+4|5](s_{36}+s_{35}+s_{25}+s_{26})}{Δ_{23|14|56}^3}+\\
\scriptscriptstyle\frac{-1/6⟨13⟩⟨16⟩[24][45]⟨4|2+3|1]}{⟨1|2+3|4]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-7/24⟨14⟩[45]⟨3|1+4|2]⟨4|2+3|1]⟨6|2+3|4]}{⟨1|2+3|4]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{⟨13⟩⟨4|2+3|1](s_{123}-s_{234})(1/12[24]⟨6|1+4|5]-1/8[24][45]⟨46⟩+1/24[14]⟨16⟩[25])}{⟨1|2+3|4]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{1/4⟨14⟩[24]⟨36⟩[45]⟨4|2+3|1](s_{123}-s_{234})}{⟨1|2+3|4]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{2/3⟨13⟩[15][24]⟨46⟩}{⟨23⟩[23]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2/3⟨34⟩⟨36⟩[45]}{⟨23⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{2/3[24][25]⟨46⟩}{[23]⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-2/3⟨36⟩^2}{⟨23⟩⟨56⟩⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-1/12⟨36⟩^2[56](s_{14}-s_{56})}{⟨23⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1/4[15]⟨34⟩⟨36⟩}{⟨23⟩Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1/12⟨34⟩⟨36⟩[45]s_{234}}{⟨23⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1/6[12][25]⟨46⟩}{[23]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{1/12[25]^2⟨56⟩s_{234}}{[23]⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1/3[15][25]⟨34⟩}{[56]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{1/12⟨23⟩[25]^2s_{123}}{[56]⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1/12[23]⟨36⟩^2(s_{14}-s_{23})}{⟨56⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1/3[12]⟨36⟩⟨46⟩}{⟨56⟩Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1/12[23]⟨36⟩^2s_{123}}{⟨56⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{1/4⟨23⟩[25]⟨6|1+5|2]+1/6[25]⟨36⟩⟨1|2+4|1]+1/6[12]⟨13⟩[25]⟨26⟩-1/12⟨6|1+5|2]⟨3|1+4|5]}{⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨6|1+4|5](1/6[12]^2⟨13⟩⟨24⟩-1/8[12]⟨14⟩[14]⟨34⟩+1/6[12]⟨13⟩[13]⟨34⟩-1/8[12]⟨34⟩^2[34]+1/12[13][24]⟨34⟩^2+1/4[12]⟨23⟩[23]⟨34⟩+1/12[12]⟨24⟩[24]⟨34⟩)}{Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{⟨3|1+4|2](3/8[14]⟨24⟩[25]⟨46⟩+1/8[13]⟨23⟩[25]⟨46⟩+17/24[13]⟨14⟩[15]⟨36⟩+17/24[12]⟨14⟩[15]⟨26⟩-1/3⟨13⟩[13][15]⟨46⟩-5/24⟨12⟩[12][15]⟨46⟩-1/8[12]⟨23⟩[35]⟨46⟩+3/8[14]⟨34⟩[35]⟨46⟩)}{Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{⟨4|2+3|1](5/12[12]⟨14⟩⟨36⟩[45]-3/8[12]⟨13⟩[45]⟨46⟩-1/2⟨14⟩[14][25]⟨36⟩+1/8⟨23⟩[23][25]⟨36⟩-1/8⟨12⟩[12][25]⟨36⟩-1/8⟨23⟩[24][25]⟨46⟩-1/8⟨13⟩[13][25]⟨36⟩+1/8[23]⟨34⟩⟨36⟩[45])}{Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{[12](-1/8[12]⟨14⟩⟨24⟩⟨36⟩[45]+1/8⟨12⟩[12]⟨13⟩[15]⟨46⟩-1/8⟨14⟩[14]⟨34⟩[35]⟨36⟩-1/8⟨34⟩^2[34][45]⟨46⟩)}{Δ_{23|14|56}^2}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_81.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{35/8⟨14⟩⟨23⟩[23][45]⟨56⟩[56]⟨3|1+4|2]⟨4|2+3|1]⟨6|1+5|4]}{⟨1|2+3|4]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{[12]⟨14⟩[45]⟨23⟩[23]⟨56⟩[56](s_{123}-s_{234})(5/8⟨13⟩⟨6|2+3|1]+5/16⟨14⟩[14]⟨36⟩)}{⟨1|2+3|4]Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{⟨13⟩[12][45]⟨23⟩[23]^2⟨56⟩[56](-7⟨12⟩⟨36⟩+7⟨13⟩⟨26⟩)}{⟨1|2+3|4]^2Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{⟨13⟩[45]⟨23⟩[23]⟨56⟩[56](s_{123}-s_{234})(-3/4[24]⟨46⟩-7/4[23]⟨36⟩)}{⟨1|2+3|4]^2Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{[12](s_{14}-s_{56})(s_{14}-s_{23})(-15⟨13⟩[15]⟨24⟩⟨6|1+4|2]+15/2⟨14⟩[14]⟨24⟩[25]⟨36⟩-15/2⟨13⟩^2[13][15]⟨46⟩+15/2⟨13⟩[13]⟨14⟩[15]⟨36⟩-15/2[12]⟨13⟩[15]⟨16⟩⟨24⟩)}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{[12]⟨23⟩[23]⟨56⟩[56](45/4⟨12⟩[12]⟨34⟩[45]⟨46⟩+40[12]⟨13⟩⟨24⟩[35]⟨36⟩+40[12]⟨13⟩⟨24⟩[25]⟨26⟩-175/8⟨14⟩[14]⟨24⟩[25]⟨36⟩+115/4⟨13⟩[14]⟨24⟩[25]⟨46⟩+45/4⟨13⟩⟨14⟩[14][15]⟨46⟩+115/8⟨13⟩^2[13][15]⟨46⟩-215/8⟨13⟩[13]⟨14⟩[15]⟨36⟩+105/8[12]⟨13⟩⟨14⟩[15]⟨26⟩-205/8⟨12⟩[12]⟨13⟩[15]⟨46⟩)}{Δ_{14|23|56}^3}+\\
\scriptscriptstyle\frac{4[12]⟨13⟩⟨16⟩⟨23⟩[23][45]}{⟨1|2+3|4]^2Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[23]⟨23⟩[12]⟨16⟩(7/2⟨23⟩^2[23][25]-11/2⟨23⟩[23]⟨34⟩[45]+3/2⟨14⟩[14]⟨34⟩[45]+31/2[12]⟨13⟩⟨24⟩[45]+15⟨13⟩[13]⟨34⟩[45]-3/2[12]⟨13⟩⟨23⟩[35]+21/2⟨13⟩^2[13][15]+7/2⟨13⟩⟨14⟩[14][15]-1/2⟨12⟩[12]⟨34⟩[45]+21/2⟨12⟩[12]⟨13⟩[15]+3/2⟨13⟩[13]⟨23⟩[25]+9⟨23⟩[24]⟨34⟩[35]+9⟨23⟩⟨24⟩[24][25])}{⟨1|2+3|4]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{[12]⟨16⟩⟨23⟩(s_{123}-s_{234})(43/4[12]⟨14⟩[45]-35/4⟨14⟩[14][25]+15/4[24]⟨4|1+6|5])}{⟨1|2+3|4]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{41/2[12]⟨14⟩⟨36⟩[45]-45/2[12]⟨13⟩[45]⟨46⟩-5/2⟨23⟩[23][25]⟨36⟩+25⟨12⟩[12][25]⟨36⟩+20⟨23⟩[24][25]⟨46⟩-25[12]⟨13⟩[25]⟨26⟩}{⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{[12](15/4⟨12⟩[12]⟨34⟩[45]⟨46⟩+11/4⟨12⟩[12]⟨34⟩[35]⟨36⟩-41/4⟨12⟩[13][25]⟨34⟩⟨36⟩-15/2⟨12⟩[12]⟨24⟩[25]⟨36⟩+37[12]⟨13⟩⟨24⟩[35]⟨36⟩+189/4[12]⟨13⟩⟨24⟩[25]⟨26⟩-49/2⟨14⟩[14]⟨24⟩[25]⟨36⟩+87/2⟨13⟩[14]⟨24⟩[25]⟨46⟩-9/2⟨13⟩⟨14⟩[14][15]⟨46⟩+87/4⟨13⟩^2[13][15]⟨46⟩-47⟨13⟩[13]⟨14⟩[15]⟨36⟩+1/4[12]⟨13⟩⟨14⟩[15]⟨26⟩+11/4⟨13⟩[13]⟨24⟩[25]⟨36⟩-51/2⟨12⟩[12]⟨13⟩[15]⟨46⟩-15/2⟨13⟩[13]⟨34⟩[35]⟨36⟩+3⟨23⟩[23]⟨24⟩[25]⟨36⟩)}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle(156423,\;\text{False},\;-)+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle(465132,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{105/4⟨14⟩[14]⟨23⟩[23]⟨56⟩[56]⟨3|1+4|2]⟨4|2+3|1]⟨6|1+4|5](s_{123}+s_{234})}{Δ_{14|23|56}^4}+\\
\scriptscriptstyle\frac{-4⟨13⟩⟨16⟩⟨23⟩[23][24][45]⟨56⟩[56]}{⟨1|2+3|4]^3Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{3[12][15]⟨23⟩[23]⟨34⟩⟨46⟩⟨56⟩[56]}{⟨4|2+3|1]Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{4[12][15]⟨34⟩⟨46⟩}{⟨4|2+3|1]Δ_{14|23|56}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_82.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-7/4⟨3|1+4|2]⟨4|2+3|1]⟨6|1+4|5]}{Δ_{14|23|56}^2}+\\
\scriptscriptstyle\frac{1/2[12]^2⟨6|1+4|5]}{[14][23]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/2⟨34⟩^2⟨6|1+4|5]}{⟨14⟩⟨23⟩Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1/2[12][24]⟨6|1+4|5](s_{23}-s_{56})}{[14][23]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{1/2⟨13⟩⟨34⟩⟨6|1+4|5](s_{23}-s_{56})}{⟨14⟩⟨23⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨13⟩⟨34⟩(-3/4[14]⟨6|1+4|5]-1/2[14][45]⟨46⟩-1/4[15][45]⟨56⟩)}{⟨23⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1/2[14]⟨34⟩⟨36⟩⟨46⟩}{⟨23⟩⟨56⟩Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{[12][24](1/4⟨14⟩⟨6|1+4|5]+1/2⟨14⟩[45]⟨46⟩-1/4⟨16⟩⟨46⟩[56])}{[23]⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{1/2[15][25]⟨4|1+3|2]}{[23][56]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1/4⟨34⟩⟨36⟩[45](s_{14}-s_{56})}{⟨23⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1/3⟨36⟩^2s_{234}(s_{14}-s_{56})}{⟨23⟩⟨56⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{1/4⟨34⟩^2[45]^2(s_{14}-s_{56})}{⟨23⟩[56]⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{1/4[24][25]⟨46⟩(s_{14}-s_{56})}{[23]⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1/12[25]^2s_{234}(s_{14}-s_{56})}{[23][56]⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{1/4[24]^2⟨46⟩^2(s_{14}-s_{56})}{[23]⟨56⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{[12][24][45](s_{23}-s_{56})(-1/4⟨46⟩[56]+1/4⟨4|1+6|5])}{[14][23][56]⟨1|2+3|4]Δ_{14|23|56}}+\\
\scriptscriptstyle\frac{⟨13⟩⟨34⟩⟨46⟩(s_{23}-s_{56})(1/4[45]⟨56⟩+1/4⟨6|1+5|4])}{⟨14⟩⟨23⟩⟨56⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1/3[12]^2⟨14⟩[45]^2}{[14][23][56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨13⟩⟨34⟩(2⟨6|1+4|5]+2/3[45]⟨46⟩)}{⟨14⟩⟨23⟩⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{4/3⟨13⟩⟨34⟩⟨46⟩⟨6|1+5|4]}{⟨14⟩⟨23⟩⟨56⟩⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨3|1+2|5](27⟨34⟩[45]-28⟨36⟩[56])}{⟨23⟩[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨3|1+2|5](1/3⟨36⟩⟨56⟩[56]^2-1/3⟨34⟩^2[34][45]-1/3⟨24⟩[24]⟨34⟩[45])}{⟨23⟩[56]⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[12]⟨6|1+3|2](-1/3⟨14⟩[45]⟨56⟩+5/3⟨46⟩⟨1|2+3|4])}{[23]⟨56⟩⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{5/12[12]⟨36⟩⟨46⟩}{⟨56⟩Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{1/4[15][25]⟨34⟩}{[56]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{[24]⟨46⟩(1/4⟨36⟩⟨4|2+3|4]+1/3⟨46⟩⟨3|1+2|4]+1/2⟨23⟩[24]⟨46⟩)}{⟨56⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{[45](1/4[24]⟨34⟩⟨4|1+6|5]+1/4[23]⟨34⟩^2[45]+1/6⟨23⟩[25]⟨4|1+3|2])}{[56]⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨36⟩(s_{14}-s_{23})(1/3[23]⟨36⟩+1/4[24]⟨46⟩)}{⟨56⟩⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{[25](s_{14}-s_{23})(-1/2⟨34⟩[45]+1/12⟨23⟩[25])}{[56]⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-13/12[12]⟨14⟩⟨36⟩[45]+13/6[12]⟨13⟩[45]⟨46⟩+7/12⟨14⟩[14][25]⟨36⟩+5/6⟨23⟩[23][25]⟨36⟩-1/4⟨12⟩[12][25]⟨36⟩+1/6⟨23⟩[24][25]⟨46⟩+7/12[12]⟨13⟩[25]⟨26⟩-7/6⟨13⟩[14][25]⟨46⟩+1/4⟨13⟩[13][25]⟨36⟩+1/12[12]⟨13⟩[35]⟨36⟩+5/6[24]⟨34⟩[45]⟨46⟩-3/4[23]⟨34⟩⟨36⟩[45]}{⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{4/3⟨36⟩⟨6|1+5|2]}{⟨56⟩⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{⟨36⟩(5/3[23]⟨36⟩+10/3[24]⟨46⟩)}{⟨56⟩⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-5/3⟨13⟩[14][24]⟨46⟩^2}{⟨56⟩⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{[25](83/3⟨34⟩[45]-1/3⟨23⟩[25])}{[56]⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{1/3[23]⟨34⟩^2[45]^2}{[56]⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-337/9[25]⟨36⟩}{⟨1|2+3|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-67/9[25]⟨36⟩}{⟨1|5+6|1]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-82/9[23]⟨36⟩^2[56]+82/9[23]⟨34⟩⟨36⟩[45]+70/9[25]⟨26⟩[26]⟨36⟩-79/9⟨23⟩[25]^2⟨56⟩+70/9[25]⟨36⟩^2[36]+70/9[25]⟨35⟩[35]⟨36⟩+70/9⟨25⟩[25]^2⟨36⟩-2[25]⟨36⟩⟨56⟩[56]+91/9[25]⟨34⟩[45]⟨56⟩-79/9[24]⟨36⟩⟨46⟩[56]-67/9⟨23⟩[24][25]⟨46⟩+82/9[24]⟨34⟩[45]⟨46⟩}{⟨1|2+3|1]⟨1|5+6|1]⟨1|2+3|4]}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_83.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{6⟨34⟩[34]⟨36⟩⟨46⟩}{⟨23⟩⟨56⟩⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{-6⟨34⟩^2[35][45]}{⟨23⟩[56]⟨1|2+4|3]⟨3|5+6|3]}+\\
\scriptscriptstyle\frac{⟨4|2+3|1](s_{124}-s_{134})(3⟨13⟩⟨26⟩⟨46⟩-3/2⟨14⟩⟨26⟩⟨36⟩-9/4⟨12⟩⟨36⟩⟨46⟩)}{⟨14⟩⟨23⟩⟨56⟩⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨24⟩⟨4|2+3|1](s_{124}-s_{134})(3/2⟨14⟩⟨36⟩[45]+3/4⟨13⟩⟨6|1+4|5])}{⟨14⟩⟨23⟩⟨56⟩[56]⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨46⟩(s_{124}-s_{134})(s_{123}-s_{234})(-9/8⟨23⟩⟨46⟩-3/8⟨24⟩⟨36⟩)}{⟨14⟩⟨23⟩⟨56⟩⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(s_{123}-s_{234})(3/8⟨23⟩⟨34⟩[35]⟨46⟩-3/8⟨24⟩⟨36⟩⟨4|1+6|5])}{⟨14⟩⟨23⟩⟨56⟩[56]⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{⟨24⟩(-3/2[25]⟨26⟩⟨34⟩+3/2⟨36⟩⟨4|1+2|5])}{⟨14⟩⟨23⟩⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-13/2[24]⟨34⟩⟨46⟩^2}{⟨14⟩⟨56⟩⟨4|2+3|4]^2}+\\
\scriptscriptstyle\frac{-7/12[14][24]⟨34⟩⟨46⟩^2[56]}{⟨4|2+3|4]^2⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{29/4[24]⟨34⟩⟨46⟩^2}{⟨14⟩⟨56⟩⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1⟨34⟩⟨46⟩^2⟨3|1+2|4]}{⟨14⟩⟨23⟩⟨56⟩⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-51/4[24]⟨46⟩^2⟨4|1+3|2]}{⟨14⟩[23]⟨56⟩⟨4|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/2⟨34⟩⟨46⟩^2[56]}{⟨14⟩⟨24⟩⟨4|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{-51/4⟨34⟩^2[34]⟨46⟩^2[56]}{⟨14⟩⟨24⟩⟨4|2+3|4]⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{49/4⟨24⟩⟨34⟩⟨46⟩^2[56]⟨3|1+2|4]}{⟨14⟩⟨23⟩⟨24⟩⟨4|2+3|4]⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{8⟨24⟩⟨34⟩^2[45]⟨46⟩s_{123}}{⟨14⟩⟨23⟩⟨24⟩⟨4|2+3|4]⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{-49/4⟨24⟩[24]⟨46⟩^2[56]⟨4|1+3|2]}{⟨14⟩[23]⟨24⟩⟨4|2+3|4]⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{-9/4⟨13⟩⟨34⟩[45]⟨46⟩s_{123}}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{-3⟨34⟩⟨46⟩⟨1|2+3|5]⟨3|1+2|4]}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{-1⟨34⟩^2[45]⟨46⟩}{⟨14⟩⟨23⟩⟨4|5+6|4]s_{123}}+\\
\scriptscriptstyle\frac{51/4[23]⟨34⟩[45]⟨46⟩}{[23]⟨24⟩⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-1/2[12]⟨24⟩[24][45]⟨46⟩}{[14][23]⟨24⟩⟨1|2+3|4]⟨4|5+6|4]}+\\
\scriptscriptstyle\frac{-5/4⟨13⟩^2⟨46⟩^2[56]}{⟨14⟩^2⟨23⟩⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{1/3⟨13⟩^2⟨46⟩^2⟨4|5+6|4]}{⟨14⟩^2⟨23⟩⟨56⟩⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{⟨46⟩(-403/36⟨13⟩⟨24⟩[25]+53/4⟨13⟩⟨34⟩[35]+51/4⟨12⟩[25]⟨34⟩+1/2⟨13⟩⟨14⟩[15])}{⟨14⟩⟨24⟩⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{419/18⟨24⟩⟨34⟩[45]⟨46⟩}{⟨14⟩⟨24⟩⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{401/18⟨34⟩⟨36⟩⟨1|2+3|5]-421/36⟨13⟩^2[15]⟨46⟩}{⟨14⟩⟨23⟩⟨1|2+3|4]s_{123}}+\\
\scriptscriptstyle\frac{-419/18⟨24⟩⟨34⟩⟨36⟩[45]}{⟨14⟩⟨23⟩⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{419/18⟨13⟩⟨24⟩⟨34⟩[45]^2⟨56⟩}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{419/18⟨14⟩⟨24⟩^2⟨34⟩[45]^2⟨3|1+2|4]}{⟨14⟩⟨23⟩⟨24⟩[56]⟨1|2+3|4]⟨2|1+3|4]s_{123}}+\\
\scriptscriptstyle\frac{419/18⟨12⟩[12]⟨16⟩⟨23⟩[35]}{⟨23⟩⟨1|2+4|3]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[34]⟨34⟩(12⟨12⟩[45]⟨46⟩-6⟨14⟩⟨26⟩[45]+6⟨12⟩[35]⟨36⟩-6⟨13⟩⟨26⟩[35])}{⟨23⟩⟨1|2+4|3]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{6⟨16⟩⟨34⟩[34]⟨46⟩⟨2|1+3|4]}{⟨23⟩⟨56⟩⟨1|2+4|3]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-6⟨16⟩⟨24⟩⟨34⟩[45]}{⟨14⟩⟨23⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{419/18⟨14⟩⟨24⟩[34]⟨36⟩^2-419/18⟨13⟩⟨24⟩[24]⟨26⟩⟨46⟩+311/18⟨13⟩⟨23⟩[34]⟨46⟩^2+527/18⟨14⟩⟨24⟩[24]⟨26⟩⟨36⟩+311/18⟨12⟩⟨34⟩[34]⟨36⟩⟨46⟩-311/9⟨13⟩⟨24⟩[34]⟨36⟩⟨46⟩}{⟨14⟩⟨23⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{6⟨13⟩⟨24⟩^2[25][45]}{⟨14⟩⟨23⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{455/18⟨13⟩⟨36⟩⟨4|1+6|5]}{⟨14⟩⟨23⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{401/18⟨14⟩⟨34⟩⟨36⟩[45]+521/18⟨13⟩⟨36⟩⟨46⟩[56]+3⟨13⟩⟨34⟩[45]⟨46⟩}{⟨14⟩⟨23⟩⟨56⟩[56]⟨1|2+3|4]}+\\
\scriptscriptstyle\frac{-527/18⟨14⟩⟨26⟩⟨36⟩(s_{13}-s_{24})}{⟨14⟩⟨23⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{365/18⟨24⟩⟨36⟩⟨46⟩[56]-473/18⟨23⟩⟨46⟩^2[56]+3⟨26⟩⟨34⟩^2[35]}{⟨14⟩⟨23⟩⟨56⟩[56]⟨2|1+4|3]}+\\
\scriptscriptstyle(432165,\;\text{True},\;-)\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_84.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{-4[12]⟨23⟩[45]^2}{[24][56]⟨2|1+3|4]^2}+\\
\scriptscriptstyle\frac{-4⟨34⟩[45]^2}{[56]⟨1|2+3|4]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{4⟨16⟩⟨23⟩[23][35]}{⟨1|2+4|3]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{4⟨26⟩[45]⟨3|1+4|3]}{⟨1|2+3|4]⟨2|1+4|3]⟨2|1+3|4]}+\\
\scriptscriptstyle\frac{-1/4[12][15]⟨34⟩⟨46⟩}{⟨4|2+3|1]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-3/4⟨13⟩[45]⟨6|1+5|2](s_{123}-s_{234})}{⟨1|2+3|4]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{1⟨13⟩[24]⟨6|2+4|5](s_{123}-s_{234})}{⟨1|2+3|4]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-1[24]⟨26⟩(s_{13}-s_{24})[35]⟨13⟩(s_{123}-s_{234})}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{2⟨26⟩[35](s_{13}-s_{24})(s_{124}-s_{134})(s_{12}+s_{24})}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-8⟨26⟩[35](s_{13}-s_{24})}{⟨1|2+3|4]⟨2|1+4|3]^2}+\\
\scriptscriptstyle\frac{(s_{12}+s_{13}+s_{24}+s_{34})(9/8[12]⟨34⟩[35]⟨36⟩+9/8[14][25]⟨34⟩⟨46⟩-9/8[13][25]⟨34⟩⟨36⟩+9/8[12]⟨14⟩[15]⟨36⟩+3/2[12]⟨13⟩[15]⟨46⟩-9/8[12]⟨23⟩[25]⟨46⟩)}{Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})(s_{12}+s_{13}+s_{24}+s_{34})(-9/16[12]⟨14⟩⟨36⟩[45]-3/4[12]⟨13⟩[45]⟨46⟩+9/16⟨14⟩[14][25]⟨36⟩-9/16⟨23⟩[24][25]⟨46⟩+3/16⟨13⟩[14][25]⟨46⟩+9/16⟨13⟩[13][25]⟨36⟩-9/16[12]⟨13⟩[35]⟨36⟩)}{⟨1|2+3|4]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(s_{12}+s_{13}+s_{24}+s_{34})(-3/4[13]⟨24⟩[25]⟨36⟩+3/4[12]⟨24⟩[35]⟨36⟩+3/4[13]⟨23⟩[25]⟨46⟩+3/4[12]⟨14⟩[15]⟨26⟩-3/4⟨13⟩[13][15]⟨46⟩-3/4[14]⟨34⟩[35]⟨46⟩)}{⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{(s_{123}-s_{234})(s_{124}-s_{134})(s_{12}+s_{13}+s_{24}+s_{34})(3/8⟨23⟩[24][35]⟨46⟩-3/8[12]⟨14⟩⟨26⟩[45]+3/8⟨14⟩[14][25]⟨26⟩+3/8⟨13⟩[13][25]⟨26⟩+3/8⟨13⟩[13][45]⟨46⟩-3/8[12]⟨13⟩⟨26⟩[35])}{⟨1|2+3|4]⟨2|1+4|3]Δ_{23|14|56}^2}+\\
\scriptscriptstyle\frac{2[35]⟨36⟩+22[25]⟨26⟩+22[45]⟨46⟩}{⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-4[12]⟨14⟩⟨36⟩[45]+59/4[12]⟨13⟩[45]⟨46⟩+4⟨14⟩[14][25]⟨36⟩+3/2⟨23⟩[23][25]⟨36⟩-3/4⟨12⟩[12][25]⟨36⟩+10⟨24⟩[24][25]⟨36⟩-16⟨23⟩[24][25]⟨46⟩+21/2[12]⟨13⟩[25]⟨26⟩-11/4⟨13⟩[14][25]⟨46⟩+21/4⟨13⟩[13][25]⟨36⟩+2[12]⟨13⟩[35]⟨36⟩+10[24]⟨34⟩[45]⟨46⟩}{⟨1|2+3|4]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-11/2[12]⟨24⟩[25]⟨26⟩-3/2[13]⟨24⟩[25]⟨36⟩-11/2[14]⟨24⟩[25]⟨46⟩+11/2[12]⟨24⟩[35]⟨36⟩-3[13]⟨23⟩[25]⟨46⟩+15[13]⟨14⟩[15]⟨36⟩+4[12]⟨14⟩[15]⟨26⟩-4⟨13⟩[13][15]⟨46⟩+4⟨14⟩[14][15]⟨46⟩-11/2⟨12⟩[12][15]⟨46⟩-1/2[12]⟨23⟩[35]⟨46⟩-3/2[14]⟨34⟩[35]⟨46⟩+29/2[13]⟨34⟩[35]⟨36⟩}{⟨2|1+4|3]Δ_{23|14|56}}+\\
\scriptscriptstyle\frac{-4[12]⟨14⟩⟨24⟩[24]⟨26⟩[45]-4[13]⟨14⟩⟨24⟩[24]⟨36⟩[45]-4⟨14⟩[14]⟨24⟩[24][45]⟨46⟩+4[12]⟨14⟩^2[14]⟨26⟩[45]-4⟨14⟩^2[14]^2[25]⟨26⟩-7⟨13⟩[14]⟨34⟩[34][35]⟨46⟩+7/2⟨13⟩[13]⟨34⟩[34][35]⟨36⟩+13⟨13⟩[13]⟨34⟩[34][45]⟨46⟩+9⟨13⟩^2[13]^2[45]⟨46⟩-16⟨13⟩^2[13][14][35]⟨46⟩+1/2⟨13⟩^2[13]^2[35]⟨36⟩+5[12]⟨13⟩^2[13]⟨26⟩[35]-17/2⟨13⟩^2[13]^2[25]⟨26⟩+11/2⟨14⟩[14]⟨34⟩[34][35]⟨36⟩+6⟨34⟩^2[34]^2[35]⟨36⟩-11/2[13]⟨14⟩⟨34⟩[34]⟨36⟩[45]-4⟨13⟩⟨14⟩[14]^2[35]⟨46⟩+13⟨13⟩[13]⟨14⟩[14][35]⟨36⟩+15⟨13⟩[13]⟨14⟩[14][45]⟨46⟩-2⟨13⟩[13]^2⟨14⟩⟨36⟩[45]+11⟨13⟩[13]⟨14⟩[14][15]⟨16⟩+19/2[12]⟨13⟩⟨14⟩[14]⟨26⟩[35]+3/2[12]⟨13⟩[13]⟨14⟩⟨26⟩[45]-11⟨12⟩[12]⟨14⟩[14][35]⟨36⟩+11⟨12⟩[12][13]⟨14⟩⟨36⟩[45]+11/2⟨12⟩^2[12]^2[15]⟨16⟩+6⟨12⟩^2[12]^2[35]⟨36⟩+19/2[12]⟨13⟩⟨24⟩[34][45]⟨46⟩+11[12]⟨13⟩⟨24⟩[34][35]⟨36⟩-5/2⟨12⟩[12]^2⟨13⟩⟨26⟩[35]-27/2⟨13⟩[13][23]⟨24⟩⟨36⟩[45]-19/2[12]⟨13⟩[23]⟨24⟩⟨26⟩[45]+3/2⟨23⟩[23]⟨24⟩[24][35]⟨36⟩-12⟨12⟩[12]⟨34⟩[34][35]⟨36⟩+3/2⟨12⟩[12]⟨23⟩[23][35]⟨36⟩+9⟨12⟩⟨13⟩[13]^2[25]⟨36⟩+9/2⟨23⟩[23]⟨24⟩[24][45]⟨46⟩+5/2⟨23⟩[24]⟨34⟩[34][35]⟨46⟩-3/2⟨23⟩[23]^2⟨24⟩⟨36⟩[45]+3/2⟨23⟩^2[23]^2[45]⟨46⟩+3/2⟨23⟩^2[23]^2[35]⟨36⟩+3/2⟨23⟩^2[23]^2[25]⟨26⟩-3/2⟨13⟩[13]⟨23⟩[23][35]⟨36⟩-3/2[12]⟨13⟩⟨23⟩[23]⟨26⟩[35]}{⟨1|2+3|4]⟨2|1+4|3]Δ_{23|14|56}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_85.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{[13](s_{124}-s_{134})(s_{13}+s_{12}+s_{34}+s_{24})(-9/16⟨14⟩[15]⟨36⟩+3/8⟨34⟩[35]⟨36⟩+15/16⟨23⟩[25]⟨46⟩)}{⟨2|1+4|3]Δ_{14|32|56}^2}+\\
\scriptscriptstyle\frac{(s_{124}-s_{134})(s_{132}-s_{324})(s_{13}+s_{12}+s_{34}+s_{24})(15/32⟨23⟩[25][34]⟨46⟩-9/32⟨14⟩[15][34]⟨36⟩+3/16[12]⟨26⟩⟨1|2+3|5])}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|32|56}^2}+\\
\scriptscriptstyle(432165,\;\text{True})+\\
\scriptscriptstyle\frac{-2[23]⟨26⟩⟨36⟩}{⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle(341265,\;\text{True},\;-)+\\
\scriptscriptstyle\frac{⟨26⟩(-4⟨16⟩[56]+6⟨14⟩[45])}{⟨12⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{2⟨13⟩[23]⟨26⟩^2}{⟨12⟩⟨56⟩⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{-2⟨14⟩⟨24⟩[45]^2}{⟨12⟩[56]⟨1|2+3|4]⟨2|1+4|3]}+\\
\scriptscriptstyle\frac{[24](s_{132}-s_{324})(-5/4⟨36⟩⟨1|2+3|5]-3/4⟨13⟩[45]⟨46⟩)}{⟨1|2+3|4]^2Δ_{14|32|56}}+\\
\scriptscriptstyle\frac{1/2[24]⟨26⟩⟨1|2+3|5](s_{132}-s_{324})(s_{13}-s_{24})}{⟨1|2+3|4]^2⟨2|1+4|3]Δ_{14|32|56}}+\\
\scriptscriptstyle\frac{1⟨23⟩[35]⟨6|2+5|3](s_{13}-s_{24})(s_{124}-s_{134})}{⟨1|2+3|4]⟨2|1+4|3]^2Δ_{14|32|56}}+\\
\scriptscriptstyle\frac{-3/4[12][15]⟨34⟩⟨46⟩}{⟨4|2+3|1]Δ_{14|32|56}}+\\
\scriptscriptstyle\frac{-5/4⟨23⟩[26][35]^2⟨36⟩⟨56⟩+17/8⟨23⟩⟨25⟩[25]^2[35]⟨56⟩-21/8⟨25⟩[25]⟨34⟩[35][45]⟨56⟩+13/8⟨25⟩[25]^2⟨26⟩⟨35⟩[35]+19/8[23][25]⟨26⟩^2⟨35⟩[56]+1/2[23][24]⟨26⟩^2⟨34⟩[56]+2[23][25]⟨26⟩^2⟨34⟩[46]+1[25]⟨26⟩^3[26]^2+1⟨25⟩^2[25]^3⟨26⟩-3/8⟨25⟩^2[25]^2[45]⟨46⟩-11/8[35]⟨36⟩^3[36]^2-23/8[35]⟨36⟩^2[36]⟨46⟩[46]-7/8[23]⟨26⟩⟨35⟩[35]⟨36⟩[56]+13/4[23]⟨25⟩⟨34⟩[45]^2⟨46⟩-3[24]⟨26⟩⟨46⟩^2[46][56]-3[24]⟨26⟩^2[26]⟨46⟩[56]+3/2[25]⟨26⟩⟨46⟩^2[46]^2-3/8[25]⟨26⟩^2[26]⟨46⟩[46]+1/4⟨23⟩[25][35]⟨45⟩[45]⟨56⟩+3/2[25]⟨26⟩⟨35⟩[35]⟨46⟩[46]-11/8⟨35⟩^2[35]^3⟨36⟩-23/4⟨35⟩[35]^2⟨36⟩⟨46⟩[46]-3/4[25]⟨26⟩⟨35⟩^2[35]^2-23/8⟨35⟩^2[35]^2[45]⟨46⟩-25/8[23]⟨26⟩⟨35⟩[45]⟨46⟩[56]+13/4[25]⟨26⟩^2[26]⟨35⟩[35]+1/2⟨24⟩[24][25]⟨26⟩^2[26]-3⟨24⟩[24]^2⟨26⟩⟨46⟩[56]+3⟨25⟩[25][45]⟨46⟩^2[46]+3/2⟨25⟩[25]⟨45⟩[45]^2⟨46⟩+3/4⟨25⟩[25]⟨35⟩[35][45]⟨46⟩-9/4[23]⟨24⟩⟨34⟩[45]^2⟨56⟩-7/2⟨24⟩^2[24][25][45]⟨56⟩+7/4⟨24⟩[24][45]⟨46⟩⟨56⟩[56]-5/4⟨45⟩[45]^2⟨46⟩⟨56⟩[56]-5/4[45]⟨46⟩^2[46]⟨56⟩[56]-5/4[45]⟨46⟩⟨56⟩^2[56]^2-4⟨24⟩[25][45]⟨46⟩[46]⟨56⟩+9/4[34]⟨35⟩[45]⟨46⟩^2[56]-3[24]⟨25⟩[45]⟨46⟩^2[56]+5/2⟨24⟩[24]⟨25⟩[25][45]⟨46⟩+9/4⟨23⟩[24][34]⟨46⟩^2[56]+1⟨23⟩[25][35]⟨46⟩[46]⟨56⟩+3/4⟨35⟩[35][45]⟨46⟩⟨56⟩[56]-37/8⟨24⟩[25][45]⟨56⟩^2[56]-5/2⟨24⟩[25]⟨45⟩[45]^2⟨56⟩+11/8⟨25⟩[25]^2⟨26⟩⟨56⟩[56]+29/8[23]⟨26⟩⟨34⟩[45]⟨56⟩[56]-13/4⟨34⟩[35][45]⟨56⟩^2[56]-5/4⟨34⟩[35][45]⟨46⟩[46]⟨56⟩-5/4⟨34⟩[35]⟨45⟩[45]^2⟨56⟩+13/8⟨34⟩⟨35⟩[35]^2[45]⟨56⟩+29/8⟨23⟩[25][35]⟨56⟩^2[56]-7/4⟨24⟩⟨25⟩[25]^2[45]⟨56⟩-5/4⟨23⟩[25]⟨35⟩[35]^2⟨56⟩+2[35]⟨36⟩⟨56⟩^2[56]^2+17/8[25]⟨26⟩⟨56⟩^2[56]^2+11/8[25]⟨26⟩^2[26]⟨56⟩[56]+19/8⟨25⟩[25][45]⟨46⟩⟨56⟩[56]-19/8[23]⟨26⟩⟨36⟩⟨46⟩[46][56]-1/4[23]⟨26⟩⟨34⟩⟨35⟩[35][45]-5/4⟨34⟩^2[34][35][45]⟨56⟩+7/2[34]⟨36⟩⟨46⟩⟨56⟩[56]^2+13/4[23]⟨26⟩⟨34⟩[45]⟨46⟩[46]+9/4[34]⟨36⟩⟨46⟩^2[46][56]+9/8[34]⟨36⟩^2[36]⟨46⟩[56]-7/8[35]⟨36⟩^2[36]⟨56⟩[56]+3/4[35]⟨36⟩⟨46⟩[46]⟨56⟩[56]-3/4⟨26⟩[26][35]⟨36⟩^2[36]+13/8⟨26⟩^2[26]^2[35]⟨36⟩+3/4⟨26⟩[26][35]⟨36⟩⟨46⟩[46]+3⟨26⟩[26][35]⟨36⟩⟨56⟩[56]+13/8[23]⟨26⟩⟨36⟩⟨56⟩[56]^2+19/8[23]⟨26⟩^2[26]⟨36⟩[56]+3[25]⟨26⟩⟨35⟩[35]⟨56⟩[56]+19/8[25]⟨26⟩⟨46⟩[46]⟨56⟩[56]-7/2⟨34⟩[34][45]⟨46⟩⟨56⟩[56]-15/4⟨34⟩[34][35]⟨36⟩^2[36]+3/8⟨34⟩[34][35]⟨36⟩⟨56⟩[56]+15/4⟨23⟩[25]⟨26⟩[26][35]⟨56⟩-1/4[23]⟨26⟩⟨34⟩[35]⟨36⟩[46]-7/4[24]⟨26⟩⟨46⟩⟨56⟩[56]^2+5/2⟨24⟩[24][25]⟨26⟩⟨46⟩[46]-11/4⟨35⟩[35]^2⟨36⟩^2[36]-7/8⟨35⟩[35]^2⟨36⟩⟨56⟩[56]+13/8⟨34⟩[35]^2⟨36⟩[46]⟨56⟩+1⟨23⟩⟨24⟩[25]^2[34]⟨56⟩-15/4⟨23⟩[26][34][35]⟨36⟩⟨46⟩-1/8[23]⟨26⟩⟨36⟩^2[36][56]-3/2⟨26⟩[26]⟨35⟩[35]^2⟨36⟩+2⟨25⟩[25]^2⟨26⟩^2[26]-3/4⟨25⟩[25]^2⟨26⟩⟨46⟩[46]+19/4⟨25⟩[25]⟨34⟩[34][45]⟨46⟩-19/4⟨24⟩[25]⟨34⟩[34][45]⟨56⟩-27/8[25]⟨26⟩[34]⟨35⟩⟨46⟩[56]+4[34]⟨35⟩[35]⟨36⟩⟨46⟩[56]-7/4⟨24⟩[25]^2⟨26⟩[46]⟨56⟩+9/4⟨23⟩[25]⟨26⟩[26][34]⟨46⟩-21/8⟨26⟩[26][34]⟨36⟩⟨46⟩[56]+9/2⟨23⟩[25][34]⟨46⟩⟨56⟩[56]+9/4⟨23⟩⟨25⟩[25]^2[34]⟨46⟩+39/8⟨24⟩[24][25]⟨26⟩⟨56⟩[56]+9/4⟨34⟩[34]^2⟨36⟩⟨46⟩[56]+31/4[25]⟨26⟩⟨34⟩[34]⟨56⟩[56]-15/4⟨23⟩[25][34]⟨35⟩[35]⟨46⟩-21/8[24]⟨25⟩[25]⟨26⟩⟨46⟩[56]-15/4⟨34⟩[34]⟨35⟩[35]^2⟨36⟩-3[24]⟨26⟩⟨34⟩[34]⟨46⟩[56]+1/2⟨24⟩[24]⟨25⟩[25]^2⟨26⟩-21/8[25]⟨26⟩⟨34⟩[35][46]⟨56⟩-9/4⟨26⟩[26]⟨34⟩[34][35]⟨36⟩+19/4[25]⟨26⟩⟨34⟩[34]⟨46⟩[46]-1[23]⟨26⟩⟨34⟩[34]⟨36⟩[56]-9/4[25]⟨26⟩⟨34⟩[34]⟨35⟩[35]+2[25]⟨26⟩^2[26]⟨34⟩[34]+2[23]⟨25⟩[25]⟨26⟩⟨34⟩[45]+5/2⟨23⟩[25]⟨34⟩[34][35]⟨56⟩+2⟨25⟩[25]^2⟨26⟩⟨34⟩[34]}{⟨1|2+3|4]⟨2|1+4|3]Δ_{14|32|56}}\phantom{+}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/coeff_9.tex <==
\documentclass[varwidth, border=5pt]{standalone}
\usepackage[paperwidth=575cm, paperheight=575cm, margin=1in, landscape]{geometry}
\DeclareMathSizes{1}{1}{1}{0.1}
\usepackage{unicode-math}
\usepackage{mathtools}
\standaloneenv{my}

\begin{document}
\begin{my}
$\begin{gathered}
\scriptscriptstyle\frac{1[14][24]⟨34⟩⟨46⟩^2}{⟨56⟩⟨4|2+3|4]^2⟨4|5+6|4]}
\end{gathered}$
\end{my}
\end{document}


==> anc/quarks_nmhv/quarksmp_1L_Nf0 <==
2 0 -17/18
2 2 2/3
2 5 3/2
2 6 3/2
2 7 -3
2 8 1
2 11 -2
2 12 1
2 13 -1
2 14 -2
2 17 -2
2 18 2
2 20 -2
2 25 2
2 26 -2
2 27 2
2 28 2
2 30 -1
2 33 2
2 35 -2
2 39 2
3 0 17/18
3 2 -2/3
3 5 -3/2
3 6 -3/2
3 7 3
3 8 -1
3 10 1
3 11 1
3 14 1
3 16 1
3 17 1
3 18 -1
3 19 -1
3 20 1
3 21 -1
3 22 -1
3 23 1
3 24 1
3 25 -1
3 26 1
3 27 -1
3 28 -1
3 30 1
3 33 -2
3 34 -1
3 35 1
3 37 1
3 39 -1
4 10 -1
4 11 1
4 12 -1
4 13 1
4 14 1
4 16 -1
4 17 1
4 18 -1
4 19 1
4 20 1
4 21 1
4 22 1
4 23 -1
4 24 -1
4 25 -1
4 26 1
4 27 -1
4 28 -1
4 34 1
4 35 1
4 37 -1
4 39 -1
7 8 -1/2
7 11 1
7 12 -1/2
7 13 1/2
7 14 1
7 25 -1/2
7 26 1
7 27 -1
7 28 -1
7 29 -1/2
7 30 1/2
7 31 1
7 33 -1
7 35 1
7 38 1
7 42 -1/6
8 8 1/2
8 10 -1
8 12 -1/2
8 13 1/2
8 21 1/2
8 22 1
8 23 -1
8 30 -1/2
8 32 1/2
8 34 1
8 36 1
11 8 1/2
11 10 -1
11 12 -1/2
11 13 1/2
11 21 1/2
11 22 1
11 23 -1
11 30 -1/2
11 32 1/2
11 34 1
11 36 1
12 8 -1/2
12 11 1
12 12 -1/2
12 13 1/2
12 14 1
12 25 -1/2
12 26 1
12 27 -1
12 28 -1
12 29 -1/2
12 30 1/2
12 31 1
12 33 -1
12 35 1
12 38 1
12 42 -1/6
13 8 -1/2
13 10 1
13 12 1/2
13 13 -1/2
13 16 1
13 19 -1
13 21 -1
13 22 -1
13 23 1
13 24 1
13 30 1/2
13 33 -1
13 34 -1
13 37 1
14 8 1/2
14 11 -1
14 12 1/2
14 13 -1/2
14 14 -1
14 17 -1
14 18 1
14 20 -1
14 25 1
14 26 -1
14 27 1
14 28 1
14 30 -1/2
14 33 1
14 35 -1
14 39 1
15 5 1/2
15 6 -1/2
15 8 1/2
15 10 -1
15 12 -1/2
15 13 1/2
15 21 1/2
15 22 1
15 23 -1
15 30 -1/2
15 32 1/2
15 34 1
15 36 1
16 5 1/2
16 6 -1/2
16 8 -1/2
16 11 1
16 12 -1/2
16 13 1/2
16 14 1
16 25 -1/2
16 26 1
16 27 -1
16 28 -1
16 29 -1/2
16 30 1/2
16 31 1
16 33 -1
16 35 1
16 38 1
16 42 -1/6
17 2 -1
17 5 1/2
17 6 1/2
17 7 -1
17 8 1
17 10 -2
17 12 -1
17 13 1
17 16 -2
17 19 2
17 21 2
17 22 2
17 23 -2
17 24 -2
17 30 -1
17 33 2
17 34 2
17 37 -2
18 2 1
18 5 -1/2
18 6 -1/2
18 7 1
18 8 -1
18 11 2
18 12 -1
18 13 1
18 14 2
18 17 2
18 18 -2
18 20 2
18 25 -2
18 26 2
18 27 -2
18 28 -2
18 30 1
18 33 -2
18 35 2
18 39 -2
19 3 1
19 6 -1
20 4 -1
20 5 1
20 7 -1
21 1 -1
21 2 -1
21 3 1
21 4 1
22 1 1
22 2 1
22 3 -1
22 4 -1
41 1 1
41 3 -1
42 1 -1
42 4 1
42 7 1
49 1 -1/2
49 6 1/2
53 2 1/2
53 4 -1/2
54 2 -1/2
54 3 1/2
54 7 -1/2
61 1 1/2
61 4 -1/2
61 7 -1/2
62 1 -1/2
62 3 1/2
68 0 1/2
78 5 -1/2
78 6 1/2
81 41 -1/3
95 41 -2/3
141 892 0


==> anc/quarks_nmhv/quarksmp_1L_Nf1 <==
2 0 10/9
2 2 -2/3
3 0 -10/9
3 2 2/3
141 892 0


==> anc/quarks_nmhv/quarksmp_2L_Nf0 <==
0 9 -1/2
0 10 1/2
0 12 1/4
0 13 -1/4
0 14 -1/2
0 15 -1/4
0 16 1/2
0 18 1/2
0 20 -1/2
0 21 -1/2
0 22 -1/2
0 23 1/2
0 24 1/2
0 29 -1/4
0 30 1/4
0 31 1/2
0 32 -1/4
0 35 -1/2
0 36 -1/2
0 37 1/2
0 38 1/2
0 40 -1/2
0 42 -1/12
0 48 -1423/128
0 49 -13/32
0 50 -7/24
0 51 7601/192
0 52 -8999/192
0 53 -4729/128
0 54 2819/24
0 55 -35/96
0 56 17/12
0 57 15/8
0 58 -25/12
0 59 -23/12
0 60 163/48
0 61 -35/16
0 62 7/12
0 63 23/12
0 64 59/24
0 65 -64559/384
0 66 14849/48
0 67 -4915/192
0 68 -69683/192
0 69 -19879/192
0 70 9503/96
0 71 19319/96
0 72 4215/64
0 73 -10159/64
0 74 5/4
0 75 1243/48
0 76 1
0 77 29/12
0 78 23293/192
0 79 -15/8
0 80 -7/48
0 81 -256519/2304
0 82 257/96
0 83 -45/32
0 84 415/192
0 85 -119/64
0 86 -35/24
0 87 977/192
0 88 -21/32
0 89 -17/12
0 90 23/12
0 91 -29/48
0 92 -63/16
0 93 365/96
0 94 -1
0 95 -449/96
0 96 11/16
0 97 35/12
0 98 -19/24
0 99 -55/16
0 100 95/24
0 101 5/2
0 102 17/8
0 103 1
0 104 -61/16
0 106 -55/16
0 107 5/16
0 108 -1259/288
0 109 551/288
0 110 35/16
0 111 -67/16
0 112 -149/96
0 113 -7/24
0 114 -23/12
0 115 -59/24
0 116 29/24
0 117 143/24
0 118 -1/4
0 119 131/24
0 120 -61/16
0 121 29/16
0 122 -1151/576
0 123 18257/96
0 124 -144449/384
0 125 6791/48
0 126 6445/16
0 127 5627/32
0 128 -16407/64
0 129 -77699/192
0 130 -1315/96
0 131 14849/48
0 132 -21815/192
0 133 -49283/192
0 134 25/16
0 135 -29/16
0 136 10707/64
0 137 -1259/128
0 138 30119/384
0 139 10541/192
0 140 -10015/192
0 141 -28727/192
0 142 -3/2
0 143 11933/64
0 144 -1
0 145 -29/12
0 146 10607/96
0 147 -1
0 148 47/24
0 149 -77449/2304
0 150 -4703/192
0 151 3749/64
0 152 -1
0 153 9341/96
0 154 131/24
0 155 29/12
0 156 -2205/32
0 157 1
0 158 -47/24
0 159 207643/2304
0 160 3/2
0 161 -59453/192
0 162 -131/12
0 163 67/48
0 164 -31277/192
0 165 15/8
0 166 -5/3
0 168 3/2
0 170 -22
0 171 -103/24
0 172 -79/24
0 173 299/48
0 174 -1145/192
0 175 -6209/48
0 176 -347/48
0 177 -25/12
0 178 25/16
0 179 1/8
0 180 17623/192
0 181 -10231/192
0 182 -65/16
0 183 -2
0 184 -141/32
0 185 139/48
0 186 69/32
0 187 -29/12
0 188 -23/16
0 189 -11/24
0 190 -14443/192
0 191 425/12
0 192 11239/192
0 193 -35/16
0 194 23/2
0 196 1
0 197 -7/24
0 198 -66031/2304
0 199 -60995/288
0 207 878797/14688
0 208 1377643/44064
0 209 407243/44064
0 210 -928099/7344
0 211 3063877/14688
0 212 10227475/44064
0 213 -3374657/4896
0 214 24677/1224
0 215 -10987/918
0 216 -29245/918
0 217 80845/1224
0 218 1093507/14688
0 219 -1632749/7344
0 220 64289/7344
0 221 -396373/7344
0 222 83885/1224
0 223 661177/14688
0 224 -34297/216
0 225 10057423/14688
0 226 -640843/459
0 227 -324221/7344
0 228 13758379/7344
0 229 8077915/14688
0 230 -889829/4896
0 231 -11842297/7344
0 232 -2688863/14688
0 233 -2841439/14688
0 234 4387/1224
0 235 -68029/612
0 236 -4/9
0 237 -7817/612
0 238 -1259545/2448
0 239 1/4
0 240 18595411/9792
0 241 30577/3672
0 242 -33263/3672
0 243 -43615/1632
0 244 68413/4896
0 245 69107/3672
0 246 -313621/4896
0 247 6721/1836
0 248 -58/51
0 249 4723/459
0 250 -458/17
0 251 30539/918
0 252 2558507/14688
0 253 -158426/459
0 254 11275/612
0 255 4699/12
0 256 274433/2448
0 257 -838207/7344
0 258 -206011/816
0 259 -260231/7344
0 260 231509/3672
0 261 -4577/1224
0 262 -121/12
0 263 -4
0 264 -9433/1836
0 265 -94013/918
0 266 59/4
0 267 47/102
0 268 8434151/29376
0 269 6005/1836
0 270 29/34
0 271 3115/918
0 272 81041/3672
0 273 -48455/918
0 274 3500887/14688
0 275 -1653893/3672
0 276 58799/2448
0 277 434623/816
0 278 395489/2448
0 279 -495239/3672
0 280 -203243/612
0 281 -835735/7344
0 282 558869/2448
0 283 427/408
0 284 -3733/102
0 285 -818/51
0 286 -689/459
0 287 -1279577/7344
0 288 -75/34
0 289 6510661/29376
0 290 -34558441/44064
0 291 3120925/1632
0 292 -43123/612
0 293 -8444851/2448
0 294 -3530105/2448
0 295 344935/2448
0 296 14653529/2448
0 297 202435/1836
0 298 -136390/459
0 299 139/34
0 300 3013819/7344
0 301 -58/51
0 302 1955431/1836
0 303 -57/4
0 304 -43/204
0 305 -417840391/88128
0 306 12894997/44064
0 307 -201403/864
0 308 -13999955/7344
0 309 -1788437/7344
0 310 5330345/3672
0 311 -2305/1224
0 312 -6346189/7344
0 313 55/18
0 314 128/17
0 315 -5562425/7344
0 317 -133/68
0 318 237813239/88128
0 319 -735229/7344
0 320 3759361/3672
0 321 1499/1224
0 322 -335587/612
0 323 -4103/153
0 324 -50743/1836
0 325 -22979/306
0 326 133/68
0 327 -154056307/88128
0 328 -3083/408
0 329 12274705/7344
0 330 12451/306
0 331 28859/612
0 332 934423/459
0 333 -1/2
0 334 75/34
0 336 9167/1224
0 337 133/68
0 338 -6379/612
0 339 33151/816
0 340 1048241/1836
0 341 19531/1224
0 342 133/136
0 343 -167/68
0 344 -1/2
0 345 -2867717/7344
0 346 1697903/7344
0 347 -6773/306
0 348 -2947/408
0 349 229/272
0 350 17837/612
0 351 -501/272
0 352 6671/408
0 353 1331/136
0 354 419/612
0 355 2458105/7344
0 356 -23699/153
0 357 -641035/2448
0 358 3463/153
0 359 -80897/1224
0 360 -1356653/1088
0 361 3321191/2448
0 362 -8101/918
0 363 -693/68
0 364 -44341/9792
0 365 13175/1728
0 366 -15611/3672
0 367 -44327/29376
0 368 -185/1836
0 369 8791/2448
0 370 67669/7344
0 371 -419/459
0 372 2347/2448
0 373 193177/9792
0 374 -269971/9792
0 375 -39539/4896
0 376 575575/9792
0 377 3767/1632
0 378 -13475/14688
0 379 -32909/1224
0 380 674/51
0 381 -637769/14688
0 382 -122/153
0 383 -2
0 384 -398/153
0 385 -1/2
0 386 79/3
0 387 -61/153
0 388 6166181/88128
0 389 8441/1377
0 390 55/34
0 391 -2353/1836
0 392 1154/153
0 393 -12995/459
0 394 -35/306
0 395 -3719/1224
0 396 -58/51
0 397 2543/1224
0 398 21917/3672
0 399 1289/153
0 400 -51571/1836
0 401 -70387/3672
0 402 4511/108
0 403 -4577/1224
0 404 -2279/306
0 405 -10745/1836
0 406 7/612
0 407 -875/204
0 408 45719/14688
0 409 -19983553/88128
0 410 11815439/29376
0 411 -2397103/14688
0 412 -12134887/29376
0 413 -1446199/7344
0 414 495403/1836
0 415 96331/204
0 416 33071/1836
0 417 -296641/918
0 418 -1/2
0 419 917669/7344
0 420 55/17
0 421 1835351/7344
0 422 -185/12
0 423 -715/306
0 424 -37348705/176256
0 425 417431/22032
0 426 -210193/2448
0 427 -72665/816
0 428 95257/2448
0 429 1465951/7344
0 430 -1663627/7344
0 431 4
0 432 18169/1836
0 433 -65038/459
0 435 -104/17
0 436 13327811/176256
0 437 823051/22032
0 438 -235939/2448
0 439 -202723/1836
0 440 -14417/1836
0 441 1625/1836
0 442 2177/36
0 444 -1427/306
0 445 -89009/1728
0 446 4577/612
0 447 2603267/7344
0 448 12581/918
0 449 -5191/918
0 450 337151/1836
0 451 -59/4
0 452 8941/612
0 454 64399/3672
0 455 7945/612
0 456 -39953/1836
0 457 4855/272
0 458 20815/136
0 459 96635/3672
0 460 11005/1224
0 461 -61/153
0 462 5
0 463 -710533/7344
0 464 103621/1836
0 465 29527/1836
0 466 4271/1224
0 467 -889/1632
0 468 -32807/1836
0 469 -27263/1632
0 470 -589/408
0 471 8405/1224
0 472 4271/1836
0 473 155305/1836
0 474 -54793/1224
0 475 -284167/7344
0 476 -35647/1836
0 477 -154483/3672
0 478 -5
0 479 29/6
0 480 -10877227/176256
0 481 4288195/14688
0 482 411527/44064
0 483 -251/153
0 484 2143/3672
0 485 53857/11016
0 486 -18809/408
0 487 -29/34
0 488 29/34
0 489 415/102
0 490 -5515/459
0 491 -5261/3672
0 492 18653/918
0 493 2291/204
0 494 -212113/3672
0 495 209/68
0 496 1/4
0 497 8429/1836
0 498 146/51
0 499 -455/153
0 500 649795/5508
0 501 -5987093/22032
0 502 8005481/14688
0 503 -1450621/7344
0 504 -4302563/7344
0 505 -1926359/7344
0 506 160285/432
0 507 494243/816
0 508 25409/918
0 509 -1660157/3672
0 510 139/34
0 511 1183939/7344
0 512 -29/51
0 513 55/17
0 514 2712817/7344
0 515 197/612
0 516 -5684473/22032
0 517 568193/44064
0 518 -1590031/14688
0 519 -4621/68
0 520 62255/816
0 521 1480963/7344
0 522 -4259/408
0 523 -2036561/7344
0 524 -1028/153
0 525 169/27
0 526 -606379/3672
0 527 -3739/612
0 528 250933/5184
0 529 668027/22032
0 530 -557539/7344
0 531 2791/1224
0 532 -273707/1836
0 533 1/51
0 534 4151/918
0 535 1111/12
0 536 -953/204
0 537 -7194035/88128
0 538 1181/1224
0 539 3396493/7344
0 540 12445/918
0 541 -13775/918
0 542 1812403/7344
0 543 2897/153
0 544 13949/3672
0 545 1063/306
0 546 -31553/3672
0 547 7723/816
0 548 28709/153
0 549 16373/1836
0 550 1267/612
0 551 -1769/612
0 552 1/2
0 553 -908279/7344
0 554 599645/7344
0 555 5621/1836
0 556 -4975/612
0 557 1165/408
0 558 -4895/3672
0 559 -1165/408
0 560 479/1224
0 561 2245/306
0 562 -487/918
0 563 811955/7344
0 564 -64283/1224
0 565 -593183/7344
0 566 -8885/1836
0 567 -15371/918
0 568 -6637081/88128
0 569 415615/1224
0 570 -1663513/29376
0 571 -3226801/9792
0 572 -13969483/22032
0 573 177984395/88128
0 574 1973647/2448
0 575 13722391/14688
0 576 -24499987/4896
0 577 -89783/216
0 578 808097/4896
0 579 1/4
0 580 3193/306
0 581 54071/612
0 582 4/3
0 583 541/204
0 584 261615775/58752
0 585 -5896681/14688
0 586 -100811/14688
0 587 7137367/2448
0 588 3175829/3672
0 589 -16362155/7344
0 590 162143/816
0 591 58/51
0 592 1404497/2448
0 594 1775/612
0 595 -291759679/58752
0 596 251989/3672
0 597 -739717/612
0 598 1089145/3672
0 599 -29/51
0 600 -58/51
0 601 3017431/3672
0 603 4823/612
0 604 253611061/88128
0 605 -139/17
0 606 -7835335/7344
0 607 58/51
0 608 -107/51
0 609 -10391447/3672
0 610 57/4
0 611 -1111/102
0 612 -611/51
0 613 -481/51
0 614 1067/102
0 615 81/34
0 616 31211/1224
0 617 -1327/102
0 618 -385/51
0 619 -55/17
0 620 -5
0 621 -32525/1224
0 622 -7373/2448
0 623 -484/17
0 624 -139/34
0 625 -499/544
0 626 3455/102
0 627 4715/544
0 628 392/51
0 629 -137/34
0 630 -139/51
0 631 27197/2448
0 632 -59/204
0 633 -403/17
0 634 2921/102
0 635 -160/51
0 636 5
0 637 -29/6
0 638 340742633/176256
0 639 397999/1632
0 640 364807/14688
0 641 -6051503/44064
0 642 -11789371/44064
0 643 -650605/4896
0 644 14969015/14688
0 645 -77/18
0 646 -1037825/2448
0 647 -55/36
0 648 1681/306
0 649 -8515/34
0 651 -1919/612
0 652 1268213/1632
0 653 536309/2448
0 654 -12109/54
0 655 19/18
0 656 -3081569/3672
0 657 69/17
0 658 16747/1836
0 659 -367297/1836
0 660 -230/51
0 661 -38870141/22032
0 662 12131/612
0 663 10386419/3672
0 664 407/153
0 665 -2305/68
0 666 11922851/7344
0 668 5767/306
0 669 16
0 670 5995/1224
0 671 1613/612
0 672 -4703/612
0 673 40175/2448
0 674 44956/153
0 675 12175/1224
0 676 2633/1224
0 677 -1715/612
0 679 -478327/2448
0 680 294239/2448
0 681 -117/17
0 682 -6229/1224
0 683 3041/816
0 684 6199/612
0 685 -2633/816
0 686 2293/408
0 687 10379/1224
0 688 -331/612
0 689 142133/816
0 690 -11043/136
0 691 -108299/816
0 692 317/51
0 693 -37273/1224
0 696 -548102/1377
0 697 4389871/7344
0 698 115486/1377
0 699 -3560075/7344
0 700 35/36
0 701 -1186163/3672
0 702 -10393/918
0 703 -26833/1836
0 704 14671/72
0 706 4679/612
0 707 8096425/22032
0 708 -1327/204
0 709 8014831/3672
0 710 20830/459
0 711 19840/459
0 712 -413033/1836
0 714 -1234/153
0 715 -16
0 716 4841/459
0 717 4985/612
0 718 -87877/3672
0 719 24359/612
0 720 64465/153
0 721 96695/3672
0 722 3965/1224
0 723 -4883/612
0 724 -545839/1836
0 725 565139/3672
0 726 -10807/918
0 727 -103/408
0 728 3557/816
0 729 68225/3672
0 730 -3965/816
0 731 5123/612
0 732 1949/408
0 733 -955/1836
0 734 438805/1836
0 735 -136109/1224
0 736 -638711/3672
0 737 11419/918
0 738 -277165/3672
0 739 48354493/44064
0 740 2021921/2448
0 741 -17/6
0 743 1/2
0 744 1/2
0 745 -869/1224
0 746 -5/2
0 747 -1/2
0 749 1/2
0 750 -26241745/7344
0 751 -155/72
0 752 -61291/1224
0 753 -11/18
0 754 -1/2
0 755 -78991/3672
0 756 -3/2
0 757 -13509907/7344
0 758 -11/4
0 759 -1/2
0 760 4/3
0 761 -814/51
0 762 -71/96
0 764 -10907/408
0 765 -3307/204
0 766 3443/68
0 767 -260233/2448
0 768 -2705801/1836
0 769 -8317/136
0 770 -3443/408
0 771 1645/102
0 773 7394333/7344
0 774 -4310543/7344
0 775 23089/612
0 776 8443/408
0 777 -3205/272
0 778 -34591/612
0 779 3477/272
0 780 -12539/408
0 781 -12395/408
0 782 185/204
0 783 -6304477/7344
0 784 489371/1224
0 785 1589467/2448
0 786 -22307/612
0 787 231053/1224
0 791 1
0 793 23/12
0 794 25/36
0 795 3/4
0 796 13/72
0 797 -3/4
0 798 -13/24
0 799 5/12
0 801 -5/4
0 802 23/6
0 803 -56/9
0 804 16/3
0 805 -3
0 806 -29/4
0 807 109/36
0 809 47/36
0 811 -13/3
0 812 5/6
0 813 97/16
0 814 -31/2
0 815 3/4
0 816 1/2
0 817 -1/4
0 818 2/3
0 820 -1/2
0 822 -47/54
0 823 -2/9
0 825 -13/9
0 826 -319/36
0 827 -13/9
0 828 -49/18
0 829 -2/3
0 830 -197/72
0 831 19/18
0 832 -1/2
0 834 -1/2
0 836 1/4
0 839 -1/3
0 841 8
0 842 -1/2
0 843 3/2
0 844 1/4
0 845 -2
0 846 1/2
0 848 1/4
0 849 -4/3
0 850 1/2
0 851 16
0 852 -1/2
0 854 -1
0 855 -3/2
0 856 1
0 859 -95/24
0 860 -14/3
0 861 -5/2
0 862 -1/6
0 863 7/6
0 864 -13/6
0 865 7/8
0 866 -1/2
0 867 -1/4
0 868 1/4
0 871 -1/24
0 872 1/9
0 873 -13/6
0 874 -3/4
0 875 13/12
0 876 -1/12
0 877 19/12
0 878 -7/12
0 879 19/4
0 880 1/4
0 881 -1/2
0 882 -16
0 884 -16
0 885 32
0 887 1/2
0 889 -1/4
0 891 -1311228409/5287680
0 892 -22912897/7344
1 9 1/2
1 11 -1/2
1 12 1/4
1 13 -1/4
1 15 1/4
1 17 -1/2
1 19 -1/2
1 25 1/2
1 26 -1/2
1 27 1/2
1 28 1/2
1 29 1/4
1 30 -1/4
1 31 -1/2
1 32 1/4
1 34 -1/2
1 36 1/2
1 38 -1/2
1 39 1/2
1 40 1/2
1 42 1/12
1 48 4415/6528
1 49 379/544
1 50 -9/136
1 51 3053/3264
1 52 2077/3264
1 53 3299/2176
1 54 -1679/408
1 55 563/544
1 56 -9/68
1 57 11/8
1 58 -3/4
1 59 43/68
1 60 -311/272
1 61 27/272
1 62 9/68
1 63 -9/68
1 64 -9/136
1 65 2797/6528
1 66 -3523/816
1 67 -2541/1088
1 68 5203/1088
1 69 6833/3264
1 70 -651/544
1 71 -2391/544
1 72 -2189/1088
1 73 2525/1088
1 74 31/136
1 75 -111/272
1 77 -9/68
1 78 -1605/1088
1 79 -3/8
1 80 -1/16
1 81 22973/4352
1 82 317/1632
1 83 35/544
1 84 -1289/1088
1 85 95/1088
1 86 9/136
1 87 -1363/1088
1 88 35/544
1 89 9/68
1 90 -9/68
1 91 1/272
1 92 -495/272
1 93 397/544
1 94 -1
1 95 -601/544
1 96 -5/17
1 97 25/68
1 98 57/68
1 99 27/272
1 100 -145/136
1 102 101/136
1 104 35/272
1 105 1
1 106 -3/16
1 107 -35/272
1 108 53/48
1 109 1049/1632
1 110 -27/272
1 111 27/272
1 112 -1103/544
1 113 -9/136
1 114 9/68
1 115 9/136
1 116 -9/136
1 117 -9/136
1 118 31/136
1 119 -9/136
1 120 35/272
1 121 -35/272
1 122 7373/3264
1 123 -6413/2448
1 124 10589/2176
1 125 -109/816
1 126 -8423/1632
1 127 -1951/544
1 128 11759/3264
1 129 25745/3264
1 130 2489/1632
1 131 -3523/816
1 132 -1403/3264
1 133 8593/3264
1 134 -3/16
1 135 35/272
1 136 -10951/2448
1 137 15481/19584
1 138 -9485/6528
1 139 -3205/1088
1 140 1589/3264
1 141 9781/3264
1 143 -11725/3264
1 145 9/68
1 146 -4477/1632
1 148 -9/136
1 149 107927/39168
1 150 1837/3264
1 151 -317/3264
1 153 -1665/544
1 154 -9/136
1 155 -9/68
1 156 49/96
1 158 9/136
1 159 -110281/39168
1 160 -31/68
1 161 23047/3264
1 162 9/68
1 163 1/272
1 164 12103/3264
1 165 3/8
1 166 13/68
1 170 -22
1 171 -23/68
1 172 9/136
1 173 -275/272
1 174 593/1088
1 175 1907/816
1 176 -243/272
1 177 13/136
1 178 -103/272
1 179 1/8
1 180 -4253/3264
1 181 1925/3264
1 182 -325/272
1 183 -31/136
1 184 129/544
1 185 581/272
1 186 823/544
1 187 -131/136
1 188 -457/272
1 189 -15/136
1 190 2041/3264
1 191 -95/136
1 192 -607/1088
1 193 393/272
1 194 -171/136
1 197 -1/8
1 198 -8375/4352
1 199 22709/1632
1 207 -122543/4896
1 208 -286277/14688
1 209 348451/7344
1 210 307973/4896
1 211 -591775/4896
1 212 -2207405/14688
1 213 198181/612
1 214 -3743/204
1 215 7151/306
1 216 4277/272
1 217 -92207/2448
1 218 -277949/4896
1 219 13213/102
1 220 -3155/306
1 221 -58219/612
1 222 107023/816
1 223 178087/1224
1 224 -487607/1224
1 225 -1460771/4896
1 226 34859/51
1 227 72779/544
1 228 -2229821/2448
1 229 -1665763/4896
1 230 -726571/4896
1 231 432607/408
1 232 -262085/4896
1 233 457633/816
1 234 415/408
1 235 2767/51
1 236 -13/12
1 237 205/51
1 238 191383/816
1 240 -10208419/9792
1 241 -17837/1224
1 242 7487/612
1 243 3373/544
1 244 -5243/1632
1 245 -16651/1224
1 246 67367/1632
1 247 -14779/1224
1 248 -6/17
1 249 1799/306
1 250 1153/34
1 251 -38177/612
1 252 -44209/544
1 253 152501/816
1 254 2933/816
1 255 -22601/102
1 256 -81143/1224
1 257 63277/1224
1 258 15335/102
1 259 62449/2448
1 260 -56519/2448
1 261 -64/51
1 262 3853/204
1 264 2135/612
1 265 192275/2448
1 266 9/2
1 267 -45/34
1 268 -1449001/9792
1 269 10145/612
1 270 9/34
1 271 5095/1224
1 272 -9097/306
1 273 -4337/1224
1 274 603691/1224
1 275 -1168625/1224
1 276 743/24
1 277 18930/17
1 278 264641/816
1 279 -379403/1224
1 280 -248593/408
1 281 -130273/612
1 282 205699/408
1 283 55/34
1 284 -2683/34
1 285 227/34
1 286 -2887/306
1 287 -445957/1224
1 288 -141/68
1 289 916315/2448
1 290 208891/612
1 291 -343415/288
1 292 -413179/816
1 293 8823907/4896
1 294 197758/153
1 295 379385/408
1 296 -2403445/612
1 297 -27785/272
1 298 -278553/272
1 299 81/68
1 300 -51481/272
1 301 -6/17
1 302 -200621/408
1 303 -9/2
1 304 45/34
1 305 738745/272
1 306 -100651/288
1 307 -206429/4896
1 308 3541655/2448
1 309 1417271/2448
1 310 -23807/51
1 311 175/204
1 312 117715/272
1 313 31/6
1 314 124/17
1 315 482233/816
1 317 -141/68
1 318 -17586373/9792
1 319 689947/2448
1 320 -159055/144
1 321 -359/204
1 322 17441/51
1 323 1063/51
1 324 12845/612
1 325 263477/612
1 326 141/68
1 327 6373493/9792
1 328 -11/4
1 329 -38609/48
1 330 -3113/102
1 331 -5485/204
1 332 -918997/816
1 334 141/68
1 335 -16
1 336 -397/408
1 337 141/68
1 338 -109/51
1 339 -10927/816
1 340 -17131/68
1 341 -371/408
1 342 141/136
1 343 -141/68
1 345 44331/272
1 346 -88975/816
1 347 1243/102
1 348 587/136
1 349 423/272
1 350 -724/51
1 351 -423/272
1 352 -1243/136
1 353 -813/136
1 354 -127/204
1 355 -121273/816
1 356 7177/102
1 357 99797/816
1 358 -1243/102
1 359 7777/408
1 360 3590533/4896
1 361 -194167/272
1 362 -6733/1224
1 363 -181/102
1 364 5509/816
1 365 12697/2448
1 366 5575/1224
1 367 16171/2448
1 368 1841/306
1 369 -18823/1632
1 370 -8299/4896
1 371 4985/1224
1 372 -43483/1632
1 373 1481/102
1 374 3173/816
1 375 10787/816
1 376 -1201/102
1 377 -761/272
1 378 -17395/2448
1 379 14369/816
1 380 -1421/136
1 381 91883/2448
1 382 371/102
1 384 73/51
1 385 -3/2
1 386 77/12
1 387 371/204
1 388 -33587/918
1 389 -1315/1836
1 390 63/136
1 391 6497/612
1 392 -3601/204
1 393 26021/1224
1 394 -6401/408
1 395 -5737/816
1 396 -6/17
1 397 5557/816
1 398 -15119/2448
1 399 -1895/102
1 400 275/72
1 401 19717/612
1 402 -6803/153
1 403 -64/51
1 404 -1205/102
1 405 274/153
1 406 1301/102
1 407 -139/34
1 408 170231/4896
1 409 36457/306
1 410 -1105871/4896
1 411 19565/204
1 412 277751/1224
1 413 74339/612
1 414 -7211/48
1 415 -667243/2448
1 416 -7297/408
1 417 24855/136
1 419 -44395/816
1 420 63/68
1 421 -136723/816
1 422 -19/3
1 423 -140/51
1 424 18109/153
1 425 -169621/14688
1 426 273205/4896
1 427 821/16
1 428 -63613/2448
1 429 -227053/2448
1 430 310693/2448
1 432 -980/153
1 433 9297/136
1 435 103/17
1 436 -554989/9792
1 437 -248921/7344
1 438 171217/2448
1 439 115129/1224
1 440 274/153
1 441 -56/9
1 442 -3059/72
1 444 335/51
1 445 209789/29376
1 446 128/51
1 447 -186089/816
1 448 -548/153
1 449 -2213/612
1 450 -85205/816
1 451 -9/2
1 452 -368/51
1 453 16
1 454 1535/612
1 455 197/102
1 456 -277/306
1 457 -1787/272
1 458 -51433/612
1 459 907/612
1 460 175/102
1 461 371/204
1 462 3/2
1 463 16081/272
1 464 -25751/816
1 465 10777/612
1 466 64/51
1 467 -177/136
1 468 -3032/153
1 469 -435/136
1 470 -131/34
1 471 91/204
1 472 128/153
1 473 -116821/2448
1 474 2197/102
1 475 105785/2448
1 476 -6799/612
1 477 4751/306
1 478 -3/2
1 479 3/2
1 480 794827/29376
1 481 -361531/1224
1 482 -55/3672
1 483 -71/136
1 484 -9397/612
1 485 8005/918
1 486 -168/17
1 487 -9/34
1 488 9/34
1 489 177/136
1 490 8851/1224
1 491 13591/1224
1 492 9997/612
1 493 -2469/136
1 494 35219/1224
1 495 -621/136
1 497 -9667/612
1 498 82/17
1 499 -1205/204
1 500 -74161/14688
1 501 -8815201/14688
1 502 5739059/4896
1 503 -1013263/2448
1 504 -6127297/4896
1 505 -685765/1224
1 506 487685/612
1 507 173937/136
1 508 77681/1224
1 509 -1169273/1224
1 510 81/68
1 511 48823/153
1 512 -3/17
1 513 63/68
1 514 487777/612
1 515 254/51
1 516 -15879061/29376
1 517 307345/7344
1 518 -614303/2448
1 519 -58041/272
1 520 21337/136
1 521 291229/612
1 522 -55/68
1 523 -180775/306
1 524 3109/204
1 525 3989/612
1 526 -107539/306
1 527 -11/12
1 528 3493547/29376
1 529 326833/3672
1 530 -106939/612
1 531 -19/204
1 532 -50954/153
1 533 -193/17
1 534 -11717/612
1 535 823/4
1 536 921/68
1 537 -2526893/7344
1 538 101/12
1 539 153415/153
1 540 757/36
1 541 3799/306
1 542 624275/1224
1 543 257/204
1 544 5329/612
1 545 1205/204
1 546 -21503/1224
1 547 588/17
1 548 85151/204
1 549 24931/1224
1 550 1205/408
1 551 -1205/204
1 553 -356113/1224
1 554 194119/1224
1 555 -3040/153
1 556 -449/408
1 557 1205/272
1 558 31363/1224
1 559 -1205/272
1 560 2377/204
1 561 1471/408
1 562 -347/612
1 563 293011/1224
1 564 -11387/102
1 565 -221083/1224
1 566 6743/306
1 567 -84653/1224
1 568 3009761/29376
1 569 628817/816
1 570 113851/7344
1 571 8238797/14688
1 572 751127/816
1 573 -8978633/7344
1 574 -1873151/1632
1 575 -376089/272
1 576 1131719/306
1 577 772427/1224
1 578 2547893/2448
1 580 -41447/2448
1 581 -55115/2448
1 582 -13/12
1 583 63/68
1 584 -38939405/14688
1 585 8148223/14688
1 586 29661/544
1 587 -44119/18
1 588 -1033091/816
1 589 1704547/2448
1 590 -15439/51
1 591 6/17
1 592 -1931293/2448
1 594 -31/6
1 595 95475721/29376
1 596 -226541/2448
1 597 3873599/2448
1 598 -198193/408
1 599 -3/17
1 600 -6/17
1 601 -744095/612
1 603 -761/102
1 604 -2103299/1728
1 605 -81/34
1 606 1612391/2448
1 607 6/17
1 608 -39/68
1 609 244723/144
1 610 9/2
1 611 215/34
1 612 -237/68
1 613 -48/17
1 614 219/68
1 615 -381/272
1 616 -8137/612
1 617 -66/17
1 618 -147/68
1 619 -63/68
1 620 -3/2
1 621 4363/2448
1 622 -1063/2448
1 623 -585/68
1 624 -81/68
1 625 111/68
1 626 699/68
1 627 195/68
1 628 171/68
1 629 -39/34
1 630 -27/34
1 631 -7223/2448
1 632 473/102
1 633 -3407/816
1 634 585/68
1 635 -75/68
1 636 3/2
1 637 -3/2
1 638 -33615517/29376
1 639 63101/612
1 640 -66871/1836
1 641 2808047/14688
1 642 120323/459
1 643 1037735/4896
1 644 -574747/816
1 645 -5/6
1 646 1433705/2448
1 647 -31/12
1 648 -577/51
1 649 211321/612
1 651 509/102
1 652 -15167323/29376
1 653 -804883/2448
1 654 -424423/2448
1 655 5/3
1 656 744211/612
1 657 73/68
1 658 -3461/612
1 659 382685/1224
1 660 45/17
1 661 31849223/29376
1 662 -5/102
1 663 -1819163/816
1 664 -832/51
1 665 246/17
1 666 -3042325/2448
1 668 -983/102
1 669 -16
1 670 -1663/204
1 671 -509/102
1 672 1595/102
1 673 -25589/816
1 674 -125933/306
1 675 -3835/204
1 676 -509/204
1 677 509/102
1 679 705919/2448
1 680 -380605/2448
1 681 215/17
1 682 -5/204
1 683 -509/136
1 684 -1867/102
1 685 509/136
1 686 -645/68
1 687 -965/204
1 688 55/102
1 689 -587195/2448
1 690 7495/68
1 691 48833/272
1 692 -215/17
1 693 12049/204
1 696 5694299/29376
1 697 -304387/408
1 698 -461677/3672
1 699 62677/136
1 700 -5/6
1 701 305567/612
1 702 10981/612
1 703 10385/612
1 704 -2848/9
1 706 -779/102
1 707 38807/1224
1 708 63/34
1 709 -453607/204
1 710 -28427/612
1 711 -18437/612
1 712 -386821/1224
1 714 -305/102
1 715 16
1 716 -15059/1224
1 717 -779/102
1 718 29081/1224
1 719 -10577/204
1 720 -192941/306
1 721 -4349/153
1 722 -779/204
1 723 779/102
1 724 90481/204
1 725 -16053/68
1 726 5711/306
1 727 63/68
1 728 -779/136
1 729 -33229/1224
1 730 779/136
1 731 -5711/408
1 732 -353/68
1 733 19/306
1 734 -222877/612
1 735 8504/51
1 736 338821/1224
1 737 -5711/306
1 738 27131/306
1 739 -3451211/4896
1 740 -493975/408
1 741 11/4
1 745 -2051/408
1 746 1
1 750 1302103/612
1 751 103/24
1 752 14519/408
1 753 13/6
1 755 19985/1224
1 756 -11/4
1 757 664327/612
1 758 -3/4
1 760 -1/12
1 761 79/17
1 762 27/32
1 763 16
1 764 865/68
1 765 79/17
1 766 -1339/68
1 767 6325/102
1 768 268237/306
1 769 472/17
1 770 79/34
1 771 -79/17
1 773 -369611/612
1 774 52325/153
1 775 -1205/51
1 776 -70/17
1 777 237/68
1 778 6941/204
1 779 -237/68
1 780 713/34
1 781 209/17
1 782 10/17
1 783 314125/612
1 784 -16027/68
1 785 -81197/204
1 786 2189/102
1 787 -4979/51
1 790 1/2
1 791 1
1 792 -1
1 793 -15/4
1 794 13/12
1 795 3/4
1 796 -23/24
1 797 -3/4
1 798 11/8
1 799 -13/12
1 801 -1
1 802 -20/3
1 803 13/3
1 804 -10/3
1 805 7
1 806 15/4
1 807 -5/4
1 809 17/12
1 811 5/2
1 812 -11/3
1 813 -29/4
1 814 9
1 815 -3/4
1 818 7/3
1 822 13/18
1 823 5/6
1 825 13/6
1 826 20/3
1 827 11/3
1 828 13/3
1 829 -3
1 830 13/6
1 831 5/3
1 836 1/4
1 838 1/2
1 839 -1
1 842 -3/2
1 843 -1
1 846 -1/2
1 848 -1/4
1 849 -3/4
1 850 -1
1 855 -5/2
1 858 1
1 859 -5/3
1 860 -1
1 861 -3/2
1 862 -1/2
1 863 1
1 864 2/3
1 872 -1/4
1 875 1/2
1 877 1/2
1 879 -2
1 883 8
1 885 -32
1 888 -1/2
1 889 -1/2
1 891 140573677/881280
1 892 193801/102
2 0 -15023/1296
2 1 14/3
2 2 1477/108
2 4 -13/2
2 5 551/108
2 6 551/108
2 7 -803/54
2 8 581/108
2 9 1/54
2 10 6
2 11 -151/9
2 12 205/18
2 13 -205/18
2 14 -905/54
2 15 -1093/216
2 16 161/54
2 17 -2003/108
2 18 196/9
2 19 -1
2 20 -214/9
2 21 -485/108
2 22 -6
2 23 6
2 24 161/54
2 25 3815/216
2 26 -151/9
2 27 151/9
2 28 151/9
2 29 -55/8
2 30 -275/36
2 31 16
2 32 -55/8
2 33 241/9
2 34 -392/27
2 35 -2003/54
2 36 -6
2 37 161/54
2 38 6
2 39 2327/108
2 40 -319/27
2 42 -1121/72
2 48 -1889/288
2 49 -127/24
2 50 7/18
2 51 -991/144
2 52 -101/144
2 53 -1585/96
2 54 73/2
2 55 -133/72
2 56 7/9
2 57 -89/6
2 58 100/9
2 59 -1/9
2 60 -43/36
2 61 -7/12
2 62 -7/9
2 63 7/9
2 64 7/18
2 65 -5675/288
2 66 2261/36
2 67 2305/144
2 68 -9367/144
2 69 -3751/144
2 70 1225/72
2 71 2683/72
2 72 1235/48
2 73 -1739/48
2 74 -19/6
2 75 569/36
2 77 7/9
2 78 5429/144
2 79 97/6
2 80 79/36
2 81 -46559/1728
2 82 -161/24
2 83 -31/24
2 84 -215/72
2 85 3
2 86 -7/18
2 87 19/36
2 88 -31/24
2 89 -7/9
2 90 7/9
2 91 65/36
2 92 467/24
2 93 -89/18
2 94 5/3
2 95 163/9
2 96 -22/3
2 97 -14/9
2 98 53/9
2 99 -7/12
2 100 37/18
2 102 13/2
2 104 -31/12
2 106 41/3
2 107 31/12
2 108 -2081/432
2 109 229/216
2 110 7/12
2 111 -7/12
2 112 -187/72
2 113 7/18
2 114 -7/9
2 115 -7/18
2 116 7/18
2 117 7/18
2 118 -19/6
2 119 7/18
2 120 -31/12
2 121 31/12
2 122 827/432
2 123 19451/432
2 124 -25099/288
2 125 295/18
2 126 13027/144
2 127 499/12
2 128 -7457/144
2 129 -1507/16
2 130 -973/72
2 131 2261/36
2 132 -419/144
2 133 -10307/144
2 134 -29/6
2 135 -31/12
2 136 31049/864
2 137 -1663/864
2 138 1813/96
2 139 1807/144
2 140 -1759/144
2 141 -4259/144
2 143 5311/144
2 145 -7/9
2 146 767/72
2 147 -3
2 148 7/18
2 149 -19507/1728
2 150 -1247/144
2 151 1739/144
2 153 3019/72
2 154 7/18
2 155 7/9
2 156 -1289/72
2 157 -3
2 158 -7/18
2 159 12865/576
2 160 19/3
2 161 -13625/144
2 162 -7/9
2 163 65/36
2 164 -4385/144
2 165 -61/6
2 166 -43/9
2 171 269/36
2 172 56/9
2 173 -151/18
2 174 -289/144
2 175 -101/4
2 176 347/36
2 177 89/18
2 178 31/12
2 179 11/3
2 180 3115/144
2 181 -739/144
2 182 91/4
2 183 19/6
2 184 -1/12
2 185 -443/18
2 186 -23/4
2 187 -58/9
2 188 13/4
2 189 19/9
2 190 -569/48
2 191 19/9
2 192 3347/144
2 193 -91/4
2 194 10/3
2 196 -11/3
2 197 79/18
2 198 -10829/1728
2 199 -9949/54
2 207 563/216
2 208 1189835/7344
2 210 -437825/7344
2 211 601/48
2 212 -563/432
2 213 -4675/216
2 214 2511/34
2 215 -286/51
2 216 -243347/918
2 217 277367/918
2 218 1053047/2448
2 219 -4453199/3672
2 221 142/51
2 225 14947/306
2 226 -465449/3672
2 227 -233599/2448
2 228 1462361/3672
2 229 9739/216
2 230 -107/48
2 231 -13555/108
2 232 -1135/144
2 233 1577/72
2 235 -271/36
2 238 -485/36
2 239 -1
2 240 17461/216
2 241 8471/204
2 242 -572/51
2 243 12517/102
2 244 -1147/12
2 245 572/51
2 246 -10633/204
2 247 143/17
2 248 284/51
2 249 572/51
2 250 -572/51
2 251 -286/51
2 252 10123967/7344
2 253 -10503077/3672
2 254 19597/612
2 255 4103941/1224
2 256 3784915/3672
2 257 -1099057/1224
2 258 -2177593/1224
2 259 -971537/1224
2 260 166901/102
2 261 1287/34
2 262 -66593/153
2 264 -572/51
2 265 -411275/306
2 266 -144
2 267 -143/6
2 268 4626799/4896
2 270 -71/17
2 275 -284/51
2 276 284/51
2 277 142/51
2 290 -8969849/22032
2 291 7026725/7344
2 292 -608215/7344
2 293 -3567983/3672
2 294 -244753/459
2 295 363169/918
2 296 1707359/1836
2 297 172901/918
2 298 -2155535/3672
2 299 -639/34
2 300 275695/1836
2 301 284/51
2 302 378983/918
2 303 70
2 304 71/6
2 305 -20713469/44064
2 306 51707/648
2 307 -3062/27
2 308 -15563/72
2 309 -1975/216
2 310 53905/216
2 312 -2269/54
2 315 -24293/216
2 318 485111/2592
2 319 2611/216
2 320 -2453/216
2 322 31/12
2 325 9445/216
2 327 -328273/2592
2 329 5885/108
2 332 5167/54
2 333 2
2 339 -5/6
2 340 575/54
2 345 -1087/108
2 346 88/27
2 349 3/2
2 351 1/2
2 355 827/108
2 356 -101/36
2 357 -5
2 360 -23957/432
2 361 199/6
2 362 17335/204
2 363 1001/68
2 364 10133/1632
2 365 -125989/1632
2 366 286/51
2 367 25045/1632
2 368 1001/68
2 369 -497/68
2 370 572/51
2 371 -572/51
2 372 -1859/102
2 373 -139877/544
2 374 238847/1632
2 375 -619/204
2 376 -422239/1632
2 377 2371/204
2 378 -2237/204
2 379 2451/34
2 380 143/17
2 381 -1195/204
2 382 -1001/17
2 384 1001/34
2 385 3
2 386 -4085/18
2 387 -1001/34
2 388 -25/32
2 389 -10153/612
2 390 -497/68
2 391 -143/17
2 392 143/17
2 393 8437/204
2 395 -284/51
2 396 284/51
2 397 923/102
2 398 -286/51
2 399 572/51
2 400 286/51
2 401 -286/51
2 402 -286/51
2 403 1287/34
2 405 -286/51
2 406 1001/34
2 407 -1001/34
2 408 -10439/306
2 409 -78036109/44064
2 410 1969249/544
2 411 -8922649/7344
2 412 -55572359/14688
2 413 -692171/408
2 414 8799559/3672
2 415 3545761/918
2 416 107608/459
2 417 -10659317/3672
2 419 2988929/3672
2 420 -497/34
2 421 9850625/3672
2 422 677/9
2 423 749/17
2 424 -139417057/88128
2 425 839395/11016
2 426 -342277/459
2 427 -103639/204
2 428 2038411/3672
2 429 4655597/3672
2 430 -6093485/3672
2 432 572/51
2 433 -821845/918
2 434 -5
2 435 -286/51
2 436 33345767/88128
2 437 1038461/3672
2 438 -2218591/3672
2 439 -247067/204
2 440 -286/51
2 441 -572/51
2 442 79043/108
2 443 1
2 444 286/51
2 445 -37648283/44064
2 446 -1287/17
2 447 12138923/3672
2 448 572/51
2 449 -1859/102
2 450 2767609/1836
2 451 148
2 452 2717/51
2 454 -11297/102
2 455 -4576/51
2 456 10439/102
2 457 20735/408
2 458 2196683/1836
2 459 -6292/51
2 460 -7007/102
2 461 -1001/34
2 462 -143/3
2 463 -3380719/3672
2 464 861371/1836
2 465 -9295/34
2 466 -1287/34
2 467 7553/272
2 468 33319/102
2 469 97429/816
2 470 2717/34
2 471 -1859/51
2 472 -429/17
2 473 659825/918
2 474 -86425/306
2 475 -955235/1224
2 476 9295/34
2 477 -3575/102
2 478 143/3
2 479 -143/3
2 480 10023691/29376
2 481 23182283/7344
2 482 1/2
2 483 5041/612
2 486 -2
2 487 71/17
2 488 -71/17
2 489 -4189/204
2 500 13/4
2 505 142/51
2 506 -284/51
2 507 -142/51
2 508 142/51
2 509 142/51
2 510 -639/34
2 512 142/51
2 513 -497/34
2 515 497/34
2 516 5183/306
2 568 -5/2
2 569 16
2 570 23942503/44064
2 571 -51290747/44064
2 572 978461/2448
2 573 17206049/14688
2 574 202899/272
2 575 -6592393/7344
2 576 -5695439/3672
2 577 7823/1836
2 578 892253/918
2 580 -720833/3672
2 581 -2956877/3672
2 582 -11/18
2 583 -497/34
2 584 53758255/88128
2 585 -1886365/11016
2 586 845945/1836
2 587 2142275/3672
2 588 -146843/612
2 589 -254491/306
2 590 81533/153
2 591 -284/51
2 592 1460681/3672
2 593 -1
2 594 142/51
2 595 -44291215/88128
2 596 -274229/3672
2 597 1001917/3672
2 598 354259/1224
2 599 142/51
2 600 284/51
2 601 -66895/216
2 602 1
2 603 -142/51
2 604 18171287/44064
2 605 639/17
2 606 -3570959/3672
2 607 -284/51
2 608 923/102
2 609 -919699/1836
2 610 -70
2 611 -1349/51
2 612 5609/102
2 613 2272/51
2 614 -5183/102
2 615 -6997/408
2 616 -564395/1836
2 617 3124/51
2 618 3479/102
2 619 497/34
2 620 71/3
2 621 956341/3672
2 622 -63361/918
2 623 4615/34
2 624 639/34
2 625 2597/816
2 626 -16543/102
2 627 -9071/272
2 628 -1349/34
2 629 923/51
2 630 213/17
2 631 -314161/1836
2 632 15901/306
2 633 86759/408
2 634 -4615/34
2 635 1775/102
2 636 -71/3
2 637 71/3
2 638 1312073/29376
2 639 -11580971/7344
2 640 16613/1296
2 641 -569/9
2 642 -4885/72
2 643 27803/432
2 644 37661/216
2 646 -29279/216
2 649 -11741/108
2 650 1
2 652 200431/2592
2 653 -95/108
2 654 -12629/108
2 656 -1585/72
2 659 9649/108
2 661 -27233/162
2 663 72389/216
2 666 51959/216
2 667 -2
2 673 -137/72
2 674 2384/27
2 679 -14317/216
2 680 7687/216
2 683 5/2
2 685 3/2
2 689 12197/216
2 690 -65/3
2 691 -3305/72
2 696 11209/864
2 697 -995/3
2 698 -283/72
2 699 325/72
2 701 557/36
2 704 -775/36
2 705 1
2 707 48127/864
2 709 -829/72
2 712 -6481/72
2 713 -2
2 719 71/72
2 720 -485/18
2 724 1607/72
2 725 -635/72
2 728 -3/2
2 730 -1/2
2 734 -1303/72
2 735 209/36
2 736 103/8
2 739 13871/288
2 740 -250/9
2 746 47/12
2 748 -2
2 750 -3401/18
2 756 197/12
2 757 -4537/36
2 758 95/6
2 760 -25/9
2 762 -1/4
2 767 7/4
2 768 -72
2 773 1945/36
2 774 -1081/36
2 777 -5/2
2 779 -3/2
2 783 -1657/36
2 784 56/3
2 785 1369/36
2 790 -1/2
2 791 -2
2 792 1
2 798 25/18
2 799 -5/9
2 801 14/9
2 802 -451/18
2 804 -13/2
2 805 35/6
2 807 -19/9
2 809 19/9
2 811 425/18
2 812 8/9
2 813 -347/24
2 815 3/2
2 818 -1/3
2 832 1/2
2 839 2
2 842 2
2 846 1
2 847 3
2 848 1/2
2 849 1/2
2 852 1/2
2 854 -1
2 855 -11
2 856 17/2
2 858 -1
2 859 211/36
2 860 283/6
2 861 -7
2 862 -27/2
2 863 27
2 864 -11
2 865 -115/12
2 867 -1/2
2 869 1
2 871 65/12
2 872 43/12
2 873 131/3
2 876 -1
2 878 -1
2 879 30
2 886 1/2
2 888 7/2
2 890 -5/2
2 891 -122377/5760
2 892 5585/18
3 0 15023/1296
3 1 -14/3
3 2 -1477/108
3 3 163/12
3 4 -85/12
3 5 -551/108
3 6 -551/108
3 7 139/108
3 8 -581/108
3 9 -1/54
3 10 437/36
3 11 -49/36
3 12 27/4
3 13 -27/4
3 14 -149/108
3 15 1093/216
3 16 751/54
3 17 179/108
3 18 -131/36
3 19 -617/36
3 20 62/9
3 21 -2813/216
3 22 -437/36
3 23 437/36
3 24 751/54
3 25 -4/27
3 26 -49/36
3 27 49/36
3 28 49/36
3 29 55/8
3 30 275/36
3 31 -16
3 32 55/8
3 33 -241/9
3 34 -2911/108
3 35 -473/108
3 36 6
3 37 913/54
3 38 -6
3 39 -179/108
3 40 319/27
3 42 907/72
3 48 -8587/4896
3 49 199/136
3 50 -29/51
3 51 32423/2448
3 52 -16499/2448
3 53 2173/1632
3 54 3439/306
3 55 79/408
3 56 -31/102
3 57 -2/3
3 58 -1/2
3 59 -37/102
3 60 -359/204
3 61 7/68
3 62 -37/102
3 63 -269/102
3 64 401/102
3 65 -156461/4896
3 66 28283/612
3 67 -13627/816
3 68 -15233/272
3 69 -37771/2448
3 70 2113/136
3 71 11899/408
3 72 2223/272
3 73 -8679/272
3 74 -45/68
3 75 1931/204
3 76 3/2
3 77 37/102
3 78 20693/816
3 80 1/4
3 81 -48827/9792
3 82 -79/408
3 83 -69/136
3 84 -1709/816
3 85 517/272
3 86 21/17
3 87 -2303/816
3 88 -275/408
3 89 31/102
3 90 -92/51
3 91 643/204
3 92 -515/408
3 93 -431/136
3 94 -5/6
3 95 635/136
3 96 1687/408
3 97 61/51
3 98 -1891/204
3 99 40/17
3 100 -127/34
3 101 2/3
3 102 -133/102
3 104 -71/204
3 106 4
3 107 -65/204
3 108 223/36
3 109 1307/1224
3 110 11/17
3 111 40/17
3 112 -2573/408
3 113 95/102
3 114 58/51
3 115 -401/102
3 116 -575/204
3 117 124/51
3 118 -45/68
3 119 -211/102
3 120 -241/204
3 121 -65/204
3 122 3221/612
3 123 103673/3672
3 124 -86813/1632
3 125 16409/612
3 126 71407/1224
3 127 2699/136
3 128 -86719/2448
3 129 -123577/2448
3 130 3617/1224
3 131 28283/612
3 132 -50429/2448
3 133 -99185/2448
3 134 10/3
3 135 65/204
3 136 138467/7344
3 137 16831/14688
3 138 41341/4896
3 139 2135/816
3 140 -25405/2448
3 141 -31349/2448
3 142 3/2
3 143 49829/2448
3 145 -37/102
3 146 14417/1224
3 147 3/2
3 148 -29/51
3 149 -87787/29376
3 150 -4321/2448
3 151 25261/2448
3 152 3/2
3 153 3737/408
3 154 -29/51
3 155 -269/102
3 156 -977/72
3 157 3/2
3 158 29/51
3 159 279809/29376
3 160 -57/34
3 161 -95423/2448
3 162 58/51
3 163 779/204
3 164 -57695/2448
3 165 -3
3 166 7/102
3 170 -176/3
3 171 23/17
3 172 7/102
3 173 -12/17
3 174 3559/816
3 175 -7999/612
3 176 203/102
3 177 7/204
3 178 -65/204
3 180 30337/2448
3 181 -25189/2448
3 182 23/204
3 183 -239/204
3 184 -469/136
3 185 12/17
3 186 -701/408
3 187 497/204
3 188 8/17
3 189 15/34
3 190 -30161/2448
3 191 893/204
3 192 10763/816
3 193 -23/204
3 194 -355/68
3 197 1/2
3 198 -32573/3264
3 199 4055/1224
3 207 -37075/14688
3 208 -3291101/44064
3 209 135647/44064
3 210 51559/1632
3 211 -108463/29376
3 212 1251887/88128
3 213 -12833/3672
3 214 -2183/72
3 215 49105/7344
3 216 36773/306
3 217 -952757/7344
3 218 -2824421/14688
3 219 146719/272
3 220 1495/918
3 221 3293/459
3 222 -1039/1224
3 223 -100427/14688
3 224 -2206/459
3 225 -497897/14688
3 226 998489/14688
3 227 76237/7344
3 228 -165527/918
3 229 -27569/3264
3 230 698653/9792
3 231 -26029/612
3 232 749299/14688
3 233 -1536047/7344
3 234 -3421/2448
3 235 293/102
3 236 -1/36
3 237 65/306
3 238 12731/1224
3 239 1/2
3 240 3978205/29376
3 241 -7960/459
3 242 1207/432
3 243 -12211/192
3 244 468257/9792
3 245 -7397/1836
3 246 137611/9792
3 247 -10841/7344
3 248 -142/51
3 249 -8771/1836
3 250 -95/34
3 251 -5231/1836
3 252 -3070357/4896
3 253 713867/544
3 254 -6253/612
3 255 -7537883/4896
3 256 -6977801/14688
3 257 3024701/7344
3 258 982283/1224
3 259 1395317/3672
3 260 -84721/108
3 261 -22871/1224
3 262 130201/612
3 263 3
3 264 9379/3672
3 265 2311489/3672
3 266 72
3 267 5693/408
3 268 -165809/432
3 269 -17413/7344
3 270 71/34
3 271 -499/7344
3 272 37705/7344
3 273 -8887/7344
3 274 -85883/3672
3 275 166441/3672
3 276 -8591/1224
3 277 -341/6
3 278 -78941/4896
3 279 128381/7344
3 280 10159/612
3 281 70535/7344
3 282 -40739/1224
3 283 1/17
3 284 2111/408
3 285 -155/408
3 286 -6793/3672
3 287 172603/7344
3 288 277/136
3 289 633271/29376
3 290 18524765/88128
3 291 -6237743/14688
3 292 382219/1728
3 293 8656415/29376
3 294 2170735/14688
3 295 -7867925/14688
3 296 863713/14688
3 297 -1138253/14688
3 298 9942575/14688
3 299 639/68
3 300 -624823/7344
3 301 -142/51
3 302 -394957/1836
3 303 -35
3 304 -3245/408
3 305 -37355905/176256
3 306 70019/44064
3 307 1986761/14688
3 308 -392959/3672
3 309 -6377/48
3 310 -2423519/14688
3 311 -193/1224
3 312 23657/918
3 313 -41/18
3 314 -325/102
3 315 234235/14688
3 317 277/136
3 318 20396173/88128
3 319 -389171/4896
3 320 1271411/4896
3 321 1127/1224
3 322 -62029/2448
3 323 -5497/1224
3 324 -1927/459
3 325 -2164567/14688
3 326 -277/136
3 327 3252137/176256
3 328 805/408
3 329 -83359/7344
3 330 4409/612
3 331 10783/1224
3 332 639791/7344
3 333 -1
3 334 -277/136
3 335 -16
3 336 -3365/2448
3 337 -277/136
3 338 2711/612
3 339 -281/204
3 340 -24335/1836
3 341 -9223/2448
3 342 -277/272
3 343 277/136
3 345 5228/459
3 346 -17855/7344
3 347 -1621/612
3 348 823/816
3 349 -1239/544
3 350 1403/612
3 351 695/544
3 352 2029/816
3 353 -3/272
3 354 233/612
3 355 -2995/459
3 356 2555/816
3 357 2005/1224
3 358 1621/612
3 359 11213/2448
3 360 -10173635/58752
3 361 -12553/544
3 362 -351413/7344
3 363 -5957/1224
3 364 -29725/9792
3 365 1117327/29376
3 366 -30773/3672
3 367 -218735/29376
3 368 -1189/432
3 369 27601/9792
3 370 -3883/1728
3 371 4631/918
3 372 -851/9792
3 373 1238917/9792
3 374 -770959/9792
3 375 -2987/4896
3 376 1372093/9792
3 377 -1487/544
3 378 101521/14688
3 379 -230201/4896
3 380 94/51
3 381 -170585/14688
3 382 3472/153
3 383 3/2
3 384 -1495/1224
3 385 -3/2
3 386 4085/36
3 387 1736/153
3 388 2172131/88128
3 389 171251/22032
3 390 497/136
3 391 545/459
3 392 263/153
3 393 -90877/3672
3 394 -1079/306
3 395 -12713/4896
3 396 -142/51
3 397 4193/4896
3 398 102785/14688
3 399 158/153
3 400 -92725/7344
3 401 -24995/7344
3 402 18839/3672
3 403 -22871/1224
3 404 -5269/612
3 405 -3031/918
3 406 169/72
3 407 169/24
3 408 906595/29376
3 409 23782225/29376
3 410 -48978925/29376
3 411 897091/1632
3 412 51357013/29376
3 413 2843563/3672
3 414 -449095/408
3 415 -12908677/7344
3 416 -45143/408
3 417 96121/72
3 419 -886763/2448
3 420 497/68
3 421 -3049895/2448
3 422 -677/18
3 423 -11417/612
3 424 41859301/58752
3 425 -683099/22032
3 426 1254673/3672
3 427 179029/816
3 428 -1936957/7344
3 429 -4177063/7344
3 430 5499805/7344
3 431 -3
3 432 -2875/918
3 433 246083/612
3 434 5/2
3 435 -69/34
3 436 -3066365/19584
3 437 -2856701/22032
3 438 2028019/7344
3 439 2065039/3672
3 440 -2113/918
3 441 157/27
3 442 -73949/216
3 443 -1/2
3 444 -406/153
3 445 35506877/88128
3 446 22871/612
3 447 -72739/48
3 448 2572/459
3 449 -13925/1836
3 450 -140603/204
3 451 -74
3 452 -9983/612
3 453 16
3 454 26426/459
3 455 29521/612
3 456 -214549/3672
3 457 -17839/816
3 458 -2011097/3672
3 459 248831/3672
3 460 44107/1224
3 461 1736/153
3 462 143/6
3 463 1048007/2448
3 464 -32992/153
3 465 245341/1836
3 466 22871/1224
3 467 -18529/1632
3 468 -586627/3672
3 469 -33853/544
3 470 -15461/408
3 471 25553/1224
3 472 22871/1836
3 473 -1220315/3672
3 474 77867/612
3 475 2744003/7344
3 476 -58849/459
3 477 10925/3672
3 478 -143/6
3 479 143/6
3 480 -33983167/176256
3 481 -21808405/14688
3 482 61451/44064
3 483 -5041/1224
3 484 -8581/7344
3 485 85589/22032
3 486 -853/144
3 487 -71/34
3 488 71/34
3 489 4189/408
3 490 -8153/3672
3 491 -5969/3672
3 492 8849/918
3 493 845/204
3 494 -43049/1836
3 495 4645/816
3 497 -1570/459
3 498 677/204
3 499 -5269/1224
3 500 1562485/88128
3 501 1714465/88128
3 502 -1537865/29376
3 503 124403/7344
3 504 1727317/29376
3 505 279323/14688
3 506 -49315/1836
3 507 -42697/816
3 508 -21019/3672
3 509 151105/3672
3 510 639/68
3 511 -10855/918
3 512 -71/51
3 513 497/68
3 514 -302927/7344
3 515 -3677/1224
3 516 2085079/176256
3 517 5351/11016
3 518 109607/14688
3 519 4751/408
3 520 -5021/816
3 521 -61867/3672
3 522 2803/408
3 523 139831/7344
3 524 -746/153
3 525 584/459
3 526 21889/1836
3 527 -415/72
3 528 -2614667/176256
3 529 -76829/11016
3 530 4217/459
3 531 -2885/1224
3 532 141505/7344
3 533 -1553/408
3 534 3131/918
3 535 -509/48
3 536 147/136
3 537 3613051/88128
3 538 -19531/1224
3 539 -159667/3672
3 540 14599/918
3 541 -34775/3672
3 542 -91141/3672
3 543 13777/1224
3 544 15121/7344
3 545 5269/1224
3 546 -31271/3672
3 547 223/272
3 548 -10345/612
3 549 46049/7344
3 550 5269/2448
3 551 -5269/1224
3 553 102775/7344
3 554 -47363/3672
3 555 -13291/1836
3 556 13775/2448
3 557 5269/1632
3 558 26239/3672
3 559 -5269/1632
3 560 -4967/2448
3 561 1883/2448
3 562 160/459
3 563 -106327/7344
3 564 11651/2448
3 565 121177/7344
3 566 3713/918
3 567 -128083/7344
3 568 -6986489/176256
3 569 -60797/1632
3 570 -23450455/88128
3 571 43164749/88128
3 572 -1107131/2754
3 573 -27975787/88128
3 574 -2074601/9792
3 575 23123479/29376
3 576 1668739/14688
3 577 -42233/288
3 578 -10751641/14688
3 580 698189/7344
3 581 2895065/7344
3 582 11/36
3 583 497/68
3 584 37553681/176256
3 585 438167/44064
3 586 -2299967/7344
3 587 1711709/14688
3 588 5896877/14688
3 589 5668559/14688
3 590 -1062893/4896
3 591 142/51
3 592 -1355977/14688
3 593 1/2
3 594 41/612
3 595 -62141405/176256
3 596 206201/3672
3 597 -223405/459
3 598 -404645/14688
3 599 -71/51
3 600 -142/51
3 601 6233627/14688
3 602 -1/2
3 603 2825/612
3 604 682535/88128
3 605 -639/34
3 606 2508325/7344
3 607 142/51
3 608 -923/204
3 609 -16355/216
3 610 35
3 611 320/51
3 612 -5609/204
3 613 -1136/51
3 614 5183/204
3 615 6793/816
3 616 549707/3672
3 617 -1562/51
3 618 -3479/204
3 619 -497/68
3 620 -71/6
3 621 -938593/7344
3 622 30839/918
3 623 -4615/68
3 624 -639/68
3 625 -2597/1632
3 626 16543/204
3 627 9071/544
3 628 1349/68
3 629 -923/102
3 630 -213/34
3 631 307123/3672
3 632 -15289/612
3 633 -85603/816
3 634 4615/68
3 635 -1775/204
3 636 71/6
3 637 -71/6
3 638 35718569/176256
3 639 11375339/14688
3 640 -7789/44064
3 641 502099/44064
3 642 -281183/22032
3 643 -43805/459
3 644 68351/4896
3 645 181/72
3 646 -174109/14688
3 647 41/36
3 648 455/153
3 649 21349/3672
3 650 -1/2
3 651 -893/612
3 652 11207507/176256
3 653 28669/432
3 654 960511/7344
3 655 -41/18
3 656 -3487517/14688
3 657 -13/17
3 658 2237/918
3 659 -506827/3672
3 660 -30/17
3 661 -9647353/88128
3 662 -5791/612
3 663 1059187/4896
3 664 863/153
3 665 -110/17
3 666 1447169/14688
3 667 1
3 668 5147/612
3 670 2407/1224
3 671 893/612
3 672 -2543/612
3 673 3753/544
3 674 23317/1836
3 675 5707/1224
3 676 893/1224
3 677 -893/612
3 679 -83507/14688
3 680 30689/14688
3 681 -69/34
3 682 3389/1224
3 683 -127/816
3 684 1999/612
3 685 -1505/816
3 686 139/136
3 687 -253/1224
3 688 -25/153
3 689 57223/14688
3 690 -601/136
3 691 -2647/4896
3 692 69/34
3 693 -16033/1224
3 696 -573707/10368
3 697 2165491/7344
3 698 320885/11016
3 699 -1416181/14688
3 700 7/18
3 701 -214717/1836
3 702 -9373/3672
3 703 -4049/918
3 704 5821/72
3 705 -1/2
3 706 1973/612
3 707 -9672577/176256
3 708 599/204
3 709 7012153/14688
3 710 26011/1836
3 711 3292/459
3 712 1972661/14688
3 713 1
3 714 -2281/612
3 716 14935/3672
3 717 1973/612
3 718 -8173/918
3 719 62981/4896
3 720 2678/17
3 721 35789/3672
3 722 1973/1224
3 723 -1973/612
3 724 -1667315/14688
3 725 840437/14688
3 726 -3097/918
3 727 -421/408
3 728 2585/816
3 729 5351/918
3 730 -1769/816
3 731 3709/1224
3 732 755/408
3 733 131/1836
3 734 1328807/14688
3 735 -8365/204
3 736 -965009/14688
3 737 2179/918
3 738 -96079/3672
3 739 19197085/176256
3 740 523853/2448
3 741 -43/48
3 742 1
3 745 1535/153
3 746 -41/24
3 748 1
3 750 -1172633/3672
3 751 -71/72
3 752 -6583/306
3 753 37/18
3 755 14317/7344
3 756 -203/24
3 757 -537113/3672
3 758 -95/12
3 760 25/18
3 761 -709/102
3 762 -145/192
3 763 16
3 764 -2741/408
3 765 -709/102
3 766 6995/408
3 767 -23507/1224
3 768 -257171/1836
3 769 -575/34
3 770 -709/204
3 771 709/102
3 773 172247/1836
3 774 -161491/3672
3 775 4679/306
3 776 -427/51
3 777 -539/136
3 778 -22685/1224
3 779 811/136
3 780 -230/51
3 781 -245/102
3 782 -65/102
3 783 -33673/459
3 784 45941/1224
3 785 3271/68
3 786 -6791/612
3 787 7975/153
3 790 1/4
3 791 1
3 792 -1
3 793 31/24
3 794 65/72
3 796 2/9
3 798 -11/18
3 799 7/36
3 801 -4/9
3 802 439/36
3 803 29/18
3 804 11/4
3 805 -29/12
3 806 -27/8
3 807 11/24
3 809 -13/24
3 811 -419/36
3 812 -11/18
3 813 311/48
3 814 9/4
3 815 -3/2
3 818 1/6
3 819 -3/2
3 822 -7/108
3 823 -23/36
3 825 161/36
3 826 -29/18
3 827 -121/36
3 828 28/9
3 829 31/12
3 830 571/72
3 831 -41/18
3 832 -1/4
3 836 -1/4
3 839 -1
3 841 4
3 842 -1
3 844 1/4
3 845 1
3 846 -1
3 847 -3/2
3 848 -1/2
3 852 -1/4
3 853 -1/4
3 854 1
3 855 11/2
3 856 -17/4
3 858 1/2
3 859 -211/72
3 860 -283/12
3 861 7/2
3 862 13/2
3 863 -25/2
3 864 16/3
3 865 115/24
3 867 1/4
3 869 -1/2
3 871 -65/24
3 872 -19/12
3 873 -131/6
3 875 -1/4
3 876 1/2
3 877 -1/2
3 878 3/4
3 879 -55/4
3 882 -16
3 883 4
3 884 16
3 885 -16
3 886 -1/4
3 887 -1/4
3 888 -7/4
3 889 1/4
3 890 5/4
3 891 48215513/5287680
3 892 -1646999/3672
4 10 -167/36
4 11 167/36
4 12 -167/36
4 13 167/36
4 14 167/36
4 16 -167/36
4 17 167/36
4 18 -167/36
4 19 167/36
4 20 167/36
4 21 167/36
4 22 167/36
4 23 -167/36
4 24 -167/36
4 25 -167/36
4 26 167/36
4 27 -167/36
4 28 -167/36
4 34 167/36
4 35 167/36
4 37 -167/36
4 39 -167/36
4 48 -18305/2448
4 49 -803/204
4 50 -94/153
4 51 7619/408
4 52 -3857/136
4 53 -21193/816
4 54 11839/153
4 55 -797/612
4 56 373/153
4 57 5
4 58 -28/9
4 59 -373/153
4 60 3361/306
4 61 -59/102
4 62 188/153
4 63 271/153
4 64 -94/153
4 65 -25851/272
4 66 18607/102
4 67 -7063/1224
4 68 -261935/1224
4 69 -8291/136
4 70 35321/612
4 71 73259/612
4 72 16939/408
4 73 -36955/408
4 74 67/51
4 75 3391/306
4 77 271/153
4 78 77173/1224
4 79 -17/3
4 80 -17/18
4 81 -1149199/14688
4 82 583/204
4 83 -11/204
4 84 266/153
4 85 -7/68
4 86 -467/153
4 87 2761/612
4 88 -283/204
4 89 -373/153
4 90 832/153
4 91 -815/306
4 92 95/204
4 93 343/306
4 94 2/3
4 95 -2077/306
4 96 27/34
4 97 271/153
4 98 335/153
4 99 -365/102
4 100 365/153
4 101 -2/3
4 102 113/51
4 104 -79/102
4 106 -8/3
4 107 49/34
4 108 -1499/216
4 109 -2827/1836
4 110 59/102
4 111 -365/102
4 112 5017/612
4 113 -94/153
4 114 -271/153
4 115 94/153
4 116 365/153
4 117 365/153
4 118 -86/51
4 119 365/153
4 120 -49/34
4 121 49/34
4 122 -37439/3672
4 123 417509/3672
4 124 -544631/2448
4 125 4090/51
4 126 290485/1224
4 127 5497/51
4 128 -189257/1224
4 129 -297883/1224
4 130 -749/68
4 131 18607/102
4 132 -25841/408
4 133 -60385/408
4 135 -49/34
4 136 764975/7344
4 137 -62239/7344
4 138 118615/2448
4 139 47183/1224
4 140 -12445/408
4 141 -12491/136
4 142 -3
4 143 141487/1224
4 145 -271/153
4 146 14693/204
4 147 3
4 148 365/153
4 149 -119981/4896
4 150 -20207/1224
4 151 44219/1224
4 153 37367/612
4 154 365/153
4 155 730/153
4 156 -1405/36
4 158 -365/153
4 159 786323/14688
4 160 172/51
4 161 -76595/408
4 162 -730/153
4 163 -1019/306
4 164 -39187/408
4 165 8/3
4 166 -76/153
4 170 -176/3
4 171 -959/306
4 172 -382/153
4 173 1027/153
4 174 -12089/1224
4 175 -25669/306
4 176 -2249/306
4 177 -242/153
4 178 49/34
4 179 -2/3
4 180 23369/408
4 181 -12113/408
4 182 -199/102
4 183 -50/51
4 184 -19/51
4 185 -109/153
4 186 121/51
4 187 -352/153
4 188 -47/34
4 189 -134/153
4 190 -57539/1224
4 191 3577/153
4 192 38323/1224
4 193 199/102
4 194 742/51
4 196 2/3
4 197 -17/9
4 198 -105841/14688
4 199 -129295/918
4 207 -403/4896
4 208 -3847909/44064
4 209 -135647/44064
4 210 411619/14688
4 211 -259349/29376
4 212 -1137035/88128
4 213 23077/918
4 214 -53285/1224
4 215 -7921/7344
4 216 66514/459
4 217 -1266179/7344
4 218 -3493861/14688
4 219 4944985/7344
4 220 -1495/918
4 221 -4571/459
4 222 1039/1224
4 223 100427/14688
4 224 2206/459
4 225 -219559/14688
4 226 95923/1632
4 227 39035/459
4 228 -29639/136
4 229 -1076383/29376
4 230 -676825/9792
4 231 154261/918
4 232 -633529/14688
4 233 1375193/7344
4 234 3421/2448
4 235 2849/612
4 236 1/36
4 237 -65/306
4 238 1253/408
4 239 1/2
4 240 -6352901/29376
4 241 -44399/1836
4 242 61849/7344
4 243 -64319/1088
4 244 467695/9792
4 245 -13195/1836
4 246 372773/9792
4 247 -50935/7344
4 248 -142/51
4 249 -11821/1836
4 250 1429/102
4 251 15527/1836
4 252 -11036863/14688
4 253 22737899/14688
4 254 -1112/51
4 255 -8877881/4896
4 256 -8161859/14688
4 257 3569641/7344
4 258 597655/612
4 259 759647/1836
4 260 -1563961/1836
4 261 -23461/1224
4 262 136171/612
4 263 -3
4 264 31805/3672
4 265 2623811/3672
4 266 72
4 267 4031/408
4 268 -8242891/14688
4 269 17413/7344
4 270 71/34
4 271 499/7344
4 272 -37705/7344
4 273 8887/7344
4 274 85883/3672
4 275 -145993/3672
4 276 1775/1224
4 277 5513/102
4 278 78941/4896
4 279 -128381/7344
4 280 -10159/612
4 281 -70535/7344
4 282 40739/1224
4 283 -1/17
4 284 -2111/408
4 285 155/408
4 286 6793/3672
4 287 -172603/7344
4 288 -277/136
4 289 -633271/29376
4 290 5784877/29376
4 291 -7815707/14688
4 292 -4064863/29376
4 293 19887449/29376
4 294 5661361/14688
4 295 121013/864
4 296 -14522585/14688
4 297 -180907/1632
4 298 -48905/544
4 299 639/68
4 300 -159319/2448
4 301 -142/51
4 302 -121003/612
4 303 -35
4 304 -1583/408
4 305 40069927/58752
4 306 -398455/4896
4 307 -107011/4896
4 308 148334/459
4 309 61343/432
4 310 -414007/4896
4 311 193/1224
4 312 2486/153
4 313 41/18
4 314 325/102
4 315 52507/544
4 317 -277/136
4 318 -4098883/9792
4 319 989965/14688
4 320 -3647429/14688
4 321 -1127/1224
4 322 55705/2448
4 323 5497/1224
4 324 1927/459
4 325 1522307/14688
4 326 277/136
4 327 6356809/58752
4 328 -805/408
4 329 -105607/2448
4 330 -4409/612
4 331 -10783/1224
4 332 -149167/816
4 333 -1
4 334 277/136
4 335 -16
4 336 3365/2448
4 337 277/136
4 338 -2711/612
4 339 451/204
4 340 1595/612
4 341 9223/2448
4 342 277/272
4 343 -277/136
4 345 -811/612
4 346 -2027/2448
4 347 1621/612
4 348 -823/816
4 349 423/544
4 350 -1403/612
4 351 -967/544
4 352 -2029/816
4 353 3/272
4 354 -233/612
4 355 -77/68
4 356 -797/2448
4 357 4115/1224
4 358 -1621/612
4 359 -11213/2448
4 360 13431787/58752
4 361 -16469/1632
4 362 -272647/7344
4 363 -12061/1224
4 364 -31073/9792
4 365 67675/1728
4 366 10181/3672
4 367 -232075/29376
4 368 -87895/7344
4 369 43967/9792
4 370 -263461/29376
4 371 5665/918
4 372 179315/9792
4 373 1278869/9792
4 374 -662123/9792
4 375 17843/4896
4 376 1161341/9792
4 377 -14507/1632
4 378 59543/14688
4 379 -122743/4896
4 380 -523/51
4 381 256625/14688
4 382 5537/153
4 383 -3/2
4 384 -34541/1224
4 385 -3/2
4 386 4085/36
4 387 5537/306
4 388 -2103281/88128
4 389 194257/22032
4 390 497/136
4 391 3316/459
4 392 -1550/153
4 393 -60989/3672
4 394 1079/306
4 395 39977/4896
4 396 -142/51
4 397 -48497/4896
4 398 -1201/864
4 399 -1874/153
4 400 51541/7344
4 401 66179/7344
4 402 1753/3672
4 403 -23461/1224
4 404 5269/612
4 405 8179/918
4 406 -38909/1224
4 407 9139/408
4 408 95549/29376
4 409 84725543/88128
4 410 -57360521/29376
4 411 9771479/14688
4 412 19929235/9792
4 413 423247/459
4 414 -594713/459
4 415 -15457411/7344
4 416 -454577/3672
4 417 2878573/1836
4 419 -3317569/7344
4 420 497/68
4 421 -10551565/7344
4 422 -677/18
4 423 -15547/612
4 424 153256211/176256
4 425 -331897/7344
4 426 1483543/3672
4 427 78509/272
4 428 -2139865/7344
4 429 -190153/272
4 430 2229055/2448
4 431 3
4 432 -7421/918
4 433 905441/1836
4 434 5/2
4 435 779/102
4 436 -39094249/176256
4 437 -3374065/22032
4 438 2409163/7344
4 439 2382167/3672
4 440 7261/918
4 441 2479/459
4 442 -84137/216
4 443 -1/2
4 444 -452/153
4 445 39789689/88128
4 446 23461/612
4 447 -13148779/7344
4 448 -7720/459
4 449 47387/1836
4 450 -751091/918
4 451 -74
4 452 -22621/612
4 453 16
4 454 48821/918
4 455 25391/612
4 456 -161255/3672
4 457 -7877/272
4 458 -2382269/3672
4 459 204193/3672
4 460 39977/1224
4 461 5537/306
4 462 143/6
4 463 3617417/7344
4 464 -465467/1836
4 465 256589/1836
4 466 23461/1224
4 467 -26789/1632
4 468 -612857/3672
4 469 -93299/1632
4 470 -17143/408
4 471 19063/1224
4 472 23461/1836
4 473 -52555/136
4 474 31661/204
4 475 2987407/7344
4 476 -133267/918
4 477 117775/3672
4 478 -143/6
4 479 143/6
4 480 -26158979/176256
4 481 -8185387/4896
4 482 -83483/44064
4 483 -5041/1224
4 484 8581/7344
4 485 -85589/22032
4 486 1141/144
4 487 -71/34
4 488 71/34
4 489 4189/408
4 490 8153/3672
4 491 5969/3672
4 492 -8849/918
4 493 -845/204
4 494 43049/1836
4 495 -4645/816
4 497 1570/459
4 498 -677/204
4 499 5269/1224
4 500 -1848901/88128
4 501 -1714465/88128
4 502 1537865/29376
4 503 -124403/7344
4 504 -1727317/29376
4 505 -320219/14688
4 506 59539/1836
4 507 44969/816
4 508 635/216
4 509 -161329/3672
4 510 639/68
4 511 10855/918
4 512 -71/51
4 513 497/68
4 514 302927/7344
4 515 -14215/1224
4 516 -5070487/176256
4 517 -5351/11016
4 518 -109607/14688
4 519 -4751/408
4 520 5021/816
4 521 61867/3672
4 522 -2803/408
4 523 -139831/7344
4 524 746/153
4 525 -584/459
4 526 -21889/1836
4 527 415/72
4 528 2614667/176256
4 529 76829/11016
4 530 -4217/459
4 531 2885/1224
4 532 -141505/7344
4 533 1553/408
4 534 -3131/918
4 535 509/48
4 536 -147/136
4 537 -3613051/88128
4 538 19531/1224
4 539 159667/3672
4 540 -14599/918
4 541 34775/3672
4 542 91141/3672
4 543 -13777/1224
4 544 -15121/7344
4 545 -5269/1224
4 546 31271/3672
4 547 -223/272
4 548 10345/612
4 549 -46049/7344
4 550 -5269/2448
4 551 5269/1224
4 553 -102775/7344
4 554 47363/3672
4 555 13291/1836
4 556 -13775/2448
4 557 -5269/1632
4 558 -26239/3672
4 559 5269/1632
4 560 4967/2448
4 561 -1883/2448
4 562 -160/459
4 563 106327/7344
4 564 -11651/2448
4 565 -121177/7344
4 566 -3713/918
4 567 128083/7344
4 568 7427129/176256
4 569 34685/1632
4 570 -24434551/88128
4 571 59416745/88128
4 572 50899/22032
4 573 -75260507/88128
4 574 -5229763/9792
4 575 360677/3264
4 576 21113017/14688
4 577 2091299/14688
4 578 -3524407/14688
4 580 743477/7344
4 581 3018689/7344
4 582 11/36
4 583 497/68
4 584 -145070191/176256
4 585 7107293/44064
4 586 -361271/2448
4 587 -10280809/14688
4 588 -2372645/14688
4 589 6547009/14688
4 590 -1546163/4896
4 591 142/51
4 592 -4486747/14688
4 593 1/2
4 594 -1745/612
4 595 150723835/176256
4 596 5669/306
4 597 785323/3672
4 598 -3846463/14688
4 599 -71/51
4 600 -142/51
4 601 -561589/4896
4 602 -1/2
4 603 -1121/612
4 604 -4113901/9792
4 605 -639/34
4 606 1544531/2448
4 607 142/51
4 608 -923/204
4 609 705811/1224
4 610 35
4 611 343/17
4 612 -5609/204
4 613 -1136/51
4 614 5183/204
4 615 7201/816
4 616 579083/3672
4 617 -1562/51
4 618 -3479/204
4 619 -497/68
4 620 -71/6
4 621 -974089/7344
4 622 16261/459
4 623 -4615/68
4 624 -639/68
4 625 -2597/1632
4 626 16543/204
4 627 9071/544
4 628 1349/68
4 629 -923/102
4 630 -213/34
4 631 321199/3672
4 632 -16513/612
4 633 -29305/272
4 634 4615/68
4 635 -1775/204
4 636 71/6
4 637 -71/6
4 638 -43591007/176256
4 639 11786603/14688
4 640 -557053/44064
4 641 2283725/44064
4 642 1775993/22032
4 643 228229/7344
4 644 -2766001/14688
4 645 -181/72
4 646 2165081/14688
4 647 -41/36
4 648 -455/153
4 649 377845/3672
4 650 -1/2
4 651 893/612
4 652 -24836815/176256
4 653 -28289/432
4 654 -33913/2448
4 655 41/18
4 656 3810857/14688
4 657 13/17
4 658 -2237/918
4 659 59587/1224
4 660 30/17
4 661 8154035/29376
4 662 5791/612
4 663 -8100013/14688
4 664 -863/153
4 665 110/17
4 666 -1660127/4896
4 667 1
4 668 -5147/612
4 670 -2407/1224
4 671 -893/612
4 672 2543/612
4 673 -24461/4896
4 674 -185429/1836
4 675 -5707/1224
4 676 -893/1224
4 677 893/612
4 679 1057063/14688
4 680 -553405/14688
4 681 69/34
4 682 -3389/1224
4 683 -1913/816
4 684 -1999/612
4 685 281/816
4 686 -139/136
4 687 253/1224
4 688 25/153
4 689 -886619/14688
4 690 10643/408
4 691 227387/4896
4 692 -69/34
4 693 16033/1224
4 696 439199/10368
4 697 270269/7344
4 698 -138793/5508
4 699 1349881/14688
4 700 -7/18
4 701 93155/918
4 702 9373/3672
4 703 4049/918
4 704 -4271/72
4 705 -1/2
4 706 -1973/612
4 707 -145331/176256
4 708 -599/204
4 709 -6843037/14688
4 710 -26011/1836
4 711 -3292/459
4 712 -650537/14688
4 713 1
4 714 2281/612
4 716 -14935/3672
4 717 -1973/612
4 718 8173/918
4 719 -22603/1632
4 720 -39959/306
4 721 -35789/3672
4 722 -1973/1224
4 723 1973/612
4 724 1339487/14688
4 725 -710897/14688
4 726 3097/918
4 727 421/408
4 728 -1361/816
4 729 -5351/918
4 730 2177/816
4 731 -3709/1224
4 732 -755/408
4 733 -131/1836
4 734 -1062995/14688
4 735 10771/306
4 736 775901/14688
4 737 -2179/918
4 738 96079/3672
4 739 -27686137/176256
4 740 -151951/816
4 741 43/48
4 742 -1
4 745 -1535/153
4 746 -53/24
4 748 1
4 750 1866437/3672
4 751 71/72
4 752 6583/306
4 753 -37/18
4 755 -14317/7344
4 756 -191/24
4 757 999887/3672
4 758 -95/12
4 760 25/18
4 761 709/102
4 762 193/192
4 763 16
4 764 2741/408
4 765 709/102
4 766 -6995/408
4 767 21365/1224
4 768 389363/1836
4 769 575/34
4 770 709/204
4 771 -709/102
4 773 -135721/918
4 774 271753/3672
4 775 -4679/306
4 776 427/51
4 777 879/136
4 778 22685/1224
4 779 -607/136
4 780 230/51
4 781 245/102
4 782 65/102
4 783 219199/1836
4 784 -68789/1224
4 785 -13178/153
4 786 6791/612
4 787 -7975/153
4 790 1/4
4 791 1
4 793 -31/24
4 794 -65/72
4 796 -2/9
4 798 -7/9
4 799 13/36
4 801 -10/9
4 802 463/36
4 803 -29/18
4 804 15/4
4 805 -41/12
4 806 27/8
4 807 119/72
4 809 -113/72
4 811 -431/36
4 812 -5/18
4 813 383/48
4 814 -9/4
4 818 1/6
4 819 3/2
4 822 7/108
4 823 23/36
4 825 -161/36
4 826 29/18
4 827 121/36
4 828 -28/9
4 829 -31/12
4 830 -571/72
4 831 41/18
4 832 -1/4
4 836 1/4
4 839 -1
4 841 4
4 842 -1
4 844 -1/4
4 845 -1
4 847 -3/2
4 849 -1/2
4 852 -1/4
4 853 1/4
4 855 11/2
4 856 -17/4
4 858 1/2
4 859 -211/72
4 860 -283/12
4 861 7/2
4 862 7
4 863 -29/2
4 864 17/3
4 865 115/24
4 867 1/4
4 869 -1/2
4 871 -65/24
4 872 -2
4 873 -131/6
4 875 1/4
4 876 1/2
4 877 1/2
4 878 1/4
4 879 -65/4
4 882 -16
4 883 4
4 884 16
4 885 -16
4 886 -1/4
4 887 1/4
4 888 -7/4
4 889 -1/4
4 890 5/4
4 891 64126573/5287680
4 892 507659/3672
5 17 8/3
5 18 -8/3
5 20 8/3
5 25 -4/3
5 29 4/3
5 31 -8/3
5 38 -8/3
5 39 -8/3
5 42 4/9
5 48 -25937/6528
5 49 -1841/544
5 50 503/408
5 51 1079/1088
5 52 -5713/1088
5 53 -22509/2176
5 54 10723/408
5 55 -839/1632
5 56 401/204
5 57 -21/8
5 58 25/12
5 59 -401/204
5 60 3823/816
5 61 -639/272
5 62 -503/204
5 63 401/204
5 64 1115/408
5 65 -47977/2176
5 66 13675/272
5 67 15137/3264
5 68 -185711/3264
5 69 -20513/1088
5 70 26195/1632
5 71 56507/1632
5 72 15619/1088
5 73 -28331/1088
5 74 -29/34
5 75 4039/816
5 77 401/204
5 78 61969/3264
5 79 21/8
5 80 13/48
5 81 -1097251/39168
5 82 87/544
5 83 -681/544
5 84 -3137/3264
5 85 1265/1088
5 86 -503/408
5 87 5993/3264
5 88 -545/544
5 89 -401/204
5 90 503/204
5 91 -377/816
5 92 1753/272
5 93 -1939/1632
5 94 1
5 95 4591/1632
5 96 -447/272
5 97 197/204
5 98 899/408
5 99 -367/272
5 100 503/408
5 101 -1/2
5 102 477/136
5 104 -409/272
5 106 61/16
5 107 545/272
5 108 -1141/288
5 109 -1957/4896
5 110 639/272
5 111 -503/272
5 112 4975/1632
5 113 503/408
5 114 -401/204
5 115 -1115/408
5 116 299/408
5 117 911/408
5 118 -6/17
5 119 503/408
5 120 -409/272
5 121 409/272
5 122 -46463/9792
5 123 164245/4896
5 124 -411581/6528
5 125 5023/272
5 126 27185/408
5 127 17251/544
5 128 -138953/3264
5 129 -232159/3264
5 130 -3357/544
5 131 13675/272
5 132 -14209/1088
5 133 -47189/1088
5 134 -19/16
5 135 -409/272
5 136 300793/9792
5 137 -60463/19584
5 138 89827/6528
5 139 42833/3264
5 140 -8905/1088
5 141 -27457/1088
5 142 1/2
5 143 108931/3264
5 145 -401/204
5 146 10185/544
5 147 1
5 148 503/408
5 149 -122279/13056
5 150 -18667/3264
5 151 33467/3264
5 153 35153/1632
5 154 503/408
5 155 401/204
5 156 -979/96
5 157 -1
5 158 -503/408
5 159 572375/39168
5 160 12/17
5 161 -65131/1088
5 162 -503/204
5 163 -377/816
5 164 -29931/1088
5 165 -21/8
5 166 -181/102
5 168 -1/2
5 170 14
5 171 359/408
5 172 245/408
5 173 791/816
5 174 -12557/3264
5 175 -19213/816
5 176 49/816
5 177 44/51
5 178 341/272
5 179 5/8
5 180 17409/1088
5 181 -7793/1088
5 182 1651/272
5 183 75/68
5 184 211/544
5 185 -5993/816
5 186 -755/544
5 187 -203/204
5 188 117/272
5 189 181/408
5 190 -35735/3264
5 191 577/102
5 192 32659/3264
5 193 -1447/272
5 194 134/17
5 196 -1
5 197 13/24
5 198 77789/39168
5 199 -401939/4896
5 207 122543/9792
5 208 286277/29376
5 209 -348451/14688
5 210 -307973/9792
5 211 591775/9792
5 212 2207405/29376
5 213 -198181/1224
5 214 3743/408
5 215 -7151/612
5 216 -4277/544
5 217 92207/4896
5 218 277949/9792
5 219 -13213/204
5 220 3155/612
5 221 58219/1224
5 222 -107023/1632
5 223 -178087/2448
5 224 487607/2448
5 225 1460771/9792
5 226 -34859/102
5 227 -72779/1088
5 228 2229821/4896
5 229 1665763/9792
5 230 726571/9792
5 231 -432607/816
5 232 262085/9792
5 233 -457633/1632
5 234 -415/816
5 235 -2767/102
5 236 13/24
5 237 -205/102
5 238 -191383/1632
5 240 10208419/19584
5 241 17837/2448
5 242 -7487/1224
5 243 -3373/1088
5 244 5243/3264
5 245 16651/2448
5 246 -67367/3264
5 247 14779/2448
5 248 3/17
5 249 -1799/612
5 250 -1153/68
5 251 38177/1224
5 252 44209/1088
5 253 -152501/1632
5 254 -2933/1632
5 255 22601/204
5 256 81143/2448
5 257 -63277/2448
5 258 -15335/204
5 259 -62449/4896
5 260 56519/4896
5 261 32/51
5 262 -3853/408
5 264 -2135/1224
5 265 -192275/4896
5 266 -9/4
5 267 45/68
5 268 1449001/19584
5 269 -10145/1224
5 270 -9/68
5 271 -5095/2448
5 272 9097/612
5 273 4337/2448
5 274 -603691/2448
5 275 1168625/2448
5 276 -743/48
5 277 -9465/17
5 278 -264641/1632
5 279 379403/2448
5 280 248593/816
5 281 130273/1224
5 282 -205699/816
5 283 -55/68
5 284 2683/68
5 285 -227/68
5 286 2887/612
5 287 445957/2448
5 288 141/136
5 289 -916315/4896
5 290 -208891/1224
5 291 343415/576
5 292 413179/1632
5 293 -8823907/9792
5 294 -98879/153
5 295 -379385/816
5 296 2403445/1224
5 297 27785/544
5 298 278553/544
5 299 -81/136
5 300 51481/544
5 301 3/17
5 302 200621/816
5 303 9/4
5 304 -45/68
5 305 -738745/544
5 306 100651/576
5 307 206429/9792
5 308 -3541655/4896
5 309 -1417271/4896
5 310 23807/102
5 311 -175/408
5 312 -117715/544
5 313 -31/12
5 314 -62/17
5 315 -482233/1632
5 317 141/136
5 318 17586373/19584
5 319 -689947/4896
5 320 159055/288
5 321 359/408
5 322 -17441/102
5 323 -1063/102
5 324 -12845/1224
5 325 -263477/1224
5 326 -141/136
5 327 -6373493/19584
5 328 11/8
5 329 38609/96
5 330 3113/204
5 331 5485/408
5 332 918997/1632
5 334 -141/136
5 335 8
5 336 397/816
5 337 -141/136
5 338 109/102
5 339 10927/1632
5 340 17131/136
5 341 371/816
5 342 -141/272
5 343 141/136
5 345 -44331/544
5 346 88975/1632
5 347 -1243/204
5 348 -587/272
5 349 -423/544
5 350 362/51
5 351 423/544
5 352 1243/272
5 353 813/272
5 354 127/408
5 355 121273/1632
5 356 -7177/204
5 357 -99797/1632
5 358 1243/204
5 359 -7777/816
5 360 -3590533/9792
5 361 194167/544
5 362 6733/2448
5 363 181/204
5 364 -5509/1632
5 365 -12697/4896
5 366 -5575/2448
5 367 -16171/4896
5 368 -1841/612
5 369 18823/3264
5 370 8299/9792
5 371 -4985/2448
5 372 43483/3264
5 373 -1481/204
5 374 -3173/1632
5 375 -10787/1632
5 376 1201/204
5 377 761/544
5 378 17395/4896
5 379 -14369/1632
5 380 1421/272
5 381 -91883/4896
5 382 -371/204
5 384 -73/102
5 385 3/4
5 386 -77/24
5 387 -371/408
5 388 33587/1836
5 389 1315/3672
5 390 -63/272
5 391 -6497/1224
5 392 3601/408
5 393 -26021/2448
5 394 6401/816
5 395 5737/1632
5 396 3/17
5 397 -5557/1632
5 398 15119/4896
5 399 1895/204
5 400 -275/144
5 401 -19717/1224
5 402 6803/306
5 403 32/51
5 404 1205/204
5 405 -137/153
5 406 -1301/204
5 407 139/68
5 408 -170231/9792
5 409 -36457/612
5 410 1105871/9792
5 411 -19565/408
5 412 -277751/2448
5 413 -74339/1224
5 414 7211/96
5 415 667243/4896
5 416 7297/816
5 417 -24855/272
5 419 44395/1632
5 420 -63/136
5 421 136723/1632
5 422 19/6
5 423 70/51
5 424 -18109/306
5 425 169621/29376
5 426 -273205/9792
5 427 -821/32
5 428 63613/4896
5 429 227053/4896
5 430 -310693/4896
5 432 490/153
5 433 -9297/272
5 435 -103/34
5 436 554989/19584
5 437 248921/14688
5 438 -171217/4896
5 439 -115129/2448
5 440 -137/153
5 441 28/9
5 442 3059/144
5 444 -335/102
5 445 -209789/58752
5 446 -64/51
5 447 186089/1632
5 448 274/153
5 449 2213/1224
5 450 85205/1632
5 451 9/4
5 452 184/51
5 453 -8
5 454 -1535/1224
5 455 -197/204
5 456 277/612
5 457 1787/544
5 458 51433/1224
5 459 -907/1224
5 460 -175/204
5 461 -371/408
5 462 -3/4
5 463 -16081/544
5 464 25751/1632
5 465 -10777/1224
5 466 -32/51
5 467 177/272
5 468 1516/153
5 469 435/272
5 470 131/68
5 471 -91/408
5 472 -64/153
5 473 116821/4896
5 474 -2197/204
5 475 -105785/4896
5 476 6799/1224
5 477 -4751/612
5 478 3/4
5 479 -3/4
5 480 -794827/58752
5 481 361531/2448
5 482 55/7344
5 483 71/272
5 484 9397/1224
5 485 -8005/1836
5 486 84/17
5 487 9/68
5 488 -9/68
5 489 -177/272
5 490 -8851/2448
5 491 -13591/2448
5 492 -9997/1224
5 493 2469/272
5 494 -35219/2448
5 495 621/272
5 497 9667/1224
5 498 -41/17
5 499 1205/408
5 500 74161/29376
5 501 8815201/29376
5 502 -5739059/9792
5 503 1013263/4896
5 504 6127297/9792
5 505 685765/2448
5 506 -487685/1224
5 507 -173937/272
5 508 -77681/2448
5 509 1169273/2448
5 510 -81/136
5 511 -48823/306
5 512 3/34
5 513 -63/136
5 514 -487777/1224
5 515 -127/51
5 516 15879061/58752
5 517 -307345/14688
5 518 614303/4896
5 519 58041/544
5 520 -21337/272
5 521 -291229/1224
5 522 55/136
5 523 180775/612
5 524 -3109/408
5 525 -3989/1224
5 526 107539/612
5 527 11/24
5 528 -3493547/58752
5 529 -326833/7344
5 530 106939/1224
5 531 19/408
5 532 25477/153
5 533 193/34
5 534 11717/1224
5 535 -823/8
5 536 -921/136
5 537 2526893/14688
5 538 -101/24
5 539 -153415/306
5 540 -757/72
5 541 -3799/612
5 542 -624275/2448
5 543 -257/408
5 544 -5329/1224
5 545 -1205/408
5 546 21503/2448
5 547 -294/17
5 548 -85151/408
5 549 -24931/2448
5 550 -1205/816
5 551 1205/408
5 553 356113/2448
5 554 -194119/2448
5 555 1520/153
5 556 449/816
5 557 -1205/544
5 558 -31363/2448
5 559 1205/544
5 560 -2377/408
5 561 -1471/816
5 562 347/1224
5 563 -293011/2448
5 564 11387/204
5 565 221083/2448
5 566 -6743/612
5 567 84653/2448
5 568 -3009761/58752
5 569 -628817/1632
5 570 -113851/14688
5 571 -8238797/29376
5 572 -751127/1632
5 573 8978633/14688
5 574 1873151/3264
5 575 376089/544
5 576 -1131719/612
5 577 -772427/2448
5 578 -2547893/4896
5 580 41447/4896
5 581 55115/4896
5 582 13/24
5 583 -63/136
5 584 38939405/29376
5 585 -8148223/29376
5 586 -29661/1088
5 587 44119/36
5 588 1033091/1632
5 589 -1704547/4896
5 590 15439/102
5 591 -3/17
5 592 1931293/4896
5 594 31/12
5 595 -95475721/58752
5 596 226541/4896
5 597 -3873599/4896
5 598 198193/816
5 599 3/34
5 600 3/17
5 601 744095/1224
5 603 761/204
5 604 2103299/3456
5 605 81/68
5 606 -1612391/4896
5 607 -3/17
5 608 39/136
5 609 -244723/288
5 610 -9/4
5 611 -215/68
5 612 237/136
5 613 24/17
5 614 -219/136
5 615 381/544
5 616 8137/1224
5 617 33/17
5 618 147/136
5 619 63/136
5 620 3/4
5 621 -4363/4896
5 622 1063/4896
5 623 585/136
5 624 81/136
5 625 -111/136
5 626 -699/136
5 627 -195/136
5 628 -171/136
5 629 39/68
5 630 27/68
5 631 7223/4896
5 632 -473/204
5 633 3407/1632
5 634 -585/136
5 635 75/136
5 636 -3/4
5 637 3/4
5 638 33615517/58752
5 639 -63101/1224
5 640 66871/3672
5 641 -2808047/29376
5 642 -120323/918
5 643 -1037735/9792
5 644 574747/1632
5 645 5/12
5 646 -1433705/4896
5 647 31/24
5 648 577/102
5 649 -211321/1224
5 651 -509/204
5 652 15167323/58752
5 653 804883/4896
5 654 424423/4896
5 655 -5/6
5 656 -744211/1224
5 657 -73/136
5 658 3461/1224
5 659 -382685/2448
5 660 -45/34
5 661 -31849223/58752
5 662 5/204
5 663 1819163/1632
5 664 416/51
5 665 -123/17
5 666 3042325/4896
5 668 983/204
5 669 8
5 670 1663/408
5 671 509/204
5 672 -1595/204
5 673 25589/1632
5 674 125933/612
5 675 3835/408
5 676 509/408
5 677 -509/204
5 679 -705919/4896
5 680 380605/4896
5 681 -215/34
5 682 5/408
5 683 509/272
5 684 1867/204
5 685 -509/272
5 686 645/136
5 687 965/408
5 688 -55/204
5 689 587195/4896
5 690 -7495/136
5 691 -48833/544
5 692 215/34
5 693 -12049/408
5 696 -5694299/58752
5 697 304387/816
5 698 461677/7344
5 699 -62677/272
5 700 5/12
5 701 -305567/1224
5 702 -10981/1224
5 703 -10385/1224
5 704 1424/9
5 706 779/204
5 707 -38807/2448
5 708 -63/68
5 709 453607/408
5 710 28427/1224
5 711 18437/1224
5 712 386821/2448
5 714 305/204
5 715 -8
5 716 15059/2448
5 717 779/204
5 718 -29081/2448
5 719 10577/408
5 720 192941/612
5 721 4349/306
5 722 779/408
5 723 -779/204
5 724 -90481/408
5 725 16053/136
5 726 -5711/612
5 727 -63/136
5 728 779/272
5 729 33229/2448
5 730 -779/272
5 731 5711/816
5 732 353/136
5 733 -19/612
5 734 222877/1224
5 735 -4252/51
5 736 -338821/2448
5 737 5711/612
5 738 -27131/612
5 739 3451211/9792
5 740 493975/816
5 741 -11/8
5 745 2051/816
5 746 -1/2
5 750 -1302103/1224
5 751 -103/48
5 752 -14519/816
5 753 -13/12
5 755 -19985/2448
5 756 11/8
5 757 -664327/1224
5 758 3/8
5 760 1/24
5 761 -79/34
5 762 -27/64
5 763 -8
5 764 -865/136
5 765 -79/34
5 766 1339/136
5 767 -6325/204
5 768 -268237/612
5 769 -236/17
5 770 -79/68
5 771 79/34
5 773 369611/1224
5 774 -52325/306
5 775 1205/102
5 776 35/17
5 777 -237/136
5 778 -6941/408
5 779 237/136
5 780 -713/68
5 781 -209/34
5 782 -5/17
5 783 -314125/1224
5 784 16027/136
5 785 81197/408
5 786 -2189/204
5 787 4979/102
5 790 -1/4
5 791 -1/2
5 792 1/2
5 793 15/8
5 794 -13/24
5 795 -3/8
5 796 23/48
5 797 3/8
5 798 -11/16
5 799 13/24
5 801 1/2
5 802 10/3
5 803 -13/6
5 804 5/3
5 805 -7/2
5 806 -15/8
5 807 5/8
5 809 -17/24
5 811 -5/4
5 812 11/6
5 813 29/8
5 814 -9/2
5 815 3/8
5 818 -7/6
5 822 -13/36
5 823 -5/12
5 825 -13/12
5 826 -10/3
5 827 -11/6
5 828 -13/6
5 829 3/2
5 830 -13/12
5 831 -5/6
5 836 -1/8
5 838 -1/4
5 839 1/2
5 842 3/4
5 843 1/2
5 846 1/4
5 848 1/8
5 849 3/8
5 850 1/2
5 855 5/4
5 858 -1/2
5 859 5/6
5 860 1/2
5 861 3/4
5 862 1/4
5 863 -1/2
5 864 -1/3
5 872 1/8
5 875 -1/4
5 877 -1/4
5 879 1
5 883 -4
5 885 16
5 888 1/4
5 889 1/4
5 891 -140573677/1762560
5 892 -193801/204
6 16 -8/3
6 19 8/3
6 21 4/3
6 24 -8/3
6 32 -4/3
6 33 8/3
6 36 -8/3
6 37 -8/3
6 48 16589/2176
6 49 689/544
6 50 -5/17
6 51 -80375/3264
6 52 99197/3264
6 53 59019/2176
6 54 -32677/408
6 55 -197/544
6 56 -91/68
6 57 3/8
6 58 -1/4
6 59 91/68
6 60 -621/272
6 61 33/17
6 62 10/17
6 63 -91/68
6 64 -173/68
6 65 751865/6528
6 66 -176015/816
6 67 16071/1088
6 68 272199/1088
6 69 238447/3264
6 70 -37545/544
6 71 -75323/544
6 72 -52125/1088
6 73 121777/1088
6 74 -191/272
6 75 -4953/272
6 77 -91/68
6 78 -93261/1088
6 79 -3/8
6 80 -1/16
6 81 967363/13056
6 82 -1007/1632
6 83 913/544
6 84 49/68
6 85 247/544
6 86 71/68
6 87 -1531/544
6 88 709/544
6 89 91/68
6 90 -71/34
6 91 -141/272
6 92 -7/272
6 93 -203/136
6 95 19/17
6 96 511/544
6 97 -91/68
6 98 -443/272
6 99 33/17
6 100 -61/34
6 101 -3/4
6 102 -403/136
6 104 913/272
6 106 -3/16
6 107 -301/272
6 108 821/192
6 109 -3103/1632
6 110 -33/17
6 111 183/68
6 112 1639/544
6 113 -5/17
6 114 91/68
6 115 173/68
6 116 -5/17
6 117 -163/34
6 118 13/272
6 119 -56/17
6 120 913/272
6 121 -505/272
6 122 -27/544
6 123 -1317811/9792
6 124 577755/2176
6 125 -79865/816
6 126 -923105/3264
6 127 -16733/136
6 128 590707/3264
6 129 916537/3264
6 130 16285/1632
6 131 -176015/816
6 132 251441/3264
6 133 601097/3264
6 134 -3/16
6 135 505/272
6 136 -2233357/19584
6 137 133565/19584
6 138 -365437/6528
6 139 -40517/1088
6 140 123805/3264
6 141 338729/3264
6 142 3/4
6 143 -425093/3264
6 145 91/68
6 146 -120041/1632
6 148 -61/34
6 149 895981/39168
6 150 19571/1088
6 151 -142609/3264
6 153 -38459/544
6 154 -56/17
6 155 -91/68
6 156 4871/96
6 158 61/34
6 159 -2349305/39168
6 160 -13/136
6 161 715283/3264
6 162 112/17
6 163 -549/272
6 164 354251/3264
6 165 3/8
6 166 261/136
6 168 -3/4
6 170 14
6 171 477/272
6 172 37/68
6 173 -563/272
6 174 6385/1088
6 175 74887/816
6 176 257/68
6 177 159/272
6 178 -573/272
6 179 -13/8
6 180 -216157/3264
6 181 112945/3264
6 182 -41/272
6 183 293/272
6 184 101/34
6 185 393/272
6 186 -83/68
6 187 1191/272
6 188 131/136
6 189 -5/68
6 190 171593/3264
6 191 -6479/272
6 192 -46503/1088
6 193 1401/272
6 194 -2047/272
6 197 -1/8
6 198 262441/13056
6 199 17869/102
6 207 -878797/29376
6 208 -1377643/88128
6 209 -407243/88128
6 210 928099/14688
6 211 -3063877/29376
6 212 -10227475/88128
6 213 3374657/9792
6 214 -24677/2448
6 215 10987/1836
6 216 29245/1836
6 217 -80845/2448
6 218 -1093507/29376
6 219 1632749/14688
6 220 -64289/14688
6 221 396373/14688
6 222 -83885/2448
6 223 -661177/29376
6 224 34297/432
6 225 -10057423/29376
6 226 640843/918
6 227 324221/14688
6 228 -13758379/14688
6 229 -8077915/29376
6 230 889829/9792
6 231 11842297/14688
6 232 2688863/29376
6 233 2841439/29376
6 234 -4387/2448
6 235 68029/1224
6 236 2/9
6 237 7817/1224
6 238 1259545/4896
6 239 -1/8
6 240 -18595411/19584
6 241 -30577/7344
6 242 33263/7344
6 243 43615/3264
6 244 -68413/9792
6 245 -69107/7344
6 246 313621/9792
6 247 -6721/3672
6 248 29/51
6 249 -4723/918
6 250 229/17
6 251 -30539/1836
6 252 -2558507/29376
6 253 79213/459
6 254 -11275/1224
6 255 -4699/24
6 256 -274433/4896
6 257 838207/14688
6 258 206011/1632
6 259 260231/14688
6 260 -231509/7344
6 261 4577/2448
6 262 121/24
6 263 2
6 264 9433/3672
6 265 94013/1836
6 266 -59/8
6 267 -47/204
6 268 -8434151/58752
6 269 -6005/3672
6 270 -29/68
6 271 -3115/1836
6 272 -81041/7344
6 273 48455/1836
6 274 -3500887/29376
6 275 1653893/7344
6 276 -58799/4896
6 277 -434623/1632
6 278 -395489/4896
6 279 495239/7344
6 280 203243/1224
6 281 835735/14688
6 282 -558869/4896
6 283 -427/816
6 284 3733/204
6 285 409/51
6 286 689/918
6 287 1279577/14688
6 288 75/68
6 289 -6510661/58752
6 290 34558441/88128
6 291 -3120925/3264
6 292 43123/1224
6 293 8444851/4896
6 294 3530105/4896
6 295 -344935/4896
6 296 -14653529/4896
6 297 -202435/3672
6 298 68195/459
6 299 -139/68
6 300 -3013819/14688
6 301 29/51
6 302 -1955431/3672
6 303 57/8
6 304 43/408
6 305 417840391/176256
6 306 -12894997/88128
6 307 201403/1728
6 308 13999955/14688
6 309 1788437/14688
6 310 -5330345/7344
6 311 2305/2448
6 312 6346189/14688
6 313 -55/36
6 314 -64/17
6 315 5562425/14688
6 317 133/136
6 318 -237813239/176256
6 319 735229/14688
6 320 -3759361/7344
6 321 -1499/2448
6 322 335587/1224
6 323 4103/306
6 324 50743/3672
6 325 22979/612
6 326 -133/136
6 327 154056307/176256
6 328 3083/816
6 329 -12274705/14688
6 330 -12451/612
6 331 -28859/1224
6 332 -934423/918
6 333 1/4
6 334 -75/68
6 336 -9167/2448
6 337 -133/136
6 338 6379/1224
6 339 -33151/1632
6 340 -1048241/3672
6 341 -19531/2448
6 342 -133/272
6 343 167/136
6 344 1/4
6 345 2867717/14688
6 346 -1697903/14688
6 347 6773/612
6 348 2947/816
6 349 -229/544
6 350 -17837/1224
6 351 501/544
6 352 -6671/816
6 353 -1331/272
6 354 -419/1224
6 355 -2458105/14688
6 356 23699/306
6 357 641035/4896
6 358 -3463/306
6 359 80897/2448
6 360 1356653/2176
6 361 -3321191/4896
6 362 8101/1836
6 363 693/136
6 364 44341/19584
6 365 -13175/3456
6 366 15611/7344
6 367 44327/58752
6 368 185/3672
6 369 -8791/4896
6 370 -67669/14688
6 371 419/918
6 372 -2347/4896
6 373 -193177/19584
6 374 269971/19584
6 375 39539/9792
6 376 -575575/19584
6 377 -3767/3264
6 378 13475/29376
6 379 32909/2448
6 380 -337/51
6 381 637769/29376
6 382 61/153
6 383 1
6 384 199/153
6 385 1/4
6 386 -79/6
6 387 61/306
6 388 -6166181/176256
6 389 -8441/2754
6 390 -55/68
6 391 2353/3672
6 392 -577/153
6 393 12995/918
6 394 35/612
6 395 3719/2448
6 396 29/51
6 397 -2543/2448
6 398 -21917/7344
6 399 -1289/306
6 400 51571/3672
6 401 70387/7344
6 402 -4511/216
6 403 4577/2448
6 404 2279/612
6 405 10745/3672
6 406 -7/1224
6 407 875/408
6 408 -45719/29376
6 409 19983553/176256
6 410 -11815439/58752
6 411 2397103/29376
6 412 12134887/58752
6 413 1446199/14688
6 414 -495403/3672
6 415 -96331/408
6 416 -33071/3672
6 417 296641/1836
6 418 1/4
6 419 -917669/14688
6 420 -55/34
6 421 -1835351/14688
6 422 185/24
6 423 715/612
6 424 37348705/352512
6 425 -417431/44064
6 426 210193/4896
6 427 72665/1632
6 428 -95257/4896
6 429 -1465951/14688
6 430 1663627/14688
6 431 -2
6 432 -18169/3672
6 433 32519/459
6 435 52/17
6 436 -13327811/352512
6 437 -823051/44064
6 438 235939/4896
6 439 202723/3672
6 440 14417/3672
6 441 -1625/3672
6 442 -2177/72
6 444 1427/612
6 445 89009/3456
6 446 -4577/1224
6 447 -2603267/14688
6 448 -12581/1836
6 449 5191/1836
6 450 -337151/3672
6 451 59/8
6 452 -8941/1224
6 454 -64399/7344
6 455 -7945/1224
6 456 39953/3672
6 457 -4855/544
6 458 -20815/272
6 459 -96635/7344
6 460 -11005/2448
6 461 61/306
6 462 -5/2
6 463 710533/14688
6 464 -103621/3672
6 465 -29527/3672
6 466 -4271/2448
6 467 889/3264
6 468 32807/3672
6 469 27263/3264
6 470 589/816
6 471 -8405/2448
6 472 -4271/3672
6 473 -155305/3672
6 474 54793/2448
6 475 284167/14688
6 476 35647/3672
6 477 154483/7344
6 478 5/2
6 479 -29/12
6 480 10877227/352512
6 481 -4288195/29376
6 482 -411527/88128
6 483 251/306
6 484 -2143/7344
6 485 -53857/22032
6 486 18809/816
6 487 29/68
6 488 -29/68
6 489 -415/204
6 490 5515/918
6 491 5261/7344
6 492 -18653/1836
6 493 -2291/408
6 494 212113/7344
6 495 -209/136
6 496 -1/8
6 497 -8429/3672
6 498 -73/51
6 499 455/306
6 500 -649795/11016
6 501 5987093/44064
6 502 -8005481/29376
6 503 1450621/14688
6 504 4302563/14688
6 505 1926359/14688
6 506 -160285/864
6 507 -494243/1632
6 508 -25409/1836
6 509 1660157/7344
6 510 -139/68
6 511 -1183939/14688
6 512 29/102
6 513 -55/34
6 514 -2712817/14688
6 515 -197/1224
6 516 5684473/44064
6 517 -568193/88128
6 518 1590031/29376
6 519 4621/136
6 520 -62255/1632
6 521 -1480963/14688
6 522 4259/816
6 523 2036561/14688
6 524 514/153
6 525 -169/54
6 526 606379/7344
6 527 3739/1224
6 528 -250933/10368
6 529 -668027/44064
6 530 557539/14688
6 531 -2791/2448
6 532 273707/3672
6 533 -1/102
6 534 -4151/1836
6 535 -1111/24
6 536 953/408
6 537 7194035/176256
6 538 -1181/2448
6 539 -3396493/14688
6 540 -12445/1836
6 541 13775/1836
6 542 -1812403/14688
6 543 -2897/306
6 544 -13949/7344
6 545 -1063/612
6 546 31553/7344
6 547 -7723/1632
6 548 -28709/306
6 549 -16373/3672
6 550 -1267/1224
6 551 1769/1224
6 552 -1/4
6 553 908279/14688
6 554 -599645/14688
6 555 -5621/3672
6 556 4975/1224
6 557 -1165/816
6 558 4895/7344
6 559 1165/816
6 560 -479/2448
6 561 -2245/612
6 562 487/1836
6 563 -811955/14688
6 564 64283/2448
6 565 593183/14688
6 566 8885/3672
6 567 15371/1836
6 568 6637081/176256
6 569 -415615/2448
6 570 1663513/58752
6 571 3226801/19584
6 572 13969483/44064
6 573 -177984395/176256
6 574 -1973647/4896
6 575 -13722391/29376
6 576 24499987/9792
6 577 89783/432
6 578 -808097/9792
6 579 -1/8
6 580 -3193/612
6 581 -54071/1224
6 582 -2/3
6 583 -541/408
6 584 -261615775/117504
6 585 5896681/29376
6 586 100811/29376
6 587 -7137367/4896
6 588 -3175829/7344
6 589 16362155/14688
6 590 -162143/1632
6 591 -29/51
6 592 -1404497/4896
6 594 -1775/1224
6 595 291759679/117504
6 596 -251989/7344
6 597 739717/1224
6 598 -1089145/7344
6 599 29/102
6 600 29/51
6 601 -3017431/7344
6 603 -4823/1224
6 604 -253611061/176256
6 605 139/34
6 606 7835335/14688
6 607 -29/51
6 608 107/102
6 609 10391447/7344
6 610 -57/8
6 611 1111/204
6 612 611/102
6 613 481/102
6 614 -1067/204
6 615 -81/68
6 616 -31211/2448
6 617 1327/204
6 618 385/102
6 619 55/34
6 620 5/2
6 621 32525/2448
6 622 7373/4896
6 623 242/17
6 624 139/68
6 625 499/1088
6 626 -3455/204
6 627 -4715/1088
6 628 -196/51
6 629 137/68
6 630 139/102
6 631 -27197/4896
6 632 59/408
6 633 403/34
6 634 -2921/204
6 635 80/51
6 636 -5/2
6 637 29/12
6 638 -340742633/352512
6 639 -397999/3264
6 640 -364807/29376
6 641 6051503/88128
6 642 11789371/88128
6 643 650605/9792
6 644 -14969015/29376
6 645 77/36
6 646 1037825/4896
6 647 55/72
6 648 -1681/612
6 649 8515/68
6 651 1919/1224
6 652 -1268213/3264
6 653 -536309/4896
6 654 12109/108
6 655 -19/36
6 656 3081569/7344
6 657 -69/34
6 658 -16747/3672
6 659 367297/3672
6 660 115/51
6 661 38870141/44064
6 662 -12131/1224
6 663 -10386419/7344
6 664 -407/306
6 665 2305/136
6 666 -11922851/14688
6 668 -5767/612
6 669 -8
6 670 -5995/2448
6 671 -1613/1224
6 672 4703/1224
6 673 -40175/4896
6 674 -22478/153
6 675 -12175/2448
6 676 -2633/2448
6 677 1715/1224
6 679 478327/4896
6 680 -294239/4896
6 681 117/34
6 682 6229/2448
6 683 -3041/1632
6 684 -6199/1224
6 685 2633/1632
6 686 -2293/816
6 687 -10379/2448
6 688 331/1224
6 689 -142133/1632
6 690 11043/272
6 691 108299/1632
6 692 -317/102
6 693 37273/2448
6 696 274051/1377
6 697 -4389871/14688
6 698 -57743/1377
6 699 3560075/14688
6 700 -35/72
6 701 1186163/7344
6 702 10393/1836
6 703 26833/3672
6 704 -14671/144
6 706 -4679/1224
6 707 -8096425/44064
6 708 1327/408
6 709 -8014831/7344
6 710 -10415/459
6 711 -9920/459
6 712 413033/3672
6 714 617/153
6 715 8
6 716 -4841/918
6 717 -4985/1224
6 718 87877/7344
6 719 -24359/1224
6 720 -64465/306
6 721 -96695/7344
6 722 -3965/2448
6 723 4883/1224
6 724 545839/3672
6 725 -565139/7344
6 726 10807/1836
6 727 103/816
6 728 -3557/1632
6 729 -68225/7344
6 730 3965/1632
6 731 -5123/1224
6 732 -1949/816
6 733 955/3672
6 734 -438805/3672
6 735 136109/2448
6 736 638711/7344
6 737 -11419/1836
6 738 277165/7344
6 739 -48354493/88128
6 740 -2021921/4896
6 741 17/12
6 743 -1/4
6 744 -1/4
6 745 869/2448
6 746 5/4
6 747 1/4
6 749 -1/4
6 750 26241745/14688
6 751 155/144
6 752 61291/2448
6 753 11/36
6 754 1/4
6 755 78991/7344
6 756 3/4
6 757 13509907/14688
6 758 11/8
6 759 1/4
6 760 -2/3
6 761 407/51
6 762 71/192
6 764 10907/816
6 765 3307/408
6 766 -3443/136
6 767 260233/4896
6 768 2705801/3672
6 769 8317/272
6 770 3443/816
6 771 -1645/204
6 773 -7394333/14688
6 774 4310543/14688
6 775 -23089/1224
6 776 -8443/816
6 777 3205/544
6 778 34591/1224
6 779 -3477/544
6 780 12539/816
6 781 12395/816
6 782 -185/408
6 783 6304477/14688
6 784 -489371/2448
6 785 -1589467/4896
6 786 22307/1224
6 787 -231053/2448
6 791 -1/2
6 793 -23/24
6 794 -25/72
6 795 -3/8
6 796 -13/144
6 797 3/8
6 798 13/48
6 799 -5/24
6 801 5/8
6 802 -23/12
6 803 28/9
6 804 -8/3
6 805 3/2
6 806 29/8
6 807 -109/72
6 809 -47/72
6 811 13/6
6 812 -5/12
6 813 -97/32
6 814 31/4
6 815 -3/8
6 816 -1/4
6 817 1/8
6 818 -1/3
6 820 1/4
6 822 47/108
6 823 1/9
6 825 13/18
6 826 319/72
6 827 13/18
6 828 49/36
6 829 1/3
6 830 197/144
6 831 -19/36
6 832 1/4
6 834 1/4
6 836 -1/8
6 839 1/6
6 841 -4
6 842 1/4
6 843 -3/4
6 844 -1/8
6 845 1
6 846 -1/4
6 848 -1/8
6 849 2/3
6 850 -1/4
6 851 -8
6 852 1/4
6 854 1/2
6 855 3/4
6 856 -1/2
6 859 95/48
6 860 7/3
6 861 5/4
6 862 1/12
6 863 -7/12
6 864 13/12
6 865 -7/16
6 866 1/4
6 867 1/8
6 868 -1/8
6 871 1/48
6 872 -1/18
6 873 13/12
6 874 3/8
6 875 -13/24
6 876 1/24
6 877 -19/24
6 878 7/24
6 879 -19/8
6 880 -1/8
6 881 1/4
6 882 8
6 884 8
6 885 -16
6 887 -1/4
6 889 1/8
6 891 1311228409/10575360
6 892 22912897/14688
7 8 -19/9
7 10 -19/12
7 11 209/36
7 12 -133/36
7 13 133/36
7 14 209/36
7 16 8/3
7 19 -8/3
7 21 -13/24
7 22 19/12
7 23 -19/12
7 24 8/3
7 25 -209/72
7 26 209/36
7 27 -209/36
7 28 -209/36
7 29 -209/72
7 30 19/9
7 31 209/36
7 32 17/8
7 33 -305/36
7 34 19/12
7 35 209/36
7 36 17/4
7 37 8/3
7 38 209/36
7 42 -209/216
7 48 -47773/3264
7 49 -3493/816
7 50 107/408
7 51 170851/4896
7 52 -228529/4896
7 53 -170243/3264
7 54 174397/1224
7 55 -4141/816
7 56 14/51
7 57 -35/12
7 58 5/3
7 59 -113/102
7 60 1051/136
7 61 -31/68
7 62 -107/204
7 63 107/204
7 64 79/204
7 65 -1911253/9792
7 66 462097/1224
7 67 -24083/1632
7 68 -705947/1632
7 69 -633653/4896
7 70 97571/816
7 71 63417/272
7 72 50115/544
7 73 -108815/544
7 74 5/68
7 75 13067/408
7 77 14/51
7 78 250037/1632
7 79 5/4
7 80 5/24
7 81 -804181/6528
7 82 -5447/816
7 83 -13/272
7 84 7397/1632
7 85 -317/544
7 86 -7/51
7 87 9535/1632
7 88 -13/272
7 89 -14/51
7 90 14/51
7 91 -73/408
7 92 1229/204
7 93 -95/272
7 94 5/3
7 95 435/272
7 96 -259/204
7 97 -19/34
7 98 29/17
7 99 -79/136
7 100 521/204
7 102 -301/204
7 104 -13/136
7 105 -5/3
7 106 5/8
7 107 13/136
7 108 -313/36
7 109 -2423/2448
7 110 31/68
7 111 -31/68
7 112 2795/816
7 113 107/408
7 114 -107/204
7 115 -79/204
7 116 107/408
7 117 79/204
7 118 39/68
7 119 65/102
7 120 -13/136
7 121 13/136
7 122 -18811/4896
7 123 110086/459
7 124 -1542893/3264
7 125 102485/612
7 126 1225043/2448
7 127 177647/816
7 128 -1574855/4896
7 129 -2405297/4896
7 130 -50321/2448
7 131 462097/1224
7 132 -597709/4896
7 133 -1623625/4896
7 134 5/8
7 135 -13/136
7 136 1458341/7344
7 137 -342673/29376
7 138 994325/9792
7 139 102181/1632
7 140 -350393/4896
7 141 -876397/4896
7 142 1/2
7 143 1106029/4896
7 145 -14/51
7 146 310297/2448
7 148 -23/204
7 149 -2213183/58752
7 150 -58459/1632
7 151 424205/4896
7 152 -1/2
7 153 111685/816
7 154 65/102
7 155 14/51
7 156 -13897/144
7 158 23/204
7 159 5888521/58752
7 160 -11/17
7 161 -1932943/4896
7 162 -65/51
7 163 -73/408
7 164 -898207/4896
7 165 -5/4
7 166 -31/102
7 170 16/3
7 171 -161/204
7 172 103/34
7 173 -335/136
7 174 -7675/544
7 175 -204899/1224
7 176 -757/408
7 177 -31/204
7 178 353/136
7 179 9/4
7 180 586277/4896
7 181 -278837/4896
7 182 1369/136
7 183 3/17
7 184 -2141/816
7 185 -5149/408
7 186 283/272
7 187 -2303/204
7 188 -213/136
7 189 143/204
7 190 -472945/4896
7 191 5785/136
7 192 44237/544
7 193 -1845/136
7 194 491/34
7 197 5/12
7 198 -230465/6528
7 199 -904453/2448
7 207 1291/864
7 208 -1527/1088
7 210 -51775/9792
7 211 4339/576
7 212 9701/1728
7 213 -16523/864
7 214 -315/272
7 215 3/34
7 216 97/544
7 217 -97/544
7 218 -3633/1088
7 219 1039/136
7 221 -3/34
7 225 23315/918
7 226 -23383/408
7 227 -27347/9792
7 228 93091/1224
7 229 10069/432
7 230 -8305/576
7 231 -2959/54
7 232 -10559/576
7 233 3287/96
7 235 -119/36
7 238 -3079/144
7 240 58111/1728
7 241 -177/272
7 242 3/17
7 243 -435/272
7 244 3/2
7 245 -3/17
7 246 111/136
7 247 -9/68
7 248 -3/17
7 249 -3/17
7 250 3/17
7 251 3/34
7 252 -2977/1088
7 253 206/17
7 254 1671/544
7 255 -8361/544
7 256 -2903/544
7 257 1029/272
7 258 2019/272
7 259 3063/544
7 260 -4647/544
7 261 -81/136
7 262 465/136
7 264 3/17
7 265 4011/544
7 266 9/4
7 267 3/8
7 268 -11275/2176
7 270 9/68
7 275 3/17
7 276 -3/17
7 277 -3/34
7 290 -2741377/88128
7 291 2982917/29376
7 292 -625361/29376
7 293 -962429/7344
7 294 -1165169/14688
7 295 1124591/14688
7 296 2886731/14688
7 297 131735/7344
7 298 -783449/7344
7 299 81/136
7 300 107813/7344
7 301 -3/17
7 302 669487/14688
7 303 -9/4
7 304 -3/8
7 305 -19271539/176256
7 306 5189/324
7 307 -16447/432
7 308 -8149/144
7 309 7309/864
7 310 76085/864
7 312 -13549/432
7 315 -30361/864
7 318 584869/10368
7 319 11627/864
7 320 -10513/864
7 322 -191/12
7 325 19457/864
7 327 -653297/10368
7 329 23281/432
7 332 11963/216
7 335 8
7 339 19/16
7 340 2285/108
7 345 -6539/432
7 346 4547/432
7 355 5803/432
7 356 -52/9
7 357 -563/48
7 360 -425/54
7 361 1145/36
7 362 -785/544
7 363 -63/272
7 364 1261/1632
7 365 1799/1632
7 366 -3/34
7 367 -215/1632
7 368 -63/272
7 369 63/272
7 370 -3/17
7 371 3/17
7 372 39/136
7 373 2495/544
7 374 -1503/544
7 375 3/34
7 376 2199/544
7 377 -103/272
7 378 3/17
7 379 -101/136
7 380 -9/68
7 381 3/34
7 382 63/68
7 384 -63/136
7 385 -1/4
7 386 27/8
7 387 63/136
7 388 -7/24
7 389 71/272
7 390 63/272
7 391 9/68
7 392 -9/68
7 393 -177/272
7 395 3/17
7 396 -3/17
7 397 -39/136
7 398 3/34
7 399 -3/17
7 400 -3/34
7 401 3/34
7 402 3/34
7 403 -81/136
7 405 3/34
7 406 -63/136
7 407 63/136
7 408 73/136
7 409 5515/816
7 410 -18847/1088
7 411 1127/272
7 412 4329/272
7 413 2435/272
7 414 -6179/544
7 415 -10249/544
7 416 -689/272
7 417 230/17
7 419 -961/544
7 420 63/136
7 421 -7937/544
7 422 -3
7 423 -63/68
7 424 13427/1632
7 425 -1489/3264
7 426 4025/1088
7 427 1587/544
7 428 -1613/544
7 429 -2761/544
7 430 4213/544
7 432 -3/17
7 433 925/272
7 435 3/34
7 436 -16619/6528
7 437 -1177/544
7 438 2033/544
7 439 2385/272
7 440 3/34
7 441 3/17
7 442 -55/16
7 444 -3/34
7 445 22057/6528
7 446 81/68
7 447 -10843/544
7 448 -3/17
7 449 39/136
7 450 -3991/544
7 451 -9/4
7 452 -57/68
7 453 -8
7 454 237/136
7 455 24/17
7 456 -219/136
7 457 -435/544
7 458 -845/136
7 459 33/17
7 460 147/136
7 461 63/136
7 462 3/4
7 463 2885/544
7 464 -917/544
7 465 585/136
7 466 81/136
7 467 67/272
7 468 -699/136
7 469 -543/272
7 470 -171/136
7 471 39/68
7 472 27/68
7 473 -1789/544
7 474 69/68
7 475 2949/544
7 476 -585/136
7 477 75/136
7 478 -3/4
7 479 3/4
7 480 -2639/2176
7 481 -9185/272
7 482 1/8
7 483 -71/272
7 486 -1/2
7 487 -9/68
7 488 9/68
7 489 177/272
7 500 13/16
7 505 -3/34
7 506 3/17
7 507 3/34
7 508 -3/34
7 509 -3/34
7 510 81/136
7 512 -3/34
7 513 63/136
7 515 -63/136
7 516 -73/136
7 568 -5/8
7 569 4
7 570 3623/816
7 571 -4133165/88128
7 572 202693/14688
7 573 117883/1836
7 574 214555/3264
7 575 -1966501/29376
7 576 -2439203/14688
7 577 -2315/2448
7 578 147079/1632
7 580 8771/4896
7 581 -15641/4896
7 582 -3/8
7 583 63/136
7 584 62797/612
7 585 -788693/29376
7 586 1811441/29376
7 587 180473/1836
7 588 -173393/7344
7 589 -561263/3672
7 590 217513/7344
7 591 3/17
7 592 834101/14688
7 594 -3/34
7 595 -18643715/176256
7 596 -4467/544
7 597 148813/4896
7 598 45385/4896
7 599 -3/34
7 600 -3/17
7 601 -5683/288
7 603 3/34
7 604 5643707/58752
7 605 -81/68
7 606 -29141/544
7 607 3/17
7 608 -39/136
7 609 -404585/4896
7 610 9/4
7 611 57/68
7 612 -237/136
7 613 -24/17
7 614 219/136
7 615 -3829/1632
7 616 -1739/136
7 617 -33/17
7 618 -147/136
7 619 -63/136
7 620 -3/4
7 621 23369/4896
7 622 -57605/4896
7 623 -585/136
7 624 -81/136
7 625 137/272
7 626 699/136
7 627 339/272
7 628 171/136
7 629 -39/68
7 630 -27/68
7 631 -38741/4896
7 632 619/102
7 633 33809/4896
7 634 585/136
7 635 -75/136
7 636 3/4
7 637 -3/4
7 638 1451959/58752
7 639 6271/816
7 640 55/5184
7 641 -763/54
7 642 -833/432
7 643 28495/1728
7 644 41023/864
7 646 -22867/864
7 649 -4693/432
7 652 12311/10368
7 653 -359/216
7 654 -3937/108
7 656 593/96
7 659 5911/216
7 661 -253787/5184
7 663 67495/864
7 666 25489/864
7 669 8
7 673 107/288
7 674 3665/216
7 679 -10091/864
7 680 3383/864
7 689 8359/864
7 690 -203/48
7 691 -1957/288
7 696 28681/3456
7 697 -433/18
7 698 -293/96
7 699 119/288
7 701 2041/144
7 704 -233/48
7 707 83677/3456
7 709 -5359/288
7 712 -3857/96
7 715 -8
7 719 1/288
7 720 -953/72
7 724 2093/288
7 725 -2261/288
7 734 -2269/288
7 735 661/144
7 736 731/96
7 739 49619/3456
7 740 -291/8
7 746 -89/48
7 748 1
7 750 -2725/48
7 756 -31/48
7 757 -3059/144
7 758 -3/8
7 762 -9/32
7 763 -8
7 767 -25/16
7 768 -224/9
7 773 2815/144
7 774 -949/144
7 783 -731/48
7 784 65/12
7 785 1571/144
7 792 -1/4
7 795 1/2
7 797 -3/4
7 798 -25/72
7 799 -5/72
7 801 -11/9
7 802 17/9
7 803 -1/2
7 804 4/3
7 805 -25/12
7 807 7/9
7 809 -7/9
7 811 -53/18
7 812 -5/36
7 813 49/8
7 814 3/8
7 818 3/4
7 828 1/2
7 832 -3/8
7 834 -1/4
7 839 -1/2
7 846 -1/4
7 849 -1/4
7 851 16
7 856 1/4
7 860 -5/4
7 861 1/2
7 862 1/2
7 863 -1
7 864 -1/6
7 865 1/4
7 873 1/2
7 875 1/4
7 877 1/4
7 879 1/2
7 881 -1/4
7 883 -4
7 884 -16
7 885 32
7 888 -1/4
7 891 -108731/11520
7 892 197/8
8 8 19/9
8 10 -209/36
8 11 19/12
8 12 -133/36
8 13 133/36
8 14 19/12
8 17 -8/3
8 18 8/3
8 20 -8/3
8 21 209/72
8 22 209/36
8 23 -209/36
8 25 13/24
8 26 19/12
8 27 -19/12
8 28 -19/12
8 29 -17/8
8 30 -19/9
8 31 17/4
8 32 209/72
8 33 -19/12
8 34 209/36
8 35 19/12
8 36 209/36
8 38 17/4
8 39 8/3
8 42 -17/24
8 48 20969/3264
8 49 1369/272
8 50 -233/136
8 51 -1393/1632
8 52 14639/1632
8 53 72167/3264
8 54 -6615/136
8 55 1095/272
8 56 -26/51
8 57 9/4
8 58 -1
8 59 137/102
8 60 -4039/408
8 61 443/136
8 62 335/68
8 63 -97/68
8 64 -112/17
8 65 164311/3264
8 66 -45727/408
8 67 -15469/1632
8 68 201163/1632
8 69 22623/544
8 70 -29165/816
8 71 -19121/272
8 72 -55429/1632
8 73 99349/1632
8 74 209/408
8 75 -3469/408
8 77 -37/17
8 78 -69425/1632
8 79 -9/4
8 80 -5/24
8 81 939847/19584
8 82 12653/2448
8 83 733/816
8 84 -71/51
8 85 -551/816
8 86 91/68
8 87 -4559/816
8 88 -151/816
8 89 26/51
8 90 -103/102
8 91 563/408
8 92 -1855/204
8 93 61/102
8 94 -1
8 95 -377/204
8 96 3403/816
8 97 -35/102
8 98 -1021/136
8 99 367/204
8 100 -61/17
8 101 -7/6
8 102 -427/204
8 103 -5/3
8 104 325/408
8 106 -29/8
8 107 -529/408
8 108 3461/288
8 109 -61/2448
8 110 -545/136
8 111 273/136
8 112 -965/816
8 113 -437/136
8 114 199/68
8 115 112/17
8 116 39/136
8 117 -207/34
8 118 -607/408
8 119 -193/68
8 120 325/408
8 121 -325/408
8 122 295/68
8 123 -379445/4896
8 124 478495/3264
8 125 -4543/102
8 126 -82905/544
8 127 -2357/34
8 128 54431/544
8 129 245887/1632
8 130 8771/816
8 131 -45727/408
8 132 44687/1632
8 133 171031/1632
8 134 11/8
8 135 325/408
8 136 -199897/3264
8 137 62947/9792
8 138 -105779/3264
8 139 -41209/1632
8 140 12221/544
8 141 28669/544
8 142 -7/2
8 143 -38961/544
8 144 -3/2
8 145 37/17
8 146 -29635/816
8 147 -1
8 148 -10/17
8 149 37443/2176
8 150 64721/4896
8 151 -46423/1632
8 153 -40747/816
8 154 -295/68
8 155 -37/17
8 156 475/16
8 157 1
8 158 10/17
8 159 -477503/19584
8 160 913/204
8 161 70751/544
8 162 295/34
8 163 563/408
8 164 80245/1632
8 165 9/4
8 166 205/204
8 168 1/2
8 170 64/3
8 171 -473/408
8 172 -577/204
8 173 287/136
8 174 16741/1632
8 175 22969/408
8 176 -15/34
8 177 -509/408
8 178 -471/136
8 179 -47/12
8 180 -67475/1632
8 181 18935/1632
8 182 -4679/408
8 183 -73/408
8 184 -18/17
8 185 2127/136
8 186 -107/204
8 187 2995/408
8 188 121/204
8 189 -67/51
8 190 45623/1632
8 191 -2417/204
8 192 -13625/544
8 193 5563/408
8 194 -1639/136
8 196 1
8 197 -5/12
8 198 -18307/19584
8 199 125365/612
8 207 97001/14688
8 208 380551/88128
8 209 4061/88128
8 210 -110431/14688
8 211 -6271/1728
8 212 965143/88128
8 213 -330823/9792
8 214 -995/1224
8 215 -17879/3672
8 216 -5107/1836
8 217 6859/2448
8 218 221695/29376
8 219 -270761/14688
8 220 -2095/14688
8 221 -162805/14688
8 222 38689/4896
8 223 324577/29376
8 224 -69049/3672
8 225 1017491/14688
8 226 -565283/7344
8 227 27889/918
8 228 8665/108
8 229 -430747/14688
8 230 -1254569/9792
8 231 2787191/14688
8 232 -1283639/29376
8 233 296545/1728
8 234 3197/1224
8 235 -7453/1224
8 236 -97/72
8 237 -3173/1224
8 238 -105449/2448
8 239 1/8
8 240 -421555/3264
8 241 -32225/7344
8 242 15679/7344
8 243 -6611/1632
8 244 8561/4896
8 245 16981/3672
8 246 -33695/4896
8 247 25601/7344
8 248 -29/51
8 249 9655/918
8 250 -491/204
8 251 -19625/3672
8 252 54787/1728
8 253 -809273/14688
8 254 3499/1224
8 255 95261/1632
8 256 41107/2448
8 257 -367615/14688
8 258 -2369/96
8 259 -7033/864
8 260 210197/7344
8 261 -4721/2448
8 262 -443/408
8 263 -1
8 264 1505/918
8 265 -9971/1836
8 266 59/8
8 267 -815/408
8 268 1153565/58752
8 269 4663/1836
8 270 29/68
8 271 -39713/7344
8 272 -8185/7344
8 273 -5963/7344
8 274 1158079/29376
8 275 -274117/3672
8 276 14969/4896
8 277 151627/1632
8 278 60451/2448
8 279 -84913/3672
8 280 -76507/2448
8 281 -263335/14688
8 282 191495/4896
8 283 1111/816
8 284 -484/51
8 285 179/204
8 286 6893/1836
8 287 -507575/14688
8 288 -453/136
8 289 438397/58752
8 290 -3086381/44064
8 291 -1308035/9792
8 292 -449243/3264
8 293 304361/3264
8 294 176459/408
8 295 31463/144
8 296 -232531/272
8 297 -277751/14688
8 298 -3591079/14688
8 299 139/68
8 300 279767/7344
8 301 -29/51
8 302 1218079/14688
8 303 -57/8
8 304 433/204
8 305 38869201/88128
8 306 -7162393/44064
8 307 1099295/14688
8 308 3280943/7344
8 309 2675665/14688
8 310 -3446561/14688
8 311 305/2448
8 312 -320003/7344
8 313 95/18
8 314 172/17
8 315 2097031/14688
8 317 -109/34
8 318 -84681499/176256
8 319 538187/14688
8 320 -685813/3672
8 321 -2605/2448
8 322 -3884/153
8 323 113/153
8 324 -1339/918
8 325 387847/4896
8 326 109/34
8 327 21864041/176256
8 328 -271/48
8 329 39151/432
8 330 -1285/306
8 331 -1106/153
8 332 -1487609/14688
8 333 -1/4
8 334 453/136
8 336 3625/1224
8 337 109/34
8 338 -9511/1224
8 339 6053/816
8 340 103687/1836
8 341 2303/306
8 342 109/68
8 343 -235/68
8 344 -1/4
8 345 -312685/7344
8 346 121969/7344
8 347 299/306
8 348 -22/51
8 349 569/272
8 350 773/1224
8 351 -705/272
8 352 -175/204
8 353 11/68
8 354 -227/612
8 355 220259/7344
8 356 -17195/1224
8 357 -44879/2448
8 358 -445/612
8 359 -2324/153
8 360 3847675/19584
8 361 182413/2448
8 362 -34301/14688
8 363 6101/2448
8 364 -51541/19584
8 365 425575/58752
8 366 10711/1836
8 367 -656951/58752
8 368 -29989/7344
8 369 -877/9792
8 370 -39505/29376
8 371 -22765/7344
8 372 102587/9792
8 373 196057/19584
8 374 -97279/19584
8 375 -8723/9792
8 376 195811/19584
8 377 -3847/3264
8 378 -170111/29376
8 379 9479/1224
8 380 889/816
8 381 61315/29376
8 382 191/153
8 383 -1/2
8 384 -1007/306
8 385 -1/4
8 386 79/6
8 387 191/306
8 388 -891223/176256
8 389 43561/22032
8 390 55/68
8 391 -12739/3672
8 392 2237/1224
8 393 -28553/3672
8 394 2119/2448
8 395 20057/4896
8 396 -29/51
8 397 -22409/4896
8 398 -147497/14688
8 399 4339/612
8 400 69145/7344
8 401 2171/7344
8 402 -32789/3672
8 403 -4721/2448
8 404 805/153
8 405 -5273/3672
8 406 -2747/306
8 407 647/204
8 408 69551/7344
8 409 -6895681/176256
8 410 3806735/58752
8 411 -628171/29376
8 412 -4464007/58752
8 413 -335005/14688
8 414 38605/918
8 415 11131/204
8 416 8123/3672
8 417 -179075/3672
8 418 -1/4
8 419 280469/14688
8 420 55/34
8 421 368279/14688
8 422 -185/24
8 423 -1219/612
8 424 -8386129/352512
8 425 58781/44064
8 426 -30829/4896
8 427 -7271/1632
8 428 -3527/4896
8 429 469615/14688
8 430 -435163/14688
8 431 1
8 432 -5897/3672
8 433 -12404/459
8 435 159/68
8 436 -5238469/352512
8 437 212725/44064
8 438 -28975/4896
8 439 -14119/3672
8 440 -8945/3672
8 441 -13027/3672
8 442 317/72
8 444 1723/612
8 445 -1041025/58752
8 446 4721/1224
8 447 430307/14688
8 448 7109/1836
8 449 11467/918
8 450 103007/3672
8 451 -59/8
8 452 -7745/1224
8 454 54103/7344
8 455 6937/1224
8 456 -30269/3672
8 457 2359/544
8 458 19613/816
8 459 73019/7344
8 460 9997/2448
8 461 191/306
8 462 5/2
8 463 -164053/14688
8 464 30397/3672
8 465 23335/3672
8 466 4415/2448
8 467 -2905/3264
8 468 -30251/3672
8 469 -25247/3264
8 470 -1189/816
8 471 6821/2448
8 472 4415/3672
8 473 43669/3672
8 474 -20593/2448
8 475 43433/14688
8 476 -40471/3672
8 477 -108115/7344
8 478 -5/2
8 479 29/12
8 480 2523197/352512
8 481 2247235/29376
8 482 18695/88128
8 483 -251/306
8 484 10621/7344
8 485 -87353/22032
8 486 -2129/2448
8 487 -29/68
8 488 29/68
8 489 415/204
8 490 47671/7344
8 491 -10943/1836
8 492 -5465/918
8 493 -361/272
8 494 39701/1836
8 495 -1073/272
8 496 1/8
8 497 11003/3672
8 498 -371/136
8 499 3679/1224
8 500 -645763/88128
8 501 -3672235/88128
8 502 336601/3672
8 503 -13970/459
8 504 -2956807/29376
8 505 -602693/14688
8 506 849173/14688
8 507 54267/544
8 508 50597/7344
8 509 -277249/3672
8 510 139/68
8 511 310687/14688
8 512 -29/102
8 513 55/34
8 514 974809/14688
8 515 -2651/612
8 516 -7639825/176256
8 517 253319/88128
8 518 -584641/29376
8 519 -43081/1632
8 520 21373/1632
8 521 714667/14688
8 522 -5021/816
8 523 -597245/14688
8 524 10513/1224
8 525 -13663/3672
8 526 -184459/7344
8 527 3679/612
8 528 518255/44064
8 529 396101/44064
8 530 -286135/14688
8 531 4807/2448
8 532 -113579/3672
8 533 73/51
8 534 -5261/3672
8 535 199/12
8 536 -175/204
8 537 -8337863/176256
8 538 26237/2448
8 539 1187281/14688
8 540 -62023/3672
8 541 6293/918
8 542 632917/14688
8 543 -9589/1224
8 544 -10909/7344
8 545 -3373/1224
8 546 10699/1836
8 547 -953/1632
8 548 36611/1224
8 549 -33467/7344
8 550 -2965/2448
8 551 1865/612
8 552 1/4
8 553 -305333/14688
8 554 263999/14688
8 555 4037/3672
8 556 -14279/2448
8 557 -3169/1632
8 558 -1261/918
8 559 3169/1632
8 560 4943/2448
8 561 -317/2448
8 562 -1631/3672
8 563 305381/14688
8 564 -21191/2448
8 565 -294545/14688
8 566 -10973/3672
8 567 67999/7344
8 568 41461/1377
8 569 188935/4896
8 570 -1420753/58752
8 571 20824345/58752
8 572 1688617/22032
8 573 -56291977/176256
8 574 -3059963/4896
8 575 1089821/14688
8 576 3974579/3264
8 577 503189/7344
8 578 -422629/9792
8 579 1/8
8 580 -131/2448
8 581 91159/2448
8 582 2/3
8 583 541/408
8 584 -67852217/117504
8 585 8599115/29376
8 586 -10112237/29376
8 587 -1510265/1632
8 588 -2045249/14688
8 589 634021/918
8 590 -902507/4896
8 591 29/51
8 592 -227329/544
8 594 -3823/1224
8 595 33799267/39168
8 596 -181/3672
8 597 370663/2448
8 598 -1055689/14688
8 599 -29/102
8 600 -29/51
8 601 -1540951/14688
8 603 -2485/1224
8 604 -64213643/176256
8 605 -139/34
8 606 2892989/14688
8 607 29/51
8 608 -107/102
8 609 2742973/7344
8 610 57/8
8 611 751/102
8 612 -611/102
8 613 -481/102
8 614 1067/204
8 615 443/272
8 616 31619/2448
8 617 -1327/204
8 618 -385/102
8 619 -55/34
8 620 -5/2
8 621 -16747/1224
8 622 9865/4896
8 623 -242/17
8 624 -139/68
8 625 -499/1088
8 626 3455/204
8 627 4715/1088
8 628 196/51
8 629 -137/68
8 630 -139/102
8 631 34235/4896
8 632 -365/408
8 633 -11695/816
8 634 2921/204
8 635 -80/51
8 636 5/2
8 637 -29/12
8 638 -84880903/352512
8 639 461647/3264
8 640 -9634/459
8 641 5474303/44064
8 642 10521773/88128
8 643 -158975/3264
8 644 -9701005/29376
8 645 -77/36
8 646 166639/544
8 647 -77/36
8 648 -4529/612
8 649 448967/2448
8 651 3679/1224
8 652 -2195461/14688
8 653 -54359/816
8 654 1498139/14688
8 655 73/36
8 656 3741263/14688
8 657 1187/136
8 658 2819/459
8 659 -445589/7344
8 660 -175/204
8 661 59813689/176256
8 662 10133/1224
8 663 -5751259/7344
8 664 -5605/306
8 665 923/408
8 666 -6224539/14688
8 668 -4871/612
8 669 -8
8 670 -12023/2448
8 671 -3985/1224
8 672 12703/1224
8 673 -94693/4896
8 674 -88493/408
8 675 -29459/2448
8 676 -2965/2448
8 677 3883/1224
8 679 248021/1632
8 680 -389009/4896
8 681 131/17
8 682 -5779/2448
8 683 -2557/1632
8 684 -13655/1224
8 685 2965/1632
8 686 -4529/816
8 687 -1915/2448
8 688 227/1224
8 689 -608591/4896
8 690 7845/136
8 691 50267/544
8 692 -410/51
8 693 92525/2448
8 696 2082329/88128
8 697 -5613647/14688
8 698 -401675/44064
8 699 26369/459
8 700 -55/72
8 701 38537/918
8 702 -1120/459
8 703 2311/1836
8 704 -2275/72
8 706 -2629/1224
8 707 -5833637/176256
8 708 -571/408
8 709 -4147267/14688
8 710 -22097/3672
8 711 -21179/3672
8 712 412261/14688
8 714 101/36
8 715 8
8 716 -14651/7344
8 717 -2323/1224
8 718 15637/3672
8 719 -22027/4896
8 720 -71819/1224
8 721 -31987/7344
8 722 -3343/2448
8 723 2425/1224
8 724 629747/14688
8 725 -295997/14688
8 726 -319/459
8 727 653/816
8 728 -3751/1632
8 729 -677/3672
8 730 3343/1632
8 731 715/2448
8 732 -1063/816
8 733 -523/3672
8 734 -490019/14688
8 735 18257/1224
8 736 354863/14688
8 737 472/459
8 738 59309/7344
8 739 -24066649/176256
8 740 -10807/4896
8 741 13/12
8 742 -1
8 743 1/4
8 744 1/4
8 745 -3419/612
8 746 -3/16
8 747 -1/4
8 749 1/4
8 750 6563849/14688
8 751 31/36
8 752 54359/2448
8 753 -47/36
8 754 -1/4
8 755 6815/7344
8 756 -23/16
8 757 3326447/14688
8 758 -11/8
8 759 -1/4
8 760 2/3
8 761 985/204
8 762 49/48
8 764 1477/272
8 765 1919/408
8 766 -5179/408
8 767 83261/4896
8 768 694687/3672
8 769 10951/816
8 770 1783/816
8 771 -242/51
8 773 -1931233/14688
8 774 955087/14688
8 775 -11123/1224
8 776 6385/816
8 777 2021/544
8 778 14789/1224
8 779 -1749/544
8 780 3343/816
8 781 1675/816
8 782 105/136
8 783 1569893/14688
8 784 -122143/2448
8 785 -382751/4896
8 786 13129/1224
8 787 -97777/2448
8 791 1/2
8 793 -23/12
8 794 25/72
8 795 1/4
8 796 -17/36
8 798 5/24
8 799 1/24
8 801 -11/24
8 802 -1/4
8 803 -139/36
8 804 7/6
8 805 5/4
8 806 7/4
8 807 5/9
8 809 13/36
8 811 -4/3
8 812 -2/3
8 813 -35/32
8 814 -19/8
8 816 1/4
8 817 -1/8
8 818 7/12
8 820 -1/2
8 822 -37/54
8 823 23/36
8 825 -17/9
8 826 113/72
8 827 181/36
8 828 -139/36
8 829 -17/6
8 830 -305/144
8 831 73/36
8 832 -1/8
8 836 1/2
8 838 1/4
8 839 -1/6
8 841 -4
8 842 -1/4
8 843 1/4
8 844 1/8
8 845 -1/2
8 849 -7/24
8 850 -1/4
8 852 -1/4
8 855 -3/4
8 856 1/2
8 859 -95/48
8 860 -11/6
8 861 -5/4
8 862 -1/3
8 863 13/12
8 864 1/4
8 865 7/16
8 866 -1/4
8 867 -1/8
8 868 1/8
8 871 -1/48
8 872 -5/72
8 873 -31/12
8 874 -3/8
8 875 7/24
8 876 -1/24
8 877 7/24
8 878 -1/24
8 879 1/8
8 880 1/8
8 882 8
8 885 -8
8 887 1/4
8 889 -3/8
8 891 38295055/2115072
8 892 3984785/14688
9 16 -1/2
9 19 1/2
9 21 1/4
9 24 -1/2
9 32 -1/4
9 33 1/2
9 36 -1/2
9 37 -1/2
9 48 -3497/272
9 49 -1063/272
9 50 63/136
9 51 8735/272
9 52 -2917/68
9 53 -11223/272
9 54 4157/34
9 55 -71/34
9 56 91/34
9 59 -91/34
9 60 1063/136
9 61 -733/272
9 62 -63/68
9 63 57/34
9 64 505/136
9 65 -86837/544
9 66 20765/68
9 67 -3777/272
9 68 -96753/272
9 69 -56589/544
9 70 26223/272
9 71 26977/136
9 72 2411/34
9 73 -42809/272
9 74 93/272
9 75 3525/136
9 76 1
9 77 91/34
9 78 16171/136
9 81 -381911/3264
9 82 223/408
9 83 -199/272
9 84 2359/1088
9 85 -495/1088
9 86 -301/136
9 87 5971/1088
9 88 -233/272
9 89 -91/34
9 90 165/68
9 91 -97/136
9 92 199/68
9 93 825/544
9 95 -825/544
9 96 -495/544
9 97 91/34
9 98 495/272
9 99 -733/272
9 100 403/136
9 101 3/4
9 102 54/17
9 103 1
9 104 -335/136
9 107 165/136
9 108 -1361/192
9 109 39/68
9 110 733/272
9 111 -937/272
9 112 469/272
9 113 63/136
9 114 -57/34
9 115 -505/136
9 116 131/136
9 117 675/136
9 118 -111/272
9 119 607/136
9 120 -335/136
9 121 267/136
9 122 -5451/1088
9 123 623365/3264
9 124 -408503/1088
9 125 9143/68
9 126 435889/1088
9 127 96413/544
9 128 -69367/272
9 129 -55053/136
9 130 -2479/136
9 131 20765/68
9 132 -28253/272
9 133 -35011/136
9 135 -267/136
9 136 1098919/6528
9 137 -18263/1632
9 138 5393/68
9 139 983/17
9 140 -7165/136
9 141 -40251/272
9 142 -3/4
9 143 25359/136
9 144 -1
9 145 -91/34
9 146 14921/136
9 148 267/136
9 149 -238129/6528
9 150 -21647/816
9 151 16427/272
9 153 28565/272
9 154 607/136
9 155 91/34
9 156 -1097/16
9 158 -267/136
9 159 12039/136
9 160 111/136
9 161 -86333/272
9 162 -607/68
9 163 -29/136
9 164 -43535/272
9 166 -267/136
9 168 3/4
9 170 -12
9 171 -665/272
9 172 -165/136
9 173 145/34
9 174 -677/68
9 175 -8999/68
9 176 -1495/272
9 177 -165/272
9 178 267/136
9 179 3/4
9 180 6385/68
9 181 -13693/272
9 182 199/68
9 183 -195/272
9 184 -1311/544
9 185 -375/68
9 186 495/544
9 187 -1005/272
9 188 -303/272
9 189 3/136
9 190 -1290/17
9 191 9541/272
9 192 8179/136
9 193 -193/34
9 194 4417/272
9 198 -153199/6528
9 199 -137897/544
9 207 878797/29376
9 208 1377643/88128
9 209 407243/88128
9 210 -928099/14688
9 211 3063877/29376
9 212 10227475/88128
9 213 -3374657/9792
9 214 24677/2448
9 215 -10987/1836
9 216 -29245/1836
9 217 80845/2448
9 218 1093507/29376
9 219 -1632749/14688
9 220 64289/14688
9 221 -396373/14688
9 222 83885/2448
9 223 661177/29376
9 224 -34297/432
9 225 10057423/29376
9 226 -640843/918
9 227 -324221/14688
9 228 13758379/14688
9 229 8077915/29376
9 230 -889829/9792
9 231 -11842297/14688
9 232 -2688863/29376
9 233 -2841439/29376
9 234 4387/2448
9 235 -68029/1224
9 236 -2/9
9 237 -7817/1224
9 238 -1259545/4896
9 239 1/8
9 240 18595411/19584
9 241 30577/7344
9 242 -33263/7344
9 243 -43615/3264
9 244 68413/9792
9 245 69107/7344
9 246 -313621/9792
9 247 6721/3672
9 248 -29/51
9 249 4723/918
9 250 -229/17
9 251 30539/1836
9 252 2558507/29376
9 253 -79213/459
9 254 11275/1224
9 255 4699/24
9 256 274433/4896
9 257 -838207/14688
9 258 -206011/1632
9 259 -260231/14688
9 260 231509/7344
9 261 -4577/2448
9 262 -121/24
9 263 -2
9 264 -9433/3672
9 265 -94013/1836
9 266 59/8
9 267 47/204
9 268 8434151/58752
9 269 6005/3672
9 270 29/68
9 271 3115/1836
9 272 81041/7344
9 273 -48455/1836
9 274 3500887/29376
9 275 -1653893/7344
9 276 58799/4896
9 277 434623/1632
9 278 395489/4896
9 279 -495239/7344
9 280 -203243/1224
9 281 -835735/14688
9 282 558869/4896
9 283 427/816
9 284 -3733/204
9 285 -409/51
9 286 -689/918
9 287 -1279577/14688
9 288 -75/68
9 289 6510661/58752
9 290 -34558441/88128
9 291 3120925/3264
9 292 -43123/1224
9 293 -8444851/4896
9 294 -3530105/4896
9 295 344935/4896
9 296 14653529/4896
9 297 202435/3672
9 298 -68195/459
9 299 139/68
9 300 3013819/14688
9 301 -29/51
9 302 1955431/3672
9 303 -57/8
9 304 -43/408
9 305 -417840391/176256
9 306 12894997/88128
9 307 -201403/1728
9 308 -13999955/14688
9 309 -1788437/14688
9 310 5330345/7344
9 311 -2305/2448
9 312 -6346189/14688
9 313 55/36
9 314 64/17
9 315 -5562425/14688
9 317 -133/136
9 318 237813239/176256
9 319 -735229/14688
9 320 3759361/7344
9 321 1499/2448
9 322 -335587/1224
9 323 -4103/306
9 324 -50743/3672
9 325 -22979/612
9 326 133/136
9 327 -154056307/176256
9 328 -3083/816
9 329 12274705/14688
9 330 12451/612
9 331 28859/1224
9 332 934423/918
9 333 -1/4
9 334 75/68
9 336 9167/2448
9 337 133/136
9 338 -6379/1224
9 339 33151/1632
9 340 1048241/3672
9 341 19531/2448
9 342 133/272
9 343 -167/136
9 344 -1/4
9 345 -2867717/14688
9 346 1697903/14688
9 347 -6773/612
9 348 -2947/816
9 349 229/544
9 350 17837/1224
9 351 -501/544
9 352 6671/816
9 353 1331/272
9 354 419/1224
9 355 2458105/14688
9 356 -23699/306
9 357 -641035/4896
9 358 3463/306
9 359 -80897/2448
9 360 -1356653/2176
9 361 3321191/4896
9 362 -8101/1836
9 363 -693/136
9 364 -44341/19584
9 365 13175/3456
9 366 -15611/7344
9 367 -44327/58752
9 368 -185/3672
9 369 8791/4896
9 370 67669/14688
9 371 -419/918
9 372 2347/4896
9 373 193177/19584
9 374 -269971/19584
9 375 -39539/9792
9 376 575575/19584
9 377 3767/3264
9 378 -13475/29376
9 379 -32909/2448
9 380 337/51
9 381 -637769/29376
9 382 -61/153
9 383 -1
9 384 -199/153
9 385 -1/4
9 386 79/6
9 387 -61/306
9 388 6166181/176256
9 389 8441/2754
9 390 55/68
9 391 -2353/3672
9 392 577/153
9 393 -12995/918
9 394 -35/612
9 395 -3719/2448
9 396 -29/51
9 397 2543/2448
9 398 21917/7344
9 399 1289/306
9 400 -51571/3672
9 401 -70387/7344
9 402 4511/216
9 403 -4577/2448
9 404 -2279/612
9 405 -10745/3672
9 406 7/1224
9 407 -875/408
9 408 45719/29376
9 409 -19983553/176256
9 410 11815439/58752
9 411 -2397103/29376
9 412 -12134887/58752
9 413 -1446199/14688
9 414 495403/3672
9 415 96331/408
9 416 33071/3672
9 417 -296641/1836
9 418 -1/4
9 419 917669/14688
9 420 55/34
9 421 1835351/14688
9 422 -185/24
9 423 -715/612
9 424 -37348705/352512
9 425 417431/44064
9 426 -210193/4896
9 427 -72665/1632
9 428 95257/4896
9 429 1465951/14688
9 430 -1663627/14688
9 431 2
9 432 18169/3672
9 433 -32519/459
9 435 -52/17
9 436 13327811/352512
9 437 823051/44064
9 438 -235939/4896
9 439 -202723/3672
9 440 -14417/3672
9 441 1625/3672
9 442 2177/72
9 444 -1427/612
9 445 -89009/3456
9 446 4577/1224
9 447 2603267/14688
9 448 12581/1836
9 449 -5191/1836
9 450 337151/3672
9 451 -59/8
9 452 8941/1224
9 454 64399/7344
9 455 7945/1224
9 456 -39953/3672
9 457 4855/544
9 458 20815/272
9 459 96635/7344
9 460 11005/2448
9 461 -61/306
9 462 5/2
9 463 -710533/14688
9 464 103621/3672
9 465 29527/3672
9 466 4271/2448
9 467 -889/3264
9 468 -32807/3672
9 469 -27263/3264
9 470 -589/816
9 471 8405/2448
9 472 4271/3672
9 473 155305/3672
9 474 -54793/2448
9 475 -284167/14688
9 476 -35647/3672
9 477 -154483/7344
9 478 -5/2
9 479 29/12
9 480 -10877227/352512
9 481 4288195/29376
9 482 411527/88128
9 483 -251/306
9 484 2143/7344
9 485 53857/22032
9 486 -18809/816
9 487 -29/68
9 488 29/68
9 489 415/204
9 490 -5515/918
9 491 -5261/7344
9 492 18653/1836
9 493 2291/408
9 494 -212113/7344
9 495 209/136
9 496 1/8
9 497 8429/3672
9 498 73/51
9 499 -455/306
9 500 649795/11016
9 501 -5987093/44064
9 502 8005481/29376
9 503 -1450621/14688
9 504 -4302563/14688
9 505 -1926359/14688
9 506 160285/864
9 507 494243/1632
9 508 25409/1836
9 509 -1660157/7344
9 510 139/68
9 511 1183939/14688
9 512 -29/102
9 513 55/34
9 514 2712817/14688
9 515 197/1224
9 516 -5684473/44064
9 517 568193/88128
9 518 -1590031/29376
9 519 -4621/136
9 520 62255/1632
9 521 1480963/14688
9 522 -4259/816
9 523 -2036561/14688
9 524 -514/153
9 525 169/54
9 526 -606379/7344
9 527 -3739/1224
9 528 250933/10368
9 529 668027/44064
9 530 -557539/14688
9 531 2791/2448
9 532 -273707/3672
9 533 1/102
9 534 4151/1836
9 535 1111/24
9 536 -953/408
9 537 -7194035/176256
9 538 1181/2448
9 539 3396493/14688
9 540 12445/1836
9 541 -13775/1836
9 542 1812403/14688
9 543 2897/306
9 544 13949/7344
9 545 1063/612
9 546 -31553/7344
9 547 7723/1632
9 548 28709/306
9 549 16373/3672
9 550 1267/1224
9 551 -1769/1224
9 552 1/4
9 553 -908279/14688
9 554 599645/14688
9 555 5621/3672
9 556 -4975/1224
9 557 1165/816
9 558 -4895/7344
9 559 -1165/816
9 560 479/2448
9 561 2245/612
9 562 -487/1836
9 563 811955/14688
9 564 -64283/2448
9 565 -593183/14688
9 566 -8885/3672
9 567 -15371/1836
9 568 -6637081/176256
9 569 415615/2448
9 570 -1663513/58752
9 571 -3226801/19584
9 572 -13969483/44064
9 573 177984395/176256
9 574 1973647/4896
9 575 13722391/29376
9 576 -24499987/9792
9 577 -89783/432
9 578 808097/9792
9 579 1/8
9 580 3193/612
9 581 54071/1224
9 582 2/3
9 583 541/408
9 584 261615775/117504
9 585 -5896681/29376
9 586 -100811/29376
9 587 7137367/4896
9 588 3175829/7344
9 589 -16362155/14688
9 590 162143/1632
9 591 29/51
9 592 1404497/4896
9 594 1775/1224
9 595 -291759679/117504
9 596 251989/7344
9 597 -739717/1224
9 598 1089145/7344
9 599 -29/102
9 600 -29/51
9 601 3017431/7344
9 603 4823/1224
9 604 253611061/176256
9 605 -139/34
9 606 -7835335/14688
9 607 29/51
9 608 -107/102
9 609 -10391447/7344
9 610 57/8
9 611 -1111/204
9 612 -611/102
9 613 -481/102
9 614 1067/204
9 615 81/68
9 616 31211/2448
9 617 -1327/204
9 618 -385/102
9 619 -55/34
9 620 -5/2
9 621 -32525/2448
9 622 -7373/4896
9 623 -242/17
9 624 -139/68
9 625 -499/1088
9 626 3455/204
9 627 4715/1088
9 628 196/51
9 629 -137/68
9 630 -139/102
9 631 27197/4896
9 632 -59/408
9 633 -403/34
9 634 2921/204
9 635 -80/51
9 636 5/2
9 637 -29/12
9 638 340742633/352512
9 639 397999/3264
9 640 364807/29376
9 641 -6051503/88128
9 642 -11789371/88128
9 643 -650605/9792
9 644 14969015/29376
9 645 -77/36
9 646 -1037825/4896
9 647 -55/72
9 648 1681/612
9 649 -8515/68
9 651 -1919/1224
9 652 1268213/3264
9 653 536309/4896
9 654 -12109/108
9 655 19/36
9 656 -3081569/7344
9 657 69/34
9 658 16747/3672
9 659 -367297/3672
9 660 -115/51
9 661 -38870141/44064
9 662 12131/1224
9 663 10386419/7344
9 664 407/306
9 665 -2305/136
9 666 11922851/14688
9 668 5767/612
9 669 8
9 670 5995/2448
9 671 1613/1224
9 672 -4703/1224
9 673 40175/4896
9 674 22478/153
9 675 12175/2448
9 676 2633/2448
9 677 -1715/1224
9 679 -478327/4896
9 680 294239/4896
9 681 -117/34
9 682 -6229/2448
9 683 3041/1632
9 684 6199/1224
9 685 -2633/1632
9 686 2293/816
9 687 10379/2448
9 688 -331/1224
9 689 142133/1632
9 690 -11043/272
9 691 -108299/1632
9 692 317/102
9 693 -37273/2448
9 696 -274051/1377
9 697 4389871/14688
9 698 57743/1377
9 699 -3560075/14688
9 700 35/72
9 701 -1186163/7344
9 702 -10393/1836
9 703 -26833/3672
9 704 14671/144
9 706 4679/1224
9 707 8096425/44064
9 708 -1327/408
9 709 8014831/7344
9 710 10415/459
9 711 9920/459
9 712 -413033/3672
9 714 -617/153
9 715 -8
9 716 4841/918
9 717 4985/1224
9 718 -87877/7344
9 719 24359/1224
9 720 64465/306
9 721 96695/7344
9 722 3965/2448
9 723 -4883/1224
9 724 -545839/3672
9 725 565139/7344
9 726 -10807/1836
9 727 -103/816
9 728 3557/1632
9 729 68225/7344
9 730 -3965/1632
9 731 5123/1224
9 732 1949/816
9 733 -955/3672
9 734 438805/3672
9 735 -136109/2448
9 736 -638711/7344
9 737 11419/1836
9 738 -277165/7344
9 739 48354493/88128
9 740 2021921/4896
9 741 -17/12
9 743 1/4
9 744 1/4
9 745 -869/2448
9 746 -5/4
9 747 -1/4
9 749 1/4
9 750 -26241745/14688
9 751 -155/144
9 752 -61291/2448
9 753 -11/36
9 754 -1/4
9 755 -78991/7344
9 756 -3/4
9 757 -13509907/14688
9 758 -11/8
9 759 -1/4
9 760 2/3
9 761 -407/51
9 762 -71/192
9 764 -10907/816
9 765 -3307/408
9 766 3443/136
9 767 -260233/4896
9 768 -2705801/3672
9 769 -8317/272
9 770 -3443/816
9 771 1645/204
9 773 7394333/14688
9 774 -4310543/14688
9 775 23089/1224
9 776 8443/816
9 777 -3205/544
9 778 -34591/1224
9 779 3477/544
9 780 -12539/816
9 781 -12395/816
9 782 185/408
9 783 -6304477/14688
9 784 489371/2448
9 785 1589467/4896
9 786 -22307/1224
9 787 231053/2448
9 791 1/2
9 793 23/24
9 794 25/72
9 795 3/8
9 796 13/144
9 797 -3/8
9 798 -13/48
9 799 5/24
9 801 -5/8
9 802 23/12
9 803 -28/9
9 804 8/3
9 805 -3/2
9 806 -29/8
9 807 109/72
9 809 47/72
9 811 -13/6
9 812 5/12
9 813 97/32
9 814 -31/4
9 815 3/8
9 816 1/4
9 817 -1/8
9 818 1/3
9 820 -1/4
9 822 -47/108
9 823 -1/9
9 825 -13/18
9 826 -319/72
9 827 -13/18
9 828 -49/36
9 829 -1/3
9 830 -197/144
9 831 19/36
9 832 -1/4
9 834 -1/4
9 836 1/8
9 839 -1/6
9 841 4
9 842 -1/4
9 843 3/4
9 844 1/8
9 845 -1
9 846 1/4
9 848 1/8
9 849 -2/3
9 850 1/4
9 851 8
9 852 -1/4
9 854 -1/2
9 855 -3/4
9 856 1/2
9 859 -95/48
9 860 -7/3
9 861 -5/4
9 862 -1/12
9 863 7/12
9 864 -13/12
9 865 7/16
9 866 -1/4
9 867 -1/8
9 868 1/8
9 871 -1/48
9 872 1/18
9 873 -13/12
9 874 -3/8
9 875 13/24
9 876 -1/24
9 877 19/24
9 878 -7/24
9 879 19/8
9 880 1/8
9 881 -1/4
9 882 -8
9 884 -8
9 885 16
9 887 1/4
9 889 -1/8
9 891 -1311228409/10575360
9 892 -22912897/14688
10 17 1/2
10 18 -1/2
10 20 1/2
10 25 -1/4
10 29 1/4
10 31 -1/2
10 38 -1/2
10 39 -1/2
10 42 1/12
10 48 2105/816
10 49 105/68
10 50 -2/17
10 51 -253/136
10 52 361/136
10 53 1585/272
10 54 -1095/68
10 55 59/68
10 56 -4/17
10 57 4
10 58 -3
10 59 4/17
10 60 -3/34
10 61 3/17
10 62 4/17
10 63 -4/17
10 64 -2/17
10 65 4347/272
10 66 -2385/68
10 67 -151/136
10 68 5427/136
10 69 453/34
10 70 -717/68
10 71 -368/17
10 72 -1497/136
10 73 2875/136
10 74 27/34
10 75 -120/17
10 77 -4/17
10 78 -2561/136
10 79 -4
10 80 -1/2
10 81 6195/544
10 82 401/204
10 83 21/68
10 84 57/68
10 85 -41/34
10 86 2/17
10 87 -3/34
10 88 21/68
10 89 4/17
10 90 -4/17
10 91 -13/34
10 92 -89/17
10 93 131/34
10 94 -1
10 95 -233/34
10 96 -45/68
10 97 13/17
10 98 113/34
10 99 3/17
10 100 -19/17
10 102 -21/17
10 104 21/34
10 105 1
10 106 -9/2
10 107 -21/34
10 108 -5/8
10 109 -71/204
10 110 -3/17
10 111 3/17
10 112 59/68
10 113 -2/17
10 114 4/17
10 115 2/17
10 116 -2/17
10 117 -2/17
10 118 27/34
10 119 -2/17
10 120 21/34
10 121 -21/34
10 122 -73/102
10 123 -9479/408
10 124 12181/272
10 125 -1777/136
10 126 -6487/136
10 127 -1361/68
10 128 3841/136
10 129 6373/136
10 130 135/34
10 131 -2385/68
10 132 991/136
10 133 4697/136
10 134 1/2
10 135 21/34
10 136 -5071/272
10 137 207/272
10 138 -2543/272
10 139 -835/136
10 140 957/136
10 141 2031/136
10 143 -2617/136
10 145 4/17
10 146 -671/68
10 147 -1
10 148 -2/17
10 149 2859/544
10 150 517/136
10 151 -995/136
10 153 -288/17
10 154 -2/17
10 155 -4/17
10 156 10
10 157 1
10 158 2/17
10 159 -17473/1632
10 160 -27/17
10 161 5881/136
10 162 4/17
10 163 -13/34
10 164 2543/136
10 165 4
10 166 19/17
10 170 -12
10 171 -79/34
10 172 -32/17
10 173 73/34
10 174 43/136
10 175 240/17
10 176 -227/68
10 177 -49/34
10 178 -21/34
10 179 -1
10 180 -1517/136
10 181 793/136
10 182 -195/34
10 183 -27/34
10 184 37/34
10 185 233/34
10 186 181/68
10 187 63/68
10 188 -103/68
10 189 -9/17
10 190 1163/136
10 191 -211/68
10 192 -1561/136
10 193 195/34
10 194 1/68
10 196 1
10 197 -1
10 198 7127/1632
10 199 5995/102
10 207 -122543/9792
10 208 -286277/29376
10 209 348451/14688
10 210 307973/9792
10 211 -591775/9792
10 212 -2207405/29376
10 213 198181/1224
10 214 -3743/408
10 215 7151/612
10 216 4277/544
10 217 -92207/4896
10 218 -277949/9792
10 219 13213/204
10 220 -3155/612
10 221 -58219/1224
10 222 107023/1632
10 223 178087/2448
10 224 -487607/2448
10 225 -1460771/9792
10 226 34859/102
10 227 72779/1088
10 228 -2229821/4896
10 229 -1665763/9792
10 230 -726571/9792
10 231 432607/816
10 232 -262085/9792
10 233 457633/1632
10 234 415/816
10 235 2767/102
10 236 -13/24
10 237 205/102
10 238 191383/1632
10 240 -10208419/19584
10 241 -17837/2448
10 242 7487/1224
10 243 3373/1088
10 244 -5243/3264
10 245 -16651/2448
10 246 67367/3264
10 247 -14779/2448
10 248 -3/17
10 249 1799/612
10 250 1153/68
10 251 -38177/1224
10 252 -44209/1088
10 253 152501/1632
10 254 2933/1632
10 255 -22601/204
10 256 -81143/2448
10 257 63277/2448
10 258 15335/204
10 259 62449/4896
10 260 -56519/4896
10 261 -32/51
10 262 3853/408
10 264 2135/1224
10 265 192275/4896
10 266 9/4
10 267 -45/68
10 268 -1449001/19584
10 269 10145/1224
10 270 9/68
10 271 5095/2448
10 272 -9097/612
10 273 -4337/2448
10 274 603691/2448
10 275 -1168625/2448
10 276 743/48
10 277 9465/17
10 278 264641/1632
10 279 -379403/2448
10 280 -248593/816
10 281 -130273/1224
10 282 205699/816
10 283 55/68
10 284 -2683/68
10 285 227/68
10 286 -2887/612
10 287 -445957/2448
10 288 -141/136
10 289 916315/4896
10 290 208891/1224
10 291 -343415/576
10 292 -413179/1632
10 293 8823907/9792
10 294 98879/153
10 295 379385/816
10 296 -2403445/1224
10 297 -27785/544
10 298 -278553/544
10 299 81/136
10 300 -51481/544
10 301 -3/17
10 302 -200621/816
10 303 -9/4
10 304 45/68
10 305 738745/544
10 306 -100651/576
10 307 -206429/9792
10 308 3541655/4896
10 309 1417271/4896
10 310 -23807/102
10 311 175/408
10 312 117715/544
10 313 31/12
10 314 62/17
10 315 482233/1632
10 317 -141/136
10 318 -17586373/19584
10 319 689947/4896
10 320 -159055/288
10 321 -359/408
10 322 17441/102
10 323 1063/102
10 324 12845/1224
10 325 263477/1224
10 326 141/136
10 327 6373493/19584
10 328 -11/8
10 329 -38609/96
10 330 -3113/204
10 331 -5485/408
10 332 -918997/1632
10 334 141/136
10 335 -8
10 336 -397/816
10 337 141/136
10 338 -109/102
10 339 -10927/1632
10 340 -17131/136
10 341 -371/816
10 342 141/272
10 343 -141/136
10 345 44331/544
10 346 -88975/1632
10 347 1243/204
10 348 587/272
10 349 423/544
10 350 -362/51
10 351 -423/544
10 352 -1243/272
10 353 -813/272
10 354 -127/408
10 355 -121273/1632
10 356 7177/204
10 357 99797/1632
10 358 -1243/204
10 359 7777/816
10 360 3590533/9792
10 361 -194167/544
10 362 -6733/2448
10 363 -181/204
10 364 5509/1632
10 365 12697/4896
10 366 5575/2448
10 367 16171/4896
10 368 1841/612
10 369 -18823/3264
10 370 -8299/9792
10 371 4985/2448
10 372 -43483/3264
10 373 1481/204
10 374 3173/1632
10 375 10787/1632
10 376 -1201/204
10 377 -761/544
10 378 -17395/4896
10 379 14369/1632
10 380 -1421/272
10 381 91883/4896
10 382 371/204
10 384 73/102
10 385 -3/4
10 386 77/24
10 387 371/408
10 388 -33587/1836
10 389 -1315/3672
10 390 63/272
10 391 6497/1224
10 392 -3601/408
10 393 26021/2448
10 394 -6401/816
10 395 -5737/1632
10 396 -3/17
10 397 5557/1632
10 398 -15119/4896
10 399 -1895/204
10 400 275/144
10 401 19717/1224
10 402 -6803/306
10 403 -32/51
10 404 -1205/204
10 405 137/153
10 406 1301/204
10 407 -139/68
10 408 170231/9792
10 409 36457/612
10 410 -1105871/9792
10 411 19565/408
10 412 277751/2448
10 413 74339/1224
10 414 -7211/96
10 415 -667243/4896
10 416 -7297/816
10 417 24855/272
10 419 -44395/1632
10 420 63/136
10 421 -136723/1632
10 422 -19/6
10 423 -70/51
10 424 18109/306
10 425 -169621/29376
10 426 273205/9792
10 427 821/32
10 428 -63613/4896
10 429 -227053/4896
10 430 310693/4896
10 432 -490/153
10 433 9297/272
10 435 103/34
10 436 -554989/19584
10 437 -248921/14688
10 438 171217/4896
10 439 115129/2448
10 440 137/153
10 441 -28/9
10 442 -3059/144
10 444 335/102
10 445 209789/58752
10 446 64/51
10 447 -186089/1632
10 448 -274/153
10 449 -2213/1224
10 450 -85205/1632
10 451 -9/4
10 452 -184/51
10 453 8
10 454 1535/1224
10 455 197/204
10 456 -277/612
10 457 -1787/544
10 458 -51433/1224
10 459 907/1224
10 460 175/204
10 461 371/408
10 462 3/4
10 463 16081/544
10 464 -25751/1632
10 465 10777/1224
10 466 32/51
10 467 -177/272
10 468 -1516/153
10 469 -435/272
10 470 -131/68
10 471 91/408
10 472 64/153
10 473 -116821/4896
10 474 2197/204
10 475 105785/4896
10 476 -6799/1224
10 477 4751/612
10 478 -3/4
10 479 3/4
10 480 794827/58752
10 481 -361531/2448
10 482 -55/7344
10 483 -71/272
10 484 -9397/1224
10 485 8005/1836
10 486 -84/17
10 487 -9/68
10 488 9/68
10 489 177/272
10 490 8851/2448
10 491 13591/2448
10 492 9997/1224
10 493 -2469/272
10 494 35219/2448
10 495 -621/272
10 497 -9667/1224
10 498 41/17
10 499 -1205/408
10 500 -74161/29376
10 501 -8815201/29376
10 502 5739059/9792
10 503 -1013263/4896
10 504 -6127297/9792
10 505 -685765/2448
10 506 487685/1224
10 507 173937/272
10 508 77681/2448
10 509 -1169273/2448
10 510 81/136
10 511 48823/306
10 512 -3/34
10 513 63/136
10 514 487777/1224
10 515 127/51
10 516 -15879061/58752
10 517 307345/14688
10 518 -614303/4896
10 519 -58041/544
10 520 21337/272
10 521 291229/1224
10 522 -55/136
10 523 -180775/612
10 524 3109/408
10 525 3989/1224
10 526 -107539/612
10 527 -11/24
10 528 3493547/58752
10 529 326833/7344
10 530 -106939/1224
10 531 -19/408
10 532 -25477/153
10 533 -193/34
10 534 -11717/1224
10 535 823/8
10 536 921/136
10 537 -2526893/14688
10 538 101/24
10 539 153415/306
10 540 757/72
10 541 3799/612
10 542 624275/2448
10 543 257/408
10 544 5329/1224
10 545 1205/408
10 546 -21503/2448
10 547 294/17
10 548 85151/408
10 549 24931/2448
10 550 1205/816
10 551 -1205/408
10 553 -356113/2448
10 554 194119/2448
10 555 -1520/153
10 556 -449/816
10 557 1205/544
10 558 31363/2448
10 559 -1205/544
10 560 2377/408
10 561 1471/816
10 562 -347/1224
10 563 293011/2448
10 564 -11387/204
10 565 -221083/2448
10 566 6743/612
10 567 -84653/2448
10 568 3009761/58752
10 569 628817/1632
10 570 113851/14688
10 571 8238797/29376
10 572 751127/1632
10 573 -8978633/14688
10 574 -1873151/3264
10 575 -376089/544
10 576 1131719/612
10 577 772427/2448
10 578 2547893/4896
10 580 -41447/4896
10 581 -55115/4896
10 582 -13/24
10 583 63/136
10 584 -38939405/29376
10 585 8148223/29376
10 586 29661/1088
10 587 -44119/36
10 588 -1033091/1632
10 589 1704547/4896
10 590 -15439/102
10 591 3/17
10 592 -1931293/4896
10 594 -31/12
10 595 95475721/58752
10 596 -226541/4896
10 597 3873599/4896
10 598 -198193/816
10 599 -3/34
10 600 -3/17
10 601 -744095/1224
10 603 -761/204
10 604 -2103299/3456
10 605 -81/68
10 606 1612391/4896
10 607 3/17
10 608 -39/136
10 609 244723/288
10 610 9/4
10 611 215/68
10 612 -237/136
10 613 -24/17
10 614 219/136
10 615 -381/544
10 616 -8137/1224
10 617 -33/17
10 618 -147/136
10 619 -63/136
10 620 -3/4
10 621 4363/4896
10 622 -1063/4896
10 623 -585/136
10 624 -81/136
10 625 111/136
10 626 699/136
10 627 195/136
10 628 171/136
10 629 -39/68
10 630 -27/68
10 631 -7223/4896
10 632 473/204
10 633 -3407/1632
10 634 585/136
10 635 -75/136
10 636 3/4
10 637 -3/4
10 638 -33615517/58752
10 639 63101/1224
10 640 -66871/3672
10 641 2808047/29376
10 642 120323/918
10 643 1037735/9792
10 644 -574747/1632
10 645 -5/12
10 646 1433705/4896
10 647 -31/24
10 648 -577/102
10 649 211321/1224
10 651 509/204
10 652 -15167323/58752
10 653 -804883/4896
10 654 -424423/4896
10 655 5/6
10 656 744211/1224
10 657 73/136
10 658 -3461/1224
10 659 382685/2448
10 660 45/34
10 661 31849223/58752
10 662 -5/204
10 663 -1819163/1632
10 664 -416/51
10 665 123/17
10 666 -3042325/4896
10 668 -983/204
10 669 -8
10 670 -1663/408
10 671 -509/204
10 672 1595/204
10 673 -25589/1632
10 674 -125933/612
10 675 -3835/408
10 676 -509/408
10 677 509/204
10 679 705919/4896
10 680 -380605/4896
10 681 215/34
10 682 -5/408
10 683 -509/272
10 684 -1867/204
10 685 509/272
10 686 -645/136
10 687 -965/408
10 688 55/204
10 689 -587195/4896
10 690 7495/136
10 691 48833/544
10 692 -215/34
10 693 12049/408
10 696 5694299/58752
10 697 -304387/816
10 698 -461677/7344
10 699 62677/272
10 700 -5/12
10 701 305567/1224
10 702 10981/1224
10 703 10385/1224
10 704 -1424/9
10 706 -779/204
10 707 38807/2448
10 708 63/68
10 709 -453607/408
10 710 -28427/1224
10 711 -18437/1224
10 712 -386821/2448
10 714 -305/204
10 715 8
10 716 -15059/2448
10 717 -779/204
10 718 29081/2448
10 719 -10577/408
10 720 -192941/612
10 721 -4349/306
10 722 -779/408
10 723 779/204
10 724 90481/408
10 725 -16053/136
10 726 5711/612
10 727 63/136
10 728 -779/272
10 729 -33229/2448
10 730 779/272
10 731 -5711/816
10 732 -353/136
10 733 19/612
10 734 -222877/1224
10 735 4252/51
10 736 338821/2448
10 737 -5711/612
10 738 27131/612
10 739 -3451211/9792
10 740 -493975/816
10 741 11/8
10 745 -2051/816
10 746 1/2
10 750 1302103/1224
10 751 103/48
10 752 14519/816
10 753 13/12
10 755 19985/2448
10 756 -11/8
10 757 664327/1224
10 758 -3/8
10 760 -1/24
10 761 79/34
10 762 27/64
10 763 8
10 764 865/136
10 765 79/34
10 766 -1339/136
10 767 6325/204
10 768 268237/612
10 769 236/17
10 770 79/68
10 771 -79/34
10 773 -369611/1224
10 774 52325/306
10 775 -1205/102
10 776 -35/17
10 777 237/136
10 778 6941/408
10 779 -237/136
10 780 713/68
10 781 209/34
10 782 5/17
10 783 314125/1224
10 784 -16027/136
10 785 -81197/408
10 786 2189/204
10 787 -4979/102
10 790 1/4
10 791 1/2
10 792 -1/2
10 793 -15/8
10 794 13/24
10 795 3/8
10 796 -23/48
10 797 -3/8
10 798 11/16
10 799 -13/24
10 801 -1/2
10 802 -10/3
10 803 13/6
10 804 -5/3
10 805 7/2
10 806 15/8
10 807 -5/8
10 809 17/24
10 811 5/4
10 812 -11/6
10 813 -29/8
10 814 9/2
10 815 -3/8
10 818 7/6
10 822 13/36
10 823 5/12
10 825 13/12
10 826 10/3
10 827 11/6
10 828 13/6
10 829 -3/2
10 830 13/12
10 831 5/6
10 836 1/8
10 838 1/4
10 839 -1/2
10 842 -3/4
10 843 -1/2
10 846 -1/4
10 848 -1/8
10 849 -3/8
10 850 -1/2
10 855 -5/4
10 858 1/2
10 859 -5/6
10 860 -1/2
10 861 -3/4
10 862 -1/4
10 863 1/2
10 864 1/3
10 872 -1/8
10 875 1/4
10 877 1/4
10 879 -1
10 883 4
10 885 -16
10 888 -1/4
10 889 -1/4
10 891 140573677/1762560
10 892 193801/204
11 8 3989/1152
11 10 -4901/576
11 11 19/12
11 12 -5813/1152
11 13 5813/1152
11 14 19/12
11 16 11/3
11 17 103/192
11 18 -103/192
11 19 -11/3
11 20 103/192
11 21 2789/1152
11 22 4901/576
11 23 -4901/576
11 24 11/3
11 25 -407/384
11 26 19/12
11 27 -19/12
11 28 -19/12
11 29 -67/128
11 30 -3989/1152
11 31 67/64
11 32 7013/1152
11 33 -21/4
11 34 4901/576
11 35 19/12
11 36 7013/576
11 37 11/3
11 38 67/64
11 39 -103/192
11 42 -67/384
11 48 1335/272
11 49 381/68
11 50 -299/408
11 51 721/204
11 52 949/204
11 53 13985/816
11 54 -14599/408
11 55 1829/408
11 56 -107/102
11 57 2
11 58 -4/3
11 59 47/34
11 60 -347/34
11 61 147/68
11 62 605/204
11 63 109/204
11 64 -1297/204
11 65 6787/204
11 66 -16253/204
11 67 -2305/204
11 68 4279/51
11 69 8133/272
11 70 -3329/136
11 71 -9709/204
11 72 -1397/51
11 73 2267/51
11 74 161/408
11 75 -355/68
11 76 -1
11 77 -175/102
11 78 -12079/408
11 79 -2
11 80 -1/6
11 81 28627/816
11 82 893/153
11 83 -97/408
11 84 -823/544
11 85 -1039/1632
11 86 82/51
11 87 -8513/1632
11 88 -131/408
11 89 107/102
11 90 -28/51
11 91 81/68
11 92 -3743/408
11 93 553/816
11 94 -1
11 95 -1369/816
11 96 3721/816
11 97 -13/34
11 98 -3449/408
11 99 389/408
11 100 -481/204
11 101 -1/6
11 102 -79/51
11 103 -5/3
11 104 -97/204
11 106 -7/2
11 107 -209/204
11 108 1153/96
11 109 179/1224
11 110 -99/34
11 111 31/34
11 112 -245/408
11 113 -911/408
11 114 197/204
11 115 1297/204
11 116 313/408
11 117 -991/204
11 118 -247/408
11 119 -215/102
11 120 -97/204
11 121 -107/204
11 122 15097/4896
11 123 -96217/1632
11 124 177487/1632
11 125 -12643/408
11 126 -181211/1632
11 127 -13717/272
11 128 7627/102
11 129 14383/136
11 130 413/51
11 131 -16253/204
11 132 814/51
11 133 32743/408
11 134 3/2
11 135 107/204
11 136 -405649/9792
11 137 2093/408
11 138 -20521/816
11 139 -7307/408
11 140 1261/68
11 141 2497/68
11 142 -5/2
11 143 -21209/408
11 144 -1/2
11 145 175/102
11 146 -4663/204
11 147 -1
11 148 -73/204
11 149 13121/1088
11 150 12761/1224
11 151 -1183/51
11 152 -1
11 153 -15907/408
11 154 -184/51
11 155 -175/102
11 156 577/24
11 157 1
11 158 73/204
11 159 -23113/1632
11 160 757/204
11 161 6541/68
11 162 368/51
11 163 149/68
11 164 2899/102
11 165 2
11 166 47/68
11 168 1/2
11 170 76/3
11 171 -631/408
11 172 -173/51
11 173 145/51
11 174 4313/408
11 175 747/17
11 176 -611/408
11 177 -191/136
11 178 -251/68
11 179 -14/3
11 180 -14189/408
11 181 931/204
11 182 -2305/204
11 183 383/408
11 184 -369/272
11 185 824/51
11 186 -593/816
11 187 2735/408
11 188 377/408
11 189 -101/68
11 190 2691/136
11 191 -1579/204
11 192 -7799/408
11 193 2645/204
11 194 -1395/136
11 196 1
11 197 -1/3
11 198 -34777/9792
11 199 422981/2448
11 207 97001/14688
11 208 380551/88128
11 209 4061/88128
11 210 -110431/14688
11 211 -6271/1728
11 212 965143/88128
11 213 -330823/9792
11 214 -995/1224
11 215 -17879/3672
11 216 -5107/1836
11 217 6859/2448
11 218 221695/29376
11 219 -270761/14688
11 220 -2095/14688
11 221 -162805/14688
11 222 38689/4896
11 223 324577/29376
11 224 -69049/3672
11 225 1017491/14688
11 226 -565283/7344
11 227 27889/918
11 228 8665/108
11 229 -430747/14688
11 230 -1254569/9792
11 231 2787191/14688
11 232 -1283639/29376
11 233 296545/1728
11 234 3197/1224
11 235 -7453/1224
11 236 -97/72
11 237 -3173/1224
11 238 -105449/2448
11 239 1/8
11 240 -421555/3264
11 241 -32225/7344
11 242 15679/7344
11 243 -6611/1632
11 244 8561/4896
11 245 16981/3672
11 246 -33695/4896
11 247 25601/7344
11 248 -29/51
11 249 9655/918
11 250 -491/204
11 251 -19625/3672
11 252 54787/1728
11 253 -809273/14688
11 254 3499/1224
11 255 95261/1632
11 256 41107/2448
11 257 -367615/14688
11 258 -2369/96
11 259 -7033/864
11 260 210197/7344
11 261 -4721/2448
11 262 -443/408
11 263 -1
11 264 1505/918
11 265 -9971/1836
11 266 59/8
11 267 -815/408
11 268 1153565/58752
11 269 4663/1836
11 270 29/68
11 271 -39713/7344
11 272 -8185/7344
11 273 -5963/7344
11 274 1158079/29376
11 275 -274117/3672
11 276 14969/4896
11 277 151627/1632
11 278 60451/2448
11 279 -84913/3672
11 280 -76507/2448
11 281 -263335/14688
11 282 191495/4896
11 283 1111/816
11 284 -484/51
11 285 179/204
11 286 6893/1836
11 287 -507575/14688
11 288 -453/136
11 289 438397/58752
11 290 -3086381/44064
11 291 -1308035/9792
11 292 -449243/3264
11 293 304361/3264
11 294 176459/408
11 295 31463/144
11 296 -232531/272
11 297 -277751/14688
11 298 -3591079/14688
11 299 139/68
11 300 279767/7344
11 301 -29/51
11 302 1218079/14688
11 303 -57/8
11 304 433/204
11 305 38869201/88128
11 306 -7162393/44064
11 307 1099295/14688
11 308 3280943/7344
11 309 2675665/14688
11 310 -3446561/14688
11 311 305/2448
11 312 -320003/7344
11 313 95/18
11 314 172/17
11 315 2097031/14688
11 317 -109/34
11 318 -84681499/176256
11 319 538187/14688
11 320 -685813/3672
11 321 -2605/2448
11 322 -3884/153
11 323 113/153
11 324 -1339/918
11 325 387847/4896
11 326 109/34
11 327 21864041/176256
11 328 -271/48
11 329 39151/432
11 330 -1285/306
11 331 -1106/153
11 332 -1487609/14688
11 333 -1/4
11 334 453/136
11 336 3625/1224
11 337 109/34
11 338 -9511/1224
11 339 6053/816
11 340 103687/1836
11 341 2303/306
11 342 109/68
11 343 -235/68
11 344 -1/4
11 345 -312685/7344
11 346 121969/7344
11 347 299/306
11 348 -22/51
11 349 569/272
11 350 773/1224
11 351 -705/272
11 352 -175/204
11 353 11/68
11 354 -227/612
11 355 220259/7344
11 356 -17195/1224
11 357 -44879/2448
11 358 -445/612
11 359 -2324/153
11 360 3847675/19584
11 361 182413/2448
11 362 -34301/14688
11 363 6101/2448
11 364 -51541/19584
11 365 425575/58752
11 366 10711/1836
11 367 -656951/58752
11 368 -29989/7344
11 369 -877/9792
11 370 -39505/29376
11 371 -22765/7344
11 372 102587/9792
11 373 196057/19584
11 374 -97279/19584
11 375 -8723/9792
11 376 195811/19584
11 377 -3847/3264
11 378 -170111/29376
11 379 9479/1224
11 380 889/816
11 381 61315/29376
11 382 191/153
11 383 -1/2
11 384 -1007/306
11 385 -1/4
11 386 79/6
11 387 191/306
11 388 -891223/176256
11 389 43561/22032
11 390 55/68
11 391 -12739/3672
11 392 2237/1224
11 393 -28553/3672
11 394 2119/2448
11 395 20057/4896
11 396 -29/51
11 397 -22409/4896
11 398 -147497/14688
11 399 4339/612
11 400 69145/7344
11 401 2171/7344
11 402 -32789/3672
11 403 -4721/2448
11 404 805/153
11 405 -5273/3672
11 406 -2747/306
11 407 647/204
11 408 69551/7344
11 409 -6895681/176256
11 410 3806735/58752
11 411 -628171/29376
11 412 -4464007/58752
11 413 -335005/14688
11 414 38605/918
11 415 11131/204
11 416 8123/3672
11 417 -179075/3672
11 418 -1/4
11 419 280469/14688
11 420 55/34
11 421 368279/14688
11 422 -185/24
11 423 -1219/612
11 424 -8386129/352512
11 425 58781/44064
11 426 -30829/4896
11 427 -7271/1632
11 428 -3527/4896
11 429 469615/14688
11 430 -435163/14688
11 431 1
11 432 -5897/3672
11 433 -12404/459
11 435 159/68
11 436 -5238469/352512
11 437 212725/44064
11 438 -28975/4896
11 439 -14119/3672
11 440 -8945/3672
11 441 -13027/3672
11 442 317/72
11 444 1723/612
11 445 -1041025/58752
11 446 4721/1224
11 447 430307/14688
11 448 7109/1836
11 449 11467/918
11 450 103007/3672
11 451 -59/8
11 452 -7745/1224
11 454 54103/7344
11 455 6937/1224
11 456 -30269/3672
11 457 2359/544
11 458 19613/816
11 459 73019/7344
11 460 9997/2448
11 461 191/306
11 462 5/2
11 463 -164053/14688
11 464 30397/3672
11 465 23335/3672
11 466 4415/2448
11 467 -2905/3264
11 468 -30251/3672
11 469 -25247/3264
11 470 -1189/816
11 471 6821/2448
11 472 4415/3672
11 473 43669/3672
11 474 -20593/2448
11 475 43433/14688
11 476 -40471/3672
11 477 -108115/7344
11 478 -5/2
11 479 29/12
11 480 2523197/352512
11 481 2247235/29376
11 482 18695/88128
11 483 -251/306
11 484 10621/7344
11 485 -87353/22032
11 486 -2129/2448
11 487 -29/68
11 488 29/68
11 489 415/204
11 490 47671/7344
11 491 -10943/1836
11 492 -5465/918
11 493 -361/272
11 494 39701/1836
11 495 -1073/272
11 496 1/8
11 497 11003/3672
11 498 -371/136
11 499 3679/1224
11 500 -645763/88128
11 501 -3672235/88128
11 502 336601/3672
11 503 -13970/459
11 504 -2956807/29376
11 505 -602693/14688
11 506 849173/14688
11 507 54267/544
11 508 50597/7344
11 509 -277249/3672
11 510 139/68
11 511 310687/14688
11 512 -29/102
11 513 55/34
11 514 974809/14688
11 515 -2651/612
11 516 -7639825/176256
11 517 253319/88128
11 518 -584641/29376
11 519 -43081/1632
11 520 21373/1632
11 521 714667/14688
11 522 -5021/816
11 523 -597245/14688
11 524 10513/1224
11 525 -13663/3672
11 526 -184459/7344
11 527 3679/612
11 528 518255/44064
11 529 396101/44064
11 530 -286135/14688
11 531 4807/2448
11 532 -113579/3672
11 533 73/51
11 534 -5261/3672
11 535 199/12
11 536 -175/204
11 537 -8337863/176256
11 538 26237/2448
11 539 1187281/14688
11 540 -62023/3672
11 541 6293/918
11 542 632917/14688
11 543 -9589/1224
11 544 -10909/7344
11 545 -3373/1224
11 546 10699/1836
11 547 -953/1632
11 548 36611/1224
11 549 -33467/7344
11 550 -2965/2448
11 551 1865/612
11 552 1/4
11 553 -305333/14688
11 554 263999/14688
11 555 4037/3672
11 556 -14279/2448
11 557 -3169/1632
11 558 -1261/918
11 559 3169/1632
11 560 4943/2448
11 561 -317/2448
11 562 -1631/3672
11 563 305381/14688
11 564 -21191/2448
11 565 -294545/14688
11 566 -10973/3672
11 567 67999/7344
11 568 41461/1377
11 569 188935/4896
11 570 -1420753/58752
11 571 20824345/58752
11 572 1688617/22032
11 573 -56291977/176256
11 574 -3059963/4896
11 575 1089821/14688
11 576 3974579/3264
11 577 503189/7344
11 578 -422629/9792
11 579 1/8
11 580 -131/2448
11 581 91159/2448
11 582 2/3
11 583 541/408
11 584 -67852217/117504
11 585 8599115/29376
11 586 -10112237/29376
11 587 -1510265/1632
11 588 -2045249/14688
11 589 634021/918
11 590 -902507/4896
11 591 29/51
11 592 -227329/544
11 594 -3823/1224
11 595 33799267/39168
11 596 -181/3672
11 597 370663/2448
11 598 -1055689/14688
11 599 -29/102
11 600 -29/51
11 601 -1540951/14688
11 603 -2485/1224
11 604 -64213643/176256
11 605 -139/34
11 606 2892989/14688
11 607 29/51
11 608 -107/102
11 609 2742973/7344
11 610 57/8
11 611 751/102
11 612 -611/102
11 613 -481/102
11 614 1067/204
11 615 443/272
11 616 31619/2448
11 617 -1327/204
11 618 -385/102
11 619 -55/34
11 620 -5/2
11 621 -16747/1224
11 622 9865/4896
11 623 -242/17
11 624 -139/68
11 625 -499/1088
11 626 3455/204
11 627 4715/1088
11 628 196/51
11 629 -137/68
11 630 -139/102
11 631 34235/4896
11 632 -365/408
11 633 -11695/816
11 634 2921/204
11 635 -80/51
11 636 5/2
11 637 -29/12
11 638 -84880903/352512
11 639 461647/3264
11 640 -9634/459
11 641 5474303/44064
11 642 10521773/88128
11 643 -158975/3264
11 644 -9701005/29376
11 645 -77/36
11 646 166639/544
11 647 -77/36
11 648 -4529/612
11 649 448967/2448
11 651 3679/1224
11 652 -2195461/14688
11 653 -54359/816
11 654 1498139/14688
11 655 73/36
11 656 3741263/14688
11 657 1187/136
11 658 2819/459
11 659 -445589/7344
11 660 -175/204
11 661 59813689/176256
11 662 10133/1224
11 663 -5751259/7344
11 664 -5605/306
11 665 923/408
11 666 -6224539/14688
11 668 -4871/612
11 669 -8
11 670 -12023/2448
11 671 -3985/1224
11 672 12703/1224
11 673 -94693/4896
11 674 -88493/408
11 675 -29459/2448
11 676 -2965/2448
11 677 3883/1224
11 679 248021/1632
11 680 -389009/4896
11 681 131/17
11 682 -5779/2448
11 683 -2557/1632
11 684 -13655/1224
11 685 2965/1632
11 686 -4529/816
11 687 -1915/2448
11 688 227/1224
11 689 -608591/4896
11 690 7845/136
11 691 50267/544
11 692 -410/51
11 693 92525/2448
11 696 2082329/88128
11 697 -5613647/14688
11 698 -401675/44064
11 699 26369/459
11 700 -55/72
11 701 38537/918
11 702 -1120/459
11 703 2311/1836
11 704 -2275/72
11 706 -2629/1224
11 707 -5833637/176256
11 708 -571/408
11 709 -4147267/14688
11 710 -22097/3672
11 711 -21179/3672
11 712 412261/14688
11 714 101/36
11 715 8
11 716 -14651/7344
11 717 -2323/1224
11 718 15637/3672
11 719 -22027/4896
11 720 -71819/1224
11 721 -31987/7344
11 722 -3343/2448
11 723 2425/1224
11 724 629747/14688
11 725 -295997/14688
11 726 -319/459
11 727 653/816
11 728 -3751/1632
11 729 -677/3672
11 730 3343/1632
11 731 715/2448
11 732 -1063/816
11 733 -523/3672
11 734 -490019/14688
11 735 18257/1224
11 736 354863/14688
11 737 472/459
11 738 59309/7344
11 739 -24066649/176256
11 740 -10807/4896
11 741 13/12
11 742 -1
11 743 1/4
11 744 1/4
11 745 -3419/612
11 746 -3/16
11 747 -1/4
11 749 1/4
11 750 6563849/14688
11 751 31/36
11 752 54359/2448
11 753 -47/36
11 754 -1/4
11 755 6815/7344
11 756 -23/16
11 757 3326447/14688
11 758 -11/8
11 759 -1/4
11 760 2/3
11 761 985/204
11 762 49/48
11 764 1477/272
11 765 1919/408
11 766 -5179/408
11 767 83261/4896
11 768 694687/3672
11 769 10951/816
11 770 1783/816
11 771 -242/51
11 773 -1931233/14688
11 774 955087/14688
11 775 -11123/1224
11 776 6385/816
11 777 2021/544
11 778 14789/1224
11 779 -1749/544
11 780 3343/816
11 781 1675/816
11 782 105/136
11 783 1569893/14688
11 784 -122143/2448
11 785 -382751/4896
11 786 13129/1224
11 787 -97777/2448
11 791 1/2
11 793 -23/12
11 794 25/72
11 795 1/4
11 796 -17/36
11 798 5/24
11 799 1/24
11 801 -11/24
11 802 -1/4
11 803 -139/36
11 804 7/6
11 805 5/4
11 806 7/4
11 807 5/9
11 809 13/36
11 811 -4/3
11 812 -2/3
11 813 -35/32
11 814 -19/8
11 816 1/4
11 817 -1/8
11 818 7/12
11 820 -1/2
11 822 -37/54
11 823 23/36
11 825 -17/9
11 826 113/72
11 827 181/36
11 828 -139/36
11 829 -17/6
11 830 -305/144
11 831 73/36
11 832 -1/8
11 836 1/2
11 838 1/4
11 839 -1/6
11 841 -4
11 842 -1/4
11 843 1/4
11 844 1/8
11 845 -1/2
11 849 -7/24
11 850 -1/4
11 852 -1/4
11 855 -3/4
11 856 1/2
11 859 -95/48
11 860 -11/6
11 861 -5/4
11 862 -1/3
11 863 13/12
11 864 1/4
11 865 7/16
11 866 -1/4
11 867 -1/8
11 868 1/8
11 871 -1/48
11 872 -5/72
11 873 -31/12
11 874 -3/8
11 875 7/24
11 876 -1/24
11 877 7/24
11 878 -1/24
11 879 1/8
11 880 1/8
11 882 8
11 885 -8
11 887 1/4
11 889 -3/8
11 891 38295055/2115072
11 892 3984785/14688
12 8 -3989/1152
12 10 -19/12
12 11 4901/576
12 12 -5813/1152
12 13 5813/1152
12 14 4901/576
12 16 -103/192
12 17 -11/3
12 18 11/3
12 19 103/192
12 20 -11/3
12 21 407/384
12 22 19/12
12 23 -19/12
12 24 -103/192
12 25 -2789/1152
12 26 4901/576
12 27 -4901/576
12 28 -4901/576
12 29 -7013/1152
12 30 3989/1152
12 31 7013/576
12 32 67/128
12 33 -287/36
12 34 19/12
12 35 4901/576
12 36 67/64
12 37 -103/192
12 38 7013/576
12 39 11/3
12 42 -7013/3456
12 48 271/816
12 49 275/204
12 50 -147/136
12 51 1897/306
12 52 -1133/612
12 53 -761/816
12 54 3511/1224
12 55 -261/136
12 56 -65/34
12 57 -2/3
12 58 1/3
12 59 161/102
12 60 -275/102
12 61 35/17
12 62 147/68
12 63 -113/68
12 64 -167/68
12 65 -25295/1224
12 66 20147/612
12 67 -303/34
12 68 -7427/204
12 69 -25627/2448
12 70 4397/408
12 71 2387/204
12 72 279/34
12 73 -1609/68
12 74 155/136
12 75 435/68
12 77 -65/34
12 78 2841/136
12 81 3209/306
12 82 -308/51
12 83 167/136
12 84 373/544
12 85 -9/544
12 86 41/34
12 87 -271/544
12 88 133/136
12 89 65/34
12 90 -41/17
12 91 31/68
12 92 -185/408
12 93 -2947/816
12 94 2/3
12 95 2947/816
12 96 1469/816
12 97 -229/102
12 98 -1469/408
12 99 127/136
12 100 247/204
12 101 1/2
12 102 -208/51
12 104 99/68
12 105 -5/3
12 107 -133/68
12 108 203/288
12 109 379/136
12 110 -35/17
12 111 53/34
12 112 -1349/136
12 113 -147/136
12 114 113/68
12 115 167/68
12 116 -79/136
12 117 -133/68
12 118 155/136
12 119 -12/17
12 120 99/68
12 121 -99/68
12 122 6589/544
12 123 315995/14688
12 124 -74153/1632
12 125 23161/1224
12 126 230995/4896
12 127 11165/816
12 128 -18013/612
12 129 -37763/1224
12 130 415/153
12 131 20147/612
12 132 -6155/612
12 133 -48469/1224
12 135 99/68
12 136 208937/29376
12 137 1367/459
12 138 23447/2448
12 139 -947/136
12 140 -3341/306
12 141 -1493/153
12 143 15031/1224
12 145 65/34
12 146 1081/612
12 148 -99/68
12 149 192851/29376
12 150 -1931/408
12 151 10705/612
12 152 -1/2
12 153 1595/136
12 154 -12/17
12 155 -65/34
12 156 -1253/72
12 158 99/68
12 159 -32495/14688
12 160 -121/68
12 161 -4652/153
12 162 24/17
12 163 31/68
12 164 -3215/612
12 166 99/68
12 168 1/2
12 170 28/3
12 171 195/136
12 172 361/102
12 173 -709/102
12 174 451/408
12 175 -2017/153
12 176 591/136
12 177 133/136
12 178 -31/68
12 179 5/2
12 180 15203/1224
12 181 -763/153
12 182 125/68
12 183 -155/136
12 184 -1319/816
12 185 -32/17
12 186 -127/272
12 187 -723/136
12 188 -97/136
12 189 5/68
12 190 -11131/1224
12 191 571/204
12 192 6055/408
12 193 -227/68
12 194 -1195/136
12 198 -132065/9792
12 199 -39949/816
12 207 1291/864
12 208 -1527/1088
12 210 -51775/9792
12 211 4339/576
12 212 9701/1728
12 213 -16523/864
12 214 -315/272
12 215 3/34
12 216 97/544
12 217 -97/544
12 218 -3633/1088
12 219 1039/136
12 221 -3/34
12 225 23315/918
12 226 -23383/408
12 227 -27347/9792
12 228 93091/1224
12 229 10069/432
12 230 -8305/576
12 231 -2959/54
12 232 -10559/576
12 233 3287/96
12 235 -119/36
12 238 -3079/144
12 240 58111/1728
12 241 -177/272
12 242 3/17
12 243 -435/272
12 244 3/2
12 245 -3/17
12 246 111/136
12 247 -9/68
12 248 -3/17
12 249 -3/17
12 250 3/17
12 251 3/34
12 252 -2977/1088
12 253 206/17
12 254 1671/544
12 255 -8361/544
12 256 -2903/544
12 257 1029/272
12 258 2019/272
12 259 3063/544
12 260 -4647/544
12 261 -81/136
12 262 465/136
12 264 3/17
12 265 4011/544
12 266 9/4
12 267 3/8
12 268 -11275/2176
12 270 9/68
12 275 3/17
12 276 -3/17
12 277 -3/34
12 290 -2741377/88128
12 291 2982917/29376
12 292 -625361/29376
12 293 -962429/7344
12 294 -1165169/14688
12 295 1124591/14688
12 296 2886731/14688
12 297 131735/7344
12 298 -783449/7344
12 299 81/136
12 300 107813/7344
12 301 -3/17
12 302 669487/14688
12 303 -9/4
12 304 -3/8
12 305 -19271539/176256
12 306 5189/324
12 307 -16447/432
12 308 -8149/144
12 309 7309/864
12 310 76085/864
12 312 -13549/432
12 315 -30361/864
12 318 584869/10368
12 319 11627/864
12 320 -10513/864
12 322 -191/12
12 325 19457/864
12 327 -653297/10368
12 329 23281/432
12 332 11963/216
12 335 8
12 339 19/16
12 340 2285/108
12 345 -6539/432
12 346 4547/432
12 355 5803/432
12 356 -52/9
12 357 -563/48
12 360 -425/54
12 361 1145/36
12 362 -785/544
12 363 -63/272
12 364 1261/1632
12 365 1799/1632
12 366 -3/34
12 367 -215/1632
12 368 -63/272
12 369 63/272
12 370 -3/17
12 371 3/17
12 372 39/136
12 373 2495/544
12 374 -1503/544
12 375 3/34
12 376 2199/544
12 377 -103/272
12 378 3/17
12 379 -101/136
12 380 -9/68
12 381 3/34
12 382 63/68
12 384 -63/136
12 385 -1/4
12 386 27/8
12 387 63/136
12 388 -7/24
12 389 71/272
12 390 63/272
12 391 9/68
12 392 -9/68
12 393 -177/272
12 395 3/17
12 396 -3/17
12 397 -39/136
12 398 3/34
12 399 -3/17
12 400 -3/34
12 401 3/34
12 402 3/34
12 403 -81/136
12 405 3/34
12 406 -63/136
12 407 63/136
12 408 73/136
12 409 5515/816
12 410 -18847/1088
12 411 1127/272
12 412 4329/272
12 413 2435/272
12 414 -6179/544
12 415 -10249/544
12 416 -689/272
12 417 230/17
12 419 -961/544
12 420 63/136
12 421 -7937/544
12 422 -3
12 423 -63/68
12 424 13427/1632
12 425 -1489/3264
12 426 4025/1088
12 427 1587/544
12 428 -1613/544
12 429 -2761/544
12 430 4213/544
12 432 -3/17
12 433 925/272
12 435 3/34
12 436 -16619/6528
12 437 -1177/544
12 438 2033/544
12 439 2385/272
12 440 3/34
12 441 3/17
12 442 -55/16
12 444 -3/34
12 445 22057/6528
12 446 81/68
12 447 -10843/544
12 448 -3/17
12 449 39/136
12 450 -3991/544
12 451 -9/4
12 452 -57/68
12 453 -8
12 454 237/136
12 455 24/17
12 456 -219/136
12 457 -435/544
12 458 -845/136
12 459 33/17
12 460 147/136
12 461 63/136
12 462 3/4
12 463 2885/544
12 464 -917/544
12 465 585/136
12 466 81/136
12 467 67/272
12 468 -699/136
12 469 -543/272
12 470 -171/136
12 471 39/68
12 472 27/68
12 473 -1789/544
12 474 69/68
12 475 2949/544
12 476 -585/136
12 477 75/136
12 478 -3/4
12 479 3/4
12 480 -2639/2176
12 481 -9185/272
12 482 1/8
12 483 -71/272
12 486 -1/2
12 487 -9/68
12 488 9/68
12 489 177/272
12 500 13/16
12 505 -3/34
12 506 3/17
12 507 3/34
12 508 -3/34
12 509 -3/34
12 510 81/136
12 512 -3/34
12 513 63/136
12 515 -63/136
12 516 -73/136
12 568 -5/8
12 569 4
12 570 3623/816
12 571 -4133165/88128
12 572 202693/14688
12 573 117883/1836
12 574 214555/3264
12 575 -1966501/29376
12 576 -2439203/14688
12 577 -2315/2448
12 578 147079/1632
12 580 8771/4896
12 581 -15641/4896
12 582 -3/8
12 583 63/136
12 584 62797/612
12 585 -788693/29376
12 586 1811441/29376
12 587 180473/1836
12 588 -173393/7344
12 589 -561263/3672
12 590 217513/7344
12 591 3/17
12 592 834101/14688
12 594 -3/34
12 595 -18643715/176256
12 596 -4467/544
12 597 148813/4896
12 598 45385/4896
12 599 -3/34
12 600 -3/17
12 601 -5683/288
12 603 3/34
12 604 5643707/58752
12 605 -81/68
12 606 -29141/544
12 607 3/17
12 608 -39/136
12 609 -404585/4896
12 610 9/4
12 611 57/68
12 612 -237/136
12 613 -24/17
12 614 219/136
12 615 -3829/1632
12 616 -1739/136
12 617 -33/17
12 618 -147/136
12 619 -63/136
12 620 -3/4
12 621 23369/4896
12 622 -57605/4896
12 623 -585/136
12 624 -81/136
12 625 137/272
12 626 699/136
12 627 339/272
12 628 171/136
12 629 -39/68
12 630 -27/68
12 631 -38741/4896
12 632 619/102
12 633 33809/4896
12 634 585/136
12 635 -75/136
12 636 3/4
12 637 -3/4
12 638 1451959/58752
12 639 6271/816
12 640 55/5184
12 641 -763/54
12 642 -833/432
12 643 28495/1728
12 644 41023/864
12 646 -22867/864
12 649 -4693/432
12 652 12311/10368
12 653 -359/216
12 654 -3937/108
12 656 593/96
12 659 5911/216
12 661 -253787/5184
12 663 67495/864
12 666 25489/864
12 669 8
12 673 107/288
12 674 3665/216
12 679 -10091/864
12 680 3383/864
12 689 8359/864
12 690 -203/48
12 691 -1957/288
12 696 28681/3456
12 697 -433/18
12 698 -293/96
12 699 119/288
12 701 2041/144
12 704 -233/48
12 707 83677/3456
12 709 -5359/288
12 712 -3857/96
12 715 -8
12 719 1/288
12 720 -953/72
12 724 2093/288
12 725 -2261/288
12 734 -2269/288
12 735 661/144
12 736 731/96
12 739 49619/3456
12 740 -291/8
12 746 -89/48
12 748 1
12 750 -2725/48
12 756 -31/48
12 757 -3059/144
12 758 -3/8
12 762 -9/32
12 763 -8
12 767 -25/16
12 768 -224/9
12 773 2815/144
12 774 -949/144
12 783 -731/48
12 784 65/12
12 785 1571/144
12 792 -1/4
12 795 1/2
12 797 -3/4
12 798 -25/72
12 799 -5/72
12 801 -11/9
12 802 17/9
12 803 -1/2
12 804 4/3
12 805 -25/12
12 807 7/9
12 809 -7/9
12 811 -53/18
12 812 -5/36
12 813 49/8
12 814 3/8
12 818 3/4
12 828 1/2
12 832 -3/8
12 834 -1/4
12 839 -1/2
12 846 -1/4
12 849 -1/4
12 851 16
12 856 1/4
12 860 -5/4
12 861 1/2
12 862 1/2
12 863 -1
12 864 -1/6
12 865 1/4
12 873 1/2
12 875 1/4
12 877 1/4
12 879 1/2
12 881 -1/4
12 883 -4
12 884 -16
12 885 32
12 888 -1/4
12 891 -108731/11520
12 892 197/8
13 8 -2261/1152
13 9 3/2
13 10 4037/576
13 11 -37/12
13 12 4949/1152
13 13 -6677/1152
13 14 -19/12
13 15 3/4
13 16 86/9
13 17 -103/192
13 18 -185/192
13 19 -199/18
13 20 185/192
13 21 -10405/1152
13 22 -4037/576
13 23 4901/576
13 24 86/9
13 25 407/384
13 26 -19/12
13 27 37/12
13 28 19/12
13 29 163/128
13 30 3125/1152
13 31 -163/64
13 32 163/128
13 33 -287/36
13 34 -4037/576
13 35 -37/12
13 36 163/64
13 37 199/18
13 38 -163/64
13 39 -185/192
13 42 163/384
13 48 -1477/102
13 49 -2275/204
13 50 443/408
13 51 6109/1224
13 52 -21085/1224
13 53 -15995/408
13 54 120913/1224
13 55 -3265/408
13 56 115/51
13 57 -11
13 58 22/3
13 59 -44/17
13 60 1561/102
13 61 -50/17
13 62 -749/204
13 63 35/204
13 64 1471/204
13 65 -247705/2448
13 66 67219/306
13 67 1695/136
13 68 -98783/408
13 69 -196069/2448
13 70 27517/408
13 71 8899/68
13 72 27811/408
13 73 -17073/136
13 74 -1133/408
13 75 6065/204
13 76 3/2
13 77 149/51
13 78 9887/102
13 79 11
13 80 5/3
13 81 -134837/1632
13 82 -7861/612
13 83 -961/408
13 84 -1363/1632
13 85 8167/1632
13 86 -5/17
13 87 9217/1632
13 88 -241/136
13 89 -115/51
13 90 64/51
13 91 467/204
13 92 9913/408
13 93 -6313/816
13 94 1
13 95 14473/816
13 96 -4549/816
13 97 27/17
13 98 1829/408
13 99 -43/136
13 100 77/204
13 101 1/6
13 102 268/51
13 104 -207/68
13 106 17
13 107 587/204
13 108 -4055/288
13 109 2323/1224
13 110 251/68
13 111 -15/34
13 112 -2449/408
13 113 1055/408
13 114 -341/204
13 115 -1471/204
13 116 -577/408
13 117 1063/204
13 118 -725/408
13 119 47/102
13 120 -689/204
13 121 485/204
13 122 14999/4896
13 123 2237165/14688
13 124 -467873/1632
13 125 27019/306
13 126 1466725/4896
13 127 106807/816
13 128 -233243/1224
13 129 -178027/612
13 130 -6361/306
13 131 67219/306
13 132 -59689/1224
13 133 -32585/153
13 134 -3/2
13 135 -485/204
13 136 3406535/29376
13 137 -66001/7344
13 138 37673/612
13 139 1459/34
13 140 -57071/1224
13 141 -117055/1224
13 142 5/2
13 143 79961/612
13 145 -149/51
13 146 9718/153
13 147 5/2
13 148 145/204
13 149 -936289/29376
13 150 -899/34
13 151 72461/1224
13 152 1
13 153 13801/136
13 154 100/51
13 155 43/102
13 156 -4403/72
13 157 -1
13 158 -145/204
13 159 44497/918
13 160 215/204
13 161 -320521/1224
13 162 -200/51
13 163 201/68
13 164 -121537/1224
13 165 -25/2
13 166 -275/68
13 168 -1/2
13 170 -112/3
13 171 3475/408
13 172 461/51
13 173 -2047/204
13 174 -210/17
13 175 -15379/153
13 176 4085/408
13 177 779/136
13 178 377/68
13 179 23/3
13 180 47917/612
13 181 -31553/1224
13 182 2165/68
13 183 589/408
13 184 -111/272
13 185 -8017/204
13 186 -4699/816
13 187 -1607/136
13 188 253/408
13 189 209/68
13 190 -8168/153
13 191 693/34
13 192 2019/34
13 193 -2165/68
13 194 5527/408
13 196 -4
13 197 10/3
13 198 -100309/9792
13 199 -958117/2448
13 207 509723/29376
13 208 342653/22032
13 209 -226189/11016
13 210 -157817/3672
13 211 2458757/29376
13 212 9733667/88128
13 213 -396613/1632
13 214 39937/2448
13 215 -4009/432
13 216 -30761/1836
13 217 5327/144
13 218 354683/7344
13 219 -225215/1836
13 220 7447/918
13 221 95123/1836
13 222 -298789/4896
13 223 -1139771/14688
13 224 1351295/7344
13 225 6143945/29376
13 226 -7033865/14688
13 227 -786461/7344
13 228 9739607/14688
13 229 3511831/14688
13 230 1192585/9792
13 231 -2901077/3672
13 232 746101/14688
13 233 -3504071/7344
13 234 -2063/1224
13 235 -48119/1224
13 236 37/72
13 237 -455/153
13 238 -814205/4896
13 240 1886205/2176
13 241 10435/918
13 242 -65155/7344
13 243 -13973/1632
13 244 17239/4896
13 245 60955/7344
13 246 -174187/4896
13 247 27935/3672
13 249 -4007/1836
13 250 -5501/204
13 251 119315/3672
13 252 309635/3672
13 253 -1272629/7344
13 254 6143/1224
13 255 164651/816
13 256 24197/408
13 257 -187847/3672
13 258 -28409/204
13 259 -56209/3672
13 260 5575/459
13 261 307/1224
13 262 -470/51
13 263 3
13 264 -1912/459
13 265 -236501/3672
13 267 203/68
13 268 1175987/7344
13 269 -80371/7344
13 271 -4855/1836
13 272 175507/7344
13 273 -17063/3672
13 274 -924599/3672
13 275 3570197/7344
13 276 -42733/2448
13 277 -77833/136
13 278 -101869/612
13 279 602857/3672
13 280 724783/2448
13 281 45667/432
13 282 -656545/2448
13 283 -41/68
13 284 17297/408
13 285 -2573/408
13 286 8621/3672
13 287 88270/459
13 288 203/68
13 289 -4390337/29376
13 290 -11006377/44064
13 291 699947/816
13 292 62843/153
13 293 -780649/544
13 294 -2236289/2448
13 295 -1833623/2448
13 296 828973/272
13 297 615565/7344
13 298 1492715/1836
13 300 1848605/14688
13 302 5127803/14688
13 304 -203/68
13 305 -196260067/88128
13 306 21552803/88128
13 307 1906259/29376
13 308 -16308337/14688
13 309 -404551/918
13 310 148535/432
13 311 -431/612
13 312 -4357685/14688
13 313 -175/36
13 314 -649/102
13 315 -6004165/14688
13 317 203/68
13 318 64398151/44064
13 319 -3140057/14688
13 320 755771/864
13 321 2357/1224
13 322 -35333/144
13 323 -20197/1224
13 324 -64085/3672
13 325 -90175/272
13 326 -203/68
13 327 -92933243/176256
13 328 1123/408
13 329 8493815/14688
13 330 4076/153
13 331 8389/306
13 332 12934205/14688
13 334 -203/68
13 336 -313/1224
13 337 -203/68
13 338 2897/612
13 339 4773/544
13 340 642433/3672
13 341 -2453/1224
13 342 -203/136
13 343 203/68
13 345 -1696909/14688
13 346 1140721/14688
13 347 -3341/306
13 348 -763/408
13 349 -609/272
13 350 7439/612
13 351 609/272
13 352 3545/408
13 353 531/136
13 354 973/1224
13 355 1560533/14688
13 356 -119567/2448
13 357 -435875/4896
13 358 3341/306
13 359 -13313/1224
13 360 -13233941/19584
13 361 383191/816
13 362 -48907/14688
13 363 1153/816
13 364 -12827/4896
13 365 -41203/14688
13 366 -75691/7344
13 367 4871/14688
13 368 -19/108
13 369 27923/4896
13 370 56249/14688
13 371 -929/7344
13 372 27029/4896
13 373 -5893/1224
13 374 -26059/2448
13 375 -44945/4896
13 376 111059/4896
13 377 3467/816
13 378 95989/14688
13 379 -109589/4896
13 380 9665/816
13 381 -563981/14688
13 382 -2149/306
13 383 3/2
13 384 13019/1224
13 387 -2149/612
13 388 1030337/22032
13 389 14299/11016
13 391 -6377/918
13 392 16735/1224
13 393 -66931/3672
13 394 11939/2448
13 395 -4045/2448
13 397 4045/2448
13 398 60499/7344
13 399 9581/612
13 400 -58955/3672
13 401 -180269/7344
13 402 121391/3672
13 403 307/1224
13 404 -809/306
13 405 -5833/918
13 406 62/9
13 407 -29/6
13 408 -12017/1836
13 409 -4963697/44064
13 410 3026947/14688
13 411 -335803/3672
13 412 -2993909/14688
13 413 -24019/216
13 414 59417/432
13 415 635989/2448
13 416 43093/3672
13 417 -1219319/7344
13 419 27620/459
13 421 262919/1836
13 423 2149/612
13 424 -10395905/88128
13 425 255329/22032
13 426 -19685/408
13 427 -11029/204
13 428 22711/1224
13 429 348425/3672
13 430 -111287/918
13 431 -3
13 432 10075/1836
13 433 -30703/459
13 435 -1595/204
13 436 306311/5184
13 437 566539/22032
13 438 -68353/1224
13 439 -70661/918
13 440 -4915/918
13 441 3035/459
13 442 431/12
13 444 -808/153
13 445 -19483/1632
13 446 -307/612
13 447 192835/918
13 448 5374/459
13 449 -27215/1836
13 450 350239/3672
13 452 2287/153
13 454 4307/1836
13 455 2149/612
13 456 -27955/3672
13 457 271/51
13 458 46111/612
13 459 23675/3672
13 460 2149/1224
13 461 -2149/612
13 463 -178961/3672
13 464 104615/3672
13 465 -3878/459
13 466 -307/1224
13 467 2149/816
13 468 33191/3672
13 469 -2149/816
13 470 925/408
13 471 3377/1224
13 472 -307/1836
13 473 151091/3672
13 474 -6343/306
13 475 -102959/3672
13 476 16277/1836
13 477 -76261/3672
13 480 -3969785/88128
13 481 1376975/7344
13 482 102947/44064
13 484 51473/7344
13 485 1103/22032
13 486 -13367/2448
13 490 -48979/7344
13 491 -65473/7344
13 492 1777/459
13 493 4295/272
13 494 -343067/7344
13 495 1765/204
13 497 11411/1836
13 498 613/408
13 499 -809/612
13 500 1458881/44064
13 501 3297155/11016
13 502 -8770309/14688
13 503 3065611/14688
13 504 4701547/7344
13 505 4128845/14688
13 506 -734353/1836
13 507 -264535/408
13 508 -252293/7344
13 509 3570197/7344
13 511 -582703/3672
13 514 -3020735/7344
13 515 809/612
13 516 23959745/88128
13 517 -867421/44064
13 518 911053/7344
13 519 187343/1632
13 520 -31421/408
13 521 -882859/3672
13 522 679/102
13 523 2157877/7344
13 524 -15115/1224
13 525 -3767/3672
13 526 322375/1836
13 527 -3445/612
13 528 -3191603/44064
13 529 -1112485/22032
13 530 334897/3672
13 531 -2675/1224
13 532 1284121/7344
13 533 77/136
13 534 51869/3672
13 535 -5095/48
13 536 -127/17
13 537 18655897/88128
13 538 -25915/1224
13 539 -234584/459
13 540 20779/3672
13 541 -67757/3672
13 542 -1922285/7344
13 543 1952/153
13 544 -14729/7344
13 545 809/612
13 546 167/7344
13 547 -4171/272
13 548 -258227/1224
13 549 -6151/1836
13 550 809/1224
13 551 -809/612
13 553 273361/1836
13 554 -632785/7344
13 555 8117/1836
13 556 7039/1224
13 557 809/816
13 558 -52051/7344
13 559 -809/816
13 560 -21479/2448
13 561 -1031/1224
13 562 2195/3672
13 563 -460253/3672
13 564 138719/2448
13 565 183799/1836
13 566 -8215/918
13 567 7856/459
13 568 -551227/5508
13 569 -970363/2448
13 570 209/144
13 571 -1567805/3672
13 572 -15404371/22032
13 573 47440159/44064
13 574 8093611/9792
13 575 15624097/14688
13 576 -14577889/4896
13 577 -7205155/14688
13 578 -190969/272
13 580 35/16
13 581 -71/48
13 584 32854193/14688
13 585 -1934227/4896
13 586 -1259159/14688
13 587 9318697/4896
13 588 890369/918
13 589 -284279/459
13 590 1139861/4896
13 592 2768767/4896
13 594 659/153
13 595 -39135655/14688
13 596 244081/3672
13 597 -1491785/1224
13 598 356533/918
13 601 6794411/7344
13 603 5381/612
13 604 24002479/22032
13 606 -540119/918
13 609 -1311341/918
13 611 -2333/204
13 615 -11/16
13 616 -25/6
13 621 45/16
13 622 -71/16
13 631 -161/48
13 632 7/4
13 633 187/48
13 638 10580651/11016
13 639 -67/2
13 640 268253/9792
13 641 -676613/5184
13 642 -2246581/11016
13 643 -141449/816
13 644 8068139/14688
13 645 193/72
13 646 -2031695/4896
13 647 175/72
13 648 2857/306
13 649 -604711/2448
13 651 -659/153
13 652 25194191/58752
13 653 133315/544
13 654 1897621/14688
13 655 -28/9
13 656 -198673/216
13 657 -293/136
13 658 22553/3672
13 659 -1893415/7344
13 660 -305/68
13 661 -157460821/176256
13 662 -1255/153
13 663 25741865/14688
13 664 2219/153
13 665 -1185/68
13 666 14468527/14688
13 668 9635/612
13 669 16
13 670 2011/306
13 671 659/153
13 672 -1994/153
13 673 114661/4896
13 674 357325/1224
13 675 4681/306
13 676 659/306
13 677 -659/153
13 679 -983503/4896
13 680 59579/544
13 681 -154/17
13 682 367/153
13 683 659/204
13 684 2062/153
13 685 -659/204
13 686 107/17
13 687 1753/612
13 688 -319/612
13 689 826603/4896
13 690 -64145/816
13 691 -205657/1632
13 692 154/17
13 693 -14179/306
13 696 -31515181/176256
13 697 2035271/3672
13 698 4193903/44064
13 699 -2654831/7344
13 700 29/36
13 701 -2758009/7344
13 702 -46447/3672
13 703 -55001/3672
13 704 3837/16
13 706 5381/612
13 707 -333827/88128
13 708 359/204
13 709 6394381/3672
13 710 159317/3672
13 711 99665/3672
13 712 1585309/7344
13 714 -809/306
13 715 -16
13 716 87287/7344
13 717 5381/612
13 718 -184145/7344
13 719 104549/2448
13 720 594253/1224
13 721 51715/1836
13 722 5381/1224
13 723 -5381/612
13 724 -314531/918
13 725 1316227/7344
13 726 -26387/1836
13 727 -661/408
13 728 5381/816
13 729 160549/7344
13 730 -5381/816
13 731 26387/2448
13 732 2375/408
13 733 -79/1836
13 734 1017395/3672
13 735 -314149/2448
13 736 -94111/459
13 737 26387/1836
13 738 -74623/918
13 739 2966401/5184
13 740 2111603/2448
13 741 -127/48
13 742 1
13 745 32081/2448
13 746 -13/16
13 750 -13076935/7344
13 751 -415/144
13 752 -13663/306
13 753 2/9
13 755 -59831/7344
13 756 7/16
13 757 -6676381/7344
13 761 -2333/204
13 762 -167/96
13 764 -826/51
13 765 -2333/204
13 766 13607/408
13 767 -145819/2448
13 768 -1361243/1836
13 769 -5183/136
13 770 -2333/408
13 771 2333/204
13 773 3746513/7344
13 774 -2058119/7344
13 775 4579/153
13 776 -1901/408
13 777 -2333/272
13 778 -49457/1224
13 779 2333/272
13 780 -6931/408
13 781 -4793/408
13 782 -169/204
13 783 -3134455/7344
13 784 60929/306
13 785 783283/2448
13 786 -15545/612
13 787 148577/1224
13 792 -1/2
13 793 41/12
13 794 -1/72
13 795 1/8
13 796 101/144
13 797 -3/8
13 798 -19/48
13 799 1/12
13 801 1/6
13 802 11/6
13 803 -29/36
13 804 1
13 805 -9/4
13 806 -6
13 807 4/9
13 809 2/9
13 811 -2/3
13 812 11/12
13 813 27/8
13 814 -27/8
13 815 -11/8
13 818 -1/4
13 819 -1
13 820 -1/4
13 822 -23/54
13 823 -19/18
13 825 113/36
13 826 -107/18
13 827 -55/9
13 828 13/9
13 829 49/12
13 830 349/72
13 831 -28/9
13 832 -1/8
13 834 -1/4
13 836 -3/8
13 838 -1/4
13 841 4
13 843 1/2
13 844 1/4
13 845 1/2
13 846 -1/4
13 848 -1/8
13 849 -1/8
13 850 1/2
13 851 8
13 853 -1/4
13 860 -1/2
13 863 1/2
13 864 -3/2
13 872 1/3
13 873 3/2
13 879 7/2
13 881 -1/4
13 882 -16
13 885 24
13 887 -1/4
13 889 1/2
13 891 -263591843/2643840
13 892 -10942981/7344
14 8 2261/1152
14 9 -3/2
14 10 37/12
14 11 -4037/576
14 12 6677/1152
14 13 -4949/1152
14 14 -4901/576
14 15 -3/4
14 16 103/192
14 17 -86/9
14 18 199/18
14 19 185/192
14 20 -199/18
14 21 -407/384
14 22 -37/12
14 23 19/12
14 24 103/192
14 25 10405/1152
14 26 -4901/576
14 27 4037/576
14 28 4901/576
14 29 -163/128
14 30 -3125/1152
14 31 163/64
14 32 -163/128
14 33 287/36
14 34 -37/12
14 35 -4037/576
14 36 -163/64
14 37 -185/192
14 38 163/64
14 39 199/18
14 42 -163/384
14 48 -48665/4896
14 49 -2437/408
14 50 509/408
14 51 23975/2448
14 52 -47777/2448
14 53 -12883/544
14 54 87847/1224
14 55 -70/51
14 56 229/102
14 57 -19/3
14 58 9/2
14 59 -65/34
14 60 1451/204
14 61 -157/68
14 62 -509/204
14 63 407/204
14 64 535/204
14 65 -333629/4896
14 66 87089/612
14 67 1047/272
14 68 -45081/272
14 69 -7828/153
14 70 2959/68
14 71 40939/408
14 72 9787/272
14 73 -57209/816
14 74 -359/136
14 75 278/17
14 77 229/102
14 78 46211/816
14 79 7
14 80 13/12
14 81 -740239/9792
14 82 2581/1224
14 83 -63/34
14 84 545/544
14 85 1285/1632
14 86 -70/51
14 87 2073/544
14 88 -7/68
14 89 -229/102
14 90 140/51
14 91 -259/102
14 92 1671/136
14 93 -79/816
14 94 -1/6
14 95 5383/816
14 96 -1079/272
14 97 106/51
14 98 1469/408
14 99 -365/136
14 100 167/68
14 101 -1/2
14 102 671/102
14 104 -46/17
14 106 79/12
14 107 109/34
14 108 -1343/288
14 109 -1901/612
14 110 157/68
14 111 -87/34
14 112 2423/204
14 113 509/408
14 114 -407/204
14 115 -535/204
14 116 611/408
14 117 433/204
14 118 -359/136
14 119 121/51
14 120 -41/34
14 121 46/17
14 122 -70555/4896
14 123 1314101/14688
14 124 -70597/408
14 125 33869/612
14 126 909841/4896
14 127 72101/816
14 128 -280375/2448
14 129 -500587/2448
14 130 -19351/1224
14 131 87089/612
14 132 -102149/2448
14 133 -288911/2448
14 134 -25/12
14 135 -46/17
14 136 2622311/29376
14 137 -104417/14688
14 138 173851/4896
14 139 29159/816
14 140 -49381/2448
14 141 -176729/2448
14 143 220943/2448
14 145 -229/102
14 146 65039/1224
14 147 -2
14 148 331/204
14 149 -399629/14688
14 150 -9517/816
14 151 43285/2448
14 152 1/2
14 153 3801/68
14 154 121/51
14 155 191/51
14 156 -883/36
14 157 -1/2
14 158 -331/204
14 159 1607927/29376
14 160 325/68
14 161 -397811/2448
14 162 -242/51
14 163 -259/102
14 164 -208667/2448
14 165 -9/2
14 166 -773/204
14 168 -1/2
14 170 -64/3
14 171 911/408
14 172 -89/102
14 173 437/102
14 174 -1077/272
14 175 -36013/612
14 176 -277/408
14 177 485/408
14 178 29/17
14 179 -5/6
14 180 99151/2448
14 181 -59005/2448
14 182 405/34
14 183 359/136
14 184 -25/272
14 185 -686/51
14 186 -2917/816
14 187 213/136
14 188 631/408
14 189 63/68
14 190 -80639/2448
14 191 1559/102
14 192 21329/816
14 193 -303/34
14 194 6407/408
14 196 -5/3
14 197 13/6
14 198 -3815/1632
14 199 -363259/2448
14 207 -36439/3264
14 208 847565/14688
14 209 348451/14688
14 210 4805/544
14 211 -252853/4896
14 212 -1050127/14688
14 213 705379/4896
14 214 18131/816
14 215 5693/612
14 216 -29929/306
14 217 257935/2448
14 218 735323/4896
14 219 -1072151/2448
14 220 -3155/612
14 221 -56887/1224
14 222 106831/1632
14 223 178087/2448
14 224 -487319/2448
14 225 -1249739/9792
14 226 176365/612
14 227 1580/51
14 228 -1464787/4896
14 229 -1436315/9792
14 230 -17581/288
14 231 1086629/2448
14 232 -103579/4896
14 233 33333/136
14 234 415/816
14 235 3083/136
14 236 -13/24
14 237 205/102
14 238 59703/544
14 239 -1/2
14 240 -8529965/19584
14 241 12689/1224
14 242 1655/1224
14 243 60873/1088
14 244 -135011/3264
14 245 -4987/2448
14 246 -7801/3264
14 247 -6031/2448
14 248 2
14 249 4571/612
14 250 829/68
14 251 -40805/1224
14 252 2573195/4896
14 253 -5291911/4896
14 254 763/68
14 255 2061637/1632
14 256 1906135/4896
14 257 -838841/2448
14 258 -66727/102
14 259 -386909/1224
14 260 810655/1224
14 261 6305/408
14 262 -34943/204
14 264 -3697/1224
14 265 -630145/1224
14 266 -59
14 267 -1467/136
14 268 1549739/4896
14 269 10145/1224
14 270 -3/2
14 271 5527/2448
14 272 -9097/612
14 273 -4769/2448
14 274 603691/2448
14 275 -1173953/2448
14 276 14407/816
14 277 18967/34
14 278 265025/1632
14 279 -379979/2448
14 280 -248881/816
14 281 -130273/1224
14 282 205891/816
14 283 55/68
14 284 -2683/68
14 285 227/68
14 286 -2887/612
14 287 -445957/2448
14 288 -141/136
14 289 916891/4896
14 290 768889/29376
14 291 -131645/544
14 292 -2536591/9792
14 293 4990915/9792
14 294 673501/1632
14 295 2632303/4896
14 296 -7147243/4896
14 297 41699/4896
14 298 -3105503/4896
14 299 -27/4
14 300 -181627/4896
14 301 2
14 302 -464167/4896
14 303 25
14 304 719/136
14 305 61511347/58752
14 306 -3802729/29376
14 307 -57453/1088
14 308 2801143/4896
14 309 103099/408
14 310 -599587/4896
14 311 499/408
14 312 919033/4896
14 313 31/12
14 314 58/17
14 315 560215/2448
14 316 -3
14 317 -209/136
14 318 -21556339/29376
14 319 34631/272
14 320 -198251/408
14 321 -359/408
14 322 21957/136
14 323 1063/102
14 324 12845/1224
14 325 997825/4896
14 326 141/136
14 327 6884135/29376
14 328 -295/136
14 329 -1738285/4896
14 330 -3113/204
14 331 -317/24
14 332 -2300995/4896
14 333 4
14 334 209/136
14 335 -16
14 336 -397/816
14 337 141/136
14 338 -109/102
14 339 -11369/1632
14 340 -145271/1224
14 341 -371/816
14 342 141/272
14 343 -141/136
14 345 376913/4896
14 346 -257711/4896
14 347 1243/204
14 348 587/272
14 349 831/544
14 350 -362/51
14 351 -287/544
14 352 -1243/272
14 353 -813/272
14 354 -127/408
14 355 -345289/4896
14 356 4507/136
14 357 95003/1632
14 358 -1243/204
14 359 7777/816
14 360 329151/1088
14 361 -1538879/4896
14 362 166205/4896
14 363 4379/816
14 364 66595/9792
14 365 -267179/9792
14 366 671/144
14 367 7499/1088
14 368 22673/2448
14 369 -28147/3264
14 370 41381/9792
14 371 -6679/2448
14 372 -69763/3264
14 373 -109903/1088
14 374 209255/3264
14 375 8807/1632
14 376 -381341/3264
14 377 3527/1632
14 378 -39535/4896
14 379 66733/1632
14 380 -449/272
14 381 79031/4896
14 382 -1183/51
14 384 5395/408
14 385 3/2
14 386 -367/4
14 387 -1183/102
14 388 -525263/29376
14 389 -54389/7344
14 390 -21/8
14 391 2501/1224
14 392 -2143/408
14 393 17069/612
14 394 -6401/816
14 395 -9289/1632
14 396 2
14 397 11329/1632
14 398 -25631/4896
14 399 -971/204
14 400 8995/2448
14 401 16801/1224
14 402 -3730/153
14 403 6305/408
14 404 -1205/204
14 405 -455/306
14 406 7705/408
14 407 -1979/136
14 408 32063/9792
14 409 -19795111/29376
14 410 13458385/9792
14 411 -2202169/4896
14 412 -4707875/3264
14 413 -776839/1224
14 414 557041/612
14 415 3539081/2448
14 416 109501/1224
14 417 -674633/612
14 419 742805/2448
14 420 -21/4
14 421 2501897/2448
14 422 27
14 423 3437/204
14 424 -34443811/58752
14 425 21647/816
14 426 -85421/306
14 427 -8857/48
14 428 528779/2448
14 429 386557/816
14 430 -168705/272
14 432 667/306
14 433 -203839/612
14 434 -13/2
14 435 1/34
14 436 7604297/58752
14 437 184361/1836
14 438 -526007/2448
14 439 -556879/1224
14 440 -455/306
14 441 -1205/153
14 442 20137/72
14 443 1/2
14 444 17/3
14 445 -10185025/29376
14 446 -6305/204
14 447 3065879/2448
14 448 455/153
14 449 -6223/612
14 450 347747/612
14 451 65
14 452 4007/204
14 453 16
14 454 -7007/153
14 455 -7579/204
14 456 52663/1224
14 457 4979/272
14 458 551821/1224
14 459 -63245/1224
14 460 -11557/408
14 461 -1183/102
14 462 -39/2
14 463 -857557/2448
14 464 54053/306
14 465 -65689/612
14 466 -6305/408
14 467 5973/544
14 468 157729/1224
14 469 26531/544
14 470 4355/136
14 471 -6227/408
14 472 -6305/612
14 473 110849/408
14 474 -7143/68
14 475 -738299/2448
14 476 33839/306
14 477 -8723/1224
14 478 39/2
14 479 -39/2
14 480 8926123/58752
14 481 5861105/4896
14 482 863/7344
14 483 71/24
14 484 -9823/1224
14 485 8005/1836
14 486 -1039/204
14 487 3/2
14 488 -3/2
14 489 -59/8
14 490 8419/2448
14 491 14023/2448
14 492 11275/1224
14 493 -2469/272
14 494 34787/2448
14 495 -621/272
14 497 -9667/1224
14 498 41/17
14 499 -1205/408
14 500 -75781/29376
14 501 -8815201/29376
14 502 5739059/9792
14 503 -1013263/4896
14 504 -6127297/9792
14 505 -683101/2448
14 506 485021/1224
14 507 173641/272
14 508 80345/2448
14 509 -1166609/2448
14 510 -27/4
14 511 48823/306
14 512 1
14 513 -21/4
14 514 487777/1224
14 515 3347/408
14 516 -15490117/58752
14 517 305617/14688
14 518 -613151/4896
14 519 -57913/544
14 520 21305/272
14 521 290797/1224
14 522 53/136
14 523 -180775/612
14 524 3061/408
14 525 4745/1224
14 526 -107539/612
14 527 -439/408
14 528 3444587/58752
14 529 326833/7344
14 530 -106795/1224
14 531 -19/408
14 532 -25477/153
14 533 -193/34
14 534 -11717/1224
14 535 823/8
14 536 921/136
14 537 -2525165/14688
14 538 1393/408
14 539 153415/306
14 540 13013/1224
14 541 3421/612
14 542 624275/2448
14 543 509/408
14 544 5329/1224
14 545 1205/408
14 546 -21503/2448
14 547 294/17
14 548 85151/408
14 549 24931/2448
14 550 1205/816
14 551 -1205/408
14 553 -356113/2448
14 554 194119/2448
14 555 -1520/153
14 556 -449/816
14 557 1205/544
14 558 31363/2448
14 559 -1205/544
14 560 2377/408
14 561 1471/816
14 562 -347/1224
14 563 293011/2448
14 564 -11387/204
14 565 -221083/2448
14 566 6743/612
14 567 -84653/2448
14 568 3015089/58752
14 569 635345/1632
14 570 335723/1728
14 571 -4126633/29376
14 572 2728757/4896
14 573 -4199597/29376
14 574 -433771/1632
14 575 -9071231/9792
14 576 1817839/1632
14 577 180757/612
14 578 12827/16
14 580 -5459/72
14 581 -20765/72
14 582 5/4
14 583 -21/4
14 584 -56344217/58752
14 585 1421861/7344
14 586 881837/4896
14 587 -1094965/1224
14 588 -3203065/4896
14 589 70069/4896
14 590 41495/1224
14 591 -2
14 592 -11485/51
14 593 -1/2
14 594 -179/204
14 595 24663979/19584
14 596 -19447/306
14 597 983533/1224
14 598 -213181/1632
14 599 1
14 600 2
14 601 -3224665/4896
14 602 1/2
14 603 -983/204
14 604 -5710817/14688
14 605 27/2
14 606 -62989/2448
14 607 -2
14 608 13/4
14 609 710071/1224
14 610 -25
14 611 -265/34
14 612 79/4
14 613 16
14 614 -73/4
14 615 -17/4
14 616 -7435/72
14 617 22
14 618 49/4
14 619 21/4
14 620 17/2
14 621 6439/72
14 622 -2579/144
14 623 195/4
14 624 27/4
14 625 13/32
14 626 -233/4
14 627 -373/32
14 628 -57/4
14 629 13/2
14 630 9/2
14 631 -8125/144
14 632 47/3
14 633 845/12
14 634 -195/4
14 635 25/4
14 636 -17/2
14 637 17/2
14 638 -28324043/58752
14 639 -151475/288
14 640 -362417/29376
14 641 1900391/29376
14 642 685193/7344
14 643 582313/4896
14 644 -310783/1224
14 645 -5/12
14 646 537529/2448
14 647 -31/24
14 648 -553/102
14 649 294905/2448
14 651 485/204
14 652 -360803/1836
14 653 -723779/4896
14 654 -613967/4896
14 655 5/6
14 656 2627017/4896
14 657 57/136
14 658 -3749/1224
14 659 422669/2448
14 660 49/34
14 661 24747797/58752
14 662 -329/204
14 663 -124999/144
14 664 -404/51
14 665 225/34
14 666 -190423/408
14 667 3
14 668 -43/12
14 669 -16
14 670 -2611/408
14 671 -893/204
14 672 2033/204
14 673 -4193/272
14 674 -190675/1224
14 675 -4891/408
14 676 -1097/408
14 677 383/204
14 678 -1
14 679 127471/1224
14 680 -140813/2448
14 681 10/17
14 682 -329/408
14 683 -77/272
14 684 -469/204
14 685 1165/272
14 686 -417/136
14 687 -1277/408
14 688 -53/204
14 689 -107861/1224
14 690 35383/816
14 691 48881/816
14 692 -10/17
14 693 11749/408
14 694 1
14 695 -1
14 696 2531123/29376
14 697 -111293/272
14 698 -852005/14688
14 699 113171/544
14 700 -5/12
14 701 555901/2448
14 702 10981/1224
14 703 10385/1224
14 704 -21629/144
14 705 1/2
14 706 -779/204
14 707 678493/19584
14 708 63/68
14 709 -536201/544
14 710 -28283/1224
14 711 -18149/1224
14 712 -876067/4896
14 713 -1
14 714 -329/204
14 715 16
14 716 -15059/2448
14 717 -779/204
14 718 29081/2448
14 719 -13009/544
14 720 -359209/1224
14 721 -4349/306
14 722 -779/408
14 723 779/204
14 724 113779/544
14 725 -176401/1632
14 726 5711/612
14 727 63/136
14 728 -983/272
14 729 -33229/2448
14 730 711/272
14 731 -5711/816
14 732 -353/136
14 733 19/612
14 734 -832195/4896
14 735 62609/816
14 736 623837/4896
14 737 -5711/612
14 738 27131/612
14 739 -16811773/58752
14 740 -1373227/2448
14 741 11/8
14 745 -755/816
14 746 43/16
14 748 -1
14 750 2089957/2448
14 751 103/48
14 752 14327/816
14 753 13/12
14 755 20921/2448
14 756 83/16
14 757 1047583/2448
14 758 25/4
14 760 -97/24
14 761 41/34
14 762 41/64
14 763 16
14 764 1181/136
14 765 143/34
14 766 -1631/136
14 767 23665/816
14 768 219851/612
14 769 280/17
14 770 177/68
14 771 -29/17
14 772 1
14 773 -599291/2448
14 774 340151/2448
14 775 -310/51
14 776 -43/34
14 777 21/136
14 778 4145/408
14 779 -565/136
14 780 599/68
14 781 235/34
14 782 14/17
14 783 511453/2448
14 784 -39743/408
14 785 -126661/816
14 786 1019/204
14 787 -2452/51
14 788 -1
14 789 1
14 791 -1/2
14 792 1/4
14 793 -15/8
14 794 13/24
14 795 -1/8
14 796 -23/48
14 797 3/8
14 798 17/16
14 799 -1/3
14 801 1/2
14 802 -137/12
14 803 8/3
14 804 -43/12
14 805 5
14 806 15/8
14 807 -13/8
14 809 11/8
14 811 10
14 812 -5/12
14 813 -169/16
14 814 25/8
14 815 11/8
14 818 1/12
14 822 13/36
14 823 5/12
14 825 13/12
14 826 10/3
14 827 11/6
14 828 5/3
14 829 -3/2
14 830 13/12
14 831 5/6
14 832 3/8
14 834 1/4
14 836 1/8
14 838 1/4
14 839 1
14 842 1/4
14 843 -1/2
14 846 1/2
14 847 1
14 848 1/8
14 849 19/24
14 850 -1/2
14 851 -16
14 852 1/4
14 854 -1/2
14 855 -17/4
14 856 3
14 859 11/8
14 860 55/3
14 861 -13/4
14 862 -17/3
14 863 32/3
14 864 -2
14 865 -27/8
14 867 -1/4
14 869 1/2
14 871 49/24
14 872 31/36
14 873 37/3
14 875 -2/3
14 876 1/6
14 877 -2/3
14 878 1/6
14 879 13/2
14 881 1/4
14 883 4
14 884 24
14 885 -48
14 886 1/4
14 888 5/4
14 889 -1/4
14 890 -3/4
14 891 102815893/1762560
14 892 1095643/1224
15 5 64/9
15 6 -64/9
15 8 4277/1152
15 10 -5189/576
15 11 19/12
15 12 -6101/1152
15 13 6101/1152
15 14 19/12
15 16 -19/6
15 17 1319/192
15 18 -1271/192
15 19 35/12
15 20 1319/192
15 21 7013/1152
15 22 5189/576
15 23 -5189/576
15 24 -19/6
15 25 -541/128
15 26 19/12
15 27 -19/12
15 28 -19/12
15 29 263/384
15 30 -4277/1152
15 31 -263/192
15 32 5621/1152
15 33 -7/3
15 34 5189/576
15 35 19/12
15 36 4277/576
15 37 -19/6
15 38 -237/64
15 39 -1319/192
15 42 1319/1152
15 48 -24373/2176
15 49 -2191/544
15 50 169/102
15 51 83219/3264
15 52 -36519/1088
15 53 -204281/6528
15 54 4937/51
15 55 2243/1632
15 56 965/204
15 57 -27/8
15 58 41/12
15 59 -265/68
15 60 1035/272
15 61 -897/272
15 62 -185/102
15 63 389/102
15 64 523/408
15 65 -762749/6528
15 66 183935/816
15 67 -31225/3264
15 68 -870953/3264
15 69 -253025/3264
15 70 38707/544
15 71 249421/1632
15 72 165391/3264
15 73 -371191/3264
15 74 -415/408
15 75 5943/272
15 77 625/204
15 78 289471/3264
15 79 27/8
15 80 19/48
15 81 -1249639/13056
15 82 24313/4896
15 83 -2593/1632
15 84 -1811/1088
15 85 4687/3264
15 86 -1033/408
15 87 4277/3264
15 88 -3953/1632
15 89 -965/204
15 90 965/204
15 91 31/272
15 92 4727/816
15 93 -1771/1632
15 94 1
15 95 5647/1632
15 96 173/408
15 97 197/68
15 98 -124/51
15 99 -1841/816
15 100 319/408
15 101 -5/3
15 102 2593/408
15 103 -2/3
15 104 -2593/816
15 106 67/16
15 107 2593/816
15 108 1/24
15 109 -4783/4896
15 110 693/272
15 111 -965/272
15 112 11797/1632
15 113 8/51
15 114 -118/51
15 115 -523/408
15 116 110/51
15 117 523/408
15 118 -619/408
15 119 1033/408
15 120 -2593/816
15 121 2593/816
15 122 -92503/9792
15 123 167677/1224
15 124 -1768271/6528
15 125 78119/816
15 126 158839/544
15 127 71779/544
15 128 -198453/1088
15 129 -1001729/3264
15 130 -27289/1632
15 131 183935/816
15 132 -84583/1088
15 133 -593681/3264
15 134 -13/16
15 135 -2593/816
15 136 214495/1632
15 137 -168265/19584
15 138 122671/2176
15 139 152639/3264
15 140 -113261/3264
15 141 -366181/3264
15 142 -2
15 143 151295/1088
15 144 -3/2
15 145 -625/204
15 146 141509/1632
15 147 1
15 148 1135/408
15 149 -1218287/39168
15 150 -184799/9792
15 151 125629/3264
15 153 125315/1632
15 154 421/408
15 155 625/204
15 156 -1411/32
15 157 -1
15 158 -1135/408
15 159 2928409/39168
15 160 925/204
15 161 -775831/3264
15 162 -421/204
15 163 31/272
15 164 -428567/3264
15 165 -27/8
15 166 -243/68
15 170 70/3
15 171 -167/204
15 172 -829/408
15 173 4753/816
15 174 -15299/3264
15 175 -76067/816
15 176 -3763/816
15 177 29/136
15 178 71/272
15 179 -55/24
15 180 202717/3264
15 181 -137797/3264
15 182 2891/816
15 183 1061/408
15 184 -965/544
15 185 -2815/816
15 186 -1729/1632
15 187 635/408
15 188 -137/816
15 189 -57/136
15 190 -184249/3264
15 191 1367/51
15 192 138845/3264
15 193 -1327/816
15 194 2043/136
15 196 -1
15 197 19/24
15 198 -659065/39168
15 199 -798803/4896
15 207 97001/14688
15 208 380551/88128
15 209 4061/88128
15 210 -110431/14688
15 211 -6271/1728
15 212 965143/88128
15 213 -330823/9792
15 214 -995/1224
15 215 -17879/3672
15 216 -5107/1836
15 217 6859/2448
15 218 221695/29376
15 219 -270761/14688
15 220 -2095/14688
15 221 -162805/14688
15 222 38689/4896
15 223 324577/29376
15 224 -69049/3672
15 225 1017491/14688
15 226 -565283/7344
15 227 27889/918
15 228 8665/108
15 229 -430747/14688
15 230 -1254569/9792
15 231 2787191/14688
15 232 -1283639/29376
15 233 296545/1728
15 234 3197/1224
15 235 -7453/1224
15 236 -97/72
15 237 -3173/1224
15 238 -105449/2448
15 239 1/8
15 240 -421555/3264
15 241 -32225/7344
15 242 15679/7344
15 243 -6611/1632
15 244 8561/4896
15 245 16981/3672
15 246 -33695/4896
15 247 25601/7344
15 248 -29/51
15 249 9655/918
15 250 -491/204
15 251 -19625/3672
15 252 54787/1728
15 253 -809273/14688
15 254 3499/1224
15 255 95261/1632
15 256 41107/2448
15 257 -367615/14688
15 258 -2369/96
15 259 -7033/864
15 260 210197/7344
15 261 -4721/2448
15 262 -443/408
15 263 -1
15 264 1505/918
15 265 -9971/1836
15 266 59/8
15 267 -815/408
15 268 1153565/58752
15 269 4663/1836
15 270 29/68
15 271 -39713/7344
15 272 -8185/7344
15 273 -5963/7344
15 274 1158079/29376
15 275 -274117/3672
15 276 14969/4896
15 277 151627/1632
15 278 60451/2448
15 279 -84913/3672
15 280 -76507/2448
15 281 -263335/14688
15 282 191495/4896
15 283 1111/816
15 284 -484/51
15 285 179/204
15 286 6893/1836
15 287 -507575/14688
15 288 -453/136
15 289 438397/58752
15 290 -3086381/44064
15 291 -1308035/9792
15 292 -449243/3264
15 293 304361/3264
15 294 176459/408
15 295 31463/144
15 296 -232531/272
15 297 -277751/14688
15 298 -3591079/14688
15 299 139/68
15 300 279767/7344
15 301 -29/51
15 302 1218079/14688
15 303 -57/8
15 304 433/204
15 305 38869201/88128
15 306 -7162393/44064
15 307 1099295/14688
15 308 3280943/7344
15 309 2675665/14688
15 310 -3446561/14688
15 311 305/2448
15 312 -320003/7344
15 313 95/18
15 314 172/17
15 315 2097031/14688
15 317 -109/34
15 318 -84681499/176256
15 319 538187/14688
15 320 -685813/3672
15 321 -2605/2448
15 322 -3884/153
15 323 113/153
15 324 -1339/918
15 325 387847/4896
15 326 109/34
15 327 21864041/176256
15 328 -271/48
15 329 39151/432
15 330 -1285/306
15 331 -1106/153
15 332 -1487609/14688
15 333 -1/4
15 334 453/136
15 336 3625/1224
15 337 109/34
15 338 -9511/1224
15 339 6053/816
15 340 103687/1836
15 341 2303/306
15 342 109/68
15 343 -235/68
15 344 -1/4
15 345 -312685/7344
15 346 121969/7344
15 347 299/306
15 348 -22/51
15 349 569/272
15 350 773/1224
15 351 -705/272
15 352 -175/204
15 353 11/68
15 354 -227/612
15 355 220259/7344
15 356 -17195/1224
15 357 -44879/2448
15 358 -445/612
15 359 -2324/153
15 360 3847675/19584
15 361 182413/2448
15 362 -34301/14688
15 363 6101/2448
15 364 -51541/19584
15 365 425575/58752
15 366 10711/1836
15 367 -656951/58752
15 368 -29989/7344
15 369 -877/9792
15 370 -39505/29376
15 371 -22765/7344
15 372 102587/9792
15 373 196057/19584
15 374 -97279/19584
15 375 -8723/9792
15 376 195811/19584
15 377 -3847/3264
15 378 -170111/29376
15 379 9479/1224
15 380 889/816
15 381 61315/29376
15 382 191/153
15 383 -1/2
15 384 -1007/306
15 385 -1/4
15 386 79/6
15 387 191/306
15 388 -891223/176256
15 389 43561/22032
15 390 55/68
15 391 -12739/3672
15 392 2237/1224
15 393 -28553/3672
15 394 2119/2448
15 395 20057/4896
15 396 -29/51
15 397 -22409/4896
15 398 -147497/14688
15 399 4339/612
15 400 69145/7344
15 401 2171/7344
15 402 -32789/3672
15 403 -4721/2448
15 404 805/153
15 405 -5273/3672
15 406 -2747/306
15 407 647/204
15 408 69551/7344
15 409 -6895681/176256
15 410 3806735/58752
15 411 -628171/29376
15 412 -4464007/58752
15 413 -335005/14688
15 414 38605/918
15 415 11131/204
15 416 8123/3672
15 417 -179075/3672
15 418 -1/4
15 419 280469/14688
15 420 55/34
15 421 368279/14688
15 422 -185/24
15 423 -1219/612
15 424 -8386129/352512
15 425 58781/44064
15 426 -30829/4896
15 427 -7271/1632
15 428 -3527/4896
15 429 469615/14688
15 430 -435163/14688
15 431 1
15 432 -5897/3672
15 433 -12404/459
15 435 159/68
15 436 -5238469/352512
15 437 212725/44064
15 438 -28975/4896
15 439 -14119/3672
15 440 -8945/3672
15 441 -13027/3672
15 442 317/72
15 444 1723/612
15 445 -1041025/58752
15 446 4721/1224
15 447 430307/14688
15 448 7109/1836
15 449 11467/918
15 450 103007/3672
15 451 -59/8
15 452 -7745/1224
15 454 54103/7344
15 455 6937/1224
15 456 -30269/3672
15 457 2359/544
15 458 19613/816
15 459 73019/7344
15 460 9997/2448
15 461 191/306
15 462 5/2
15 463 -164053/14688
15 464 30397/3672
15 465 23335/3672
15 466 4415/2448
15 467 -2905/3264
15 468 -30251/3672
15 469 -25247/3264
15 470 -1189/816
15 471 6821/2448
15 472 4415/3672
15 473 43669/3672
15 474 -20593/2448
15 475 43433/14688
15 476 -40471/3672
15 477 -108115/7344
15 478 -5/2
15 479 29/12
15 480 2523197/352512
15 481 2247235/29376
15 482 18695/88128
15 483 -251/306
15 484 10621/7344
15 485 -87353/22032
15 486 -2129/2448
15 487 -29/68
15 488 29/68
15 489 415/204
15 490 47671/7344
15 491 -10943/1836
15 492 -5465/918
15 493 -361/272
15 494 39701/1836
15 495 -1073/272
15 496 1/8
15 497 11003/3672
15 498 -371/136
15 499 3679/1224
15 500 -645763/88128
15 501 -3672235/88128
15 502 336601/3672
15 503 -13970/459
15 504 -2956807/29376
15 505 -602693/14688
15 506 849173/14688
15 507 54267/544
15 508 50597/7344
15 509 -277249/3672
15 510 139/68
15 511 310687/14688
15 512 -29/102
15 513 55/34
15 514 974809/14688
15 515 -2651/612
15 516 -7639825/176256
15 517 253319/88128
15 518 -584641/29376
15 519 -43081/1632
15 520 21373/1632
15 521 714667/14688
15 522 -5021/816
15 523 -597245/14688
15 524 10513/1224
15 525 -13663/3672
15 526 -184459/7344
15 527 3679/612
15 528 518255/44064
15 529 396101/44064
15 530 -286135/14688
15 531 4807/2448
15 532 -113579/3672
15 533 73/51
15 534 -5261/3672
15 535 199/12
15 536 -175/204
15 537 -8337863/176256
15 538 26237/2448
15 539 1187281/14688
15 540 -62023/3672
15 541 6293/918
15 542 632917/14688
15 543 -9589/1224
15 544 -10909/7344
15 545 -3373/1224
15 546 10699/1836
15 547 -953/1632
15 548 36611/1224
15 549 -33467/7344
15 550 -2965/2448
15 551 1865/612
15 552 1/4
15 553 -305333/14688
15 554 263999/14688
15 555 4037/3672
15 556 -14279/2448
15 557 -3169/1632
15 558 -1261/918
15 559 3169/1632
15 560 4943/2448
15 561 -317/2448
15 562 -1631/3672
15 563 305381/14688
15 564 -21191/2448
15 565 -294545/14688
15 566 -10973/3672
15 567 67999/7344
15 568 41461/1377
15 569 188935/4896
15 570 -1420753/58752
15 571 20824345/58752
15 572 1688617/22032
15 573 -56291977/176256
15 574 -3059963/4896
15 575 1089821/14688
15 576 3974579/3264
15 577 503189/7344
15 578 -422629/9792
15 579 1/8
15 580 -131/2448
15 581 91159/2448
15 582 2/3
15 583 541/408
15 584 -67852217/117504
15 585 8599115/29376
15 586 -10112237/29376
15 587 -1510265/1632
15 588 -2045249/14688
15 589 634021/918
15 590 -902507/4896
15 591 29/51
15 592 -227329/544
15 594 -3823/1224
15 595 33799267/39168
15 596 -181/3672
15 597 370663/2448
15 598 -1055689/14688
15 599 -29/102
15 600 -29/51
15 601 -1540951/14688
15 603 -2485/1224
15 604 -64213643/176256
15 605 -139/34
15 606 2892989/14688
15 607 29/51
15 608 -107/102
15 609 2742973/7344
15 610 57/8
15 611 751/102
15 612 -611/102
15 613 -481/102
15 614 1067/204
15 615 443/272
15 616 31619/2448
15 617 -1327/204
15 618 -385/102
15 619 -55/34
15 620 -5/2
15 621 -16747/1224
15 622 9865/4896
15 623 -242/17
15 624 -139/68
15 625 -499/1088
15 626 3455/204
15 627 4715/1088
15 628 196/51
15 629 -137/68
15 630 -139/102
15 631 34235/4896
15 632 -365/408
15 633 -11695/816
15 634 2921/204
15 635 -80/51
15 636 5/2
15 637 -29/12
15 638 -84880903/352512
15 639 461647/3264
15 640 -9634/459
15 641 5474303/44064
15 642 10521773/88128
15 643 -158975/3264
15 644 -9701005/29376
15 645 -77/36
15 646 166639/544
15 647 -77/36
15 648 -4529/612
15 649 448967/2448
15 651 3679/1224
15 652 -2195461/14688
15 653 -54359/816
15 654 1498139/14688
15 655 73/36
15 656 3741263/14688
15 657 1187/136
15 658 2819/459
15 659 -445589/7344
15 660 -175/204
15 661 59813689/176256
15 662 10133/1224
15 663 -5751259/7344
15 664 -5605/306
15 665 923/408
15 666 -6224539/14688
15 668 -4871/612
15 669 -8
15 670 -12023/2448
15 671 -3985/1224
15 672 12703/1224
15 673 -94693/4896
15 674 -88493/408
15 675 -29459/2448
15 676 -2965/2448
15 677 3883/1224
15 679 248021/1632
15 680 -389009/4896
15 681 131/17
15 682 -5779/2448
15 683 -2557/1632
15 684 -13655/1224
15 685 2965/1632
15 686 -4529/816
15 687 -1915/2448
15 688 227/1224
15 689 -608591/4896
15 690 7845/136
15 691 50267/544
15 692 -410/51
15 693 92525/2448
15 696 2082329/88128
15 697 -5613647/14688
15 698 -401675/44064
15 699 26369/459
15 700 -55/72
15 701 38537/918
15 702 -1120/459
15 703 2311/1836
15 704 -2275/72
15 706 -2629/1224
15 707 -5833637/176256
15 708 -571/408
15 709 -4147267/14688
15 710 -22097/3672
15 711 -21179/3672
15 712 412261/14688
15 714 101/36
15 715 8
15 716 -14651/7344
15 717 -2323/1224
15 718 15637/3672
15 719 -22027/4896
15 720 -71819/1224
15 721 -31987/7344
15 722 -3343/2448
15 723 2425/1224
15 724 629747/14688
15 725 -295997/14688
15 726 -319/459
15 727 653/816
15 728 -3751/1632
15 729 -677/3672
15 730 3343/1632
15 731 715/2448
15 732 -1063/816
15 733 -523/3672
15 734 -490019/14688
15 735 18257/1224
15 736 354863/14688
15 737 472/459
15 738 59309/7344
15 739 -24066649/176256
15 740 -10807/4896
15 741 13/12
15 742 -1
15 743 1/4
15 744 1/4
15 745 -3419/612
15 746 -3/16
15 747 -1/4
15 749 1/4
15 750 6563849/14688
15 751 31/36
15 752 54359/2448
15 753 -47/36
15 754 -1/4
15 755 6815/7344
15 756 -23/16
15 757 3326447/14688
15 758 -11/8
15 759 -1/4
15 760 2/3
15 761 985/204
15 762 49/48
15 764 1477/272
15 765 1919/408
15 766 -5179/408
15 767 83261/4896
15 768 694687/3672
15 769 10951/816
15 770 1783/816
15 771 -242/51
15 773 -1931233/14688
15 774 955087/14688
15 775 -11123/1224
15 776 6385/816
15 777 2021/544
15 778 14789/1224
15 779 -1749/544
15 780 3343/816
15 781 1675/816
15 782 105/136
15 783 1569893/14688
15 784 -122143/2448
15 785 -382751/4896
15 786 13129/1224
15 787 -97777/2448
15 791 1/2
15 793 -23/12
15 794 25/72
15 795 1/4
15 796 -17/36
15 798 5/24
15 799 1/24
15 801 -11/24
15 802 -1/4
15 803 -139/36
15 804 7/6
15 805 5/4
15 806 7/4
15 807 5/9
15 809 13/36
15 811 -4/3
15 812 -2/3
15 813 -35/32
15 814 -19/8
15 816 1/4
15 817 -1/8
15 818 7/12
15 820 -1/2
15 822 -37/54
15 823 23/36
15 825 -17/9
15 826 113/72
15 827 181/36
15 828 -139/36
15 829 -17/6
15 830 -305/144
15 831 73/36
15 832 -1/8
15 836 1/2
15 838 1/4
15 839 -1/6
15 841 -4
15 842 -1/4
15 843 1/4
15 844 1/8
15 845 -1/2
15 849 -7/24
15 850 -1/4
15 852 -1/4
15 855 -3/4
15 856 1/2
15 859 -95/48
15 860 -11/6
15 861 -5/4
15 862 -1/3
15 863 13/12
15 864 1/4
15 865 7/16
15 866 -1/4
15 867 -1/8
15 868 1/8
15 871 -1/48
15 872 -5/72
15 873 -31/12
15 874 -3/8
15 875 7/24
15 876 -1/24
15 877 7/24
15 878 -1/24
15 879 1/8
15 880 1/8
15 882 8
15 885 -8
15 887 1/4
15 889 -3/8
15 891 38295055/2115072
15 892 3984785/14688
16 5 64/9
16 6 -64/9
16 8 -4277/1152
16 10 -19/12
16 11 5189/576
16 12 -6101/1152
16 13 6101/1152
16 14 5189/576
16 16 -1319/192
16 17 19/6
16 18 -35/12
16 19 1271/192
16 20 19/6
16 21 541/128
16 22 19/12
16 23 -19/12
16 24 -1319/192
16 25 -7013/1152
16 26 5189/576
16 27 -5189/576
16 28 -5189/576
16 29 -5621/1152
16 30 4277/1152
16 31 5621/576
16 32 -263/384
16 33 -109/18
16 34 19/12
16 35 5189/576
16 36 -237/64
16 37 -1319/192
16 38 4277/576
16 39 -19/6
16 42 -2453/3456
16 48 8161/6528
16 49 2275/1632
16 50 3/34
16 51 41321/9792
16 52 -23999/9792
16 53 11879/6528
16 54 -1963/612
16 55 -167/544
16 56 -5/68
16 57 47/24
16 58 -23/12
16 59 -155/204
16 60 -31/816
16 61 -53/272
16 62 -3/17
16 63 3/17
16 64 29/136
16 65 -158663/19584
16 66 20093/2448
16 67 -8291/1088
16 68 -29465/3264
16 69 -16843/9792
16 70 7313/1632
16 71 6589/1632
16 72 -1915/1088
16 73 -5197/1088
16 74 157/136
16 75 -617/272
16 77 -5/68
16 78 1749/1088
16 79 -29/8
16 80 -7/16
16 81 127003/39168
16 82 -349/1632
16 83 197/544
16 84 1713/1088
16 85 -1311/1088
16 86 5/136
16 87 1211/1088
16 88 197/544
16 89 5/68
16 90 -5/68
16 91 -177/272
16 92 -3001/816
16 93 3529/1632
16 94 2/3
16 95 -7813/1632
16 96 29/204
16 97 19/204
16 98 299/204
16 99 -87/272
16 100 563/408
16 102 -1271/408
16 104 197/272
16 105 -2/3
16 106 -69/16
16 107 -197/272
16 108 -305/144
16 109 851/1632
16 110 53/272
16 111 -53/272
16 112 -745/544
16 113 3/34
16 114 -3/17
16 115 -29/136
16 116 3/34
16 117 29/136
16 118 225/136
16 119 63/136
16 120 197/272
16 121 -197/272
16 122 5407/3264
16 123 26689/7344
16 124 -60359/6528
16 125 19901/2448
16 126 45133/4896
16 127 4285/1632
16 128 -89485/9792
16 129 -42307/9792
16 130 20933/4896
16 131 20093/2448
16 132 -79439/9792
16 133 -52307/9792
16 134 11/16
16 135 197/272
16 136 2029/3672
16 137 76405/58752
16 138 45607/19584
16 139 -5003/1088
16 140 -24631/9792
16 141 -38495/9792
16 142 1/2
16 143 45047/9792
16 145 5/68
16 146 6671/4896
16 147 -1
16 148 -39/136
16 149 653147/117504
16 150 -3509/3264
16 151 72583/9792
16 152 -1/2
16 153 -2183/544
16 154 63/136
16 155 -5/68
16 156 -1235/288
16 157 1
16 158 39/136
16 159 -573589/117504
16 160 -191/68
16 161 16459/9792
16 162 -63/68
16 163 -177/272
16 164 12907/9792
16 165 29/8
16 166 79/68
16 170 46/3
16 171 -32/17
16 172 -257/408
16 173 505/816
16 174 -451/3264
16 175 -9481/2448
16 176 -509/272
16 177 -193/136
16 178 -129/272
16 179 -1/8
16 180 18967/9792
16 181 -14143/9792
16 182 -1023/272
16 183 -123/136
16 184 -91/1632
16 185 1339/272
16 186 1481/544
16 187 -205/136
16 188 -439/272
16 189 -65/136
16 190 -23243/9792
16 191 197/102
16 192 -2179/3264
16 193 683/272
16 194 -95/136
16 196 1
16 197 -7/8
16 198 -55985/39168
16 199 2843/1632
16 207 1291/864
16 208 -1527/1088
16 210 -51775/9792
16 211 4339/576
16 212 9701/1728
16 213 -16523/864
16 214 -315/272
16 215 3/34
16 216 97/544
16 217 -97/544
16 218 -3633/1088
16 219 1039/136
16 221 -3/34
16 225 23315/918
16 226 -23383/408
16 227 -27347/9792
16 228 93091/1224
16 229 10069/432
16 230 -8305/576
16 231 -2959/54
16 232 -10559/576
16 233 3287/96
16 235 -119/36
16 238 -3079/144
16 240 58111/1728
16 241 -177/272
16 242 3/17
16 243 -435/272
16 244 3/2
16 245 -3/17
16 246 111/136
16 247 -9/68
16 248 -3/17
16 249 -3/17
16 250 3/17
16 251 3/34
16 252 -2977/1088
16 253 206/17
16 254 1671/544
16 255 -8361/544
16 256 -2903/544
16 257 1029/272
16 258 2019/272
16 259 3063/544
16 260 -4647/544
16 261 -81/136
16 262 465/136
16 264 3/17
16 265 4011/544
16 266 9/4
16 267 3/8
16 268 -11275/2176
16 270 9/68
16 275 3/17
16 276 -3/17
16 277 -3/34
16 290 -2741377/88128
16 291 2982917/29376
16 292 -625361/29376
16 293 -962429/7344
16 294 -1165169/14688
16 295 1124591/14688
16 296 2886731/14688
16 297 131735/7344
16 298 -783449/7344
16 299 81/136
16 300 107813/7344
16 301 -3/17
16 302 669487/14688
16 303 -9/4
16 304 -3/8
16 305 -19271539/176256
16 306 5189/324
16 307 -16447/432
16 308 -8149/144
16 309 7309/864
16 310 76085/864
16 312 -13549/432
16 315 -30361/864
16 318 584869/10368
16 319 11627/864
16 320 -10513/864
16 322 -191/12
16 325 19457/864
16 327 -653297/10368
16 329 23281/432
16 332 11963/216
16 335 8
16 339 19/16
16 340 2285/108
16 345 -6539/432
16 346 4547/432
16 355 5803/432
16 356 -52/9
16 357 -563/48
16 360 -425/54
16 361 1145/36
16 362 -785/544
16 363 -63/272
16 364 1261/1632
16 365 1799/1632
16 366 -3/34
16 367 -215/1632
16 368 -63/272
16 369 63/272
16 370 -3/17
16 371 3/17
16 372 39/136
16 373 2495/544
16 374 -1503/544
16 375 3/34
16 376 2199/544
16 377 -103/272
16 378 3/17
16 379 -101/136
16 380 -9/68
16 381 3/34
16 382 63/68
16 384 -63/136
16 385 -1/4
16 386 27/8
16 387 63/136
16 388 -7/24
16 389 71/272
16 390 63/272
16 391 9/68
16 392 -9/68
16 393 -177/272
16 395 3/17
16 396 -3/17
16 397 -39/136
16 398 3/34
16 399 -3/17
16 400 -3/34
16 401 3/34
16 402 3/34
16 403 -81/136
16 405 3/34
16 406 -63/136
16 407 63/136
16 408 73/136
16 409 5515/816
16 410 -18847/1088
16 411 1127/272
16 412 4329/272
16 413 2435/272
16 414 -6179/544
16 415 -10249/544
16 416 -689/272
16 417 230/17
16 419 -961/544
16 420 63/136
16 421 -7937/544
16 422 -3
16 423 -63/68
16 424 13427/1632
16 425 -1489/3264
16 426 4025/1088
16 427 1587/544
16 428 -1613/544
16 429 -2761/544
16 430 4213/544
16 432 -3/17
16 433 925/272
16 435 3/34
16 436 -16619/6528
16 437 -1177/544
16 438 2033/544
16 439 2385/272
16 440 3/34
16 441 3/17
16 442 -55/16
16 444 -3/34
16 445 22057/6528
16 446 81/68
16 447 -10843/544
16 448 -3/17
16 449 39/136
16 450 -3991/544
16 451 -9/4
16 452 -57/68
16 453 -8
16 454 237/136
16 455 24/17
16 456 -219/136
16 457 -435/544
16 458 -845/136
16 459 33/17
16 460 147/136
16 461 63/136
16 462 3/4
16 463 2885/544
16 464 -917/544
16 465 585/136
16 466 81/136
16 467 67/272
16 468 -699/136
16 469 -543/272
16 470 -171/136
16 471 39/68
16 472 27/68
16 473 -1789/544
16 474 69/68
16 475 2949/544
16 476 -585/136
16 477 75/136
16 478 -3/4
16 479 3/4
16 480 -2639/2176
16 481 -9185/272
16 482 1/8
16 483 -71/272
16 486 -1/2
16 487 -9/68
16 488 9/68
16 489 177/272
16 500 13/16
16 505 -3/34
16 506 3/17
16 507 3/34
16 508 -3/34
16 509 -3/34
16 510 81/136
16 512 -3/34
16 513 63/136
16 515 -63/136
16 516 -73/136
16 568 -5/8
16 569 4
16 570 3623/816
16 571 -4133165/88128
16 572 202693/14688
16 573 117883/1836
16 574 214555/3264
16 575 -1966501/29376
16 576 -2439203/14688
16 577 -2315/2448
16 578 147079/1632
16 580 8771/4896
16 581 -15641/4896
16 582 -3/8
16 583 63/136
16 584 62797/612
16 585 -788693/29376
16 586 1811441/29376
16 587 180473/1836
16 588 -173393/7344
16 589 -561263/3672
16 590 217513/7344
16 591 3/17
16 592 834101/14688
16 594 -3/34
16 595 -18643715/176256
16 596 -4467/544
16 597 148813/4896
16 598 45385/4896
16 599 -3/34
16 600 -3/17
16 601 -5683/288
16 603 3/34
16 604 5643707/58752
16 605 -81/68
16 606 -29141/544
16 607 3/17
16 608 -39/136
16 609 -404585/4896
16 610 9/4
16 611 57/68
16 612 -237/136
16 613 -24/17
16 614 219/136
16 615 -3829/1632
16 616 -1739/136
16 617 -33/17
16 618 -147/136
16 619 -63/136
16 620 -3/4
16 621 23369/4896
16 622 -57605/4896
16 623 -585/136
16 624 -81/136
16 625 137/272
16 626 699/136
16 627 339/272
16 628 171/136
16 629 -39/68
16 630 -27/68
16 631 -38741/4896
16 632 619/102
16 633 33809/4896
16 634 585/136
16 635 -75/136
16 636 3/4
16 637 -3/4
16 638 1451959/58752
16 639 6271/816
16 640 55/5184
16 641 -763/54
16 642 -833/432
16 643 28495/1728
16 644 41023/864
16 646 -22867/864
16 649 -4693/432
16 652 12311/10368
16 653 -359/216
16 654 -3937/108
16 656 593/96
16 659 5911/216
16 661 -253787/5184
16 663 67495/864
16 666 25489/864
16 669 8
16 673 107/288
16 674 3665/216
16 679 -10091/864
16 680 3383/864
16 689 8359/864
16 690 -203/48
16 691 -1957/288
16 696 28681/3456
16 697 -433/18
16 698 -293/96
16 699 119/288
16 701 2041/144
16 704 -233/48
16 707 83677/3456
16 709 -5359/288
16 712 -3857/96
16 715 -8
16 719 1/288
16 720 -953/72
16 724 2093/288
16 725 -2261/288
16 734 -2269/288
16 735 661/144
16 736 731/96
16 739 49619/3456
16 740 -291/8
16 746 -89/48
16 748 1
16 750 -2725/48
16 756 -31/48
16 757 -3059/144
16 758 -3/8
16 762 -9/32
16 763 -8
16 767 -25/16
16 768 -224/9
16 773 2815/144
16 774 -949/144
16 783 -731/48
16 784 65/12
16 785 1571/144
16 792 -1/4
16 795 1/2
16 797 -3/4
16 798 -25/72
16 799 -5/72
16 801 -11/9
16 802 17/9
16 803 -1/2
16 804 4/3
16 805 -25/12
16 807 7/9
16 809 -7/9
16 811 -53/18
16 812 -5/36
16 813 49/8
16 814 3/8
16 818 3/4
16 828 1/2
16 832 -3/8
16 834 -1/4
16 839 -1/2
16 846 -1/4
16 849 -1/4
16 851 16
16 856 1/4
16 860 -5/4
16 861 1/2
16 862 1/2
16 863 -1
16 864 -1/6
16 865 1/4
16 873 1/2
16 875 1/4
16 877 1/4
16 879 1/2
16 881 -1/4
16 883 -4
16 884 -16
16 885 32
16 888 -1/4
16 891 -108731/11520
16 892 197/8
17 2 -247/18
17 4 -1/2
17 5 64/9
17 6 64/9
17 7 -128/9
17 8 1877/576
17 9 -17/3
17 10 -3749/288
17 11 43/6
17 12 -4373/576
17 13 7253/576
17 14 3/2
17 15 1/12
17 16 -227/18
17 17 727/96
17 18 -37/32
17 19 685/36
17 20 13/32
17 21 8821/576
17 22 3749/288
17 23 -5189/288
17 24 -227/18
17 25 -935/192
17 26 13/6
17 27 -43/6
17 28 -13/6
17 29 -305/192
17 30 -3989/576
17 31 449/96
17 32 -305/192
17 33 559/36
17 34 3941/288
17 35 13/2
17 36 -27/32
17 37 -317/18
17 38 27/32
17 39 -247/96
17 40 -2/3
17 42 -2353/576
17 48 26593/1088
17 49 15731/816
17 50 -667/204
17 51 -41825/4896
17 52 154163/4896
17 53 217013/3264
17 54 -102835/612
17 55 3071/272
17 56 -211/34
17 57 59/4
17 58 -53/6
17 59 701/102
17 60 -4133/136
17 61 273/34
17 62 973/102
17 63 -104/51
17 64 -868/51
17 65 1701551/9792
17 66 -455717/1224
17 67 -31871/1632
17 68 222459/544
17 69 660085/4896
17 70 -31673/272
17 71 -184181/816
17 72 -182123/1632
17 73 113533/544
17 74 2077/408
17 75 -6025/136
17 76 -3
17 77 -769/102
17 78 -252659/1632
17 79 -59/4
17 80 -21/8
17 81 2956597/19584
17 82 40463/2448
17 83 4411/816
17 84 -73/816
17 85 -2207/408
17 86 86/51
17 87 -5293/408
17 88 1629/272
17 89 211/34
17 90 -80/17
17 91 -989/136
17 92 -14891/408
17 93 841/136
17 94 1
17 95 -2983/136
17 96 8903/816
17 97 -803/102
17 98 -4619/408
17 99 -15/68
17 100 209/34
17 101 1/6
17 102 -2405/204
17 104 881/136
17 106 -195/8
17 107 -2711/408
17 108 833/32
17 109 -1175/816
17 110 -162/17
17 111 26/17
17 112 1167/272
17 113 -1279/204
17 114 257/51
17 115 868/51
17 116 659/204
17 117 -1277/102
17 118 1057/408
17 119 -1/51
17 120 3731/408
17 121 -2099/408
17 122 1111/306
17 123 -3795871/14688
17 124 1572841/3264
17 125 -187073/1224
17 126 -2461745/4896
17 127 -91393/408
17 128 1592197/4896
17 129 2424103/4896
17 130 81571/2448
17 131 -455717/1224
17 132 440279/4896
17 133 1718951/4896
17 134 5/8
17 135 2099/408
17 136 -5857321/29376
17 137 527003/29376
17 138 -1007395/9792
17 139 -129731/1632
17 140 375883/4896
17 141 801071/4896
17 142 -11/2
17 143 -1113851/4896
17 145 769/102
17 146 -275975/2448
17 147 -4
17 148 -257/102
17 149 3424279/58752
17 150 70717/1632
17 151 -481783/4896
17 152 -2
17 153 -134105/816
17 154 -154/51
17 155 -55/102
17 156 13997/144
17 157 -1
17 158 257/102
17 159 -4796855/58752
17 160 -37/204
17 161 2135381/4896
17 162 308/51
17 163 -3511/408
17 164 834029/4896
17 165 79/4
17 166 1585/204
17 168 3/2
17 170 212/3
17 171 -1577/136
17 172 -198/17
17 173 4175/408
17 174 36959/1632
17 175 209617/1224
17 176 -2179/204
17 177 -3005/408
17 178 -1493/136
17 179 -139/12
17 180 -638323/4896
17 181 204967/4896
17 182 -6845/136
17 183 -1091/408
17 184 19/136
17 185 8457/136
17 186 3139/408
17 187 7679/408
17 188 2/51
17 189 -268/51
17 190 431111/4896
17 191 -14423/408
17 192 -147673/1632
17 193 7117/136
17 194 -12851/408
17 196 6
17 197 -21/4
17 198 139595/19584
17 199 800705/1224
17 207 -509723/14688
17 208 -342653/11016
17 209 226189/5508
17 210 157817/1836
17 211 -2458757/14688
17 212 -9733667/44064
17 213 396613/816
17 214 -39937/1224
17 215 4009/216
17 216 30761/918
17 217 -5327/72
17 218 -354683/3672
17 219 225215/918
17 220 -7447/459
17 221 -95123/918
17 222 298789/2448
17 223 1139771/7344
17 224 -1351295/3672
17 225 -6143945/14688
17 226 7033865/7344
17 227 786461/3672
17 228 -9739607/7344
17 229 -3511831/7344
17 230 -1192585/4896
17 231 2901077/1836
17 232 -746101/7344
17 233 3504071/3672
17 234 2063/612
17 235 48119/612
17 236 -37/36
17 237 910/153
17 238 814205/2448
17 240 -1886205/1088
17 241 -10435/459
17 242 65155/3672
17 243 13973/816
17 244 -17239/2448
17 245 -60955/3672
17 246 174187/2448
17 247 -27935/1836
17 249 4007/918
17 250 5501/102
17 251 -119315/1836
17 252 -309635/1836
17 253 1272629/3672
17 254 -6143/612
17 255 -164651/408
17 256 -24197/204
17 257 187847/1836
17 258 28409/102
17 259 56209/1836
17 260 -11150/459
17 261 -307/612
17 262 940/51
17 263 -6
17 264 3824/459
17 265 236501/1836
17 267 -203/34
17 268 -1175987/3672
17 269 80371/3672
17 271 4855/918
17 272 -175507/3672
17 273 17063/1836
17 274 924599/1836
17 275 -3570197/3672
17 276 42733/1224
17 277 77833/68
17 278 101869/306
17 279 -602857/1836
17 280 -724783/1224
17 281 -45667/216
17 282 656545/1224
17 283 41/34
17 284 -17297/204
17 285 2573/204
17 286 -8621/1836
17 287 -176540/459
17 288 -203/34
17 289 4390337/14688
17 290 11006377/22032
17 291 -699947/408
17 292 -125686/153
17 293 780649/272
17 294 2236289/1224
17 295 1833623/1224
17 296 -828973/136
17 297 -615565/3672
17 298 -1492715/918
17 300 -1848605/7344
17 302 -5127803/7344
17 304 203/34
17 305 196260067/44064
17 306 -21552803/44064
17 307 -1906259/14688
17 308 16308337/7344
17 309 404551/459
17 310 -148535/216
17 311 431/306
17 312 4357685/7344
17 313 175/18
17 314 649/51
17 315 6004165/7344
17 317 -203/34
17 318 -64398151/22032
17 319 3140057/7344
17 320 -755771/432
17 321 -2357/612
17 322 35333/72
17 323 20197/612
17 324 64085/1836
17 325 90175/136
17 326 203/34
17 327 92933243/88128
17 328 -1123/204
17 329 -8493815/7344
17 330 -8152/153
17 331 -8389/153
17 332 -12934205/7344
17 334 203/34
17 336 313/612
17 337 203/34
17 338 -2897/306
17 339 -4773/272
17 340 -642433/1836
17 341 2453/612
17 342 203/68
17 343 -203/34
17 345 1696909/7344
17 346 -1140721/7344
17 347 3341/153
17 348 763/204
17 349 609/136
17 350 -7439/306
17 351 -609/136
17 352 -3545/204
17 353 -531/68
17 354 -973/612
17 355 -1560533/7344
17 356 119567/1224
17 357 435875/2448
17 358 -3341/153
17 359 13313/612
17 360 13233941/9792
17 361 -383191/408
17 362 48907/7344
17 363 -1153/408
17 364 12827/2448
17 365 41203/7344
17 366 75691/3672
17 367 -4871/7344
17 368 19/54
17 369 -27923/2448
17 370 -56249/7344
17 371 929/3672
17 372 -27029/2448
17 373 5893/612
17 374 26059/1224
17 375 44945/2448
17 376 -111059/2448
17 377 -3467/408
17 378 -95989/7344
17 379 109589/2448
17 380 -9665/408
17 381 563981/7344
17 382 2149/153
17 383 -3
17 384 -13019/612
17 387 2149/306
17 388 -1030337/11016
17 389 -14299/5508
17 391 6377/459
17 392 -16735/612
17 393 66931/1836
17 394 -11939/1224
17 395 4045/1224
17 397 -4045/1224
17 398 -60499/3672
17 399 -9581/306
17 400 58955/1836
17 401 180269/3672
17 402 -121391/1836
17 403 -307/612
17 404 809/153
17 405 5833/459
17 406 -124/9
17 407 29/3
17 408 12017/918
17 409 4963697/22032
17 410 -3026947/7344
17 411 335803/1836
17 412 2993909/7344
17 413 24019/108
17 414 -59417/216
17 415 -635989/1224
17 416 -43093/1836
17 417 1219319/3672
17 419 -55240/459
17 421 -262919/918
17 423 -2149/306
17 424 10395905/44064
17 425 -255329/11016
17 426 19685/204
17 427 11029/102
17 428 -22711/612
17 429 -348425/1836
17 430 111287/459
17 431 6
17 432 -10075/918
17 433 61406/459
17 435 1595/102
17 436 -306311/2592
17 437 -566539/11016
17 438 68353/612
17 439 70661/459
17 440 4915/459
17 441 -6070/459
17 442 -431/6
17 444 1616/153
17 445 19483/816
17 446 307/306
17 447 -192835/459
17 448 -10748/459
17 449 27215/918
17 450 -350239/1836
17 452 -4574/153
17 454 -4307/918
17 455 -2149/306
17 456 27955/1836
17 457 -542/51
17 458 -46111/306
17 459 -23675/1836
17 460 -2149/612
17 461 2149/306
17 463 178961/1836
17 464 -104615/1836
17 465 7756/459
17 466 307/612
17 467 -2149/408
17 468 -33191/1836
17 469 2149/408
17 470 -925/204
17 471 -3377/612
17 472 307/918
17 473 -151091/1836
17 474 6343/153
17 475 102959/1836
17 476 -16277/918
17 477 76261/1836
17 480 3969785/44064
17 481 -1376975/3672
17 482 -102947/22032
17 484 -51473/3672
17 485 -1103/11016
17 486 13367/1224
17 490 48979/3672
17 491 65473/3672
17 492 -3554/459
17 493 -4295/136
17 494 343067/3672
17 495 -1765/102
17 497 -11411/918
17 498 -613/204
17 499 809/306
17 500 -1458881/22032
17 501 -3297155/5508
17 502 8770309/7344
17 503 -3065611/7344
17 504 -4701547/3672
17 505 -4128845/7344
17 506 734353/918
17 507 264535/204
17 508 252293/3672
17 509 -3570197/3672
17 511 582703/1836
17 514 3020735/3672
17 515 -809/306
17 516 -23959745/44064
17 517 867421/22032
17 518 -911053/3672
17 519 -187343/816
17 520 31421/204
17 521 882859/1836
17 522 -679/51
17 523 -2157877/3672
17 524 15115/612
17 525 3767/1836
17 526 -322375/918
17 527 3445/306
17 528 3191603/22032
17 529 1112485/11016
17 530 -334897/1836
17 531 2675/612
17 532 -1284121/3672
17 533 -77/68
17 534 -51869/1836
17 535 5095/24
17 536 254/17
17 537 -18655897/44064
17 538 25915/612
17 539 469168/459
17 540 -20779/1836
17 541 67757/1836
17 542 1922285/3672
17 543 -3904/153
17 544 14729/3672
17 545 -809/306
17 546 -167/3672
17 547 4171/136
17 548 258227/612
17 549 6151/918
17 550 -809/612
17 551 809/306
17 553 -273361/918
17 554 632785/3672
17 555 -8117/918
17 556 -7039/612
17 557 -809/408
17 558 52051/3672
17 559 809/408
17 560 21479/1224
17 561 1031/612
17 562 -2195/1836
17 563 460253/1836
17 564 -138719/1224
17 565 -183799/918
17 566 8215/459
17 567 -15712/459
17 568 551227/2754
17 569 970363/1224
17 570 -209/72
17 571 1567805/1836
17 572 15404371/11016
17 573 -47440159/22032
17 574 -8093611/4896
17 575 -15624097/7344
17 576 14577889/2448
17 577 7205155/7344
17 578 190969/136
17 580 -35/8
17 581 71/24
17 584 -32854193/7344
17 585 1934227/2448
17 586 1259159/7344
17 587 -9318697/2448
17 588 -890369/459
17 589 568558/459
17 590 -1139861/2448
17 592 -2768767/2448
17 594 -1318/153
17 595 39135655/7344
17 596 -244081/1836
17 597 1491785/612
17 598 -356533/459
17 601 -6794411/3672
17 603 -5381/306
17 604 -24002479/11016
17 606 540119/459
17 609 1311341/459
17 611 2333/102
17 615 11/8
17 616 25/3
17 621 -45/8
17 622 71/8
17 631 161/24
17 632 -7/2
17 633 -187/24
17 638 -10580651/5508
17 639 67
17 640 -268253/4896
17 641 676613/2592
17 642 2246581/5508
17 643 141449/408
17 644 -8068139/7344
17 645 -193/36
17 646 2031695/2448
17 647 -175/36
17 648 -2857/153
17 649 604711/1224
17 651 1318/153
17 652 -25194191/29376
17 653 -133315/272
17 654 -1897621/7344
17 655 56/9
17 656 198673/108
17 657 293/68
17 658 -22553/1836
17 659 1893415/3672
17 660 305/34
17 661 157460821/88128
17 662 2510/153
17 663 -25741865/7344
17 664 -4438/153
17 665 1185/34
17 666 -14468527/7344
17 668 -9635/306
17 669 -32
17 670 -2011/153
17 671 -1318/153
17 672 3988/153
17 673 -114661/2448
17 674 -357325/612
17 675 -4681/153
17 676 -659/153
17 677 1318/153
17 679 983503/2448
17 680 -59579/272
17 681 308/17
17 682 -734/153
17 683 -659/102
17 684 -4124/153
17 685 659/102
17 686 -214/17
17 687 -1753/306
17 688 319/306
17 689 -826603/2448
17 690 64145/408
17 691 205657/816
17 692 -308/17
17 693 14179/153
17 696 31515181/88128
17 697 -2035271/1836
17 698 -4193903/22032
17 699 2654831/3672
17 700 -29/18
17 701 2758009/3672
17 702 46447/1836
17 703 55001/1836
17 704 -3837/8
17 706 -5381/306
17 707 333827/44064
17 708 -359/102
17 709 -6394381/1836
17 710 -159317/1836
17 711 -99665/1836
17 712 -1585309/3672
17 714 809/153
17 715 32
17 716 -87287/3672
17 717 -5381/306
17 718 184145/3672
17 719 -104549/1224
17 720 -594253/612
17 721 -51715/918
17 722 -5381/612
17 723 5381/306
17 724 314531/459
17 725 -1316227/3672
17 726 26387/918
17 727 661/204
17 728 -5381/408
17 729 -160549/3672
17 730 5381/408
17 731 -26387/1224
17 732 -2375/204
17 733 79/918
17 734 -1017395/1836
17 735 314149/1224
17 736 188222/459
17 737 -26387/918
17 738 74623/459
17 739 -2966401/2592
17 740 -2111603/1224
17 741 127/24
17 742 -2
17 745 -32081/1224
17 746 13/8
17 750 13076935/3672
17 751 415/72
17 752 13663/153
17 753 -4/9
17 755 59831/3672
17 756 -7/8
17 757 6676381/3672
17 761 2333/102
17 762 167/48
17 764 1652/51
17 765 2333/102
17 766 -13607/204
17 767 145819/1224
17 768 1361243/918
17 769 5183/68
17 770 2333/204
17 771 -2333/102
17 773 -3746513/3672
17 774 2058119/3672
17 775 -9158/153
17 776 1901/204
17 777 2333/136
17 778 49457/612
17 779 -2333/136
17 780 6931/204
17 781 4793/204
17 782 169/102
17 783 3134455/3672
17 784 -60929/153
17 785 -783283/1224
17 786 15545/306
17 787 -148577/612
17 792 1
17 793 -41/6
17 794 1/36
17 795 -1/4
17 796 -101/72
17 797 3/4
17 798 19/24
17 799 -1/6
17 801 -1/3
17 802 -11/3
17 803 29/18
17 804 -2
17 805 9/2
17 806 12
17 807 -8/9
17 809 -4/9
17 811 4/3
17 812 -11/6
17 813 -27/4
17 814 27/4
17 815 11/4
17 818 1/2
17 819 2
17 820 1/2
17 822 23/27
17 823 19/9
17 825 -113/18
17 826 107/9
17 827 110/9
17 828 -26/9
17 829 -49/6
17 830 -349/36
17 831 56/9
17 832 1/4
17 834 1/2
17 836 3/4
17 838 1/2
17 841 -8
17 843 -1
17 844 -1/2
17 845 -1
17 846 1/2
17 848 1/4
17 849 1/4
17 850 -1
17 851 -16
17 853 1/2
17 860 1
17 863 -1
17 864 3
17 872 -2/3
17 873 -3
17 879 -7
17 881 1/2
17 882 32
17 885 -48
17 887 1/2
17 889 -1
17 891 263591843/1321920
17 892 10942981/3672
18 2 247/18
18 4 1/2
18 5 -64/9
18 6 -64/9
18 7 128/9
18 8 -1877/576
18 9 17/3
18 10 -43/6
18 11 3749/288
18 12 -7253/576
18 13 4373/576
18 14 5381/288
18 15 -1/12
18 16 -727/96
18 17 227/18
18 18 -685/36
18 19 37/32
18 20 178/9
18 21 935/192
18 22 43/6
18 23 -13/6
18 24 -727/96
18 25 -8821/576
18 26 5189/288
18 27 -3749/288
18 28 -5189/288
18 29 305/192
18 30 3989/576
18 31 -449/96
18 32 305/192
18 33 -559/36
18 34 13/2
18 35 3941/288
18 36 27/32
18 37 -247/96
18 38 -27/32
18 39 -317/18
18 40 2/3
18 42 2353/576
18 48 238907/9792
18 49 12217/816
18 50 -95/68
18 51 -102947/4896
18 52 205625/4896
18 53 64501/1088
18 54 -105925/612
18 55 2029/272
18 56 -95/34
18 57 239/12
18 58 -89/6
18 59 217/102
18 60 -5893/408
18 61 42/17
18 62 95/34
18 63 -39/17
18 64 -45/17
18 65 1614605/9792
18 66 -430391/1224
18 67 -21373/1632
18 68 663859/1632
18 69 625183/4896
18 70 -86065/816
18 71 -193151/816
18 72 -52603/544
18 73 297989/1632
18 74 781/136
18 75 -19529/408
18 77 -95/34
18 78 -248569/1632
18 79 -85/4
18 80 -23/8
18 81 1080149/6528
18 82 12101/2448
18 83 819/272
18 84 -199/816
18 85 -2519/408
18 86 28/17
18 87 -2425/408
18 88 -609/272
18 89 95/34
18 90 -56/17
18 91 1057/136
18 92 -4987/136
18 93 3869/408
18 94 -8/3
18 95 -10907/408
18 96 2223/272
18 97 55/102
18 98 -659/136
18 99 423/68
18 100 -1205/102
18 101 1/2
18 102 -2423/204
18 104 683/136
18 106 -547/24
18 107 -751/136
18 108 3299/288
18 109 1049/272
18 110 -42/17
18 111 76/17
18 112 -4363/272
18 113 -95/68
18 114 39/17
18 115 45/17
18 116 -231/68
18 117 -73/34
18 118 849/136
18 119 -96/17
18 120 3/136
18 121 -683/136
18 122 3889/204
18 123 -3306661/14688
18 124 1428203/3264
18 125 -164555/1224
18 126 -2291387/4896
18 127 -87515/408
18 128 1395247/4896
18 129 2426677/4896
18 130 97609/2448
18 131 -430391/1224
18 132 445829/4896
18 133 1522133/4896
18 134 157/24
18 135 683/136
18 136 -6200371/29376
18 137 418673/29376
18 138 -893545/9792
18 139 -42323/544
18 140 278209/4896
18 141 842285/4896
18 142 1/2
18 143 -1049297/4896
18 145 95/34
18 146 -295157/2448
18 147 3
18 148 -73/34
18 149 3517909/58752
18 150 17885/544
18 151 -271045/4896
18 152 -1
18 153 -122731/816
18 154 -96/17
18 155 -265/34
18 156 10679/144
18 157 4
18 158 73/34
18 159 -7330469/58752
18 160 -781/68
18 161 2020031/4896
18 162 192/17
18 163 1057/136
18 164 972935/4896
18 165 57/4
18 166 537/68
18 168 1/2
18 170 140/3
18 171 -1347/136
18 172 -239/51
18 173 517/408
18 174 16285/1632
18 175 180499/1224
18 176 -543/68
18 177 -2639/408
18 178 -479/136
18 179 -25/12
18 180 -524953/4896
18 181 283477/4896
18 182 -5055/136
18 183 -747/136
18 184 117/136
18 185 5891/136
18 186 4477/408
18 187 685/408
18 188 -223/51
18 189 -140/51
18 190 414197/4896
18 191 -14681/408
18 192 -131467/1632
18 193 3967/136
18 194 -11017/408
18 196 16/3
18 197 -23/4
18 198 353201/19584
18 199 173557/408
18 207 36439/1632
18 208 -847565/7344
18 209 -348451/7344
18 210 -4805/272
18 211 252853/2448
18 212 1050127/7344
18 213 -705379/2448
18 214 -18131/408
18 215 -5693/306
18 216 29929/153
18 217 -257935/1224
18 218 -735323/2448
18 219 1072151/1224
18 220 3155/306
18 221 56887/612
18 222 -106831/816
18 223 -178087/1224
18 224 487319/1224
18 225 1249739/4896
18 226 -176365/306
18 227 -3160/51
18 228 1464787/2448
18 229 1436315/4896
18 230 17581/144
18 231 -1086629/1224
18 232 103579/2448
18 233 -33333/68
18 234 -415/408
18 235 -3083/68
18 236 13/12
18 237 -205/51
18 238 -59703/272
18 239 1
18 240 8529965/9792
18 241 -12689/612
18 242 -1655/612
18 243 -60873/544
18 244 135011/1632
18 245 4987/1224
18 246 7801/1632
18 247 6031/1224
18 248 -4
18 249 -4571/306
18 250 -829/34
18 251 40805/612
18 252 -2573195/2448
18 253 5291911/2448
18 254 -763/34
18 255 -2061637/816
18 256 -1906135/2448
18 257 838841/1224
18 258 66727/51
18 259 386909/612
18 260 -810655/612
18 261 -6305/204
18 262 34943/102
18 264 3697/612
18 265 630145/612
18 266 118
18 267 1467/68
18 268 -1549739/2448
18 269 -10145/612
18 270 3
18 271 -5527/1224
18 272 9097/306
18 273 4769/1224
18 274 -603691/1224
18 275 1173953/1224
18 276 -14407/408
18 277 -18967/17
18 278 -265025/816
18 279 379979/1224
18 280 248881/408
18 281 130273/612
18 282 -205891/408
18 283 -55/34
18 284 2683/34
18 285 -227/34
18 286 2887/306
18 287 445957/1224
18 288 141/68
18 289 -916891/2448
18 290 -768889/14688
18 291 131645/272
18 292 2536591/4896
18 293 -4990915/4896
18 294 -673501/816
18 295 -2632303/2448
18 296 7147243/2448
18 297 -41699/2448
18 298 3105503/2448
18 299 27/2
18 300 181627/2448
18 301 -4
18 302 464167/2448
18 303 -50
18 304 -719/68
18 305 -61511347/29376
18 306 3802729/14688
18 307 57453/544
18 308 -2801143/2448
18 309 -103099/204
18 310 599587/2448
18 311 -499/204
18 312 -919033/2448
18 313 -31/6
18 314 -116/17
18 315 -560215/1224
18 316 6
18 317 209/68
18 318 21556339/14688
18 319 -34631/136
18 320 198251/204
18 321 359/204
18 322 -21957/68
18 323 -1063/51
18 324 -12845/612
18 325 -997825/2448
18 326 -141/68
18 327 -6884135/14688
18 328 295/68
18 329 1738285/2448
18 330 3113/102
18 331 317/12
18 332 2300995/2448
18 333 -8
18 334 -209/68
18 335 32
18 336 397/408
18 337 -141/68
18 338 109/51
18 339 11369/816
18 340 145271/612
18 341 371/408
18 342 -141/136
18 343 141/68
18 345 -376913/2448
18 346 257711/2448
18 347 -1243/102
18 348 -587/136
18 349 -831/272
18 350 724/51
18 351 287/272
18 352 1243/136
18 353 813/136
18 354 127/204
18 355 345289/2448
18 356 -4507/68
18 357 -95003/816
18 358 1243/102
18 359 -7777/408
18 360 -329151/544
18 361 1538879/2448
18 362 -166205/2448
18 363 -4379/408
18 364 -66595/4896
18 365 267179/4896
18 366 -671/72
18 367 -7499/544
18 368 -22673/1224
18 369 28147/1632
18 370 -41381/4896
18 371 6679/1224
18 372 69763/1632
18 373 109903/544
18 374 -209255/1632
18 375 -8807/816
18 376 381341/1632
18 377 -3527/816
18 378 39535/2448
18 379 -66733/816
18 380 449/136
18 381 -79031/2448
18 382 2366/51
18 384 -5395/204
18 385 -3
18 386 367/2
18 387 1183/51
18 388 525263/14688
18 389 54389/3672
18 390 21/4
18 391 -2501/612
18 392 2143/204
18 393 -17069/306
18 394 6401/408
18 395 9289/816
18 396 -4
18 397 -11329/816
18 398 25631/2448
18 399 971/102
18 400 -8995/1224
18 401 -16801/612
18 402 7460/153
18 403 -6305/204
18 404 1205/102
18 405 455/153
18 406 -7705/204
18 407 1979/68
18 408 -32063/4896
18 409 19795111/14688
18 410 -13458385/4896
18 411 2202169/2448
18 412 4707875/1632
18 413 776839/612
18 414 -557041/306
18 415 -3539081/1224
18 416 -109501/612
18 417 674633/306
18 419 -742805/1224
18 420 21/2
18 421 -2501897/1224
18 422 -54
18 423 -3437/102
18 424 34443811/29376
18 425 -21647/408
18 426 85421/153
18 427 8857/24
18 428 -528779/1224
18 429 -386557/408
18 430 168705/136
18 432 -667/153
18 433 203839/306
18 434 13
18 435 -1/17
18 436 -7604297/29376
18 437 -184361/918
18 438 526007/1224
18 439 556879/612
18 440 455/153
18 441 2410/153
18 442 -20137/36
18 443 -1
18 444 -34/3
18 445 10185025/14688
18 446 6305/102
18 447 -3065879/1224
18 448 -910/153
18 449 6223/306
18 450 -347747/306
18 451 -130
18 452 -4007/102
18 453 -32
18 454 14014/153
18 455 7579/102
18 456 -52663/612
18 457 -4979/136
18 458 -551821/612
18 459 63245/612
18 460 11557/204
18 461 1183/51
18 462 39
18 463 857557/1224
18 464 -54053/153
18 465 65689/306
18 466 6305/204
18 467 -5973/272
18 468 -157729/612
18 469 -26531/272
18 470 -4355/68
18 471 6227/204
18 472 6305/306
18 473 -110849/204
18 474 7143/34
18 475 738299/1224
18 476 -33839/153
18 477 8723/612
18 478 -39
18 479 39
18 480 -8926123/29376
18 481 -5861105/2448
18 482 -863/3672
18 483 -71/12
18 484 9823/612
18 485 -8005/918
18 486 1039/102
18 487 -3
18 488 3
18 489 59/4
18 490 -8419/1224
18 491 -14023/1224
18 492 -11275/612
18 493 2469/136
18 494 -34787/1224
18 495 621/136
18 497 9667/612
18 498 -82/17
18 499 1205/204
18 500 75781/14688
18 501 8815201/14688
18 502 -5739059/4896
18 503 1013263/2448
18 504 6127297/4896
18 505 683101/1224
18 506 -485021/612
18 507 -173641/136
18 508 -80345/1224
18 509 1166609/1224
18 510 27/2
18 511 -48823/153
18 512 -2
18 513 21/2
18 514 -487777/612
18 515 -3347/204
18 516 15490117/29376
18 517 -305617/7344
18 518 613151/2448
18 519 57913/272
18 520 -21305/136
18 521 -290797/612
18 522 -53/68
18 523 180775/306
18 524 -3061/204
18 525 -4745/612
18 526 107539/306
18 527 439/204
18 528 -3444587/29376
18 529 -326833/3672
18 530 106795/612
18 531 19/204
18 532 50954/153
18 533 193/17
18 534 11717/612
18 535 -823/4
18 536 -921/68
18 537 2525165/7344
18 538 -1393/204
18 539 -153415/153
18 540 -13013/612
18 541 -3421/306
18 542 -624275/1224
18 543 -509/204
18 544 -5329/612
18 545 -1205/204
18 546 21503/1224
18 547 -588/17
18 548 -85151/204
18 549 -24931/1224
18 550 -1205/408
18 551 1205/204
18 553 356113/1224
18 554 -194119/1224
18 555 3040/153
18 556 449/408
18 557 -1205/272
18 558 -31363/1224
18 559 1205/272
18 560 -2377/204
18 561 -1471/408
18 562 347/612
18 563 -293011/1224
18 564 11387/102
18 565 221083/1224
18 566 -6743/306
18 567 84653/1224
18 568 -3015089/29376
18 569 -635345/816
18 570 -335723/864
18 571 4126633/14688
18 572 -2728757/2448
18 573 4199597/14688
18 574 433771/816
18 575 9071231/4896
18 576 -1817839/816
18 577 -180757/306
18 578 -12827/8
18 580 5459/36
18 581 20765/36
18 582 -5/2
18 583 21/2
18 584 56344217/29376
18 585 -1421861/3672
18 586 -881837/2448
18 587 1094965/612
18 588 3203065/2448
18 589 -70069/2448
18 590 -41495/612
18 591 4
18 592 22970/51
18 593 1
18 594 179/102
18 595 -24663979/9792
18 596 19447/153
18 597 -983533/612
18 598 213181/816
18 599 -2
18 600 -4
18 601 3224665/2448
18 602 -1
18 603 983/102
18 604 5710817/7344
18 605 -27
18 606 62989/1224
18 607 4
18 608 -13/2
18 609 -710071/612
18 610 50
18 611 265/17
18 612 -79/2
18 613 -32
18 614 73/2
18 615 17/2
18 616 7435/36
18 617 -44
18 618 -49/2
18 619 -21/2
18 620 -17
18 621 -6439/36
18 622 2579/72
18 623 -195/2
18 624 -27/2
18 625 -13/16
18 626 233/2
18 627 373/16
18 628 57/2
18 629 -13
18 630 -9
18 631 8125/72
18 632 -94/3
18 633 -845/6
18 634 195/2
18 635 -25/2
18 636 17
18 637 -17
18 638 28324043/29376
18 639 151475/144
18 640 362417/14688
18 641 -1900391/14688
18 642 -685193/3672
18 643 -582313/2448
18 644 310783/612
18 645 5/6
18 646 -537529/1224
18 647 31/12
18 648 553/51
18 649 -294905/1224
18 651 -485/102
18 652 360803/918
18 653 723779/2448
18 654 613967/2448
18 655 -5/3
18 656 -2627017/2448
18 657 -57/68
18 658 3749/612
18 659 -422669/1224
18 660 -49/17
18 661 -24747797/29376
18 662 329/102
18 663 124999/72
18 664 808/51
18 665 -225/17
18 666 190423/204
18 667 -6
18 668 43/6
18 669 32
18 670 2611/204
18 671 893/102
18 672 -2033/102
18 673 4193/136
18 674 190675/612
18 675 4891/204
18 676 1097/204
18 677 -383/102
18 678 2
18 679 -127471/612
18 680 140813/1224
18 681 -20/17
18 682 329/204
18 683 77/136
18 684 469/102
18 685 -1165/136
18 686 417/68
18 687 1277/204
18 688 53/102
18 689 107861/612
18 690 -35383/408
18 691 -48881/408
18 692 20/17
18 693 -11749/204
18 694 -2
18 695 2
18 696 -2531123/14688
18 697 111293/136
18 698 852005/7344
18 699 -113171/272
18 700 5/6
18 701 -555901/1224
18 702 -10981/612
18 703 -10385/612
18 704 21629/72
18 705 -1
18 706 779/102
18 707 -678493/9792
18 708 -63/34
18 709 536201/272
18 710 28283/612
18 711 18149/612
18 712 876067/2448
18 713 2
18 714 329/102
18 715 -32
18 716 15059/1224
18 717 779/102
18 718 -29081/1224
18 719 13009/272
18 720 359209/612
18 721 4349/153
18 722 779/204
18 723 -779/102
18 724 -113779/272
18 725 176401/816
18 726 -5711/306
18 727 -63/68
18 728 983/136
18 729 33229/1224
18 730 -711/136
18 731 5711/408
18 732 353/68
18 733 -19/306
18 734 832195/2448
18 735 -62609/408
18 736 -623837/2448
18 737 5711/306
18 738 -27131/306
18 739 16811773/29376
18 740 1373227/1224
18 741 -11/4
18 745 755/408
18 746 -43/8
18 748 2
18 750 -2089957/1224
18 751 -103/24
18 752 -14327/408
18 753 -13/6
18 755 -20921/1224
18 756 -83/8
18 757 -1047583/1224
18 758 -25/2
18 760 97/12
18 761 -41/17
18 762 -41/32
18 763 -32
18 764 -1181/68
18 765 -143/17
18 766 1631/68
18 767 -23665/408
18 768 -219851/306
18 769 -560/17
18 770 -177/34
18 771 58/17
18 772 -2
18 773 599291/1224
18 774 -340151/1224
18 775 620/51
18 776 43/17
18 777 -21/68
18 778 -4145/204
18 779 565/68
18 780 -599/34
18 781 -235/17
18 782 -28/17
18 783 -511453/1224
18 784 39743/204
18 785 126661/408
18 786 -1019/102
18 787 4904/51
18 788 2
18 789 -2
18 791 1
18 792 -1/2
18 793 15/4
18 794 -13/12
18 795 1/4
18 796 23/24
18 797 -3/4
18 798 -17/8
18 799 2/3
18 801 -1
18 802 137/6
18 803 -16/3
18 804 43/6
18 805 -10
18 806 -15/4
18 807 13/4
18 809 -11/4
18 811 -20
18 812 5/6
18 813 169/8
18 814 -25/4
18 815 -11/4
18 818 -1/6
18 822 -13/18
18 823 -5/6
18 825 -13/6
18 826 -20/3
18 827 -11/3
18 828 -10/3
18 829 3
18 830 -13/6
18 831 -5/3
18 832 -3/4
18 834 -1/2
18 836 -1/4
18 838 -1/2
18 839 -2
18 842 -1/2
18 843 1
18 846 -1
18 847 -2
18 848 -1/4
18 849 -19/12
18 850 1
18 851 32
18 852 -1/2
18 854 1
18 855 17/2
18 856 -6
18 859 -11/4
18 860 -110/3
18 861 13/2
18 862 34/3
18 863 -64/3
18 864 4
18 865 27/4
18 867 1/2
18 869 -1
18 871 -49/12
18 872 -31/18
18 873 -74/3
18 875 4/3
18 876 -1/3
18 877 4/3
18 878 -1/3
18 879 -13
18 881 -1/2
18 883 -8
18 884 -48
18 885 96
18 886 -1/2
18 888 -5/2
18 889 1/2
18 890 3/2
18 891 -102815893/881280
18 892 -1095643/612
19 3 128/9
19 6 -128/9
19 8 1/4
19 9 -1/2
19 10 1/2
19 13 -1/2
19 14 -1/2
19 15 -1/4
19 16 -13/6
19 17 1/2
19 19 8/3
19 21 -11/6
19 22 -2
19 24 31/6
19 25 -1/4
19 30 2
19 32 19/12
19 33 -14/3
19 34 -1/2
19 35 -1/2
19 36 -3/2
19 37 1/2
19 39 -1/2
19 40 1/2
19 48 933/136
19 49 91/34
19 50 -33/34
19 51 -2963/204
19 52 1043/51
19 53 2949/136
19 54 -3149/51
19 55 67/34
19 56 -33/17
19 59 33/17
19 60 -91/17
19 61 75/34
19 62 16/17
19 63 -33/17
19 64 -25/17
19 65 31097/408
19 66 -15109/102
19 67 293/68
19 68 11755/68
19 69 10345/204
19 70 -1587/34
19 71 -1642/17
19 72 -2399/68
19 73 5155/68
19 74 3/17
19 75 -208/17
19 76 -1
19 77 -33/17
19 78 -3881/68
19 81 48917/816
19 82 9/17
19 83 21/17
19 84 -73/34
19 85 3/17
19 86 8/17
19 87 -131/34
19 88 25/34
19 89 33/17
19 90 -50/17
19 91 25/17
19 92 -83/34
19 93 -10/17
19 95 10/17
19 96 6/17
19 97 -33/17
19 98 -12/17
19 99 109/34
19 100 -59/17
19 102 -16/17
19 103 1
19 104 25/17
19 107 -8/17
19 108 5
19 109 -20/51
19 110 -75/34
19 111 46/17
19 112 -26/17
19 113 1/34
19 114 33/17
19 115 25/17
19 116 -25/17
19 117 -42/17
19 118 -14/17
19 119 -42/17
19 120 25/17
19 121 -8/17
19 122 623/204
19 123 -14227/153
19 124 24787/136
19 125 -13025/204
19 126 -9926/51
19 127 -5903/68
19 128 25171/204
19 129 40465/204
19 130 521/51
19 131 -15109/102
19 132 9941/204
19 133 25343/204
19 135 8/17
19 136 -102277/1224
19 137 7211/1224
19 138 -15853/408
19 139 -1005/34
19 140 5113/204
19 141 14753/204
19 143 -18575/204
19 144 1
19 145 33/17
19 146 -5573/102
19 148 -8/17
19 149 46243/2448
19 150 2915/204
19 151 -6361/204
19 152 1
19 153 -897/17
19 154 -42/17
19 155 -33/17
19 156 97/3
19 158 8/17
19 159 -100163/2448
19 160 -6/17
19 161 31835/204
19 162 84/17
19 163 8/17
19 164 16193/204
19 166 8/17
19 171 41/34
19 172 8/17
19 173 -65/34
19 174 375/68
19 175 3322/51
19 176 45/17
19 177 4/17
19 178 -8/17
19 180 -9289/204
19 181 5047/204
19 182 -50/17
19 183 -3/17
19 184 6/17
19 185 133/34
19 186 -6/17
19 187 109/34
19 188 16/17
19 189 -2/17
19 190 7709/204
19 191 -296/17
19 192 -1983/68
19 193 67/17
19 194 -169/17
19 198 2445/272
19 199 2444/17
20 4 -128/9
20 5 128/9
20 7 -128/9
20 8 -1/4
20 9 1/2
20 11 -1/2
20 12 1/2
20 15 1/4
20 16 -1/2
20 17 13/6
20 18 -8/3
20 20 8/3
20 21 1/4
20 24 -1/2
20 25 11/6
20 27 2
20 28 -3/2
20 29 -19/12
20 30 -2
20 31 14/3
20 33 2
20 34 -1/2
20 35 -1/2
20 37 -1/2
20 38 -3/2
20 39 1/2
20 40 -1/2
20 42 -7/2
20 48 5/3
20 51 -20/3
20 52 20/3
20 53 5
20 54 -50/3
20 65 82/3
20 66 -146/3
20 67 6
20 68 56
20 69 49/3
20 70 -16
20 71 -30
20 72 -10
20 73 26
20 75 -5
20 78 -21
20 81 27/2
20 84 -1/2
20 85 1/2
20 87 -1/2
20 93 1
20 95 -1
20 96 -1
20 98 2
20 105 1
20 108 -5/6
20 123 -274/9
20 124 119/2
20 125 -139/6
20 126 -191/3
20 127 -53/2
20 128 121/3
20 129 184/3
20 130 2/3
20 131 -143/3
20 132 53/3
20 133 128/3
20 136 -881/36
20 137 7/9
20 138 -73/6
20 139 -13/2
20 140 28/3
20 141 65/3
20 143 -83/3
20 146 -46/3
20 149 145/36
20 150 10/3
20 151 -28/3
20 153 -15
20 156 38/3
20 159 -253/18
20 161 143/3
20 164 71/3
20 175 58/3
20 180 -43/3
20 181 25/3
20 184 1
20 190 35/3
20 191 -5
20 192 -10
20 198 77/12
20 199 80/3
21 1 -128/9
21 2 -227/18
21 3 128/9
21 4 227/18
21 8 43/12
21 9 5/3
21 10 -13/2
21 11 2
21 12 -11/4
21 13 23/4
21 14 -11/3
21 15 7/2
21 16 -14/3
21 17 29/6
21 18 -5
21 19 7/2
21 20 9/2
21 21 41/12
21 22 5
21 23 -8
21 24 8/3
21 25 -67/12
21 26 1/2
21 27 -7/2
21 28 1
21 29 9/4
21 30 -9/4
21 31 -9/2
21 32 9/4
21 34 13/2
21 35 5/2
21 36 9/2
21 37 -3
21 38 -9/2
21 39 -13/2
21 40 19/6
21 42 7/6
21 48 637/34
21 49 261/34
21 50 -101/34
21 51 -730/17
21 52 4037/68
21 53 4033/68
21 54 -5845/34
21 55 33/34
21 56 -84/17
21 59 84/17
21 60 -261/17
21 61 211/34
21 62 84/17
21 63 -84/17
21 64 -110/17
21 65 3692/17
21 66 -14273/34
21 67 495/34
21 68 8349/17
21 69 2453/17
21 70 -2264/17
21 71 -9489/34
21 72 -1658/17
21 73 7295/34
21 74 3/17
21 75 -582/17
21 77 -84/17
21 78 -2717/17
21 81 69721/408
21 82 -135/34
21 83 127/34
21 84 -163/68
21 85 97/68
21 86 59/17
21 87 -653/68
21 88 93/34
21 89 84/17
21 90 -118/17
21 91 25/17
21 92 -84/17
21 93 -173/34
21 95 173/34
21 96 40/17
21 97 -84/17
21 98 -80/17
21 99 80/17
21 100 -42/17
21 101 1
21 102 -135/17
21 104 93/17
21 107 -76/17
21 108 35/3
21 109 16/17
21 110 -211/34
21 111 211/34
21 112 -307/34
21 113 -67/34
21 114 84/17
21 115 110/17
21 116 -67/34
21 117 -144/17
21 118 -14/17
21 119 -93/17
21 120 93/17
21 121 -59/17
21 122 772/51
21 123 -8883/34
21 124 34927/68
21 125 -12377/68
21 126 -18659/34
21 127 -16749/68
21 128 5941/17
21 129 9570/17
21 130 965/34
21 131 -14307/34
21 132 2425/17
21 133 11837/34
21 135 59/17
21 136 -96845/408
21 137 1159/68
21 138 -3677/34
21 139 -5801/68
21 140 2351/34
21 141 3506/17
21 143 -8839/34
21 145 84/17
21 146 -2626/17
21 148 -59/17
21 149 11471/204
21 150 1889/51
21 151 -1373/17
21 153 -4939/34
21 154 -93/17
21 155 -84/17
21 156 179/2
21 158 59/17
21 159 -50861/408
21 160 11/17
21 161 7471/17
21 162 186/17
21 163 -9/17
21 164 7643/34
21 166 59/17
21 171 143/34
21 172 59/17
21 173 -303/34
21 174 485/34
21 175 3085/17
21 176 164/17
21 177 38/17
21 178 -59/17
21 180 -2110/17
21 181 2357/34
21 182 -118/17
21 183 -3/17
21 184 97/34
21 185 303/34
21 186 -97/34
21 187 97/17
21 188 50/17
21 189 -2/17
21 190 1763/17
21 191 -1663/34
21 192 -1316/17
21 193 152/17
21 194 -475/17
21 198 1695/68
21 199 37631/102
22 1 128/9
22 2 227/18
22 3 -128/9
22 4 -227/18
22 8 -43/12
22 9 -5/3
22 10 -2
22 11 13/2
22 12 -23/4
22 13 11/4
22 14 73/6
22 15 -7/2
22 16 -29/6
22 17 14/3
22 18 -7/2
22 19 5
22 20 5
22 21 67/12
22 22 7/2
22 23 -1/2
22 24 -73/6
22 25 -41/12
22 26 8
22 27 -5
22 28 -19/2
22 29 -9/4
22 30 9/4
22 31 9/2
22 32 -9/4
22 34 5/2
22 35 13/2
22 36 -9/2
22 37 -13/2
22 38 9/2
22 39 -3
22 40 -19/6
22 42 -3/4
22 48 -2323/816
22 49 -3/34
22 50 55/17
22 51 6941/408
22 52 -9425/408
22 53 -4887/272
22 54 2365/51
22 55 69/68
22 56 42/17
22 57 10
22 58 -7
22 59 -42/17
22 60 122/17
22 61 -347/68
22 62 -76/17
22 63 76/17
22 64 127/34
22 65 -56291/816
22 66 12935/102
22 67 -973/136
22 68 -20901/136
22 69 -4231/102
22 70 1431/34
22 71 6225/68
22 72 3113/136
22 73 -7671/136
22 74 181/68
22 75 -32/17
22 76 -1
22 77 42/17
22 78 4561/136
22 79 -10
22 80 -3/2
22 81 -32535/544
22 82 441/68
22 83 -19/17
22 84 1533/272
22 85 -1537/272
22 86 -59/34
22 87 2037/272
22 88 -21/34
22 89 -42/17
22 90 59/17
22 91 -38/17
22 92 -409/34
22 93 1451/136
22 94 -1
22 95 -2675/136
22 96 -75/136
22 97 59/17
22 98 483/68
22 99 -211/68
22 100 59/34
22 102 8/17
22 104 -21/17
22 106 -29/2
22 107 4/17
22 108 -373/48
22 109 -79/204
22 110 313/68
22 111 -313/68
22 112 213/34
22 113 21/17
22 114 -59/17
22 115 -127/34
22 116 59/34
22 117 161/34
22 118 385/68
22 119 161/34
22 120 -21/17
22 121 4/17
22 122 -2529/272
22 123 180779/2448
22 124 -2549/17
22 125 2935/51
22 126 131683/816
22 127 10391/136
22 128 -43633/408
22 129 -70453/408
22 130 -1399/204
22 131 13037/102
22 132 -22283/408
22 133 -36461/408
22 134 1/2
22 135 -4/17
22 136 376169/4896
22 137 -19043/2448
22 138 26461/816
22 139 4237/136
22 140 -6745/408
22 141 -28727/408
22 142 1
22 143 35201/408
22 145 -42/17
22 146 11795/204
22 147 -1
22 148 59/34
22 149 -43139/2448
22 150 -4343/408
22 151 9727/408
22 152 -1
22 153 1135/34
22 154 127/34
22 155 42/17
22 156 -59/3
22 157 1
22 158 -59/34
22 159 176969/4896
22 160 -283/34
22 161 -48053/408
22 162 -127/17
22 163 -21/17
22 164 -29249/408
22 165 10
22 166 43/34
22 171 -653/68
22 172 -229/34
22 173 347/34
22 174 -953/136
22 175 -6025/102
22 176 -889/68
22 177 -365/68
22 178 4/17
22 179 -2
22 180 13573/408
22 181 -9331/408
22 182 -443/34
22 183 -79/68
22 184 163/136
22 185 469/34
22 186 1061/136
22 187 -41/68
22 188 -389/68
22 189 -49/34
22 190 -12809/408
22 191 1255/68
22 192 1371/136
22 193 341/34
22 194 1001/68
22 196 3
22 197 -3
22 198 -667/816
22 199 -25945/408
23 1 -893/36
23 2 143/36
23 3 1751/72
23 4 -251/72
23 7 35/72
23 8 -133/144
23 9 79/72
23 10 1
23 11 -1/4
23 12 9/8
23 13 -9/8
23 14 61/72
23 15 -41/144
23 16 -61/72
23 17 -31/72
23 18 1
23 19 -1/4
23 20 -1
23 21 -11/144
23 22 -1
23 23 1
23 24 -61/72
23 25 49/144
23 26 -1/4
23 27 1/4
23 28 1/4
23 29 -3/8
23 30 -1/8
23 31 3/4
23 32 1/8
23 34 -73/72
23 35 61/72
23 36 1/4
23 37 -61/72
23 38 3/4
23 39 31/72
23 40 1/72
23 42 -1/8
24 1 893/36
24 2 -143/36
24 3 143/36
24 4 -893/36
24 7 -259/9
24 8 133/144
24 9 -79/72
24 10 1/4
24 11 -1
24 12 9/8
24 13 -9/8
24 14 -151/72
24 15 41/144
24 16 31/72
24 17 61/72
24 18 1/4
24 19 -1
24 20 17/12
24 21 -49/144
24 22 -1/4
24 23 1/4
24 24 31/72
24 25 11/144
24 26 -1
24 27 1
24 28 1
24 29 -1/8
24 30 1/8
24 31 -3/4
24 32 3/8
24 34 61/72
24 35 -73/72
24 36 3/4
24 37 31/72
24 38 1/4
24 39 -61/72
24 40 -1/72
24 42 37/36
25 8 1/4
25 10 -1/2
25 12 -1/4
25 13 1/4
25 21 1/4
25 22 1/2
25 23 -1/2
25 30 -1/4
25 32 1/4
25 34 1/2
25 36 1/2
25 48 -307/128
25 49 -45/32
25 50 5/8
25 51 869/192
25 52 -1307/192
25 53 -1237/128
25 54 553/24
25 55 -53/32
25 56 3/4
25 57 3/8
25 58 -1/4
25 59 -3/4
25 60 49/16
25 61 -17/16
25 62 -5/4
25 63 5/4
25 64 7/8
25 65 -11291/384
25 66 2813/48
25 67 -5/64
25 68 -4325/64
25 69 -3943/192
25 70 605/32
25 71 1185/32
25 72 955/64
25 73 -1963/64
25 74 3/8
25 75 73/16
25 77 3/4
25 78 1443/64
25 79 -3/8
25 80 -1/16
25 81 -5547/256
25 82 -179/96
25 83 3/32
25 84 79/64
25 85 -9/64
25 86 -3/8
25 87 133/64
25 88 3/32
25 89 -3/4
25 90 3/4
25 91 -15/16
25 92 21/16
25 93 5/32
25 95 -17/32
25 96 -3/4
25 97 3/4
25 98 7/4
25 99 -21/16
25 100 15/8
25 102 -3/8
25 104 3/16
25 106 -3/16
25 107 -3/16
25 108 -181/48
25 109 49/96
25 110 17/16
25 111 -17/16
25 112 -15/32
25 113 5/8
25 114 -5/4
25 115 -7/8
25 116 5/8
25 117 7/8
25 118 11/8
25 119 11/8
25 120 3/16
25 121 -3/16
25 122 61/192
25 123 5419/144
25 124 -9451/128
25 125 1199/48
25 126 7513/96
25 127 1105/32
25 128 -9577/192
25 129 -14935/192
25 130 -415/96
25 131 2813/48
25 132 -3395/192
25 133 -9911/192
25 134 -3/16
25 135 3/16
25 136 4637/144
25 137 -2831/1152
25 138 6043/384
25 139 739/64
25 140 -2035/192
25 141 -5363/192
25 142 1
25 143 6875/192
25 145 -3/4
25 146 1931/96
25 148 -1/8
25 149 -17761/2304
25 150 -409/64
25 151 2731/192
25 152 -1
25 153 727/32
25 154 11/8
25 155 3/4
25 156 -1351/96
25 158 1/8
25 159 32351/2304
25 160 -7/4
25 161 -12113/192
25 162 -11/4
25 163 -15/16
25 164 -5489/192
25 165 3/8
25 166 1/4
25 170 -6
25 171 -1/4
25 172 5/8
25 173 -11/16
25 174 -183/64
25 175 -1285/48
25 176 -3/16
25 177 1/8
25 178 9/16
25 179 9/8
25 180 3595/192
25 181 -1699/192
25 182 35/16
25 183 1/8
25 184 9/32
25 185 -51/16
25 186 15/32
25 187 -19/8
25 188 -25/16
25 189 1/8
25 190 -2831/192
25 191 53/8
25 192 793/64
25 193 -47/16
25 194 25/8
25 197 -1/8
25 198 -2621/768
25 199 -2449/32
26 8 -1/4
26 11 1/2
26 12 -1/4
26 13 1/4
26 14 1/2
26 25 -1/4
26 26 1/2
26 27 -1/2
26 28 -1/2
26 29 -1/4
26 30 1/4
26 31 1/2
26 33 -1/2
26 35 1/2
26 38 1/2
26 42 -1/12
26 48 691/384
26 49 23/32
26 50 1/24
26 51 -285/64
26 52 403/64
26 53 935/128
26 54 -457/24
26 55 77/96
26 56 1/12
26 57 -1/8
26 58 1/12
26 59 -1/12
26 60 -73/48
26 61 -1/16
26 62 -1/12
26 63 1/12
26 64 1/24
26 65 3331/128
26 66 -829/16
26 67 229/192
26 68 11429/192
26 69 1151/64
26 70 -1565/96
26 71 -3089/96
26 72 -857/64
26 73 1817/64
26 74 -1/8
26 75 -217/48
26 77 1/12
26 78 -4099/192
26 79 1/8
26 80 1/48
26 81 36481/2304
26 82 43/32
26 83 -1/32
26 84 -127/192
26 85 3/64
26 86 -1/24
26 87 -149/192
26 88 -1/32
26 89 -1/12
26 90 1/12
26 91 -1/48
26 92 -11/16
26 93 -5/96
26 95 17/96
26 96 1/4
26 97 1/12
26 98 -7/12
26 99 -1/16
26 100 1/24
26 102 1/8
26 104 -1/16
26 106 1/16
26 107 1/16
26 108 205/144
26 109 -41/288
26 110 1/16
26 111 -1/16
26 112 47/96
26 113 1/24
26 114 -1/12
26 115 -1/24
26 116 1/24
26 117 1/24
26 118 -1/8
26 119 1/24
26 120 -1/16
26 121 1/16
26 122 -325/576
26 123 -4661/144
26 124 24971/384
26 125 -355/16
26 126 -6611/96
26 127 -955/32
26 128 8483/192
26 129 12925/192
26 130 103/32
26 131 -829/16
26 132 1003/64
26 133 2943/64
26 134 1/16
26 135 -1/16
26 136 -3937/144
26 137 1669/1152
26 138 -5449/384
26 139 -1571/192
26 140 651/64
26 141 1563/64
26 143 -5929/192
26 145 -1/12
26 146 -547/32
26 148 1/24
26 149 3929/768
26 150 1001/192
26 151 -2393/192
26 153 -1895/96
26 154 1/24
26 155 1/12
26 156 1325/96
26 158 -1/24
26 159 -31445/2304
26 160 1/4
26 161 3529/64
26 162 -1/12
26 163 -1/48
26 164 1577/64
26 165 -1/8
26 166 -1/12
26 170 -6
26 171 -1/12
26 172 -17/24
26 173 43/48
26 174 407/192
26 175 1111/48
26 176 -13/48
26 177 -1/24
26 178 -3/16
26 179 -3/8
26 180 -1075/64
26 181 491/64
26 182 -25/16
26 183 1/8
26 184 13/32
26 185 83/48
26 186 -5/32
26 187 43/24
26 188 3/16
26 189 -1/24
26 190 2693/192
26 191 -139/24
26 192 -2329/192
26 193 29/16
26 194 -7/8
26 197 1/24
26 198 12925/2304
26 199 14963/288
27 17 1/2
27 18 -1/2
27 20 1/2
27 25 -1/4
27 29 1/4
27 31 -1/2
27 38 -1/2
27 39 -1/2
27 42 1/12
27 48 -1681/272
27 49 -641/136
27 50 269/204
27 51 185/68
27 52 -1317/136
27 53 -4751/272
27 54 2263/51
27 55 -371/204
27 56 109/51
27 57 -2
27 58 5/3
27 59 -109/51
27 60 1583/204
27 61 -337/136
27 62 -269/102
27 63 109/51
27 64 575/204
27 65 -5537/136
27 66 1524/17
27 67 1405/204
27 68 -20803/204
27 69 -8863/272
27 70 11443/408
27 71 6031/102
27 72 3487/136
27 73 -791/17
27 74 -131/136
27 75 1673/204
27 77 109/51
27 78 13615/408
27 79 2
27 80 1/6
27 81 -55171/1224
27 82 -95/102
27 83 -169/136
27 84 817/1632
27 85 581/544
27 86 -269/204
27 87 5405/1632
27 88 -135/136
27 89 -109/51
27 90 269/102
27 91 -133/204
27 92 271/34
27 93 -865/816
27 94 1
27 95 1681/816
27 96 -575/272
27 97 58/51
27 98 1453/408
27 99 -201/136
27 100 269/204
27 101 -1/2
27 102 59/17
27 104 -101/68
27 106 7/2
27 107 135/68
27 108 -1859/288
27 109 -577/612
27 110 337/136
27 111 -269/136
27 112 1961/408
27 113 269/204
27 114 -109/51
27 115 -575/204
27 116 167/204
27 117 473/204
27 118 -63/136
27 119 269/204
27 120 -101/68
27 121 101/68
27 122 -32687/4896
27 123 290039/4896
27 124 -184711/1632
27 125 1169/34
27 126 195043/1632
27 127 15257/272
27 128 -15637/204
27 129 -51073/408
27 130 -169/17
27 131 1524/17
27 132 -1569/68
27 133 -10567/136
27 134 -3/2
27 135 -101/68
27 136 526493/9792
27 137 -1541/306
27 138 20239/816
27 139 8801/408
27 140 -2135/136
27 141 -750/17
27 142 1/2
27 143 23641/408
27 145 -109/51
27 146 1147/34
27 147 1
27 148 269/204
27 149 -48503/3264
27 150 -687/68
27 151 997/51
27 153 15745/408
27 154 269/204
27 155 109/51
27 156 -473/24
27 157 -1
27 158 -269/204
27 159 123011/4896
27 160 63/68
27 161 -3561/34
27 162 -269/102
27 163 -133/204
27 164 -3223/68
27 165 -2
27 166 -337/204
27 168 -1/2
27 170 8
27 171 349/408
27 172 173/204
27 173 89/102
27 174 -2621/408
27 175 -2171/51
27 176 -353/408
27 177 377/408
27 178 101/68
27 179 1/2
27 180 3969/136
27 181 -861/68
27 182 144/17
27 183 165/136
27 184 173/272
27 185 -529/51
27 186 -173/272
27 187 -1079/408
27 188 21/136
27 189 97/204
27 190 -9443/408
27 191 4283/408
27 192 7513/408
27 193 -237/34
27 194 1577/136
27 196 -1
27 197 1/3
27 198 7381/9792
27 199 -318989/2448
28 16 -1/2
28 19 1/2
28 21 1/4
28 24 -1/2
28 32 -1/4
28 33 1/2
28 36 -1/2
28 37 -1/2
28 48 1/12
28 49 -1/2
28 52 -1/4
28 55 -1/2
28 60 1
28 69 -1/4
28 71 1
28 81 -2/3
28 84 1/2
28 87 1/2
28 92 1/2
28 108 -1/2
28 123 -1/12
28 124 1/4
28 126 -1/4
28 127 1/4
28 129 -1/2
28 136 5/12
28 139 1/4
28 149 -3/4
28 170 8
28 171 1/2
28 173 1/2
28 176 1/2
28 180 1/2
28 185 -1/2
28 186 -1/2
28 187 1/2
28 188 1/2
28 192 -1/2
28 194 -1/2
28 198 7/12
29 4 -1/2
29 5 1/2
29 7 -1/2
29 8 13/12
29 9 -7/6
29 10 -1
29 11 3/2
29 12 -2
29 13 1/2
29 14 1/3
29 15 -1/12
29 16 1/6
29 17 11/3
29 18 -5/2
29 20 7/2
29 21 5/12
29 22 1
29 23 -1
29 24 1/6
29 25 -10/3
29 26 3/2
29 28 -3
29 29 5/4
29 30 -1/2
29 31 -1
29 32 1/2
29 34 13/6
29 35 1/12
29 36 1
29 37 1/6
29 38 -5/2
29 39 -11/3
29 40 1/12
29 42 -13/24
30 3 1/2
30 6 -1/2
30 8 -13/12
30 9 7/6
30 10 -3/2
30 11 1
30 12 -1/2
30 13 2
30 14 13/6
30 15 1/12
30 16 -11/3
30 17 -1/6
30 19 5/2
30 21 10/3
30 23 -3/2
30 24 -11/3
30 25 -5/12
30 26 1
30 27 -1
30 28 -1
30 29 -1/2
30 30 1/2
30 31 1
30 32 -5/4
30 33 3/2
30 34 1/12
30 35 13/6
30 36 -5/2
30 37 -11/3
30 38 1
30 39 1/6
30 40 -1/12
30 42 -1/6
31 9 -3/2
31 11 3/2
31 17 3/2
31 20 3/2
31 25 -3/2
31 28 -3/2
32 3 1/2
32 4 -1/2
32 7 -1/2
32 9 3/2
32 10 -3/2
32 14 3/2
32 16 -3/2
32 21 3/2
32 24 -3/2
33 48 1017/544
33 49 281/136
33 50 -3/17
33 51 159/272
33 52 335/272
33 53 1287/544
33 54 -307/34
33 55 7/136
33 56 -23/17
33 57 5/2
33 58 -2
33 59 23/17
33 60 -145/68
33 61 13/17
33 62 6/17
33 63 -6/17
33 64 -20/17
33 65 1855/544
33 66 -747/68
33 67 -725/272
33 68 3395/272
33 69 1237/272
33 70 -417/136
33 71 -1203/136
33 72 -1193/272
33 73 2029/272
33 74 47/68
33 75 -261/68
33 77 -23/17
33 78 -1529/272
33 79 -5/2
33 80 -1/4
33 81 9677/1088
33 82 -55/408
33 83 97/136
33 84 239/136
33 85 -53/34
33 86 23/34
33 87 2/17
33 88 97/136
33 89 23/17
33 90 -23/17
33 91 -5/68
33 92 -347/68
33 93 155/68
33 94 -1
33 95 -257/68
33 96 69/136
33 97 -6/17
33 98 -1/68
33 99 9/34
33 100 -3/17
33 102 -97/34
33 104 97/68
33 106 -15/4
33 107 -97/68
33 108 43/48
33 109 -179/408
33 110 -13/17
33 111 13/17
33 112 75/136
33 113 -3/17
33 114 6/17
33 115 20/17
33 116 -3/17
33 117 -20/17
33 118 115/68
33 119 -3/17
33 120 97/68
33 121 -97/68
33 122 35/102
33 123 -2101/272
33 124 7507/544
33 125 -41/17
33 126 -4025/272
33 127 -243/34
33 128 2309/272
33 129 4567/272
33 130 351/136
33 131 -747/68
33 132 151/272
33 133 3007/272
33 134 5/4
33 135 97/68
33 136 -12421/1632
33 137 707/1632
33 138 -1475/544
33 139 -805/272
33 140 491/272
33 141 1231/272
33 142 1
33 143 -2003/272
33 145 23/17
33 146 -415/136
33 147 -1
33 148 -20/17
33 149 3613/1088
33 150 1253/816
33 151 -503/272
33 152 -1
33 153 -855/136
33 154 -3/17
33 155 -23/17
33 156 17/8
33 157 1
33 158 20/17
33 159 -13183/3264
33 160 -81/34
33 161 4757/272
33 162 6/17
33 163 -5/68
33 164 1781/272
33 165 5/2
33 166 57/34
33 170 -8
33 171 -135/68
33 172 -14/17
33 173 15/68
33 174 197/272
33 175 301/68
33 176 -47/34
33 177 -79/68
33 178 -29/68
33 179 -1/2
33 180 -1219/272
33 181 543/272
33 182 -313/68
33 183 -13/68
33 184 9/68
33 185 359/68
33 186 127/68
33 187 1/68
33 188 -11/17
33 189 -5/17
33 190 599/272
33 191 -53/68
33 192 -1147/272
33 193 177/68
33 194 -109/68
33 196 1
33 197 -1/2
33 198 -3167/3264
33 199 1643/68
34 8 -7/144
34 9 7/72
34 14 7/72
34 15 7/144
34 16 -7/72
34 17 -7/72
34 21 7/144
34 24 -7/72
34 25 7/144
34 34 59/72
34 35 7/72
34 37 -7/72
34 39 7/72
34 40 -59/72
36 48 4613/3264
36 49 181/272
36 50 -5/204
36 51 -3361/1632
36 52 6079/1632
36 53 5313/1088
36 54 -218/17
36 55 479/816
36 56 -5/102
36 57 1/4
36 58 -1/6
36 59 5/102
36 60 -475/408
36 61 5/136
36 62 5/102
36 63 -5/102
36 64 -5/204
36 65 50911/3264
36 66 -12769/408
36 67 -29/1632
36 68 57827/1632
36 69 17603/1632
36 70 -7955/816
36 71 -15767/816
36 72 -4367/544
36 73 8751/544
36 74 7/68
36 75 -991/408
36 77 -5/102
36 78 -19909/1632
36 79 -1/4
36 80 -1/24
36 81 229255/19584
36 82 439/816
36 83 9/272
36 84 -973/1632
36 85 73/544
36 86 5/204
36 87 -1271/1632
36 88 9/272
36 89 5/102
36 90 -5/102
36 91 -7/408
36 92 -103/136
36 93 -263/816
36 95 59/816
36 96 31/68
36 97 -5/102
36 98 -38/51
36 99 5/136
36 100 -5/204
36 102 -9/68
36 104 9/136
36 106 -1/8
36 107 -9/136
36 108 43/36
36 109 1225/2448
36 110 -5/136
36 111 5/136
36 112 -1255/816
36 113 -5/204
36 114 5/102
36 115 5/204
36 116 -5/204
36 117 -5/204
36 118 7/68
36 119 -5/204
36 120 9/136
36 121 -9/136
36 122 8297/4896
36 123 -12479/612
36 124 128789/3264
36 125 -5503/408
36 126 -33919/816
36 127 -5081/272
36 128 44053/1632
36 129 22665/544
36 130 1763/816
36 131 -12769/408
36 132 15559/1632
36 133 44731/1632
36 134 -1/8
36 135 9/136
36 136 -41755/2448
36 137 14243/9792
36 138 -9381/1088
36 139 -10613/1632
36 140 9575/1632
36 141 24823/1632
36 143 -31439/1632
36 145 5/102
36 146 -8911/816
36 148 -5/204
36 149 83093/19584
36 150 4735/1632
36 151 -10639/1632
36 153 -9833/816
36 154 -5/204
36 155 -5/102
36 156 371/48
36 158 5/204
36 159 -59489/6528
36 160 -7/34
36 161 55069/1632
36 162 5/102
36 163 -7/408
36 164 25117/1632
36 165 1/4
36 166 11/102
36 170 4
36 171 4/51
36 172 -29/204
36 173 -47/408
36 174 2513/1632
36 175 1947/136
36 176 137/408
36 177 11/204
36 178 -77/136
36 179 -1/4
36 180 -16415/1632
36 181 6887/1632
36 182 -171/136
36 183 -7/68
36 184 39/272
36 185 761/408
36 186 -39/272
36 187 169/204
36 188 1/136
36 189 -31/204
36 190 4321/544
36 191 -178/51
36 192 -10303/1632
36 193 239/136
36 194 -145/68
36 197 -1/12
36 198 34435/19584
36 199 85361/2448
37 8 4/3
37 9 -8/3
37 14 -8/3
37 15 -4/3
37 16 8/3
37 17 8/3
37 21 -4/3
37 24 8/3
37 25 -4/3
37 34 8/3
37 35 -8/3
37 37 8/3
37 39 -8/3
37 40 -8/3
41 1 128/9
41 3 -128/9
41 8 -7/12
41 9 -19/6
41 10 -1
41 12 -3/2
41 13 -1/2
41 14 25/6
41 15 -11/6
41 16 19/6
41 17 17/3
41 18 -2
41 20 2
41 21 19/12
41 22 5/2
41 23 -1/2
41 24 -25/6
41 25 -17/6
41 29 1
41 30 -1
41 31 -2
41 32 1
41 34 2
41 35 -1/2
41 36 2
41 37 1/2
41 38 -2
41 39 -17/3
41 40 -11/3
41 42 1/3
41 48 -242/17
41 49 -789/136
41 50 589/204
41 51 11485/408
41 52 -8099/204
41 53 -749/17
41 54 12605/102
41 55 -269/102
41 56 167/51
41 57 -3
41 58 7/3
41 59 -167/51
41 60 1891/204
41 61 -623/136
41 62 -385/102
41 63 218/51
41 64 589/204
41 65 -125383/816
41 66 15383/51
41 67 -2999/408
41 68 -143035/408
41 69 -84985/816
41 70 38951/408
41 71 39985/204
41 72 4949/68
41 73 -21377/136
41 74 -109/136
41 75 5845/204
41 76 -1
41 77 167/51
41 78 6094/51
41 79 3
41 80 1/3
41 81 -569021/4896
41 82 -227/204
41 83 -253/136
41 84 1379/1632
41 85 567/544
41 86 -385/204
41 87 8719/1632
41 88 -219/136
41 89 -167/51
41 90 385/102
41 91 -113/204
41 92 287/34
41 93 -659/816
41 94 1
41 95 2291/816
41 96 -521/272
41 97 116/51
41 98 1019/408
41 99 -419/136
41 100 691/204
41 101 1/2
41 102 84/17
41 104 -253/68
41 106 4
41 107 151/68
41 108 -2461/288
41 109 35/306
41 110 555/136
41 111 -623/136
41 112 1933/408
41 113 181/204
41 114 -167/51
41 115 -589/204
41 116 385/204
41 117 895/204
41 118 95/136
41 119 895/204
41 120 -253/68
41 121 185/68
41 122 -39925/4896
41 123 309067/1632
41 124 -607031/1632
41 125 26285/204
41 126 215839/544
41 127 48075/272
41 128 -34183/136
41 129 -41185/102
41 130 -4379/204
41 131 15383/51
41 132 -39415/408
41 133 -13106/51
41 134 -1
41 135 -185/68
41 136 550921/3264
41 137 -9743/816
41 138 32003/408
41 139 12371/204
41 140 -5285/102
41 141 -59341/408
41 142 -1/2
41 143 3136/17
41 145 -167/51
41 146 21907/204
41 147 1
41 148 487/204
41 149 -403609/9792
41 150 -11219/408
41 151 8111/136
41 153 44801/408
41 154 691/204
41 155 167/51
41 156 -543/8
41 157 -1
41 158 -487/204
41 159 218041/2448
41 160 41/68
41 161 -131755/408
41 162 -691/102
41 163 91/204
41 164 -64873/408
41 165 -3
41 166 -623/204
41 168 1/2
41 171 35/408
41 172 91/204
41 173 229/102
41 174 -2009/204
41 175 -13291/102
41 176 -1063/408
41 177 295/408
41 178 185/68
41 179 3/2
41 180 18571/204
41 181 -20243/408
41 182 321/34
41 183 211/136
41 184 -521/272
41 185 -650/51
41 186 -159/272
41 187 -2005/408
41 188 -213/136
41 189 143/204
41 190 -15223/204
41 191 13921/408
41 192 3115/51
41 193 -186/17
41 194 2219/136
41 196 -1
41 197 2/3
41 198 -206119/9792
41 199 -735031/2448
42 1 -128/9
42 4 128/9
42 7 128/9
42 8 7/12
42 9 19/6
42 11 1
42 12 1/2
42 13 3/2
42 14 -19/6
42 15 11/6
42 16 -17/3
42 17 -19/6
42 19 2
42 20 1/2
42 21 17/6
42 24 -17/3
42 25 -19/12
42 26 1/2
42 27 -5/2
42 28 1
42 29 -1
42 30 1
42 31 1/2
42 32 -1
42 33 -1/2
42 34 -1/2
42 35 2
42 36 -2
42 37 -17/3
42 38 2
42 39 1/2
42 40 11/3
42 42 161/36
42 48 25/12
42 51 -37/6
42 52 89/12
42 53 8
42 54 -65/3
42 65 343/12
42 66 -337/6
42 67 1
42 68 135/2
42 69 58/3
42 70 -17
42 71 -73/2
42 72 -29/2
42 73 30
42 75 -5
42 78 -45/2
42 81 115/6
42 123 -1213/36
42 124 277/4
42 125 -281/12
42 126 -893/12
42 127 -131/4
42 128 275/6
42 129 455/6
42 130 31/6
42 131 -343/6
42 132 109/6
42 133 143/3
42 136 -571/18
42 137 19/9
42 138 -173/12
42 139 -45/4
42 140 28/3
42 141 163/6
42 143 -101/3
42 146 -61/3
42 149 277/36
42 150 5
42 151 -59/6
42 153 -43/2
42 156 73/6
42 159 -343/18
42 161 361/6
42 164 92/3
42 171 1/2
42 174 2
42 175 73/3
42 180 -101/6
42 181 28/3
42 190 85/6
42 191 -13/2
42 192 -23/2
42 194 -1
42 198 83/12
42 199 40
43 8 -1/2
43 9 -1/2
43 10 1/2
43 11 1/2
43 12 1/4
43 13 1/4
43 15 -1/4
43 18 1/2
43 19 1/2
43 20 -1/2
43 22 -1/2
43 27 -1/2
43 29 -1/4
43 30 1/4
43 31 1/2
43 32 -1/4
43 34 -1/2
43 35 1/2
43 36 -1/2
43 37 -1/2
43 38 1/2
43 39 1/2
43 42 -1/12
43 48 -5/4
43 49 -1
43 51 7/6
43 52 -13/6
43 53 -11/4
43 54 26/3
43 55 -1
43 60 2
43 65 -97/12
43 66 50/3
43 67 1/2
43 68 -39/2
43 69 -35/6
43 70 5
43 71 11
43 72 9/2
43 73 -17/2
43 75 2
43 78 13/2
43 81 -69/8
43 82 -2/3
43 84 1
43 87 1
43 88 1/2
43 91 -1
43 92 1
43 99 -1/2
43 100 1
43 108 -7/6
43 109 -1/4
43 111 -1/4
43 112 1
43 116 1/4
43 119 1/2
43 120 1/2
43 122 -1
43 123 197/18
43 124 -83/4
43 125 20/3
43 126 133/6
43 127 10
43 128 -83/6
43 129 -137/6
43 130 -5/3
43 131 50/3
43 132 -25/6
43 133 -85/6
43 136 365/36
43 137 -25/36
43 138 53/12
43 139 7/2
43 140 -17/6
43 141 -49/6
43 143 61/6
43 146 19/3
43 149 -173/72
43 150 -23/12
43 151 23/6
43 153 7
43 154 1/2
43 155 1/2
43 156 -11/3
43 159 325/72
43 161 -115/6
43 162 -1
43 163 -1
43 164 -55/6
43 174 -1/2
43 175 -22/3
43 180 29/6
43 181 -17/6
43 182 2
43 185 -2
43 187 -1/2
43 190 -25/6
43 191 2
43 192 7/2
43 193 -1
43 194 2
43 198 -1/24
43 199 -68/3
44 8 1/2
44 9 1/2
44 10 -1/2
44 11 -1/2
44 12 -1/4
44 13 -1/4
44 15 1/4
44 18 -1/2
44 19 -1/2
44 20 1/2
44 22 1/2
44 27 1/2
44 29 1/4
44 30 -1/4
44 31 -1/2
44 32 1/4
44 34 1/2
44 35 -1/2
44 36 1/2
44 37 1/2
44 38 -1/2
44 39 -1/2
44 42 1/12
44 48 -2615/816
44 49 -105/68
44 50 2/17
44 51 1711/408
44 52 -2341/408
44 53 -2299/272
44 54 1208/51
44 55 -59/68
44 56 4/17
44 57 -3
44 58 2
44 59 -4/17
44 60 37/34
44 61 -3/17
44 62 -4/17
44 63 4/17
44 64 2/17
44 65 -22969/816
44 66 5779/102
44 67 -87/136
44 68 -8759/136
44 69 -8207/408
44 70 1193/68
44 71 2339/68
44 72 2109/136
44 73 -4337/136
44 74 -27/34
44 75 291/34
44 77 4/17
44 78 3581/136
44 79 3
44 80 1/2
44 81 -9969/544
44 82 -401/204
44 83 -21/68
44 84 -37/34
44 85 99/68
44 86 -2/17
44 87 -11/68
44 88 -21/68
44 89 -4/17
44 90 4/17
44 91 13/34
44 92 161/34
44 93 -40/17
44 95 91/17
44 96 -23/68
44 97 4/17
44 98 -45/34
44 99 -3/17
44 100 2/17
44 102 21/17
44 104 -21/34
44 106 9/2
44 107 21/34
44 108 -7/24
44 109 71/204
44 110 3/17
44 111 -3/17
44 112 -59/68
44 113 2/17
44 114 -4/17
44 115 -2/17
44 116 2/17
44 117 2/17
44 118 -27/34
44 119 2/17
44 120 -21/34
44 121 21/34
44 122 73/102
44 123 45233/1224
44 124 -19423/272
44 125 2425/102
44 126 30919/408
44 127 2211/68
44 128 -19139/408
44 129 -30509/408
44 130 -929/204
44 131 5779/102
44 132 -6169/408
44 133 -21469/408
44 135 -21/34
44 136 73349/2448
44 137 -3937/2448
44 138 11981/816
44 139 1379/136
44 140 -4469/408
44 141 -10105/408
44 143 13189/408
44 145 -4/17
44 146 3475/204
44 147 1/2
44 148 2/17
44 149 -38141/4896
44 150 -755/136
44 151 4889/408
44 153 1611/68
44 154 2/17
44 155 4/17
44 156 -175/12
44 158 -2/17
44 159 80401/4896
44 160 27/17
44 161 -26347/408
44 162 -4/17
44 163 13/34
44 164 -11743/408
44 165 -7/2
44 166 -19/17
44 171 79/34
44 172 32/17
44 173 -73/34
44 174 -145/136
44 175 -2375/102
44 176 44/17
44 177 49/34
44 178 21/34
44 179 1
44 180 7373/408
44 181 -3569/408
44 182 195/34
44 183 27/34
44 184 -10/17
44 185 -233/34
44 186 -41/17
44 187 -57/34
44 188 13/17
44 189 9/17
44 190 -5665/408
44 191 91/17
44 192 2071/136
44 193 -195/34
44 194 25/34
44 196 -1
44 197 1
44 198 -10153/1632
44 199 -3788/51
45 48 -609/136
45 49 -223/136
45 50 25/204
45 51 1229/136
45 52 -1605/136
45 53 -445/34
45 54 7793/204
45 55 -19/51
45 56 25/102
45 57 -2
45 58 4/3
45 59 -25/102
45 60 397/204
45 61 -25/136
45 62 -25/102
45 63 25/102
45 64 25/204
45 65 -13213/272
45 66 3211/34
45 67 -1379/408
45 68 -44527/408
45 69 -8909/272
45 70 12059/408
45 71 12199/204
45 72 396/17
45 73 -6829/136
45 74 -87/136
45 75 2095/204
45 77 25/102
45 78 2035/51
45 79 2
45 80 1/3
45 81 -163391/4896
45 82 -47/102
45 83 -99/136
45 84 -541/1632
45 85 383/544
45 86 -25/204
45 87 847/1632
45 88 3/136
45 89 -25/102
45 90 25/102
45 91 -59/204
45 92 413/136
45 93 -623/816
45 95 2255/816
45 96 9/272
45 97 25/102
45 98 -571/408
45 99 -25/136
45 100 25/204
45 101 -1/2
45 102 24/17
45 104 -65/68
45 106 11/4
45 107 65/68
45 108 -49/288
45 109 -80/153
45 110 25/136
45 111 -25/136
45 112 715/408
45 113 25/204
45 114 -25/102
45 115 -25/204
45 116 25/204
45 117 25/204
45 118 -87/136
45 119 25/204
45 120 -31/68
45 121 31/68
45 122 -10171/4896
45 123 292321/4896
45 124 -190979/1632
45 125 2781/68
45 126 203513/1632
45 127 14831/272
45 128 -31993/408
45 129 -6379/51
45 130 -215/34
45 131 3211/34
45 132 -4025/136
45 133 -2787/34
45 134 1/4
45 135 -31/68
45 136 503107/9792
45 137 -7217/2448
45 138 9967/408
45 139 6955/408
45 140 -577/34
45 141 -6015/136
45 143 5699/102
45 145 -25/102
45 146 2207/68
45 148 25/204
45 149 -36947/3264
45 150 -3373/408
45 151 7489/408
45 153 14357/408
45 154 25/204
45 155 25/102
45 156 -541/24
45 158 -25/204
45 159 70625/2448
45 160 87/68
45 161 -13781/136
45 162 -25/102
45 163 43/204
45 164 -6775/136
45 165 -2
45 166 -161/204
45 171 299/408
45 172 145/204
45 173 -61/204
45 174 -455/204
45 175 -4067/102
45 176 131/408
45 177 145/408
45 178 31/68
45 180 975/34
45 181 -2089/136
45 182 133/34
45 183 53/136
45 184 -297/272
45 185 -959/204
45 186 -247/272
45 187 -619/408
45 188 97/136
45 189 53/204
45 190 -4925/204
45 191 4213/408
45 192 4291/204
45 193 -133/34
45 194 481/136
45 196 -1/2
45 197 2/3
45 198 -91111/9792
45 199 -204547/2448
46 48 2933/1632
46 49 59/136
46 50 1/102
46 51 -3605/816
46 52 4571/816
46 53 3337/544
46 54 -874/51
46 55 149/408
46 56 1/51
46 57 1/2
46 58 -1/3
46 59 -1/51
46 60 -109/204
46 61 -1/68
46 62 -1/51
46 63 1/51
46 64 1/102
46 65 38159/1632
46 66 -2300/51
46 67 1495/816
46 68 42515/816
46 69 12643/816
46 70 -5753/408
46 71 -11453/408
46 72 -3023/272
46 73 6539/272
46 74 1/17
46 75 -883/204
46 77 1/51
46 78 -15337/816
46 79 -1/2
46 80 -1/12
46 81 142543/9792
46 82 75/136
46 83 5/136
46 84 -71/408
46 85 -13/68
46 86 -1/102
46 87 -41/204
46 88 5/136
46 89 -1/51
46 90 1/51
46 91 -19/204
46 92 -105/136
46 93 31/102
46 95 -41/51
46 96 -9/68
46 97 1/51
46 98 61/102
46 99 -1/68
46 100 1/102
46 102 -5/34
46 104 5/68
46 106 -1/2
46 107 -5/68
46 108 11/144
46 109 61/1224
46 110 1/68
46 111 -1/68
46 112 -55/408
46 113 1/102
46 114 -1/51
46 115 -1/102
46 116 1/102
46 117 1/102
46 118 1/17
46 119 1/102
46 120 5/68
46 121 -5/68
46 122 401/2448
46 123 -23107/816
46 124 91583/1632
46 125 -8077/408
46 126 -16239/272
46 127 -3533/136
46 128 10271/272
46 129 48383/816
46 130 1123/408
46 131 -2300/51
46 132 11855/816
46 133 32051/816
46 135 5/68
46 136 -13109/544
46 137 2285/1632
46 138 -19307/1632
46 139 -6425/816
46 140 6823/816
46 141 17183/816
46 143 -7245/272
46 145 -1/51
46 146 -6371/408
46 148 1/102
46 149 48403/9792
46 150 1101/272
46 151 -2557/272
46 153 -6785/408
46 154 1/102
46 155 1/51
46 156 89/8
46 158 -1/102
46 159 -127867/9792
46 160 -2/17
46 161 38837/816
46 162 -1/51
46 163 -19/204
46 164 19001/816
46 165 1/2
46 166 8/51
46 171 7/102
46 172 -35/102
46 173 91/204
46 174 905/816
46 175 3959/204
46 176 -7/204
46 177 4/51
46 178 -5/68
46 180 -11167/816
46 181 5851/816
46 182 -61/68
46 183 -1/17
46 184 25/68
46 185 317/204
46 186 9/68
46 187 109/102
46 188 -7/68
46 189 -2/51
46 190 9559/816
46 191 -1031/204
46 192 -8119/816
46 193 95/68
46 194 -39/34
46 197 -1/6
46 198 49621/9792
46 199 5836/153
47 8 143/288
47 9 -143/144
47 14 -143/144
47 15 -143/288
47 16 143/144
47 17 143/144
47 21 -143/288
47 24 143/144
47 25 -143/288
47 34 143/144
47 35 -143/144
47 37 143/144
47 39 -143/144
47 40 -143/144
48 8 -143/288
48 9 143/144
48 14 143/144
48 15 143/288
48 16 -143/144
48 17 -143/144
48 21 143/288
48 24 -143/144
48 25 143/288
48 34 -143/144
48 35 143/144
48 37 -143/144
48 39 143/144
48 40 143/144
49 1 -64/9
49 6 64/9
49 8 95/24
49 9 -1/4
49 10 -19/6
49 11 -19/12
49 12 -5/12
49 13 7/6
49 14 -11/2
49 19 1/4
49 21 19/12
49 22 19/6
49 23 -19/6
49 25 19/24
49 26 -19/12
49 27 19/12
49 28 19/12
49 29 19/24
49 30 -11/4
49 31 -19/12
49 32 -3/8
49 33 11/2
49 34 19/4
49 35 -19/6
49 36 19/12
49 38 -19/12
49 42 19/72
49 48 -3109/1632
49 49 -121/136
49 50 12/17
49 51 877/272
49 52 -1119/272
49 53 -3873/544
49 54 2209/136
49 55 -29/17
49 56 7/17
49 59 -7/17
49 60 121/68
49 61 -127/136
49 62 -24/17
49 63 24/17
49 64 31/68
49 65 -10327/544
49 66 2665/68
49 67 197/272
49 68 -12611/272
49 69 -491/34
49 70 217/17
49 71 3503/136
49 72 2885/272
49 73 -5753/272
49 74 15/136
49 75 131/34
49 77 7/17
49 78 4399/272
49 81 -49399/3264
49 82 -61/34
49 83 37/136
49 84 817/544
49 85 111/544
49 86 -7/34
49 87 781/544
49 88 37/136
49 89 -7/17
49 90 7/17
49 91 -65/68
49 92 79/68
49 93 -185/272
49 95 185/272
49 96 111/272
49 97 7/17
49 98 -111/136
49 99 -195/136
49 100 167/68
49 102 -37/34
49 104 37/68
49 107 -37/68
49 108 -175/96
49 109 10/17
49 110 127/136
49 111 -127/136
49 112 -113/136
49 113 12/17
49 114 -24/17
49 115 -31/68
49 116 12/17
49 117 31/68
49 118 219/136
49 119 99/68
49 120 37/68
49 121 -37/68
49 122 551/544
49 123 13119/544
49 124 -13195/272
49 125 1047/68
49 126 28341/544
49 127 6297/272
49 128 -8709/272
49 129 -14545/272
49 130 -537/136
49 131 2665/68
49 132 -2831/272
49 133 -9053/272
49 135 37/68
49 136 75551/3264
49 137 -2471/1632
49 138 5577/544
49 139 2183/272
49 140 -1811/272
49 141 -5043/272
49 142 3/2
49 143 6329/272
49 145 -7/17
49 146 2051/136
49 148 -37/68
49 149 -2215/408
49 150 -3941/816
49 151 2675/272
49 152 -3/2
49 153 283/17
49 154 99/68
49 155 7/17
49 156 -9
49 158 37/68
49 159 30173/3264
49 160 -117/68
49 161 -11905/272
49 162 -99/34
49 163 -65/68
49 164 -6053/272
49 166 37/68
49 171 9/136
49 172 37/68
49 173 -15/17
49 174 -363/272
49 175 -1187/68
49 176 55/136
49 177 37/136
49 178 -37/68
49 180 3125/272
49 181 -1951/272
49 182 65/34
49 183 87/136
49 184 111/272
49 185 -36/17
49 186 -111/272
49 187 -195/136
49 188 -141/136
49 189 -5/68
49 190 -3161/272
49 191 331/68
49 192 2769/272
49 193 -65/34
49 194 243/136
49 198 -393/136
49 199 -45493/816
50 8 3/2
50 9 -2
50 12 -1/2
50 13 -1/2
50 14 -2
50 15 -1
50 16 2
50 17 2
50 21 -1
50 24 2
50 25 -1
50 30 1/2
50 34 2
50 35 -2
50 37 2
50 39 -2
50 40 -1
51 48 1797/272
51 49 519/272
51 50 -63/136
51 51 -4791/272
51 52 1557/68
51 53 5715/272
51 54 -2151/34
51 55 3/34
51 56 -57/34
51 59 57/34
51 60 -519/136
51 61 597/272
51 62 63/68
51 63 -57/34
51 64 -369/136
51 65 46173/544
51 66 -10905/68
51 67 2553/272
51 68 50649/272
51 69 29661/544
51 70 -13983/272
51 71 -14193/136
51 72 -1221/34
51 73 22545/272
51 74 -93/272
51 75 -1893/136
51 77 -57/34
51 78 -8487/136
51 81 66149/1088
51 82 -165/136
51 83 471/272
51 84 -183/1088
51 85 495/1088
51 86 165/136
51 87 -3795/1088
51 88 369/272
51 89 57/34
51 90 -165/68
51 91 -39/136
51 92 -63/68
51 93 -825/544
51 95 825/544
51 96 495/544
51 97 -57/34
51 98 -495/272
51 99 597/272
51 100 -267/136
51 101 -3/4
51 102 -54/17
51 104 471/136
51 107 -165/136
51 108 315/64
51 109 -73/68
51 110 -597/272
51 111 801/272
51 112 75/272
51 113 -63/136
51 114 57/34
51 115 369/136
51 116 -63/136
51 117 -675/136
51 118 111/272
51 119 -471/136
51 120 471/136
51 121 -267/136
51 122 3275/1088
51 123 -109143/1088
51 124 214023/1088
51 125 -4893/68
51 126 -228081/1088
51 127 -50445/544
51 128 36591/272
51 129 28737/136
51 130 1119/136
51 131 -10905/68
51 132 15333/272
51 133 18351/136
51 135 267/136
51 136 -189869/2176
51 137 3141/544
51 138 -1413/34
51 139 -507/17
51 140 3765/136
51 141 21075/272
51 142 3/4
51 143 -13323/136
51 145 57/34
51 146 -7713/136
51 148 -267/136
51 149 40843/2176
51 150 3589/272
51 151 -8403/272
51 153 -14421/272
51 154 -471/136
51 155 -57/34
51 156 585/16
51 158 267/136
51 159 -776/17
51 160 -111/136
51 161 44853/272
51 162 471/68
51 163 -243/136
51 164 22455/272
51 166 267/136
51 168 -3/4
51 170 12
51 171 393/272
51 172 165/136
51 173 -111/34
51 174 303/68
51 175 4647/68
51 176 951/272
51 177 165/272
51 178 -267/136
51 179 -3/4
51 180 -3291/68
51 181 7029/272
51 182 -63/68
51 183 195/272
51 184 1311/544
51 185 171/68
51 186 -495/544
51 187 597/272
51 188 303/272
51 189 -3/136
51 190 1305/34
51 191 -4917/272
51 192 -4167/136
51 193 159/34
51 194 -2241/272
51 198 25045/2176
51 199 74793/544
51 207 -878797/29376
51 208 -1377643/88128
51 209 -407243/88128
51 210 928099/14688
51 211 -3063877/29376
51 212 -10227475/88128
51 213 3374657/9792
51 214 -24677/2448
51 215 10987/1836
51 216 29245/1836
51 217 -80845/2448
51 218 -1093507/29376
51 219 1632749/14688
51 220 -64289/14688
51 221 396373/14688
51 222 -83885/2448
51 223 -661177/29376
51 224 34297/432
51 225 -10057423/29376
51 226 640843/918
51 227 324221/14688
51 228 -13758379/14688
51 229 -8077915/29376
51 230 889829/9792
51 231 11842297/14688
51 232 2688863/29376
51 233 2841439/29376
51 234 -4387/2448
51 235 68029/1224
51 236 2/9
51 237 7817/1224
51 238 1259545/4896
51 239 -1/8
51 240 -18595411/19584
51 241 -30577/7344
51 242 33263/7344
51 243 43615/3264
51 244 -68413/9792
51 245 -69107/7344
51 246 313621/9792
51 247 -6721/3672
51 248 29/51
51 249 -4723/918
51 250 229/17
51 251 -30539/1836
51 252 -2558507/29376
51 253 79213/459
51 254 -11275/1224
51 255 -4699/24
51 256 -274433/4896
51 257 838207/14688
51 258 206011/1632
51 259 260231/14688
51 260 -231509/7344
51 261 4577/2448
51 262 121/24
51 263 2
51 264 9433/3672
51 265 94013/1836
51 266 -59/8
51 267 -47/204
51 268 -8434151/58752
51 269 -6005/3672
51 270 -29/68
51 271 -3115/1836
51 272 -81041/7344
51 273 48455/1836
51 274 -3500887/29376
51 275 1653893/7344
51 276 -58799/4896
51 277 -434623/1632
51 278 -395489/4896
51 279 495239/7344
51 280 203243/1224
51 281 835735/14688
51 282 -558869/4896
51 283 -427/816
51 284 3733/204
51 285 409/51
51 286 689/918
51 287 1279577/14688
51 288 75/68
51 289 -6510661/58752
51 290 34558441/88128
51 291 -3120925/3264
51 292 43123/1224
51 293 8444851/4896
51 294 3530105/4896
51 295 -344935/4896
51 296 -14653529/4896
51 297 -202435/3672
51 298 68195/459
51 299 -139/68
51 300 -3013819/14688
51 301 29/51
51 302 -1955431/3672
51 303 57/8
51 304 43/408
51 305 417840391/176256
51 306 -12894997/88128
51 307 201403/1728
51 308 13999955/14688
51 309 1788437/14688
51 310 -5330345/7344
51 311 2305/2448
51 312 6346189/14688
51 313 -55/36
51 314 -64/17
51 315 5562425/14688
51 317 133/136
51 318 -237813239/176256
51 319 735229/14688
51 320 -3759361/7344
51 321 -1499/2448
51 322 335587/1224
51 323 4103/306
51 324 50743/3672
51 325 22979/612
51 326 -133/136
51 327 154056307/176256
51 328 3083/816
51 329 -12274705/14688
51 330 -12451/612
51 331 -28859/1224
51 332 -934423/918
51 333 1/4
51 334 -75/68
51 336 -9167/2448
51 337 -133/136
51 338 6379/1224
51 339 -33151/1632
51 340 -1048241/3672
51 341 -19531/2448
51 342 -133/272
51 343 167/136
51 344 1/4
51 345 2867717/14688
51 346 -1697903/14688
51 347 6773/612
51 348 2947/816
51 349 -229/544
51 350 -17837/1224
51 351 501/544
51 352 -6671/816
51 353 -1331/272
51 354 -419/1224
51 355 -2458105/14688
51 356 23699/306
51 357 641035/4896
51 358 -3463/306
51 359 80897/2448
51 360 1356653/2176
51 361 -3321191/4896
51 362 8101/1836
51 363 693/136
51 364 44341/19584
51 365 -13175/3456
51 366 15611/7344
51 367 44327/58752
51 368 185/3672
51 369 -8791/4896
51 370 -67669/14688
51 371 419/918
51 372 -2347/4896
51 373 -193177/19584
51 374 269971/19584
51 375 39539/9792
51 376 -575575/19584
51 377 -3767/3264
51 378 13475/29376
51 379 32909/2448
51 380 -337/51
51 381 637769/29376
51 382 61/153
51 383 1
51 384 199/153
51 385 1/4
51 386 -79/6
51 387 61/306
51 388 -6166181/176256
51 389 -8441/2754
51 390 -55/68
51 391 2353/3672
51 392 -577/153
51 393 12995/918
51 394 35/612
51 395 3719/2448
51 396 29/51
51 397 -2543/2448
51 398 -21917/7344
51 399 -1289/306
51 400 51571/3672
51 401 70387/7344
51 402 -4511/216
51 403 4577/2448
51 404 2279/612
51 405 10745/3672
51 406 -7/1224
51 407 875/408
51 408 -45719/29376
51 409 19983553/176256
51 410 -11815439/58752
51 411 2397103/29376
51 412 12134887/58752
51 413 1446199/14688
51 414 -495403/3672
51 415 -96331/408
51 416 -33071/3672
51 417 296641/1836
51 418 1/4
51 419 -917669/14688
51 420 -55/34
51 421 -1835351/14688
51 422 185/24
51 423 715/612
51 424 37348705/352512
51 425 -417431/44064
51 426 210193/4896
51 427 72665/1632
51 428 -95257/4896
51 429 -1465951/14688
51 430 1663627/14688
51 431 -2
51 432 -18169/3672
51 433 32519/459
51 435 52/17
51 436 -13327811/352512
51 437 -823051/44064
51 438 235939/4896
51 439 202723/3672
51 440 14417/3672
51 441 -1625/3672
51 442 -2177/72
51 444 1427/612
51 445 89009/3456
51 446 -4577/1224
51 447 -2603267/14688
51 448 -12581/1836
51 449 5191/1836
51 450 -337151/3672
51 451 59/8
51 452 -8941/1224
51 454 -64399/7344
51 455 -7945/1224
51 456 39953/3672
51 457 -4855/544
51 458 -20815/272
51 459 -96635/7344
51 460 -11005/2448
51 461 61/306
51 462 -5/2
51 463 710533/14688
51 464 -103621/3672
51 465 -29527/3672
51 466 -4271/2448
51 467 889/3264
51 468 32807/3672
51 469 27263/3264
51 470 589/816
51 471 -8405/2448
51 472 -4271/3672
51 473 -155305/3672
51 474 54793/2448
51 475 284167/14688
51 476 35647/3672
51 477 154483/7344
51 478 5/2
51 479 -29/12
51 480 10877227/352512
51 481 -4288195/29376
51 482 -411527/88128
51 483 251/306
51 484 -2143/7344
51 485 -53857/22032
51 486 18809/816
51 487 29/68
51 488 -29/68
51 489 -415/204
51 490 5515/918
51 491 5261/7344
51 492 -18653/1836
51 493 -2291/408
51 494 212113/7344
51 495 -209/136
51 496 -1/8
51 497 -8429/3672
51 498 -73/51
51 499 455/306
51 500 -649795/11016
51 501 5987093/44064
51 502 -8005481/29376
51 503 1450621/14688
51 504 4302563/14688
51 505 1926359/14688
51 506 -160285/864
51 507 -494243/1632
51 508 -25409/1836
51 509 1660157/7344
51 510 -139/68
51 511 -1183939/14688
51 512 29/102
51 513 -55/34
51 514 -2712817/14688
51 515 -197/1224
51 516 5684473/44064
51 517 -568193/88128
51 518 1590031/29376
51 519 4621/136
51 520 -62255/1632
51 521 -1480963/14688
51 522 4259/816
51 523 2036561/14688
51 524 514/153
51 525 -169/54
51 526 606379/7344
51 527 3739/1224
51 528 -250933/10368
51 529 -668027/44064
51 530 557539/14688
51 531 -2791/2448
51 532 273707/3672
51 533 -1/102
51 534 -4151/1836
51 535 -1111/24
51 536 953/408
51 537 7194035/176256
51 538 -1181/2448
51 539 -3396493/14688
51 540 -12445/1836
51 541 13775/1836
51 542 -1812403/14688
51 543 -2897/306
51 544 -13949/7344
51 545 -1063/612
51 546 31553/7344
51 547 -7723/1632
51 548 -28709/306
51 549 -16373/3672
51 550 -1267/1224
51 551 1769/1224
51 552 -1/4
51 553 908279/14688
51 554 -599645/14688
51 555 -5621/3672
51 556 4975/1224
51 557 -1165/816
51 558 4895/7344
51 559 1165/816
51 560 -479/2448
51 561 -2245/612
51 562 487/1836
51 563 -811955/14688
51 564 64283/2448
51 565 593183/14688
51 566 8885/3672
51 567 15371/1836
51 568 6637081/176256
51 569 -415615/2448
51 570 1663513/58752
51 571 3226801/19584
51 572 13969483/44064
51 573 -177984395/176256
51 574 -1973647/4896
51 575 -13722391/29376
51 576 24499987/9792
51 577 89783/432
51 578 -808097/9792
51 579 -1/8
51 580 -3193/612
51 581 -54071/1224
51 582 -2/3
51 583 -541/408
51 584 -261615775/117504
51 585 5896681/29376
51 586 100811/29376
51 587 -7137367/4896
51 588 -3175829/7344
51 589 16362155/14688
51 590 -162143/1632
51 591 -29/51
51 592 -1404497/4896
51 594 -1775/1224
51 595 291759679/117504
51 596 -251989/7344
51 597 739717/1224
51 598 -1089145/7344
51 599 29/102
51 600 29/51
51 601 -3017431/7344
51 603 -4823/1224
51 604 -253611061/176256
51 605 139/34
51 606 7835335/14688
51 607 -29/51
51 608 107/102
51 609 10391447/7344
51 610 -57/8
51 611 1111/204
51 612 611/102
51 613 481/102
51 614 -1067/204
51 615 -81/68
51 616 -31211/2448
51 617 1327/204
51 618 385/102
51 619 55/34
51 620 5/2
51 621 32525/2448
51 622 7373/4896
51 623 242/17
51 624 139/68
51 625 499/1088
51 626 -3455/204
51 627 -4715/1088
51 628 -196/51
51 629 137/68
51 630 139/102
51 631 -27197/4896
51 632 59/408
51 633 403/34
51 634 -2921/204
51 635 80/51
51 636 -5/2
51 637 29/12
51 638 -340742633/352512
51 639 -397999/3264
51 640 -364807/29376
51 641 6051503/88128
51 642 11789371/88128
51 643 650605/9792
51 644 -14969015/29376
51 645 77/36
51 646 1037825/4896
51 647 55/72
51 648 -1681/612
51 649 8515/68
51 651 1919/1224
51 652 -1268213/3264
51 653 -536309/4896
51 654 12109/108
51 655 -19/36
51 656 3081569/7344
51 657 -69/34
51 658 -16747/3672
51 659 367297/3672
51 660 115/51
51 661 38870141/44064
51 662 -12131/1224
51 663 -10386419/7344
51 664 -407/306
51 665 2305/136
51 666 -11922851/14688
51 668 -5767/612
51 669 -8
51 670 -5995/2448
51 671 -1613/1224
51 672 4703/1224
51 673 -40175/4896
51 674 -22478/153
51 675 -12175/2448
51 676 -2633/2448
51 677 1715/1224
51 679 478327/4896
51 680 -294239/4896
51 681 117/34
51 682 6229/2448
51 683 -3041/1632
51 684 -6199/1224
51 685 2633/1632
51 686 -2293/816
51 687 -10379/2448
51 688 331/1224
51 689 -142133/1632
51 690 11043/272
51 691 108299/1632
51 692 -317/102
51 693 37273/2448
51 696 274051/1377
51 697 -4389871/14688
51 698 -57743/1377
51 699 3560075/14688
51 700 -35/72
51 701 1186163/7344
51 702 10393/1836
51 703 26833/3672
51 704 -14671/144
51 706 -4679/1224
51 707 -8096425/44064
51 708 1327/408
51 709 -8014831/7344
51 710 -10415/459
51 711 -9920/459
51 712 413033/3672
51 714 617/153
51 715 8
51 716 -4841/918
51 717 -4985/1224
51 718 87877/7344
51 719 -24359/1224
51 720 -64465/306
51 721 -96695/7344
51 722 -3965/2448
51 723 4883/1224
51 724 545839/3672
51 725 -565139/7344
51 726 10807/1836
51 727 103/816
51 728 -3557/1632
51 729 -68225/7344
51 730 3965/1632
51 731 -5123/1224
51 732 -1949/816
51 733 955/3672
51 734 -438805/3672
51 735 136109/2448
51 736 638711/7344
51 737 -11419/1836
51 738 277165/7344
51 739 -48354493/88128
51 740 -2021921/4896
51 741 17/12
51 743 -1/4
51 744 -1/4
51 745 869/2448
51 746 5/4
51 747 1/4
51 749 -1/4
51 750 26241745/14688
51 751 155/144
51 752 61291/2448
51 753 11/36
51 754 1/4
51 755 78991/7344
51 756 3/4
51 757 13509907/14688
51 758 11/8
51 759 1/4
51 760 -2/3
51 761 407/51
51 762 71/192
51 764 10907/816
51 765 3307/408
51 766 -3443/136
51 767 260233/4896
51 768 2705801/3672
51 769 8317/272
51 770 3443/816
51 771 -1645/204
51 773 -7394333/14688
51 774 4310543/14688
51 775 -23089/1224
51 776 -8443/816
51 777 3205/544
51 778 34591/1224
51 779 -3477/544
51 780 12539/816
51 781 12395/816
51 782 -185/408
51 783 6304477/14688
51 784 -489371/2448
51 785 -1589467/4896
51 786 22307/1224
51 787 -231053/2448
51 791 -1/2
51 793 -23/24
51 794 -25/72
51 795 -3/8
51 796 -13/144
51 797 3/8
51 798 13/48
51 799 -5/24
51 801 5/8
51 802 -23/12
51 803 28/9
51 804 -8/3
51 805 3/2
51 806 29/8
51 807 -109/72
51 809 -47/72
51 811 13/6
51 812 -5/12
51 813 -97/32
51 814 31/4
51 815 -3/8
51 816 -1/4
51 817 1/8
51 818 -1/3
51 820 1/4
51 822 47/108
51 823 1/9
51 825 13/18
51 826 319/72
51 827 13/18
51 828 49/36
51 829 1/3
51 830 197/144
51 831 -19/36
51 832 1/4
51 834 1/4
51 836 -1/8
51 839 1/6
51 841 -4
51 842 1/4
51 843 -3/4
51 844 -1/8
51 845 1
51 846 -1/4
51 848 -1/8
51 849 2/3
51 850 -1/4
51 851 -8
51 852 1/4
51 854 1/2
51 855 3/4
51 856 -1/2
51 859 95/48
51 860 7/3
51 861 5/4
51 862 1/12
51 863 -7/12
51 864 13/12
51 865 -7/16
51 866 1/4
51 867 1/8
51 868 -1/8
51 871 1/48
51 872 -1/18
51 873 13/12
51 874 3/8
51 875 -13/24
51 876 1/24
51 877 -19/24
51 878 7/24
51 879 -19/8
51 880 -1/8
51 881 1/4
51 882 8
51 884 8
51 885 -16
51 887 -1/4
51 889 1/8
51 891 1311228409/10575360
51 892 22912897/14688
52 48 5/8
52 51 -2
52 52 11/4
52 53 21/8
52 54 -29/4
52 65 10
52 66 -77/4
52 67 3/4
52 68 45/2
52 69 53/8
52 70 -6
52 71 -51/4
52 72 -9/2
52 73 39/4
52 75 -3/2
52 78 -15/2
52 81 111/16
52 123 -71/6
52 124 189/8
52 125 -67/8
52 126 -101/4
52 127 -45/4
52 128 16
52 129 103/4
52 130 5/4
52 131 -77/4
52 132 13/2
52 133 65/4
52 136 -32/3
52 137 17/24
52 138 -5
52 139 -15/4
52 140 13/4
52 141 19/2
52 143 -47/4
52 146 -7
52 149 121/48
52 150 7/4
52 151 -4
52 153 -27/4
52 156 17/4
52 159 -269/48
52 161 20
52 164 41/4
52 170 12
52 174 3/4
52 175 17/2
52 176 3/4
52 180 -25/4
52 181 13/4
52 186 -3/4
52 187 3/4
52 188 3/4
52 190 5
52 191 -9/4
52 192 -15/4
52 194 -3/4
52 198 29/16
52 199 14
52 207 122543/9792
52 208 286277/29376
52 209 -348451/14688
52 210 -307973/9792
52 211 591775/9792
52 212 2207405/29376
52 213 -198181/1224
52 214 3743/408
52 215 -7151/612
52 216 -4277/544
52 217 92207/4896
52 218 277949/9792
52 219 -13213/204
52 220 3155/612
52 221 58219/1224
52 222 -107023/1632
52 223 -178087/2448
52 224 487607/2448
52 225 1460771/9792
52 226 -34859/102
52 227 -72779/1088
52 228 2229821/4896
52 229 1665763/9792
52 230 726571/9792
52 231 -432607/816
52 232 262085/9792
52 233 -457633/1632
52 234 -415/816
52 235 -2767/102
52 236 13/24
52 237 -205/102
52 238 -191383/1632
52 240 10208419/19584
52 241 17837/2448
52 242 -7487/1224
52 243 -3373/1088
52 244 5243/3264
52 245 16651/2448
52 246 -67367/3264
52 247 14779/2448
52 248 3/17
52 249 -1799/612
52 250 -1153/68
52 251 38177/1224
52 252 44209/1088
52 253 -152501/1632
52 254 -2933/1632
52 255 22601/204
52 256 81143/2448
52 257 -63277/2448
52 258 -15335/204
52 259 -62449/4896
52 260 56519/4896
52 261 32/51
52 262 -3853/408
52 264 -2135/1224
52 265 -192275/4896
52 266 -9/4
52 267 45/68
52 268 1449001/19584
52 269 -10145/1224
52 270 -9/68
52 271 -5095/2448
52 272 9097/612
52 273 4337/2448
52 274 -603691/2448
52 275 1168625/2448
52 276 -743/48
52 277 -9465/17
52 278 -264641/1632
52 279 379403/2448
52 280 248593/816
52 281 130273/1224
52 282 -205699/816
52 283 -55/68
52 284 2683/68
52 285 -227/68
52 286 2887/612
52 287 445957/2448
52 288 141/136
52 289 -916315/4896
52 290 -208891/1224
52 291 343415/576
52 292 413179/1632
52 293 -8823907/9792
52 294 -98879/153
52 295 -379385/816
52 296 2403445/1224
52 297 27785/544
52 298 278553/544
52 299 -81/136
52 300 51481/544
52 301 3/17
52 302 200621/816
52 303 9/4
52 304 -45/68
52 305 -738745/544
52 306 100651/576
52 307 206429/9792
52 308 -3541655/4896
52 309 -1417271/4896
52 310 23807/102
52 311 -175/408
52 312 -117715/544
52 313 -31/12
52 314 -62/17
52 315 -482233/1632
52 317 141/136
52 318 17586373/19584
52 319 -689947/4896
52 320 159055/288
52 321 359/408
52 322 -17441/102
52 323 -1063/102
52 324 -12845/1224
52 325 -263477/1224
52 326 -141/136
52 327 -6373493/19584
52 328 11/8
52 329 38609/96
52 330 3113/204
52 331 5485/408
52 332 918997/1632
52 334 -141/136
52 335 8
52 336 397/816
52 337 -141/136
52 338 109/102
52 339 10927/1632
52 340 17131/136
52 341 371/816
52 342 -141/272
52 343 141/136
52 345 -44331/544
52 346 88975/1632
52 347 -1243/204
52 348 -587/272
52 349 -423/544
52 350 362/51
52 351 423/544
52 352 1243/272
52 353 813/272
52 354 127/408
52 355 121273/1632
52 356 -7177/204
52 357 -99797/1632
52 358 1243/204
52 359 -7777/816
52 360 -3590533/9792
52 361 194167/544
52 362 6733/2448
52 363 181/204
52 364 -5509/1632
52 365 -12697/4896
52 366 -5575/2448
52 367 -16171/4896
52 368 -1841/612
52 369 18823/3264
52 370 8299/9792
52 371 -4985/2448
52 372 43483/3264
52 373 -1481/204
52 374 -3173/1632
52 375 -10787/1632
52 376 1201/204
52 377 761/544
52 378 17395/4896
52 379 -14369/1632
52 380 1421/272
52 381 -91883/4896
52 382 -371/204
52 384 -73/102
52 385 3/4
52 386 -77/24
52 387 -371/408
52 388 33587/1836
52 389 1315/3672
52 390 -63/272
52 391 -6497/1224
52 392 3601/408
52 393 -26021/2448
52 394 6401/816
52 395 5737/1632
52 396 3/17
52 397 -5557/1632
52 398 15119/4896
52 399 1895/204
52 400 -275/144
52 401 -19717/1224
52 402 6803/306
52 403 32/51
52 404 1205/204
52 405 -137/153
52 406 -1301/204
52 407 139/68
52 408 -170231/9792
52 409 -36457/612
52 410 1105871/9792
52 411 -19565/408
52 412 -277751/2448
52 413 -74339/1224
52 414 7211/96
52 415 667243/4896
52 416 7297/816
52 417 -24855/272
52 419 44395/1632
52 420 -63/136
52 421 136723/1632
52 422 19/6
52 423 70/51
52 424 -18109/306
52 425 169621/29376
52 426 -273205/9792
52 427 -821/32
52 428 63613/4896
52 429 227053/4896
52 430 -310693/4896
52 432 490/153
52 433 -9297/272
52 435 -103/34
52 436 554989/19584
52 437 248921/14688
52 438 -171217/4896
52 439 -115129/2448
52 440 -137/153
52 441 28/9
52 442 3059/144
52 444 -335/102
52 445 -209789/58752
52 446 -64/51
52 447 186089/1632
52 448 274/153
52 449 2213/1224
52 450 85205/1632
52 451 9/4
52 452 184/51
52 453 -8
52 454 -1535/1224
52 455 -197/204
52 456 277/612
52 457 1787/544
52 458 51433/1224
52 459 -907/1224
52 460 -175/204
52 461 -371/408
52 462 -3/4
52 463 -16081/544
52 464 25751/1632
52 465 -10777/1224
52 466 -32/51
52 467 177/272
52 468 1516/153
52 469 435/272
52 470 131/68
52 471 -91/408
52 472 -64/153
52 473 116821/4896
52 474 -2197/204
52 475 -105785/4896
52 476 6799/1224
52 477 -4751/612
52 478 3/4
52 479 -3/4
52 480 -794827/58752
52 481 361531/2448
52 482 55/7344
52 483 71/272
52 484 9397/1224
52 485 -8005/1836
52 486 84/17
52 487 9/68
52 488 -9/68
52 489 -177/272
52 490 -8851/2448
52 491 -13591/2448
52 492 -9997/1224
52 493 2469/272
52 494 -35219/2448
52 495 621/272
52 497 9667/1224
52 498 -41/17
52 499 1205/408
52 500 74161/29376
52 501 8815201/29376
52 502 -5739059/9792
52 503 1013263/4896
52 504 6127297/9792
52 505 685765/2448
52 506 -487685/1224
52 507 -173937/272
52 508 -77681/2448
52 509 1169273/2448
52 510 -81/136
52 511 -48823/306
52 512 3/34
52 513 -63/136
52 514 -487777/1224
52 515 -127/51
52 516 15879061/58752
52 517 -307345/14688
52 518 614303/4896
52 519 58041/544
52 520 -21337/272
52 521 -291229/1224
52 522 55/136
52 523 180775/612
52 524 -3109/408
52 525 -3989/1224
52 526 107539/612
52 527 11/24
52 528 -3493547/58752
52 529 -326833/7344
52 530 106939/1224
52 531 19/408
52 532 25477/153
52 533 193/34
52 534 11717/1224
52 535 -823/8
52 536 -921/136
52 537 2526893/14688
52 538 -101/24
52 539 -153415/306
52 540 -757/72
52 541 -3799/612
52 542 -624275/2448
52 543 -257/408
52 544 -5329/1224
52 545 -1205/408
52 546 21503/2448
52 547 -294/17
52 548 -85151/408
52 549 -24931/2448
52 550 -1205/816
52 551 1205/408
52 553 356113/2448
52 554 -194119/2448
52 555 1520/153
52 556 449/816
52 557 -1205/544
52 558 -31363/2448
52 559 1205/544
52 560 -2377/408
52 561 -1471/816
52 562 347/1224
52 563 -293011/2448
52 564 11387/204
52 565 221083/2448
52 566 -6743/612
52 567 84653/2448
52 568 -3009761/58752
52 569 -628817/1632
52 570 -113851/14688
52 571 -8238797/29376
52 572 -751127/1632
52 573 8978633/14688
52 574 1873151/3264
52 575 376089/544
52 576 -1131719/612
52 577 -772427/2448
52 578 -2547893/4896
52 580 41447/4896
52 581 55115/4896
52 582 13/24
52 583 -63/136
52 584 38939405/29376
52 585 -8148223/29376
52 586 -29661/1088
52 587 44119/36
52 588 1033091/1632
52 589 -1704547/4896
52 590 15439/102
52 591 -3/17
52 592 1931293/4896
52 594 31/12
52 595 -95475721/58752
52 596 226541/4896
52 597 -3873599/4896
52 598 198193/816
52 599 3/34
52 600 3/17
52 601 744095/1224
52 603 761/204
52 604 2103299/3456
52 605 81/68
52 606 -1612391/4896
52 607 -3/17
52 608 39/136
52 609 -244723/288
52 610 -9/4
52 611 -215/68
52 612 237/136
52 613 24/17
52 614 -219/136
52 615 381/544
52 616 8137/1224
52 617 33/17
52 618 147/136
52 619 63/136
52 620 3/4
52 621 -4363/4896
52 622 1063/4896
52 623 585/136
52 624 81/136
52 625 -111/136
52 626 -699/136
52 627 -195/136
52 628 -171/136
52 629 39/68
52 630 27/68
52 631 7223/4896
52 632 -473/204
52 633 3407/1632
52 634 -585/136
52 635 75/136
52 636 -3/4
52 637 3/4
52 638 33615517/58752
52 639 -63101/1224
52 640 66871/3672
52 641 -2808047/29376
52 642 -120323/918
52 643 -1037735/9792
52 644 574747/1632
52 645 5/12
52 646 -1433705/4896
52 647 31/24
52 648 577/102
52 649 -211321/1224
52 651 -509/204
52 652 15167323/58752
52 653 804883/4896
52 654 424423/4896
52 655 -5/6
52 656 -744211/1224
52 657 -73/136
52 658 3461/1224
52 659 -382685/2448
52 660 -45/34
52 661 -31849223/58752
52 662 5/204
52 663 1819163/1632
52 664 416/51
52 665 -123/17
52 666 3042325/4896
52 668 983/204
52 669 8
52 670 1663/408
52 671 509/204
52 672 -1595/204
52 673 25589/1632
52 674 125933/612
52 675 3835/408
52 676 509/408
52 677 -509/204
52 679 -705919/4896
52 680 380605/4896
52 681 -215/34
52 682 5/408
52 683 509/272
52 684 1867/204
52 685 -509/272
52 686 645/136
52 687 965/408
52 688 -55/204
52 689 587195/4896
52 690 -7495/136
52 691 -48833/544
52 692 215/34
52 693 -12049/408
52 696 -5694299/58752
52 697 304387/816
52 698 461677/7344
52 699 -62677/272
52 700 5/12
52 701 -305567/1224
52 702 -10981/1224
52 703 -10385/1224
52 704 1424/9
52 706 779/204
52 707 -38807/2448
52 708 -63/68
52 709 453607/408
52 710 28427/1224
52 711 18437/1224
52 712 386821/2448
52 714 305/204
52 715 -8
52 716 15059/2448
52 717 779/204
52 718 -29081/2448
52 719 10577/408
52 720 192941/612
52 721 4349/306
52 722 779/408
52 723 -779/204
52 724 -90481/408
52 725 16053/136
52 726 -5711/612
52 727 -63/136
52 728 779/272
52 729 33229/2448
52 730 -779/272
52 731 5711/816
52 732 353/136
52 733 -19/612
52 734 222877/1224
52 735 -4252/51
52 736 -338821/2448
52 737 5711/612
52 738 -27131/612
52 739 3451211/9792
52 740 493975/816
52 741 -11/8
52 745 2051/816
52 746 -1/2
52 750 -1302103/1224
52 751 -103/48
52 752 -14519/816
52 753 -13/12
52 755 -19985/2448
52 756 11/8
52 757 -664327/1224
52 758 3/8
52 760 1/24
52 761 -79/34
52 762 -27/64
52 763 -8
52 764 -865/136
52 765 -79/34
52 766 1339/136
52 767 -6325/204
52 768 -268237/612
52 769 -236/17
52 770 -79/68
52 771 79/34
52 773 369611/1224
52 774 -52325/306
52 775 1205/102
52 776 35/17
52 777 -237/136
52 778 -6941/408
52 779 237/136
52 780 -713/68
52 781 -209/34
52 782 -5/17
52 783 -314125/1224
52 784 16027/136
52 785 81197/408
52 786 -2189/204
52 787 4979/102
52 790 -1/4
52 791 -1/2
52 792 1/2
52 793 15/8
52 794 -13/24
52 795 -3/8
52 796 23/48
52 797 3/8
52 798 -11/16
52 799 13/24
52 801 1/2
52 802 10/3
52 803 -13/6
52 804 5/3
52 805 -7/2
52 806 -15/8
52 807 5/8
52 809 -17/24
52 811 -5/4
52 812 11/6
52 813 29/8
52 814 -9/2
52 815 3/8
52 818 -7/6
52 822 -13/36
52 823 -5/12
52 825 -13/12
52 826 -10/3
52 827 -11/6
52 828 -13/6
52 829 3/2
52 830 -13/12
52 831 -5/6
52 836 -1/8
52 838 -1/4
52 839 1/2
52 842 3/4
52 843 1/2
52 846 1/4
52 848 1/8
52 849 3/8
52 850 1/2
52 855 5/4
52 858 -1/2
52 859 5/6
52 860 1/2
52 861 3/4
52 862 1/4
52 863 -1/2
52 864 -1/3
52 872 1/8
52 875 -1/4
52 877 -1/4
52 879 1
52 883 -4
52 885 16
52 888 1/4
52 889 1/4
52 891 -140573677/1762560
52 892 -193801/204
53 1 893/36
53 2 37/8
53 3 -1751/72
53 4 -46/9
53 7 -35/72
53 8 55/48
53 9 -61/24
53 10 -1
53 11 5/4
53 12 -9/8
53 13 9/8
53 14 -31/24
53 15 -35/16
53 16 31/24
53 17 77/24
53 18 -7/4
53 19 1/2
53 20 5/2
53 21 -7/48
53 22 1
53 23 -1
53 24 31/24
53 25 -55/48
53 26 2
53 27 -1/2
53 28 -11/4
53 29 -1/8
53 30 1/8
53 31 1/4
53 32 -1/8
53 34 27/8
53 35 -31/24
53 36 -1/4
53 37 31/24
53 38 1/4
53 39 -17/8
53 40 -19/8
53 42 -1/24
53 48 385/48
53 49 33/8
53 50 -5/12
53 51 -28/3
53 52 353/24
53 53 325/16
53 54 -176/3
53 55 23/12
53 56 -4/3
53 57 6
53 58 -13/3
53 59 4/3
53 60 -47/12
53 61 7/8
53 62 5/6
53 63 -5/6
53 64 -11/12
53 65 391/6
53 66 -797/6
53 67 1/6
53 68 454/3
53 69 2261/48
53 70 -991/24
53 71 -499/6
53 72 -285/8
53 73 291/4
53 74 15/8
53 75 -215/12
53 77 -4/3
53 78 -1405/24
53 79 -6
53 80 -5/6
53 81 7205/144
53 82 17/6
53 83 7/8
53 84 179/96
53 85 -97/32
53 86 2/3
53 87 -41/96
53 88 7/8
53 89 4/3
53 90 -4/3
53 91 -5/12
53 92 -45/4
53 93 229/48
53 94 -1
53 95 -469/48
53 96 23/16
53 97 -1/3
53 98 11/24
53 99 5/8
53 100 -11/12
53 102 -7/2
53 104 7/4
53 106 -9
53 107 -7/4
53 108 763/288
53 109 4/9
53 110 -7/8
53 111 7/8
53 112 -53/24
53 113 -5/12
53 114 5/6
53 115 11/12
53 116 -5/12
53 117 -11/12
53 118 19/8
53 119 -5/12
53 120 7/4
53 121 -7/4
53 122 947/288
53 123 -2763/32
53 124 15991/96
53 125 -329/6
53 126 -5661/32
53 127 -1245/16
53 128 221/2
53 129 4271/24
53 130 65/6
53 131 -397/3
53 132 109/3
53 133 2891/24
53 134 1
53 135 7/4
53 136 -14003/192
53 137 107/24
53 138 -1673/48
53 139 -605/24
53 140 595/24
53 141 727/12
53 142 1/2
53 143 -629/8
53 145 4/3
53 146 -128/3
53 147 -1
53 148 -11/12
53 149 10685/576
53 150 25/2
53 151 -105/4
53 152 -1/2
53 153 -1297/24
53 154 -5/12
53 155 -4/3
53 156 263/8
53 157 1
53 158 11/12
53 159 -11653/288
53 160 -17/4
53 161 1807/12
53 162 5/6
53 163 -5/12
53 164 205/3
53 165 6
53 166 31/12
53 171 -97/24
53 172 -35/12
53 173 13/6
53 174 95/24
53 175 169/3
53 176 -79/24
53 177 -65/24
53 178 -7/4
53 179 -3/2
53 180 -1021/24
53 181 62/3
53 182 -12
53 183 -13/8
53 184 23/16
53 185 43/3
53 186 57/16
53 187 59/24
53 188 -13/8
53 189 -13/12
53 190 793/24
53 191 -323/24
53 192 -787/24
53 193 11
53 194 -49/8
53 196 2
53 197 -5/3
53 198 6131/576
53 199 22985/144
54 1 -893/36
54 2 -37/8
54 3 391/72
54 4 24
54 7 155/8
54 8 -55/48
54 9 61/24
54 10 -5/4
54 11 1
54 12 -9/8
54 13 9/8
54 14 85/24
54 15 35/16
54 16 -77/24
54 17 -31/24
54 18 -1/2
54 19 7/4
54 20 -7/12
54 21 55/48
54 22 1/2
54 23 -2
54 24 11/24
54 25 7/48
54 26 1
54 27 -1
54 28 -1
54 29 1/8
54 30 -1/8
54 31 1/2
54 32 1/8
54 33 3/4
54 34 79/24
54 35 191/24
54 36 1/4
54 37 -17/8
54 38 -1/4
54 39 31/24
54 40 19/8
54 42 -125/72
54 48 3601/408
54 49 139/34
54 50 -101/68
54 51 -1341/68
54 52 1891/68
54 53 3727/136
54 54 -2727/34
54 55 25/34
54 56 -42/17
54 59 42/17
54 60 -139/17
54 61 211/68
54 62 42/17
54 63 -42/17
54 64 -55/17
54 65 13731/136
54 66 -3309/17
54 67 495/68
54 68 15423/68
54 69 4549/68
54 70 -2111/34
54 71 -4413/34
54 72 -3027/68
54 73 6717/68
54 74 3/34
54 75 -531/34
54 77 -42/17
54 78 -5009/68
54 81 65947/816
54 82 -135/68
54 83 127/68
54 84 -197/136
54 85 97/136
54 86 59/34
54 87 -687/136
54 88 93/68
54 89 42/17
54 90 -59/17
54 91 25/34
54 92 -185/68
54 93 -173/68
54 95 173/68
54 96 20/17
54 97 -42/17
54 98 -40/17
54 99 40/17
54 100 -21/17
54 101 1/2
54 102 -135/34
54 104 93/34
54 107 -38/17
54 108 73/12
54 109 8/17
54 110 -211/68
54 111 211/68
54 112 -307/68
54 113 -67/68
54 114 42/17
54 115 55/17
54 116 -67/68
54 117 -72/17
54 118 -7/17
54 119 -93/34
54 120 93/34
54 121 -59/34
54 122 386/51
54 123 -16559/136
54 124 4045/17
54 125 -1443/17
54 126 -34547/136
54 127 -7771/68
54 128 11049/68
54 129 17729/68
54 130 423/34
54 131 -3309/17
54 132 4527/68
54 133 10953/68
54 135 59/34
54 136 -89773/816
54 137 3239/408
54 138 -6827/136
54 139 -672/17
54 140 2181/68
54 141 6519/68
54 143 -8227/68
54 145 42/17
54 146 -2439/34
54 148 -59/34
54 149 3529/136
54 150 1753/102
54 151 -2593/68
54 153 -2257/34
54 154 -93/34
54 155 -42/17
54 156 83/2
54 158 59/34
54 159 -46135/816
54 160 11/34
54 161 13803/68
54 162 93/17
54 163 -9/34
54 164 7065/68
54 166 59/34
54 171 63/34
54 172 59/34
54 173 -80/17
54 174 451/68
54 175 1432/17
54 176 82/17
54 177 19/17
54 178 -59/34
54 180 -3931/68
54 181 2187/68
54 182 -59/17
54 183 -3/34
54 184 97/68
54 185 80/17
54 186 -97/68
54 187 97/34
54 188 25/17
54 189 -1/17
54 190 3271/68
54 191 -386/17
54 192 -2411/68
54 193 76/17
54 194 -475/34
54 198 4099/408
54 199 35455/204
55 9 -1/2
55 10 1/2
55 14 -1/2
55 16 1/2
55 21 -1/2
55 24 1/2
56 9 1/2
56 11 -1/2
56 17 -1/2
56 20 -1/2
56 25 1/2
56 28 1/2
57 8 -11/96
57 9 -31/48
57 10 1
57 11 -1/8
57 12 9/16
57 13 -9/16
57 14 -37/48
57 15 -25/96
57 16 37/48
57 17 1/48
57 18 1/2
57 19 -1/8
57 20 -1/2
57 21 -85/96
57 22 -1/2
57 23 1/2
57 24 37/48
57 25 5/96
57 26 -1/8
57 27 1/8
57 28 1/8
57 29 -3/16
57 30 -1/16
57 31 3/8
57 32 1/16
57 34 -13/48
57 35 -13/48
57 36 1/8
57 37 13/48
57 38 3/8
57 39 -1/48
57 40 -11/48
57 42 -1/16
58 8 11/96
58 9 31/48
58 10 1/8
58 11 -1
58 12 9/16
58 13 -9/16
58 14 -17/48
58 15 25/96
58 16 -1/48
58 17 -37/48
58 18 1/8
58 19 -1/2
58 20 -1/4
58 21 -5/96
58 22 -1/8
58 23 1/8
58 24 -1/48
58 25 85/96
58 26 -1/2
58 27 1/2
58 28 1
58 29 -1/16
58 30 1/16
58 31 -3/8
58 32 3/16
58 34 -13/48
58 35 -13/48
58 36 3/8
58 37 -1/48
58 38 1/8
58 39 13/48
58 40 11/48
58 42 41/144
59 8 -1/48
59 9 1/24
59 14 1/24
59 15 1/48
59 16 -1/24
59 17 -1/24
59 21 1/48
59 24 -1/24
59 25 1/48
59 34 -1/24
59 35 1/24
59 37 -1/24
59 39 1/24
59 40 1/24
60 8 1/48
60 9 -1/24
60 14 -1/24
60 15 -1/48
60 16 1/24
60 17 1/24
60 21 -1/48
60 24 1/24
60 25 -1/48
60 34 1/24
60 35 -1/24
60 37 1/24
60 39 -1/24
60 40 -1/24
61 1 541/72
61 4 -541/72
61 7 -541/72
61 8 -53/24
61 9 1
61 10 2
61 11 -3/4
61 12 1/4
61 13 -7/4
61 14 47/12
61 15 1/6
61 16 -1/3
61 17 -3
61 18 2
61 20 -8/3
61 21 -5/6
61 22 -2
61 23 2
61 24 -1/3
61 25 71/24
61 26 3/4
61 27 3/4
61 28 -3/4
61 29 -1
61 30 1
61 31 11/4
61 32 -1
61 33 3/4
61 34 -13/3
61 35 11/6
61 36 -2
61 37 -1/3
61 38 2
61 39 13/3
61 40 7/4
61 42 -21/8
61 48 -13/24
61 49 1/4
61 51 7/4
61 52 -15/8
61 53 -9/4
61 54 23/4
61 55 1/4
61 60 -1/2
61 65 -61/8
61 66 61/4
61 68 -75/4
61 69 -21/4
61 70 9/2
61 71 39/4
61 72 17/4
61 73 -17/2
61 75 3/2
61 78 25/4
61 81 -37/8
61 84 -1/4
61 87 -1/4
61 92 -1/4
61 108 1/4
61 123 71/8
61 124 -151/8
61 125 49/8
61 126 163/8
61 127 71/8
61 128 -49/4
61 129 -83/4
61 130 -7/4
61 131 63/4
61 132 -19/4
61 133 -13
61 136 26/3
61 137 -7/12
61 138 31/8
61 139 25/8
61 140 -5/2
61 141 -29/4
61 143 9
61 146 11/2
61 149 -13/6
61 150 -4/3
61 151 9/4
61 153 25/4
61 156 -13/4
61 159 139/24
61 161 -67/4
61 164 -17/2
61 171 -1/4
61 173 -1/4
61 174 -1/2
61 175 -13/2
61 180 17/4
61 181 -5/2
61 185 1/4
61 190 -15/4
61 191 7/4
61 192 13/4
61 198 -29/12
61 199 -32/3
62 1 -541/72
62 3 79/8
62 4 -85/36
62 7 -85/36
62 8 53/24
62 9 -1
62 10 3/4
62 11 -2
62 12 7/4
62 13 -1/4
62 14 -20/3
62 15 -1/6
62 16 3
62 17 1/3
62 19 -2
62 21 -71/24
62 22 -3/4
62 23 -3/4
62 24 20/3
62 25 5/6
62 26 -2
62 27 2
62 28 2
62 29 1
62 30 -1
62 31 -2
62 32 1
62 34 11/6
62 35 -13/3
62 36 2
62 37 13/3
62 38 -2
62 39 -1/3
62 40 -7/4
62 42 1/3
62 48 15413/1632
62 49 567/136
62 50 -415/204
62 51 -14557/816
62 52 21427/816
62 53 15937/544
62 54 -2783/34
62 55 575/408
62 56 -131/51
62 57 1
62 58 -5/6
62 59 131/51
62 60 -1531/204
62 61 233/68
62 62 313/102
62 63 -313/102
62 64 -142/51
62 65 162643/1632
62 66 -40033/204
62 67 3055/816
62 68 186191/816
62 69 55361/816
62 70 -25433/408
62 71 -52607/408
62 72 -12803/272
62 73 27459/272
62 74 37/68
62 75 -3463/204
62 76 1/2
62 77 -131/51
62 78 -61453/816
62 79 -1
62 80 -1/12
62 81 782755/9792
62 82 -167/408
62 83 195/136
62 84 -389/408
62 85 -7/34
62 86 313/204
62 87 -851/204
62 88 161/136
62 89 131/51
62 90 -313/102
62 91 143/204
62 92 -89/17
62 93 -115/204
62 94 -1/2
62 95 13/204
62 96 233/136
62 97 -211/102
62 98 -631/204
62 99 37/17
62 100 -91/51
62 102 -127/34
62 104 161/68
62 106 -7/4
62 107 -127/68
62 108 941/144
62 109 781/1224
62 110 -54/17
62 111 54/17
62 112 -2179/408
62 113 -211/204
62 114 131/51
62 115 142/51
62 116 -131/102
62 117 -335/102
62 118 -31/68
62 119 -142/51
62 120 161/68
62 121 -127/68
62 122 9715/1224
62 123 -301759/2448
62 124 394199/1632
62 125 -4264/51
62 126 -210197/816
62 127 -7889/68
62 128 133801/816
62 129 71889/272
62 130 5819/408
62 131 -40033/204
62 132 51931/816
62 133 134755/816
62 134 3/4
62 135 127/68
62 136 -545161/4896
62 137 40871/4896
62 138 -27781/544
62 139 -33281/816
62 140 26975/816
62 141 78163/816
62 143 -99359/816
62 145 131/51
62 146 -29203/408
62 147 -1/2
62 148 -91/51
62 149 267923/9792
62 150 14543/816
62 151 -31147/816
62 153 -28859/408
62 154 -233/102
62 155 -131/51
62 156 1025/24
62 157 1/2
62 158 91/51
62 159 -191057/3264
62 160 -3/34
62 161 170929/816
62 162 233/51
62 163 41/204
62 164 85009/816
62 165 1
62 166 199/102
62 171 155/204
62 172 23/51
62 173 -599/204
62 174 6089/816
62 175 5839/68
62 176 331/102
62 177 -5/204
62 178 -127/68
62 179 -1/2
62 180 -48287/816
62 181 26195/816
62 182 -373/68
62 183 -71/68
62 184 57/68
62 185 1517/204
62 186 -23/68
62 187 563/204
62 188 21/17
62 189 -37/102
62 190 13257/272
62 191 -1157/51
62 192 -30871/816
62 193 407/68
62 194 -917/68
62 196 1/2
62 197 -1/6
62 198 108229/9792
62 199 117145/612
63 48 -49/1632
63 49 83/136
63 50 -13/102
63 51 1183/272
63 52 -1017/272
63 53 -1085/544
63 54 607/102
63 55 205/408
63 56 -13/51
63 57 -1/2
63 58 1/3
63 59 13/51
63 60 -317/204
63 61 13/68
63 62 13/51
63 63 -13/51
63 64 -13/102
63 65 -8321/544
63 66 1781/68
63 67 -3727/816
63 68 -24743/816
63 69 -2381/272
63 70 3491/408
63 71 6599/408
63 72 1355/272
63 73 -3883/272
63 74 4/17
63 75 463/204
63 77 -13/51
63 78 9865/816
63 79 1/2
63 80 1/12
63 81 -35011/9792
63 82 -103/408
63 83 3/136
63 84 -653/816
63 85 13/272
63 86 13/102
63 87 -571/816
63 88 3/136
63 89 13/51
63 90 -13/51
63 91 43/204
63 92 -57/68
63 93 -31/408
63 95 235/408
63 96 15/68
63 97 -13/51
63 98 -79/102
63 99 13/68
63 100 -13/102
63 102 -3/34
63 104 3/68
63 106 1/4
63 107 -3/68
63 108 77/72
63 109 839/1224
63 110 -13/68
63 111 13/68
63 112 -917/408
63 113 -13/102
63 114 13/51
63 115 13/102
63 116 -13/102
63 117 -13/102
63 118 4/17
63 119 -13/102
63 120 3/68
63 121 -3/68
63 122 6109/2448
63 123 19339/1224
63 124 -52565/1632
63 125 447/34
63 126 7009/204
63 127 1831/136
63 128 -17729/816
63 129 -25615/816
63 130 7/136
63 131 1781/68
63 132 -3001/272
63 133 -6469/272
63 134 1/4
63 135 3/68
63 136 27895/2448
63 137 305/4896
63 138 10747/1632
63 139 1721/816
63 140 -1369/272
63 141 -3241/272
63 143 11779/816
63 145 13/51
63 146 929/136
63 148 -13/102
63 149 -1141/1088
63 150 -1595/816
63 151 4931/816
63 153 2933/408
63 154 -13/102
63 155 -13/51
63 156 -175/24
63 158 13/102
63 159 64679/9792
63 160 -8/17
63 161 -6499/272
63 162 13/51
63 163 43/204
63 164 -3163/272
63 165 -1/2
63 166 -2/51
63 171 11/102
63 172 47/102
63 173 -163/204
63 174 67/816
63 175 -2065/204
63 176 91/204
63 177 -1/51
63 178 -3/68
63 179 1/2
63 180 2241/272
63 181 -1169/272
63 182 -57/68
63 183 -4/17
63 184 -89/136
63 185 265/204
63 186 21/136
63 187 -91/102
63 188 -45/68
63 189 1/102
63 190 -5471/816
63 191 125/51
63 192 4771/816
63 193 -11/68
63 194 -71/34
63 197 1/6
63 198 -55003/9792
63 199 -15599/1224
64 8 1/2
64 9 -1
64 14 -1
64 15 -1/2
64 16 1
64 17 1
64 21 -1/2
64 24 1
64 25 -1/2
64 34 1
64 35 -1
64 37 1
64 39 -1
64 40 -1
65 57 -1/2
65 58 1/2
65 60 -1/2
65 65 1/4
65 69 -1/4
65 71 1/2
65 78 1/2
65 79 1/2
65 81 -1/12
65 92 1/2
65 93 -1/2
65 95 1
65 98 -1/2
65 108 1/2
65 123 -1/4
65 126 -1/4
65 127 1/4
65 129 -1/2
65 133 -1/2
65 134 -1/2
65 136 1/12
65 139 1/4
65 149 -1/2
65 164 -1/2
65 165 -1/2
65 198 1/12
66 56 1/2
66 59 -1/2
66 61 -1/4
66 64 1/2
66 72 1/4
66 73 -1/2
66 76 1/2
66 77 1/2
66 88 -1/2
66 90 1/2
66 109 1/4
66 112 -1/2
66 116 -1/4
66 117 1/2
66 119 -1/2
66 120 -1/2
67 0 1/4
68 0 635/72
68 1 11/12
68 2 -13/12
68 3 -11/12
68 4 -13/12
68 5 -3/4
68 6 -3/4
68 7 3/2
68 8 -15/4
68 9 13/2
68 10 1/2
68 11 1/2
68 14 7
68 15 13/4
68 16 -6
68 17 -6
68 18 -1/2
68 19 -1/2
68 20 1/2
68 21 11/4
68 22 -1/2
68 23 1/2
68 24 -6
68 25 11/4
68 26 1/2
68 27 -1/2
68 28 -1/2
68 30 1/2
68 33 -1
68 34 -7
68 35 7
68 37 -6
68 39 6
68 40 13/2
71 48 -4613/1632
71 49 -181/136
71 50 5/102
71 51 3361/816
71 52 -6079/816
71 53 -5313/544
71 54 436/17
71 55 -479/408
71 56 5/51
71 57 -1/2
71 58 1/3
71 59 -5/51
71 60 475/204
71 61 -5/68
71 62 -5/51
71 63 5/51
71 64 5/102
71 65 -50911/1632
71 66 12769/204
71 67 29/816
71 68 -57827/816
71 69 -17603/816
71 70 7955/408
71 71 15767/408
71 72 4367/272
71 73 -8751/272
71 74 -7/34
71 75 991/204
71 77 5/51
71 78 19909/816
71 79 1/2
71 80 1/12
71 81 -229255/9792
71 82 -439/408
71 83 -9/136
71 84 973/816
71 85 -73/272
71 86 -5/102
71 87 1271/816
71 88 -9/136
71 89 -5/51
71 90 5/51
71 91 7/204
71 92 103/68
71 93 263/408
71 95 -59/408
71 96 -31/34
71 97 5/51
71 98 76/51
71 99 -5/68
71 100 5/102
71 102 9/34
71 104 -9/68
71 106 1/4
71 107 9/68
71 108 -43/18
71 109 -1225/1224
71 110 5/68
71 111 -5/68
71 112 1255/408
71 113 5/102
71 114 -5/51
71 115 -5/102
71 116 5/102
71 117 5/102
71 118 -7/34
71 119 5/102
71 120 -9/68
71 121 9/68
71 122 -8297/2448
71 123 12479/306
71 124 -128789/1632
71 125 5503/204
71 126 33919/408
71 127 5081/136
71 128 -44053/816
71 129 -22665/272
71 130 -1763/408
71 131 12769/204
71 132 -15559/816
71 133 -44731/816
71 134 1/4
71 135 -9/68
71 136 41755/1224
71 137 -14243/4896
71 138 9381/544
71 139 10613/816
71 140 -9575/816
71 141 -24823/816
71 143 31439/816
71 145 -5/51
71 146 8911/408
71 148 5/102
71 149 -83093/9792
71 150 -4735/816
71 151 10639/816
71 153 9833/408
71 154 5/102
71 155 5/51
71 156 -371/24
71 158 -5/102
71 159 59489/3264
71 160 7/17
71 161 -55069/816
71 162 -5/51
71 163 7/204
71 164 -25117/816
71 165 -1/2
71 166 -11/51
71 170 -8
71 171 -8/51
71 172 29/102
71 173 47/204
71 174 -2513/816
71 175 -1947/68
71 176 -137/204
71 177 -11/102
71 178 77/68
71 179 1/2
71 180 16415/816
71 181 -6887/816
71 182 171/68
71 183 7/34
71 184 -39/136
71 185 -761/204
71 186 39/136
71 187 -169/102
71 188 -1/68
71 189 31/102
71 190 -4321/272
71 191 356/51
71 192 10303/816
71 193 -239/68
71 194 145/34
71 197 1/6
71 198 -34435/9792
71 199 -85361/1224
72 48 4613/1632
72 49 181/136
72 50 -5/102
72 51 -3361/816
72 52 6079/816
72 53 5313/544
72 54 -436/17
72 55 479/408
72 56 -5/51
72 57 1/2
72 58 -1/3
72 59 5/51
72 60 -475/204
72 61 5/68
72 62 5/51
72 63 -5/51
72 64 -5/102
72 65 50911/1632
72 66 -12769/204
72 67 -29/816
72 68 57827/816
72 69 17603/816
72 70 -7955/408
72 71 -15767/408
72 72 -4367/272
72 73 8751/272
72 74 7/34
72 75 -991/204
72 77 -5/51
72 78 -19909/816
72 79 -1/2
72 80 -1/12
72 81 229255/9792
72 82 439/408
72 83 9/136
72 84 -973/816
72 85 73/272
72 86 5/102
72 87 -1271/816
72 88 9/136
72 89 5/51
72 90 -5/51
72 91 -7/204
72 92 -103/68
72 93 -263/408
72 95 59/408
72 96 31/34
72 97 -5/51
72 98 -76/51
72 99 5/68
72 100 -5/102
72 102 -9/34
72 104 9/68
72 106 -1/4
72 107 -9/68
72 108 43/18
72 109 1225/1224
72 110 -5/68
72 111 5/68
72 112 -1255/408
72 113 -5/102
72 114 5/51
72 115 5/102
72 116 -5/102
72 117 -5/102
72 118 7/34
72 119 -5/102
72 120 9/68
72 121 -9/68
72 122 8297/2448
72 123 -12479/306
72 124 128789/1632
72 125 -5503/204
72 126 -33919/408
72 127 -5081/136
72 128 44053/816
72 129 22665/272
72 130 1763/408
72 131 -12769/204
72 132 15559/816
72 133 44731/816
72 134 -1/4
72 135 9/68
72 136 -41755/1224
72 137 14243/4896
72 138 -9381/544
72 139 -10613/816
72 140 9575/816
72 141 24823/816
72 143 -31439/816
72 145 5/51
72 146 -8911/408
72 148 -5/102
72 149 83093/9792
72 150 4735/816
72 151 -10639/816
72 153 -9833/408
72 154 -5/102
72 155 -5/51
72 156 371/24
72 158 5/102
72 159 -59489/3264
72 160 -7/17
72 161 55069/816
72 162 5/51
72 163 -7/204
72 164 25117/816
72 165 1/2
72 166 11/51
72 170 8
72 171 8/51
72 172 -29/102
72 173 -47/204
72 174 2513/816
72 175 1947/68
72 176 137/204
72 177 11/102
72 178 -77/68
72 179 -1/2
72 180 -16415/816
72 181 6887/816
72 182 -171/68
72 183 -7/34
72 184 39/136
72 185 761/204
72 186 -39/136
72 187 169/102
72 188 1/68
72 189 -31/102
72 190 4321/272
72 191 -356/51
72 192 -10303/816
72 193 239/68
72 194 -145/34
72 197 -1/6
72 198 34435/9792
72 199 85361/1224
72 207 2/9
72 210 -5/12
72 211 79/96
72 212 337/288
72 213 -415/144
72 225 751/288
72 226 -269/48
72 227 -5/24
72 228 113/16
72 229 85/36
72 230 -77/96
72 231 -115/18
72 232 -41/48
72 233 -1
72 235 -13/24
72 238 -115/48
72 240 4291/576
72 290 -241/216
72 291 559/144
72 292 79/72
72 293 -367/36
72 294 -35/9
72 295 -22/9
72 296 1543/72
72 297 -1/18
72 298 107/36
72 300 181/144
72 302 487/144
72 305 -1999/108
72 306 727/864
72 307 -41/288
72 308 -341/48
72 309 -89/72
72 310 157/36
72 312 -529/144
72 315 -449/144
72 318 8851/864
72 319 -131/144
72 320 817/144
72 322 -25/8
72 325 -91/72
72 327 -13069/1728
72 329 1135/144
72 332 1321/144
72 339 3/16
72 340 95/36
72 345 -245/144
72 346 161/144
72 355 217/144
72 356 -17/24
72 357 -21/16
72 360 -2257/576
72 361 49/6
72 482 -1/8
72 486 1/2
72 500 -13/16
72 568 5/8
72 569 -4
72 570 -67/24
72 571 125/27
72 572 -433/72
72 573 5/2
72 574 -17/32
72 575 97/9
72 576 -979/72
72 577 -31/12
72 578 -161/24
72 580 37/24
72 581 101/24
72 584 391/24
72 585 -127/144
72 586 -55/18
72 587 1381/144
72 588 53/9
72 589 -29/9
72 590 -313/144
72 592 53/144
72 595 -512/27
72 596 17/24
72 597 -191/24
72 598 7/12
72 601 79/12
72 604 2707/288
72 606 1/3
72 609 -31/3
72 615 1/8
72 616 2
72 621 -29/24
72 622 11/24
72 631 23/24
72 632 -1/2
72 633 -17/24
72 638 261/32
72 639 7
72 640 -5/432
72 641 -109/288
72 642 -5/12
72 643 -167/144
72 644 259/72
72 646 -155/144
72 649 -4/9
72 652 3637/1728
72 653 173/144
72 654 -7/144
72 656 -33/8
72 659 -95/72
72 661 -11285/1728
72 663 1433/144
72 666 767/144
72 673 1/48
72 674 25/36
72 679 -97/144
72 680 1/144
72 689 65/144
72 690 -1/8
72 691 -11/48
72 696 -593/576
72 697 -19/6
72 698 1/2
72 699 -55/24
72 701 -13/6
72 704 3/2
72 707 23/36
72 709 139/12
72 712 -5/12
72 719 1/6
72 720 8/3
72 724 -23/12
72 725 11/12
72 734 19/12
72 735 -2/3
72 736 -5/4
72 739 505/96
72 740 4
72 746 -1/8
72 750 -355/24
72 756 1/8
72 757 -167/24
72 767 -3/8
72 768 -6
72 773 103/24
72 774 -49/24
72 783 -85/24
72 784 3/2
72 785 67/24
72 792 1/4
72 795 -1/2
72 797 1/2
72 798 -1/24
72 799 1/24
72 801 -1/6
72 802 1/6
72 803 1/2
72 804 1/4
72 805 -1/4
72 807 1/12
72 809 -1/12
72 811 -1/12
72 812 1/12
72 813 3/8
72 814 -3/8
72 846 1/4
72 849 1/4
72 851 -8
72 860 1/2
72 862 -1/2
72 863 1
72 864 1/6
72 873 -1/2
72 875 -1/4
72 877 -1/4
72 879 -1/2
72 884 8
72 885 -8
72 891 -63/32
72 892 -5
73 1 -1/6
73 3 3/2
73 4 -4/3
73 7 -4/3
73 8 3/32
73 9 -3/16
73 14 -3/16
73 15 -3/32
73 16 3/16
73 17 3/16
73 21 -3/32
73 24 3/16
73 25 -3/32
73 34 3/16
73 35 -11/16
73 37 11/16
73 39 -3/16
73 40 -11/16
74 1 1/6
74 4 -1/6
74 7 -1/6
74 8 -3/32
74 9 3/16
74 14 3/16
74 15 3/32
74 16 -3/16
74 17 -3/16
74 21 3/32
74 24 -3/16
74 25 3/32
74 34 -11/16
74 35 3/16
74 37 -3/16
74 39 11/16
74 40 11/16
77 0 -11/4
77 1 -11/6
77 3 11/12
77 4 11/12
77 7 11/12
77 8 77/24
77 9 -77/12
77 14 -77/12
77 15 -77/24
77 16 77/12
77 17 77/12
77 21 -77/24
77 24 77/12
77 25 -77/24
77 34 77/12
77 35 -77/12
77 37 77/12
77 39 -77/12
77 40 -77/12
78 5 -64/9
78 6 64/9
78 10 -19/12
78 11 19/12
78 12 -19/12
78 13 19/12
78 14 19/12
78 18 -1/4
78 19 1/4
78 21 19/24
78 22 19/12
78 23 -19/12
78 25 -19/24
78 26 19/12
78 27 -19/12
78 28 -19/12
78 29 7/6
78 31 -7/3
78 32 -7/6
78 33 7/3
78 34 19/12
78 35 19/12
78 42 -19/36
78 48 -15/8
78 49 -3/4
78 50 3/8
78 51 49/12
78 52 -125/24
78 53 -49/8
78 54 199/12
78 55 -3/4
78 56 1/2
78 59 -1/2
78 60 3/2
78 61 -5/8
78 62 -3/4
78 63 3/4
78 64 1/2
78 65 -127/6
78 66 487/12
78 67 -5/4
78 68 -95/2
78 69 -337/24
78 70 13
78 71 105/4
78 72 77/8
78 73 -83/4
78 75 7/2
78 77 1/2
78 78 63/4
78 81 -16
78 82 -5/12
78 84 3/4
78 86 -1/4
78 87 1
78 89 -1/2
78 90 1/2
78 91 -1/2
78 92 3/4
78 97 1/2
78 99 -3/4
78 100 1
78 108 -5/4
78 109 1/24
78 110 5/8
78 111 -5/8
78 112 1/2
78 113 3/8
78 114 -3/4
78 115 -1/2
78 116 3/8
78 117 1/2
78 118 1/2
78 119 3/4
78 122 -11/16
78 123 923/36
78 124 -401/8
78 125 425/24
78 126 643/12
78 127 95/4
78 128 -101/3
78 129 -653/12
78 130 -17/6
78 131 487/12
78 132 -40/3
78 133 -103/3
78 136 823/36
78 137 -14/9
78 138 31/3
78 139 8
78 140 -163/24
78 141 -58/3
78 142 1/2
78 143 295/12
78 145 -1/2
78 146 179/12
78 149 -743/144
78 150 -31/8
78 151 101/12
78 152 -1/2
78 153 59/4
78 154 3/4
78 155 1/2
78 156 -53/6
78 159 1609/144
78 160 -1/2
78 161 -257/6
78 162 -3/2
78 163 -1/2
78 164 -131/6
78 171 -1/4
78 173 1/4
78 174 -5/4
78 175 -53/3
78 176 -1/2
78 180 73/6
78 181 -83/12
78 182 1
78 183 1/4
78 185 -5/4
78 187 -3/4
78 188 -1/2
78 190 -121/12
78 191 19/4
78 192 8
78 193 -1
78 194 5/2
78 198 -133/48
78 199 -121/3
79 8 19/6
79 10 -19/12
79 11 -19/4
79 12 19/12
79 13 -19/12
79 14 -19/4
79 21 19/24
79 22 19/12
79 23 -19/12
79 25 19/8
79 26 -19/4
79 27 19/4
79 28 19/4
79 29 19/8
79 30 -19/6
79 31 -19/4
79 32 19/24
79 33 19/4
79 34 19/12
79 35 -19/4
79 36 19/12
79 38 -19/4
79 42 19/24
79 48 -9/4
79 49 -3/4
79 50 3/8
79 51 29/6
79 52 -167/24
79 53 -31/4
79 54 253/12
79 55 -3/4
79 56 1/2
79 59 -1/2
79 60 3/2
79 61 -5/8
79 62 -3/4
79 63 3/4
79 64 1/2
79 65 -607/24
79 66 619/12
79 67 -1/2
79 68 -243/4
79 69 -439/24
79 70 33/2
79 71 139/4
79 72 103/8
79 73 -55/2
79 75 9/2
79 77 1/2
79 78 41/2
79 81 -973/48
79 82 -5/12
79 84 3/4
79 86 -1/4
79 87 1
79 89 -1/2
79 90 1/2
79 91 -1/2
79 92 3/4
79 97 1/2
79 99 -3/4
79 100 1
79 108 -5/4
79 109 1/24
79 110 5/8
79 111 -5/8
79 112 1/2
79 113 3/8
79 114 -3/4
79 115 -1/2
79 116 3/8
79 117 1/2
79 118 1/2
79 119 3/4
79 122 -11/16
79 123 559/18
79 124 -251/4
79 125 497/24
79 126 202/3
79 127 121/4
79 128 -509/12
79 129 -209/3
79 130 -13/3
79 131 619/12
79 132 -187/12
79 133 -511/12
79 136 2159/72
79 137 -151/72
79 138 323/24
79 139 43/4
79 140 -205/24
79 141 -307/12
79 142 1/2
79 143 191/6
79 145 -1/2
79 146 233/12
79 149 -529/72
79 150 -41/8
79 151 32/3
79 152 -1/2
79 153 77/4
79 154 3/4
79 155 1/2
79 156 -34/3
79 159 139/9
79 160 -1/2
79 161 -667/12
79 162 -3/2
79 163 -1/2
79 164 -343/12
79 171 -1/4
79 173 1/4
79 174 -2
79 175 -68/3
79 176 -1/2
79 180 185/12
79 181 -55/6
79 182 1
79 183 1/4
79 185 -5/4
79 187 -3/4
79 188 -3/2
79 190 -40/3
79 191 25/4
79 192 45/4
79 193 -1
79 194 5/2
79 198 -47/12
79 199 -151/3
80 8 -19/6
80 10 19/4
80 11 19/12
80 12 19/12
80 13 -19/12
80 14 19/12
80 21 -19/8
80 22 -19/4
80 23 19/4
80 25 -19/24
80 26 19/12
80 27 -19/12
80 28 -19/12
80 29 -19/24
80 30 19/6
80 31 19/12
80 32 -19/8
80 33 -19/12
80 34 -19/4
80 35 19/12
80 36 -19/4
80 38 19/12
80 42 -19/72
80 48 6
80 49 9/4
80 50 -9/8
80 51 -13
80 52 139/8
80 53 20
80 54 -217/4
80 55 9/4
80 56 -3/2
80 59 3/2
80 60 -9/2
80 61 15/8
80 62 9/4
80 63 -9/4
80 64 -3/2
80 65 541/8
80 66 -531/4
80 67 3
80 68 623/4
80 69 371/8
80 70 -85/2
80 71 -349/4
80 72 -257/8
80 73 69
80 75 -23/2
80 77 -3/2
80 78 -52
80 81 2509/48
80 82 5/4
80 84 -9/4
80 86 3/4
80 87 -3
80 89 3/2
80 90 -3/2
80 91 3/2
80 92 -9/4
80 97 -3/2
80 99 9/4
80 100 -3
80 108 15/4
80 109 -1/8
80 110 -15/8
80 111 15/8
80 112 -3/2
80 113 -9/8
80 114 9/4
80 115 3/2
80 116 -9/8
80 117 -3/2
80 118 -3/2
80 119 -9/4
80 122 33/16
80 123 -247/3
80 124 163
80 125 -449/8
80 126 -349/2
80 127 -311/4
80 128 439/4
80 129 357/2
80 130 10
80 131 -531/4
80 132 169/4
80 133 445/4
80 136 -1817/24
80 137 125/24
80 138 -273/8
80 139 -107/4
80 140 177/8
80 141 257/4
80 142 -3/2
80 143 -81
80 145 3/2
80 146 -197/4
80 149 53/3
80 150 103/8
80 151 -55/2
80 152 3/2
80 153 -195/4
80 154 -9/4
80 155 -3/2
80 156 29
80 159 -907/24
80 160 3/2
80 161 565/4
80 162 9/2
80 163 3/2
80 164 289/4
80 171 3/4
80 173 -3/4
80 174 9/2
80 175 58
80 176 3/2
80 180 -159/4
80 181 23
80 182 -3
80 183 -3/4
80 185 15/4
80 187 9/4
80 188 1/2
80 190 71/2
80 191 -63/4
80 192 -109/4
80 193 3
80 194 -15/2
80 198 227/24
80 199 131
81 41 -14/27
81 44 2/9
81 45 10/9
81 46 10/9
81 47 -20/9
81 167 -7/18
81 195 -7/18
81 200 1/6
81 201 -1/6
81 202 -1/6
81 203 -1/3
81 204 1/6
81 205 1/4
81 206 1/12
81 800 -1/6
81 808 2/3
81 810 -1/3
81 824 -1/2
81 833 -1/6
81 835 1/3
81 837 -1/6
81 840 1/3
82 3 9/4
82 4 -9/4
82 7 -9/4
82 9 3/2
82 10 -3/2
82 14 3/2
82 16 -3/2
82 21 3/2
82 24 -3/2
83 9 -3/2
83 11 3/2
83 17 3/2
83 20 3/2
83 25 -3/2
83 28 -3/2
84 8 -1/2
84 9 -1/2
84 10 1/2
84 11 1/2
84 12 1/4
84 13 1/4
84 15 -1/4
84 18 1/2
84 19 1/2
84 20 -1/2
84 22 -1/2
84 27 -1/2
84 29 -1/4
84 30 1/4
84 31 1/2
84 32 -1/4
84 34 -1/2
84 35 1/2
84 36 -1/2
84 37 -1/2
84 38 1/2
84 39 1/2
84 42 -1/12
89 8 1/4
89 9 1/2
89 10 -1/2
89 12 -1/2
89 14 1/2
89 15 1/4
89 16 -1/2
89 18 -1/2
89 20 1/2
89 21 1/4
89 22 1/2
89 24 -1/2
89 29 1/4
89 31 -1/2
89 38 -1/2
89 40 1/2
89 42 1/12
90 8 -1/4
90 9 -1/2
90 11 1/2
90 13 1/2
90 15 -1/4
90 17 1/2
90 19 1/2
90 25 -1/4
90 27 -1/2
90 32 -1/4
90 36 -1/2
90 40 -1/2
90 42 1/12
91 188 -1
92 190 1
95 41 -208/27
95 44 16/9
95 45 14/9
95 46 14/9
95 47 -28/9
95 167 -13/9
95 195 -13/9
95 200 1/3
95 201 -1/3
95 202 -1/3
95 203 -2/3
95 204 1/3
95 205 1/2
95 206 1/6
95 800 -1/3
95 808 4/3
95 810 -2/3
95 824 -1
95 833 -1/3
95 835 2/3
95 837 -1/3
95 840 2/3
98 8 -1/2
98 9 -1/2
98 10 1/2
98 11 1/2
98 12 1/4
98 13 1/4
98 15 -1/4
98 18 1/2
98 19 1/2
98 20 -1/2
98 22 -1/2
98 27 -1/2
98 29 -1/4
98 30 1/4
98 31 1/2
98 32 -1/4
98 34 -1/2
98 35 1/2
98 36 -1/2
98 37 -1/2
98 38 1/2
98 39 1/2
98 42 -1/12
98 48 -9/8
98 49 -3/4
98 51 23/12
98 52 -35/12
98 53 -25/8
98 54 113/12
98 55 -3/4
98 60 3/2
98 65 -257/24
98 66 127/6
98 67 -1/4
98 68 -99/4
98 69 -22/3
98 70 13/2
98 71 14
98 72 21/4
98 73 -43/4
98 75 2
98 78 33/4
98 81 -445/48
98 82 -1/3
98 84 3/4
98 87 3/4
98 88 1/2
98 91 -1
98 92 3/4
98 99 -1/2
98 100 1
98 108 -5/6
98 109 -1/4
98 111 -1/4
98 112 1
98 116 1/4
98 119 1/2
98 120 1/2
98 122 -1
98 123 121/9
98 124 -209/8
98 125 107/12
98 126 335/12
98 127 25/2
98 128 -211/12
98 129 -343/12
98 130 -5/3
98 131 127/6
98 132 -77/12
98 133 -215/12
98 136 883/72
98 137 -59/72
98 138 133/24
98 139 17/4
98 140 -43/12
98 141 -125/12
98 143 155/12
98 146 47/6
98 149 -415/144
98 150 -2
98 151 49/12
98 153 8
98 154 1/2
98 155 1/2
98 156 -14/3
98 159 935/144
98 161 -275/12
98 162 -1
98 163 -1
98 164 -137/12
98 173 1/4
98 174 -3/4
98 175 -28/3
98 180 79/12
98 181 -43/12
98 182 1
98 185 -5/4
98 190 -65/12
98 191 5/2
98 192 17/4
98 193 -1/2
98 194 3/2
98 198 -17/16
98 199 -62/3
99 8 1/2
99 9 1/2
99 10 -1/2
99 11 -1/2
99 12 -1/4
99 13 -1/4
99 15 1/4
99 18 -1/2
99 19 -1/2
99 20 1/2
99 22 1/2
99 27 1/2
99 29 1/4
99 30 -1/4
99 31 -1/2
99 32 1/4
99 34 1/2
99 35 -1/2
99 36 1/2
99 37 1/2
99 38 -1/2
99 39 -1/2
99 42 1/12
99 48 -1331/408
99 49 -555/272
99 50 265/408
99 51 2675/816
99 52 -2731/408
99 53 -1291/136
99 54 861/34
99 55 -107/204
99 56 107/102
99 57 -1
99 58 2/3
99 59 -107/102
99 60 1393/408
99 61 -333/272
99 62 -265/204
99 63 107/102
99 64 571/408
99 65 -44045/1632
99 66 11357/204
99 67 1111/816
99 68 -51889/816
99 69 -32087/1632
99 70 14381/816
99 71 14845/408
99 72 1963/136
99 73 -7767/272
99 74 -147/272
99 75 2011/408
99 77 107/102
99 78 1070/51
99 79 1
99 80 1/6
99 81 -248375/9792
99 82 -7/408
99 83 -179/272
99 84 161/3264
99 85 381/1088
99 86 -265/408
99 87 4837/3264
99 88 -145/272
99 89 -107/102
99 90 265/204
99 91 -95/408
99 92 443/136
99 93 -137/1632
99 95 1769/1632
99 96 -503/544
99 97 107/102
99 98 965/816
99 99 -197/272
99 100 61/408
99 101 -1/4
99 102 32/17
99 104 -111/136
99 106 7/4
99 107 145/136
99 108 -1399/576
99 109 -319/612
99 110 333/272
99 111 -265/272
99 112 2071/816
99 113 265/408
99 114 -107/102
99 115 -571/408
99 116 163/408
99 117 469/408
99 118 -79/272
99 119 265/408
99 120 -111/136
99 121 111/136
99 122 -34291/9792
99 123 353939/9792
99 124 -225893/3264
99 125 1166/51
99 126 239359/3264
99 127 18373/544
99 128 -38423/816
99 129 -5177/68
99 130 -2029/408
99 131 11357/204
99 132 -13517/816
99 133 -9665/204
99 134 -1/4
99 135 -111/136
99 136 630809/19584
99 137 -14083/4896
99 138 4007/272
99 139 5267/408
99 140 -965/102
99 141 -22127/816
99 142 1/4
99 143 7213/204
99 145 -107/102
99 146 8357/408
99 147 1/2
99 148 265/408
99 149 -172955/19584
99 150 -4501/816
99 151 9119/816
99 153 17687/816
99 154 265/408
99 155 107/102
99 156 -563/48
99 158 -265/408
99 159 8917/544
99 160 79/136
99 161 -50561/816
99 162 -265/204
99 163 -95/408
99 164 -24263/816
99 165 -3/2
99 166 -401/408
99 168 -1/4
99 171 293/816
99 172 109/408
99 173 151/204
99 174 -1253/408
99 175 -1713/68
99 176 -529/816
99 177 313/816
99 178 111/136
99 179 1/4
99 180 7151/408
99 181 -6733/816
99 182 247/68
99 183 181/272
99 184 109/544
99 185 -229/51
99 186 -245/544
99 187 -931/816
99 188 -19/272
99 189 113/408
99 190 -1875/136
99 191 5143/816
99 192 2225/204
99 193 -115/34
99 194 1549/272
99 196 -1/2
99 197 1/3
99 198 -24133/19584
99 199 -329893/4896
100 1 1/4
100 4 -1/4
100 7 -1/4
102 2 1/2
102 4 -1/2
103 48 197/384
103 49 1/32
103 50 -1/24
103 51 -257/192
103 52 287/192
103 53 145/128
103 54 -33/8
103 55 -5/96
103 56 -1/12
103 57 1/8
103 58 -1/12
103 59 1/12
103 60 1/48
103 61 1/16
103 62 1/12
103 63 -1/12
103 64 -1/24
103 65 1919/384
103 66 -449/48
103 67 131/192
103 68 2179/192
103 69 619/192
103 70 -283/96
103 71 -631/96
103 72 -127/64
103 73 303/64
103 74 1/8
103 75 -47/48
103 77 -1/12
103 78 -725/192
103 79 -1/8
103 80 -1/48
103 81 9575/2304
103 82 -11/32
103 83 1/32
103 84 -17/192
103 85 -3/64
103 86 1/24
103 87 5/192
103 88 1/32
103 89 1/12
103 90 -1/12
103 91 1/48
103 92 -1/16
103 93 5/96
103 95 -17/96
103 96 -1/4
103 97 -1/12
103 98 7/12
103 99 1/16
103 100 -1/24
103 102 -1/8
103 104 1/16
103 106 -1/16
103 107 -1/16
103 108 -61/144
103 109 41/288
103 110 -1/16
103 111 1/16
103 112 -47/96
103 113 -1/24
103 114 1/12
103 115 1/24
103 116 -1/24
103 117 -1/24
103 118 1/8
103 119 -1/24
103 120 1/16
103 121 -1/16
103 122 325/576
103 123 -785/144
103 124 4189/384
103 125 -191/48
103 126 -1145/96
103 127 -173/32
103 128 1397/192
103 129 825/64
103 130 67/96
103 131 -449/48
103 132 647/192
103 133 1355/192
103 134 -1/16
103 135 1/16
103 136 -205/36
103 137 355/1152
103 138 -277/128
103 139 -373/192
103 140 247/192
103 141 887/192
103 143 -1087/192
103 145 1/12
103 146 -383/96
103 148 -1/24
103 149 2845/2304
103 150 127/192
103 151 -239/192
103 153 -289/96
103 154 -1/24
103 155 -1/12
103 156 155/96
103 158 1/24
103 159 -891/256
103 160 -1/4
103 161 1853/192
103 162 1/12
103 163 1/48
103 164 1181/192
103 165 1/8
103 166 1/12
103 170 -2
103 171 1/12
103 172 5/24
103 173 -19/48
103 174 1/192
103 175 59/16
103 176 13/48
103 177 1/24
103 178 3/16
103 179 3/8
103 180 -463/192
103 181 391/192
103 182 1/16
103 183 -1/8
103 184 3/32
103 185 -11/48
103 186 5/32
103 187 -7/24
103 188 -3/16
103 189 1/24
103 190 161/64
103 191 -29/24
103 192 -335/192
103 193 -5/16
103 194 -5/8
103 197 -1/24
103 198 2075/2304
103 199 877/288
104 48 -12575/6528
104 49 -379/544
104 50 9/136
104 51 3697/1088
104 52 -5679/1088
104 53 -13091/2176
104 54 2305/136
104 55 -291/544
104 56 9/68
104 57 -3/8
104 58 1/4
104 59 -9/68
104 60 311/272
104 61 -27/272
104 62 -9/68
104 63 9/68
104 64 9/136
104 65 -44815/2176
104 66 11057/272
104 67 -723/1088
104 68 -50899/1088
104 69 -15243/1088
104 70 6907/544
104 71 14087/544
104 72 10893/1088
104 73 -22653/1088
104 74 -31/136
104 75 927/272
104 77 9/68
104 78 17381/1088
104 79 3/8
104 80 1/16
104 81 -207095/13056
104 82 -317/1632
104 83 -35/544
104 84 745/1088
104 85 -95/1088
104 86 -9/136
104 87 819/1088
104 88 -35/544
104 89 -9/68
104 90 9/68
104 91 -1/272
104 92 223/272
104 93 147/544
104 95 57/544
104 96 -7/34
104 97 9/68
104 98 11/68
104 99 -27/272
104 100 9/136
104 102 35/136
104 104 -35/272
104 106 3/16
104 107 35/272
104 108 -37/48
104 109 -1049/1632
104 110 27/272
104 111 -27/272
104 112 1103/544
104 113 9/136
104 114 -9/68
104 115 -9/136
104 116 9/136
104 117 9/136
104 118 -31/136
104 119 9/136
104 120 -35/272
104 121 35/272
104 122 -7373/3264
104 123 7029/272
104 124 -109597/2176
104 125 4751/272
104 126 29101/544
104 127 13103/544
104 128 -37285/1088
104 129 -59355/1088
104 130 -1555/544
104 131 11057/272
104 132 -14039/1088
104 133 -37499/1088
104 134 3/16
104 135 -35/272
104 136 18565/816
104 137 -11507/6528
104 138 23471/2176
104 139 9189/1088
104 140 -7783/1088
104 141 -21575/1088
104 143 27119/1088
104 145 -9/68
104 146 8111/544
104 148 9/136
104 149 -23839/4352
104 150 -11629/3264
104 151 8447/1088
104 153 8193/544
104 154 9/136
104 155 9/68
104 156 -299/32
104 158 -9/136
104 159 164419/13056
104 160 31/68
104 161 -47213/1088
104 162 -9/68
104 163 -1/272
104 164 -23437/1088
104 165 -3/8
104 166 -13/68
104 170 -2
104 171 -11/68
104 172 -9/136
104 173 139/272
104 174 -1681/1088
104 175 -4897/272
104 176 -165/272
104 177 -13/136
104 178 103/272
104 179 -1/8
104 180 13567/1088
104 181 -6807/1088
104 182 325/272
104 183 31/136
104 184 -129/544
104 185 -445/272
104 186 -7/544
104 187 -73/136
104 188 49/272
104 189 15/136
104 190 -11379/1088
104 191 639/136
104 192 8767/1088
104 193 -393/272
104 194 375/136
104 197 1/8
104 198 -34715/13056
104 199 -61877/1632
105 48 1327/544
105 49 99/136
105 50 -11/102
105 51 -3865/816
105 52 5479/816
105 53 3889/544
105 54 -1433/68
105 55 197/408
105 56 -11/51
105 57 1/2
105 58 -1/3
105 59 11/51
105 60 -229/204
105 61 11/68
105 62 11/51
105 63 -11/51
105 64 -11/102
105 65 41767/1632
105 66 -10201/204
105 67 1099/816
105 68 47435/816
105 69 14063/816
105 70 -6383/408
105 71 -13247/408
105 72 -3263/272
105 73 6951/272
105 74 6/17
105 75 -895/204
105 77 -11/51
105 78 -16117/816
105 79 -1/2
105 80 -1/12
105 81 196015/9792
105 82 -61/408
105 83 13/136
105 84 -631/816
105 85 11/272
105 86 11/102
105 87 -593/816
105 88 13/136
105 89 11/51
105 90 -11/51
105 91 5/204
105 92 -15/17
105 93 -89/408
105 95 -115/408
105 96 -3/68
105 97 -11/51
105 98 43/102
105 99 11/68
105 100 -11/102
105 102 -13/34
105 104 13/68
105 106 -1/4
105 107 -13/68
105 108 25/72
105 109 961/1224
105 110 -11/68
105 111 11/68
105 112 -1027/408
105 113 -11/102
105 114 11/51
105 115 11/102
105 116 -11/102
105 117 -11/102
105 118 6/17
105 119 -11/102
105 120 13/68
105 121 -13/68
105 122 6911/2448
105 123 -38303/1224
105 124 100001/1632
105 125 -4375/204
105 126 -6673/102
105 127 -4011/136
105 128 33901/816
105 129 18345/272
105 130 1451/408
105 131 -10201/204
105 132 13279/816
105 133 33883/816
105 134 -1/4
105 135 13/68
105 136 -69635/2448
105 137 10139/4896
105 138 -7045/544
105 139 -8477/816
105 140 6887/816
105 141 19951/816
105 143 -24959/816
105 145 11/51
105 146 -7711/408
105 148 -11/102
105 149 65729/9792
105 150 1149/272
105 151 -7351/816
105 153 -7373/408
105 154 -11/102
105 155 -11/51
105 156 263/24
105 158 11/102
105 159 -52465/3264
105 160 -12/17
105 161 43285/816
105 162 11/51
105 163 5/204
105 164 22597/816
105 165 1/2
105 166 14/51
105 171 25/102
105 172 14/51
105 173 -185/204
105 174 1265/816
105 175 1475/68
105 176 179/204
105 177 7/51
105 178 -13/68
105 179 1/2
105 180 -12143/816
105 181 6767/816
105 182 -77/68
105 183 -6/17
105 184 45/136
105 185 287/204
105 186 23/136
105 187 25/102
105 188 -25/68
105 189 -7/102
105 190 3529/272
105 191 -1205/204
105 192 -7999/816
105 193 77/68
105 194 -115/34
105 197 -1/6
105 198 34855/9792
105 199 50135/1224
106 16 1
106 19 -1
106 21 -1/2
106 24 1
106 32 1/2
106 33 -1
106 36 1
106 37 1
107 17 -1
107 18 1
107 20 -1
107 25 1/2
107 29 -1/2
107 31 1
107 38 1
107 39 1
107 42 -1/6
108 8 -1/24
108 9 1/12
108 14 1/12
108 15 1/24
108 16 -1/12
108 17 -1/12
108 21 1/24
108 24 -1/12
108 25 1/24
108 34 -1/12
108 35 1/12
108 37 -1/12
108 39 1/12
108 40 1/12
109 8 1/24
109 9 -1/12
109 14 -1/12
109 15 -1/24
109 16 1/12
109 17 1/12
109 21 -1/24
109 24 1/12
109 25 -1/24
109 34 1/12
109 35 -1/12
109 37 1/12
109 39 -1/12
109 40 -1/12
110 167 -1
110 195 -1
111 41 -1/2
112 8 13/12
112 9 -7/6
112 10 -1
112 12 -1/2
112 13 1/2
112 14 -7/6
112 15 -1/12
112 16 1/6
112 17 13/6
112 18 -1
112 20 2
112 21 5/12
112 22 1
112 23 -1
112 24 1/6
112 25 -13/12
112 29 1/2
112 30 -1/2
112 31 -1
112 32 1/2
112 34 13/6
112 35 -7/6
112 36 1
112 37 1/6
112 38 -1
112 39 -13/6
112 40 -7/6
112 42 1/2
113 8 -13/12
113 9 7/6
113 11 1
113 12 -1/2
113 13 1/2
113 14 13/6
113 15 1/12
113 16 -13/6
113 17 -1/6
113 19 1
113 21 13/12
113 24 -13/6
113 25 -5/12
113 26 1
113 27 -1
113 28 -1
113 29 -1/2
113 30 1/2
113 31 1
113 32 -1/2
113 34 -7/6
113 35 13/6
113 36 -1
113 37 -13/6
113 38 1
113 39 1/6
113 40 7/6
113 42 -1/6
115 3 -1/2
115 4 1/2
115 7 1/2
117 48 6031/816
117 49 191/68
117 50 -8/51
117 51 -1941/136
117 52 2867/136
117 53 6675/272
117 54 -6899/102
117 55 491/204
117 56 -16/51
117 57 1
117 58 -2/3
117 59 16/51
117 60 -505/102
117 61 4/17
117 62 16/51
117 63 -16/51
117 64 -8/51
117 65 23323/272
117 66 -5721/34
117 67 1453/408
117 68 78845/408
117 69 7873/136
117 70 -10739/204
117 71 -21545/204
117 72 -5685/136
117 73 11897/136
117 74 19/34
117 75 -1453/102
117 77 -16/51
117 78 -27295/408
117 79 -1
117 80 -1/6
117 81 300049/4896
117 82 131/68
117 83 11/68
117 84 -277/102
117 85 21/68
117 86 8/51
117 87 -619/204
117 88 11/68
117 89 16/51
117 90 -16/51
117 91 -1/102
117 92 -107/34
117 93 -44/51
117 95 -7/51
117 96 59/68
117 97 -16/51
117 98 -109/102
117 99 4/17
117 100 -8/51
117 102 -11/17
117 104 11/34
117 106 -1/2
117 107 -11/34
117 108 269/72
117 109 1093/612
117 110 -4/17
117 111 4/17
117 112 -1141/204
117 113 -8/51
117 114 16/51
117 115 8/51
117 116 -8/51
117 117 -8/51
117 118 19/34
117 119 -8/51
117 120 11/34
117 121 -11/34
117 122 1901/306
117 123 -131195/1224
117 124 171209/816
117 125 -2485/34
117 126 -90769/408
117 127 -3361/34
117 128 58187/408
117 129 91129/408
117 130 751/68
117 131 -5721/34
117 132 7243/136
117 133 19755/136
117 134 -1/2
117 135 11/34
117 136 -225293/2448
117 137 15829/2448
117 138 -36709/816
117 139 -13115/408
117 140 4183/136
117 141 10987/136
117 143 -41629/408
117 145 16/51
117 146 -4051/68
117 148 -8/51
117 149 33383/1632
117 150 6233/408
117 151 -14129/408
117 153 -12785/204
117 154 -8/51
117 155 -16/51
117 156 487/12
117 158 8/51
117 159 -241337/4896
117 160 -19/17
117 161 24337/136
117 162 16/51
117 163 -1/102
117 164 11681/136
117 165 1
117 166 25/51
117 171 41/102
117 172 -26/51
117 173 -65/102
117 174 2603/408
117 175 7615/102
117 176 79/51
117 177 25/102
117 178 -45/34
117 180 -7151/136
117 181 3443/136
117 182 -175/34
117 183 -19/34
117 184 19/17
117 185 677/102
117 186 -2/17
117 187 347/102
117 188 -6/17
117 189 -19/51
117 190 17657/408
117 191 -976/51
117 192 -14149/408
117 193 209/34
117 194 -311/34
117 197 -1/3
117 198 63715/4896
117 199 24587/153
118 41 1/2
118 43 -1/4
118 45 -1/2
118 46 3/4
118 167 -1
118 169 -1/2
118 195 -3/2
119 41 -1/2
119 43 -1/4
119 44 1
119 45 -1
119 46 1/4
119 47 1
119 169 -1/2
119 195 -1/2
120 8 -11/8
120 9 11/4
120 14 11/4
120 15 11/8
120 16 -11/4
120 17 -11/4
120 21 11/8
120 24 -11/4
120 25 11/8
120 34 -11/4
120 35 11/4
120 37 -11/4
120 39 11/4
120 40 11/4
121 35 1
121 40 1
121 42 1/6
122 34 1
122 40 -1
123 857 11/8
124 1 -11/4
124 2 -11/4
124 3 11/4
124 4 11/4
124 8 -7/8
124 9 7/4
124 14 7/4
124 15 7/8
124 16 -7/4
124 17 -7/4
124 21 7/8
124 24 -7/4
124 25 7/8
124 34 -7/4
124 35 7/4
124 37 -7/4
124 39 7/4
124 40 7/4
125 8 1/24
125 9 -1/12
125 14 -1/12
125 15 -1/24
125 16 1/12
125 17 1/12
125 21 -1/24
125 24 1/12
125 25 -1/24
125 34 1/12
125 35 -1/12
125 37 1/12
125 39 -1/12
125 40 -1/12
126 8 -1/24
126 9 1/12
126 14 1/12
126 15 1/24
126 16 -1/12
126 17 -1/12
126 21 1/24
126 24 -1/12
126 25 1/24
126 34 -1/12
126 35 1/12
126 37 -1/12
126 39 1/12
126 40 1/12
127 857 1/2
128 1 143/48
128 2 143/48
128 3 -143/48
128 4 -143/48
128 8 7/96
128 9 -7/48
128 14 -7/48
128 15 -139/96
128 16 139/48
128 17 7/48
128 20 -11/4
128 21 -139/96
128 24 139/48
128 25 -7/96
128 34 7/48
128 35 -139/48
128 37 139/48
128 39 -7/48
128 40 -139/48
128 42 -11/8
129 1 -143/48
129 2 -143/48
129 3 143/48
129 4 143/48
129 8 -7/96
129 9 7/48
129 14 7/48
129 15 139/96
129 16 -7/48
129 17 -139/48
129 21 7/96
129 24 -7/48
129 25 139/96
129 34 -139/48
129 35 7/48
129 37 -7/48
129 39 139/48
129 40 139/48
130 8 -1/4
130 9 1/2
130 14 1/2
130 15 1/4
130 16 -1/2
130 17 -1/2
130 21 1/4
130 24 -1/2
130 25 1/4
130 34 -1/2
130 35 1/2
130 37 -1/2
130 39 1/2
130 40 1/2
131 8 -1/2
131 11 1
131 12 -1/2
131 13 1/2
131 14 1
131 16 -1
131 19 1
131 21 1/2
131 24 -1
131 25 -1/2
131 26 1
131 27 -1
131 28 -1
131 29 -1/2
131 30 1/2
131 31 1
131 32 -1/2
131 35 1
131 36 -1
131 37 -1
131 38 1
131 42 -1/6
132 8 1/2
132 10 -1
132 12 -1/2
132 13 1/2
132 17 1
132 18 -1
132 20 1
132 21 1/2
132 22 1
132 23 -1
132 25 -1/2
132 29 1/2
132 30 -1/2
132 31 -1
132 32 1/2
132 34 1
132 36 1
132 38 -1
132 39 -1
132 42 1/6
133 48 66341/3264
133 49 2101/272
133 50 -22/51
133 51 -21351/544
133 52 31537/544
133 53 73425/1088
133 54 -75889/408
133 55 5401/816
133 56 -44/51
133 57 11/4
133 58 -11/6
133 59 44/51
133 60 -5555/408
133 61 11/17
133 62 44/51
133 63 -44/51
133 64 -22/51
133 65 256553/1088
133 66 -62931/136
133 67 15983/1632
133 68 867295/1632
133 69 86603/544
133 70 -118129/816
133 71 -236995/816
133 72 -62535/544
133 73 130867/544
133 74 209/136
133 75 -15983/408
133 77 -44/51
133 78 -300245/1632
133 79 -11/4
133 80 -11/24
133 81 3300539/19584
133 82 1441/272
133 83 121/272
133 84 -3047/408
133 85 231/272
133 86 22/51
133 87 -6809/816
133 88 121/272
133 89 44/51
133 90 -44/51
133 91 -11/408
133 92 -1177/136
133 93 -121/51
133 95 -77/204
133 96 649/272
133 97 -44/51
133 98 -1199/408
133 99 11/17
133 100 -22/51
133 102 -121/68
133 104 121/136
133 106 -11/8
133 107 -121/136
133 108 2959/288
133 109 12023/2448
133 110 -11/17
133 111 11/17
133 112 -12551/816
133 113 -22/51
133 114 44/51
133 115 22/51
133 116 -22/51
133 117 -22/51
133 118 209/136
133 119 -22/51
133 120 121/136
133 121 -121/136
133 122 20911/1224
133 123 -1443145/4896
133 124 1883299/3264
133 125 -27335/136
133 126 -998459/1632
133 127 -36971/136
133 128 640057/1632
133 129 1002419/1632
133 130 8261/272
133 131 -62931/136
133 132 79673/544
133 133 217305/544
133 134 -11/8
133 135 121/136
133 136 -2478223/9792
133 137 174119/9792
133 138 -403799/3264
133 139 -144265/1632
133 140 46013/544
133 141 120857/544
133 143 -457919/1632
133 145 44/51
133 146 -44561/272
133 148 -22/51
133 149 367213/6528
133 150 68563/1632
133 151 -155419/1632
133 153 -140635/816
133 154 -22/51
133 155 -44/51
133 156 5357/48
133 158 22/51
133 159 -2654707/19584
133 160 -209/68
133 161 267707/544
133 162 44/51
133 163 -11/408
133 164 128491/544
133 165 11/4
133 166 275/204
133 171 451/408
133 172 -143/102
133 173 -715/408
133 174 28633/1632
133 175 83765/408
133 176 869/204
133 177 275/408
133 178 -495/136
133 180 -78661/544
133 181 37873/544
133 182 -1925/136
133 183 -209/136
133 184 209/68
133 185 7447/408
133 186 -11/34
133 187 3817/408
133 188 -33/34
133 189 -209/204
133 190 194227/1632
133 191 -2684/51
133 192 -155639/1632
133 193 2299/136
133 194 -3421/136
133 197 -11/12
133 198 700865/19584
133 199 270457/612
134 48 11275/1632
134 49 253/68
134 50 11/68
134 51 -10769/816
134 52 17171/816
134 53 15323/544
134 54 -3575/51
134 55 539/136
134 56 11/34
134 59 -11/34
134 60 -253/34
134 61 -33/136
134 62 -11/34
134 63 11/34
134 64 11/68
134 65 155111/1632
134 66 -38291/204
134 67 649/272
134 68 57585/272
134 69 26279/408
134 70 -3993/68
134 71 -15213/136
134 72 -13321/272
134 73 27203/272
134 74 -55/136
134 75 -1023/68
134 77 11/34
134 78 -20493/272
134 81 190729/3264
134 82 2497/408
134 83 -11/136
134 84 -1749/544
134 85 341/544
134 86 -11/68
134 87 -2365/544
134 88 -11/136
134 89 -11/34
134 90 11/34
134 91 -11/68
134 92 -517/136
134 93 -319/272
134 95 319/272
134 96 715/272
134 97 11/34
134 98 -715/136
134 99 -33/136
134 100 11/68
134 102 11/34
134 104 -11/68
134 107 11/68
134 108 803/96
134 109 121/204
134 110 33/136
134 111 -33/136
134 112 -209/136
134 113 11/68
134 114 -11/34
134 115 -11/68
134 116 11/68
134 117 11/68
134 118 -55/136
134 119 11/68
134 120 -11/68
134 121 11/68
134 122 847/544
134 123 -600479/4896
134 124 32637/136
134 125 -4235/51
134 126 -411235/1632
134 127 -29821/272
134 128 133573/816
134 129 198517/816
134 130 4411/408
134 131 -38291/204
134 132 46475/816
134 133 139601/816
134 135 -11/68
134 136 -946253/9792
134 137 31295/4896
134 138 -85657/1632
134 139 -8503/272
134 140 31141/816
134 141 71555/816
134 143 -91685/816
134 145 -11/34
134 146 -24431/408
134 148 11/68
134 149 94655/4896
134 150 15323/816
134 151 -37279/816
134 153 -4961/68
134 154 11/68
134 155 11/34
134 156 154/3
134 158 -11/68
134 159 -461681/9792
134 160 55/68
134 161 163493/816
134 162 -11/34
134 163 -11/68
134 164 68453/816
134 166 -11/68
134 171 -33/136
134 172 -99/34
134 173 55/17
134 174 2453/272
134 175 17545/204
134 176 -77/136
134 177 -11/136
134 178 -44/17
134 179 -11/4
134 180 -51205/816
134 181 19591/816
134 182 -539/68
134 183 55/136
134 184 341/272
134 185 715/68
134 186 -341/272
134 187 1089/136
134 188 143/136
134 189 -11/17
134 190 38885/816
134 191 -2739/136
134 192 -11275/272
134 193 363/34
134 194 -891/136
134 198 26455/1632
134 199 58927/272
135 34 33/4
135 35 33/4
135 42 11/8
136 48 -1991/8704
136 49 737/2176
136 50 11/816
136 51 25597/13056
136 52 -18931/13056
136 53 -3817/8704
136 54 1045/408
136 55 2717/6528
136 56 11/408
136 57 -11/32
136 58 11/48
136 59 -11/408
136 60 -2959/3264
136 61 -11/544
136 62 -11/408
136 63 11/408
136 64 11/816
136 65 -137203/26112
136 66 28171/3264
136 67 -26015/13056
136 68 -137863/13056
136 69 -37697/13056
136 70 18733/6528
136 71 38071/6528
136 72 5863/4352
136 73 -20515/4352
136 74 -99/1088
136 75 3575/3264
136 77 11/408
136 78 54725/13056
136 79 11/32
136 80 11/192
136 81 -304667/156672
136 82 2519/6528
136 83 -77/2176
136 84 -2123/6528
136 85 11/136
136 86 -11/816
136 87 -1463/3264
136 88 -77/2176
136 89 -11/408
136 90 11/408
136 91 143/3264
136 92 -407/1088
136 93 -319/3264
136 95 1441/3264
136 96 913/2176
136 97 11/408
136 98 -3487/3264
136 99 -11/544
136 100 11/816
136 102 77/544
136 104 -77/1088
136 106 11/64
136 107 77/1088
136 108 2585/2304
136 109 781/19584
136 110 11/544
136 111 -11/544
136 112 -649/6528
136 113 11/816
136 114 -11/408
136 115 -11/816
136 116 11/816
136 117 11/816
136 118 -99/1088
136 119 11/816
136 120 -77/1088
136 121 77/1088
136 122 803/9792
136 123 20603/4352
136 124 -256663/26112
136 125 1727/408
136 126 47223/4352
136 127 1177/272
136 128 -28171/4352
136 129 -141163/13056
136 130 -539/6528
136 131 28171/3264
136 132 -51667/13056
136 133 -87571/13056
136 134 11/64
136 135 -77/1088
136 136 37917/8704
136 137 737/8704
136 138 47047/26112
136 139 10681/13056
136 140 -16511/13056
136 141 -51139/13056
136 143 20317/4352
136 145 -11/408
136 146 19723/6528
136 148 11/816
136 149 -50963/156672
136 150 -4939/13056
136 151 4521/4352
136 153 12859/6528
136 154 11/816
136 155 11/408
136 156 -231/128
136 158 -11/816
136 159 501875/156672
136 160 99/544
136 161 -100969/13056
136 162 -11/408
136 163 143/3264
136 164 -70609/13056
136 165 -11/32
136 166 -209/1632
136 171 -253/3264
136 172 -209/1632
136 173 319/3264
136 174 7007/13056
136 175 -8833/3264
136 176 -77/1632
136 177 -209/3264
136 178 -297/1088
136 179 -11/32
136 180 24167/13056
136 181 -26675/13056
136 182 -407/1088
136 183 99/1088
136 184 -385/1088
136 185 3047/3264
136 186 11/1088
136 187 869/3264
136 188 55/272
136 189 -11/204
136 190 -30371/13056
136 191 781/816
136 192 23903/13056
136 193 407/1088
136 194 -407/1088
136 197 11/96
136 198 -319253/156672
136 199 10351/9792
137 1 -11/4
137 4 11/4
137 7 11/4
138 1 11/4
138 3 -11/4
139 8 1/24
139 9 -1/12
139 14 -1/12
139 15 -1/24
139 16 1/12
139 17 1/12
139 21 -1/24
139 24 1/12
139 25 -1/24
139 34 1/12
139 35 -1/12
139 37 1/12
139 39 -1/12
139 40 -1/12
141 48 181/544
141 49 -67/136
141 50 -1/51
141 51 -2327/816
141 52 1721/816
141 53 347/544
141 54 -190/51
141 55 -247/408
141 56 -2/51
141 57 1/2
141 58 -1/3
141 59 2/51
141 60 269/204
141 61 1/34
141 62 2/51
141 63 -2/51
141 64 -1/51
141 65 12473/1632
141 66 -2561/204
141 67 2365/816
141 68 12533/816
141 69 3427/816
141 70 -1703/408
141 71 -3461/408
141 72 -533/272
141 73 1865/272
141 74 9/68
141 75 -325/204
141 77 -2/51
141 78 -4975/816
141 79 -1/2
141 80 -1/12
141 81 27697/9792
141 82 -229/408
141 83 7/136
141 84 193/408
141 85 -2/17
141 86 1/51
141 87 133/204
141 88 7/136
141 89 2/51
141 90 -2/51
141 91 -13/204
141 92 37/68
141 93 29/204
141 95 -131/204
141 96 -83/136
141 97 -2/51
141 98 317/204
141 99 1/34
141 100 -1/51
141 102 -7/34
141 104 7/68
141 106 -1/4
141 107 -7/68
141 108 -235/144
141 109 -71/1224
141 110 -1/34
141 111 1/34
141 112 59/408
141 113 -1/51
141 114 2/51
141 115 1/51
141 116 -1/51
141 117 -1/51
141 118 9/68
141 119 -1/51
141 120 7/68
141 121 -7/68
141 122 -73/612
141 123 -1873/272
141 124 23333/1632
141 125 -314/51
141 126 -4293/272
141 127 -107/17
141 128 2561/272
141 129 12833/816
141 130 49/408
141 131 -2561/204
141 132 4697/816
141 133 7961/816
141 134 -1/4
141 135 7/68
141 136 -3447/544
141 137 -67/544
141 138 -4277/1632
141 139 -971/816
141 140 1501/816
141 141 4649/816
141 143 -1847/272
141 145 2/51
141 146 -1793/408
141 148 -1/51
141 149 4633/9792
141 150 449/816
141 151 -411/272
141 153 -1169/408
141 154 -1/51
141 155 -2/51
141 156 21/8
141 158 1/51
141 159 -45625/9792
141 160 -9/34
141 161 9179/816
141 162 2/51
141 163 -13/204
141 164 6419/816
141 165 1/2
141 166 19/102
141 171 23/204
141 172 19/102
141 173 -29/204
141 174 -637/816
141 175 803/204
141 176 7/102
141 177 19/204
141 178 27/68
141 179 1/2
141 180 -2197/816
141 181 2425/816
141 182 37/68
141 183 -9/68
141 184 35/68
141 185 -277/204
141 186 -1/68
141 187 -79/204
141 188 -5/17
141 189 4/51
141 190 2761/816
141 191 -71/51
141 192 -2173/816
141 193 -37/68
141 194 37/68
141 197 -1/6
141 198 29023/9792
141 199 -941/612


==> anc/quarks_nmhv/quarksmp_2L_Nf1 <==
2 0 823/54
2 1 -4/3
2 2 -281/27
2 4 5/3
2 5 -62/27
2 6 -62/27
2 7 160/27
2 8 -49/18
2 9 1
2 11 40/9
2 12 -20/9
2 13 20/9
2 14 49/9
2 15 26/9
2 16 -1
2 17 22/9
2 18 -31/9
2 19 1
2 20 22/9
2 21 1/2
2 24 -1
2 25 -31/9
2 26 40/9
2 27 -40/9
2 28 -40/9
2 29 1/2
2 30 20/9
2 31 -1
2 32 1/2
2 33 -49/9
2 34 1
2 35 67/9
2 37 -1
2 39 -22/9
2 40 1
2 42 14/9
2 48 989/612
2 49 82/51
2 50 -10/153
2 51 -125/306
2 52 515/306
2 53 829/204
2 54 -179/17
2 55 61/153
2 56 -20/153
2 57 4/3
2 58 -10/9
2 59 -82/153
2 60 -220/153
2 61 5/51
2 62 20/153
2 63 -20/153
2 64 -10/153
2 65 6305/612
2 66 -3487/153
2 67 -397/306
2 68 7621/306
2 69 1277/153
2 70 -1045/153
2 71 -2044/153
2 72 -713/102
2 73 1307/102
2 74 31/51
2 75 -634/153
2 77 -20/153
2 78 -3503/306
2 79 -8/3
2 80 -4/9
2 81 28973/3672
2 82 59/51
2 83 13/51
2 84 -155/306
2 85 15/34
2 86 10/153
2 87 -355/306
2 88 13/51
2 89 20/153
2 90 -20/153
2 91 -58/153
2 92 -223/102
2 93 -4/153
2 94 4/3
2 95 -404/153
2 96 73/102
2 97 -122/153
2 98 53/153
2 99 5/51
2 100 194/153
2 102 -40/17
2 104 26/51
2 106 -5/3
2 107 -26/51
2 108 -1/27
2 109 -76/459
2 110 -5/51
2 111 5/51
2 112 61/153
2 113 -10/153
2 114 20/153
2 115 10/153
2 116 -10/153
2 117 -10/153
2 118 31/51
2 119 -10/153
2 120 26/51
2 121 -26/51
2 122 -475/1836
2 123 -14267/918
2 124 18061/612
2 125 -2693/306
2 126 -4745/153
2 127 -1375/102
2 128 5783/306
2 129 1049/34
2 130 397/153
2 131 -3487/153
2 132 1481/306
2 133 6887/306
2 134 1/3
2 135 26/51
2 136 -5501/459
2 137 1231/1836
2 138 -1231/204
2 139 -1303/306
2 140 1345/306
2 141 3053/306
2 143 -4015/306
2 145 20/153
2 146 -911/153
2 148 -10/153
2 149 12451/3672
2 150 761/306
2 151 -1469/306
2 153 -1678/153
2 154 -10/153
2 155 -20/153
2 156 52/9
2 158 10/153
2 159 -8299/1224
2 160 -62/51
2 161 8639/306
2 162 20/153
2 163 -58/153
2 164 3557/306
2 165 8/3
2 166 146/153
2 171 -223/153
2 172 -160/153
2 173 208/153
2 174 109/306
2 175 156/17
2 176 -271/153
2 177 -131/153
2 178 -26/51
2 179 -2/3
2 180 -2215/306
2 181 919/306
2 182 -74/17
2 183 -31/51
2 184 11/51
2 185 710/153
2 186 19/17
2 187 185/153
2 188 -11/17
2 189 -62/153
2 190 503/102
2 191 -251/153
2 192 -2015/306
2 193 74/17
2 194 -35/51
2 196 2/3
2 197 -8/9
2 198 8471/3672
2 199 20419/459
3 0 -823/54
3 1 4/3
3 2 281/27
3 3 -5/3
3 5 62/27
3 6 62/27
3 7 -115/27
3 8 49/18
3 9 -1
3 10 -20/9
3 11 -20/9
3 14 -29/9
3 15 -26/9
3 16 -2/9
3 17 -11/9
3 18 11/9
3 19 11/9
3 20 -11/9
3 21 11/9
3 22 20/9
3 23 -20/9
3 24 -2/9
3 25 31/18
3 26 -20/9
3 27 20/9
3 28 20/9
3 29 -1/2
3 30 -20/9
3 31 1
3 32 -1/2
3 33 49/9
3 34 29/9
3 35 -29/9
3 37 -2/9
3 39 11/9
3 40 -1
3 42 -14/9
3 48 -16/153
3 49 -31/34
3 50 5/51
3 51 -229/306
3 52 -101/306
3 53 -133/102
3 54 283/153
3 55 -5/51
3 56 44/51
3 57 2/3
3 59 -10/51
3 60 59/51
3 61 -5/34
3 62 -10/51
3 63 10/51
3 64 5/51
3 65 -473/612
3 66 496/153
3 67 173/102
3 68 -117/34
3 69 -743/612
3 70 31/34
3 71 121/51
3 72 21/17
3 73 -33/34
3 74 3/34
3 75 -23/51
3 77 10/51
3 78 13/51
3 81 -3275/1224
3 82 5/51
3 83 21/34
3 84 361/408
3 85 -107/136
3 86 -13/17
3 87 421/408
3 88 -73/102
3 89 -44/51
3 90 44/51
3 91 29/51
3 92 -31/102
3 93 65/68
3 94 -2/3
3 95 -65/68
3 96 -83/204
3 97 44/51
3 98 83/102
3 99 -5/34
3 100 -21/17
3 101 -2/3
3 102 44/51
3 104 29/51
3 106 -1
3 107 5/51
3 108 -35/72
3 109 -13/153
3 110 5/34
3 111 -5/34
3 112 41/102
3 113 5/51
3 114 -10/51
3 115 -5/51
3 116 5/51
3 117 5/51
3 118 3/34
3 119 5/51
3 120 -5/51
3 121 5/51
3 122 -613/1224
3 123 7657/3672
3 124 -1741/408
3 125 103/153
3 126 5345/1224
3 127 185/68
3 128 -931/306
3 129 -863/153
3 130 -145/153
3 131 496/153
3 132 -173/306
3 133 -367/153
3 134 -1/3
3 135 -5/51
3 136 19195/7344
3 137 -971/1836
3 138 163/153
3 139 167/102
3 140 -44/153
3 141 -695/306
3 143 457/153
3 145 -10/51
3 146 287/153
3 148 5/51
3 149 -7841/7344
3 150 -181/306
3 151 223/306
3 153 199/102
3 154 5/51
3 155 10/51
3 156 -1/18
3 158 -5/51
3 159 1813/1836
3 160 -3/17
3 161 -1373/306
3 162 -10/51
3 163 -5/51
3 164 -635/306
3 166 -5/51
3 170 32/3
3 171 -5/34
3 172 -5/51
3 173 5/17
3 174 -40/51
3 175 -338/153
3 176 -35/102
3 177 -5/102
3 178 5/51
3 180 161/153
3 181 -61/306
3 182 10/51
3 183 25/102
3 184 29/68
3 185 -5/17
3 186 49/204
3 187 -49/102
3 188 -1/34
3 189 -1/17
3 190 -82/153
3 191 47/102
3 192 -2/51
3 193 -10/51
3 194 35/34
3 198 565/816
3 199 -7093/612
4 10 20/9
4 11 -20/9
4 12 20/9
4 13 -20/9
4 14 -20/9
4 16 20/9
4 17 -20/9
4 18 20/9
4 19 -20/9
4 20 -20/9
4 21 -20/9
4 22 -20/9
4 23 20/9
4 24 20/9
4 25 20/9
4 26 -20/9
4 27 20/9
4 28 20/9
4 34 -20/9
4 35 -20/9
4 37 20/9
4 39 20/9
4 48 -925/612
4 49 -71/102
4 50 -5/153
4 51 59/51
4 52 -23/17
4 53 -563/204
4 54 1328/153
4 55 -46/153
4 56 -112/153
4 57 -2
4 58 10/9
4 59 112/153
4 60 43/153
4 61 5/102
4 62 10/153
4 63 -10/153
4 64 -5/153
4 65 -162/17
4 66 997/51
4 67 -61/153
4 68 -3284/153
4 69 -485/68
4 70 1811/306
4 71 1681/153
4 72 587/102
4 73 -604/51
4 74 -71/102
4 75 703/153
4 77 -10/153
4 78 3425/306
4 79 8/3
4 80 4/9
4 81 -4787/918
4 82 -64/51
4 83 -89/102
4 84 -463/1224
4 85 47/136
4 86 107/153
4 87 157/1224
4 88 47/102
4 89 112/153
4 90 -112/153
4 91 -29/153
4 92 127/51
4 93 -569/612
4 94 -2/3
4 95 2201/612
4 96 -21/68
4 97 -10/153
4 98 -355/306
4 99 5/102
4 100 -5/153
4 101 2/3
4 102 76/51
4 104 -55/51
4 106 8/3
4 107 7/17
4 108 113/216
4 109 115/459
4 110 -5/102
4 111 5/102
4 112 -245/306
4 113 -5/153
4 114 10/153
4 115 5/153
4 116 -5/153
4 117 -5/153
4 118 -71/102
4 119 -5/153
4 120 -7/17
4 121 7/17
4 122 2789/3672
4 123 49411/3672
4 124 -30899/1224
4 125 829/102
4 126 32615/1224
4 127 2195/204
4 128 -2426/153
4 129 -7715/306
4 130 -28/17
4 131 997/51
4 132 -218/51
4 133 -2051/102
4 135 -7/17
4 136 68821/7344
4 137 -65/459
4 138 3041/612
4 139 401/153
4 140 -419/102
4 141 -131/17
4 143 3101/306
4 145 10/153
4 146 208/51
4 148 -5/153
4 149 -5687/2448
4 150 -290/153
4 151 623/153
4 153 2759/306
4 154 -5/153
4 155 -10/153
4 156 -103/18
4 158 5/153
4 159 21271/3672
4 160 71/51
4 161 -1211/51
4 162 10/153
4 163 73/153
4 164 -487/51
4 165 -8/3
4 166 -131/153
4 170 32/3
4 171 491/306
4 172 175/153
4 173 -253/153
4 174 131/306
4 175 -1066/153
4 176 647/306
4 177 277/306
4 178 7/17
4 179 2/3
4 180 631/102
4 181 -143/51
4 182 212/51
4 183 37/102
4 184 -131/204
4 185 -665/153
4 186 -277/204
4 187 -223/306
4 188 23/34
4 189 71/153
4 190 -1345/306
4 191 361/306
4 192 2027/306
4 193 -212/51
4 194 -35/102
4 196 -2/3
4 197 8/9
4 198 -22027/7344
4 199 -60397/1836
5 17 -2/3
5 18 2/3
5 20 -2/3
5 25 1/3
5 29 -1/3
5 31 2/3
5 38 2/3
5 39 2/3
5 42 -1/9
6 16 2/3
6 19 -2/3
6 21 -1/3
6 24 2/3
6 32 1/3
6 33 -2/3
6 36 2/3
6 37 2/3
7 8 7/9
7 10 1/3
7 11 -17/9
7 12 10/9
7 13 -10/9
7 14 -17/9
7 16 -2/3
7 19 2/3
7 21 1/6
7 22 -1/3
7 23 1/3
7 24 -2/3
7 25 17/18
7 26 -17/9
7 27 17/9
7 28 17/9
7 29 17/18
7 30 -7/9
7 31 -17/9
7 32 -1/2
7 33 23/9
7 34 -1/3
7 35 -17/9
7 36 -1
7 37 -2/3
7 38 -17/9
7 42 17/54
7 48 31/24
7 49 1/6
7 51 -121/36
7 52 145/36
7 53 101/24
7 54 -109/9
7 55 1/2
7 57 2/3
7 58 -1/3
7 59 1/3
7 60 -1/3
7 65 1219/72
7 66 -289/9
7 67 7/4
7 68 445/12
7 69 395/36
7 70 -61/6
7 71 -119/6
7 72 -31/4
7 73 69/4
7 75 -3
7 78 -53/4
7 81 1477/144
7 82 2/3
7 84 -1/2
7 87 -1/2
7 92 -5/6
7 93 2/3
7 94 -2/3
7 95 -2/3
7 96 -1/3
7 97 1/3
7 98 2/3
7 100 -2/3
7 102 2/3
7 105 2/3
7 108 5/9
7 123 -2183/108
7 124 961/24
7 125 -130/9
7 126 -1531/36
7 127 -55/3
7 128 977/36
7 129 1499/36
7 130 29/18
7 131 -289/9
7 132 379/36
7 133 1015/36
7 136 -3647/216
7 137 163/216
7 138 -611/72
7 139 -19/4
7 140 221/36
7 141 535/36
7 143 -679/36
7 146 -193/18
7 149 1199/432
7 150 37/12
7 151 -275/36
7 153 -23/2
7 156 149/18
7 159 -3535/432
7 161 1201/36
7 164 565/36
7 170 -16/3
7 172 -1/3
7 173 1/3
7 174 11/12
7 175 125/9
7 180 -359/36
7 181 179/36
7 182 -1
7 184 1/3
7 185 1
7 187 1
7 190 307/36
7 191 -11/3
7 192 -85/12
7 193 1
7 194 -1
7 198 475/144
7 199 30
8 8 -7/9
8 10 17/9
8 11 -1/3
8 12 10/9
8 13 -10/9
8 14 -1/3
8 17 2/3
8 18 -2/3
8 20 2/3
8 21 -17/18
8 22 -17/9
8 23 17/9
8 25 -1/6
8 26 -1/3
8 27 1/3
8 28 1/3
8 29 1/2
8 30 7/9
8 31 -1
8 32 -17/18
8 33 1/3
8 34 -17/9
8 35 -1/3
8 36 -17/9
8 38 -1
8 39 -2/3
8 42 1/6
8 48 83/136
8 49 3/17
8 50 -7/51
8 51 -583/204
8 52 551/204
8 53 551/408
8 54 -293/51
8 55 -37/102
8 56 -16/17
8 58 -1/3
8 59 31/51
8 60 16/51
8 61 7/34
8 62 14/51
8 63 -14/51
8 64 -7/51
8 65 3217/408
8 66 -712/51
8 67 123/68
8 68 1215/68
8 69 163/34
8 70 -230/51
8 71 -1097/102
8 72 -499/204
8 73 1423/204
8 74 1/102
8 75 -80/51
8 77 -14/51
8 78 -379/68
8 81 15341/2448
8 82 -140/153
8 83 7/102
8 84 59/408
8 85 -47/408
8 86 7/51
8 87 37/136
8 88 41/102
8 89 16/17
8 90 -16/17
8 91 7/51
8 92 23/102
8 93 11/68
8 95 -11/68
8 96 -115/204
8 97 -31/51
8 98 115/102
8 99 55/102
8 100 -7/51
8 101 2/3
8 102 -14/51
8 103 2/3
8 104 7/51
8 107 -7/51
8 108 -73/72
8 109 -1/17
8 110 -7/34
8 111 7/34
8 112 -1/34
8 113 -7/51
8 114 14/51
8 115 7/51
8 116 -7/51
8 117 -7/51
8 118 1/102
8 119 -7/51
8 120 7/51
8 121 -7/51
8 122 151/1224
8 123 -8909/1224
8 124 523/34
8 125 -605/102
8 126 -7073/408
8 127 -531/68
8 128 2051/204
8 129 3983/204
8 130 107/102
8 131 -712/51
8 132 1169/204
8 133 1951/204
8 135 7/51
8 136 -21991/2448
8 137 377/1224
8 138 -377/136
8 139 -191/68
8 140 95/68
8 141 475/68
8 143 -1711/204
8 145 14/51
8 146 -643/102
8 148 -7/51
8 149 791/408
8 150 551/612
8 151 -103/68
8 153 -64/17
8 154 -7/51
8 155 -14/51
8 156 5/3
8 158 7/51
8 159 -13531/2448
8 160 -1/51
8 161 933/68
8 162 14/51
8 163 7/51
8 164 2083/204
8 166 7/51
8 170 -16/3
8 171 7/34
8 172 8/17
8 173 -38/51
8 174 -33/68
8 175 245/51
8 176 49/102
8 177 7/102
8 178 9/17
8 179 2/3
8 180 -551/204
8 181 797/204
8 182 37/51
8 183 -35/102
8 184 7/68
8 185 -64/51
8 186 47/204
8 187 -27/34
8 188 -23/102
8 189 11/51
8 190 739/204
8 191 -65/34
8 192 -475/204
8 193 -71/51
8 194 -15/34
8 198 769/408
8 199 -65/204
11 8 -7/9
11 10 17/9
11 11 -1/3
11 12 10/9
11 13 -10/9
11 14 -1/3
11 16 -2/3
11 17 2/3
11 18 -2/3
11 19 2/3
11 20 2/3
11 21 -11/18
11 22 -17/9
11 23 17/9
11 24 -2/3
11 25 -1/6
11 26 -1/3
11 27 1/3
11 28 1/3
11 29 1/2
11 30 7/9
11 31 -1
11 32 -23/18
11 33 1
11 34 -17/9
11 35 -1/3
11 36 -23/9
11 37 -2/3
11 38 -1
11 39 -2/3
11 42 1/6
11 48 83/136
11 49 3/17
11 50 -7/51
11 51 -583/204
11 52 551/204
11 53 551/408
11 54 -293/51
11 55 -37/102
11 56 -16/17
11 58 -1/3
11 59 31/51
11 60 16/51
11 61 7/34
11 62 14/51
11 63 -14/51
11 64 -7/51
11 65 3217/408
11 66 -712/51
11 67 123/68
11 68 1215/68
11 69 163/34
11 70 -230/51
11 71 -1097/102
11 72 -499/204
11 73 1423/204
11 74 1/102
11 75 -80/51
11 77 -14/51
11 78 -379/68
11 81 15341/2448
11 82 -140/153
11 83 7/102
11 84 59/408
11 85 -47/408
11 86 7/51
11 87 37/136
11 88 41/102
11 89 16/17
11 90 -16/17
11 91 7/51
11 92 23/102
11 93 11/68
11 95 -11/68
11 96 -115/204
11 97 -31/51
11 98 115/102
11 99 55/102
11 100 -7/51
11 101 2/3
11 102 -14/51
11 103 2/3
11 104 7/51
11 107 -7/51
11 108 -73/72
11 109 -1/17
11 110 -7/34
11 111 7/34
11 112 -1/34
11 113 -7/51
11 114 14/51
11 115 7/51
11 116 -7/51
11 117 -7/51
11 118 1/102
11 119 -7/51
11 120 7/51
11 121 -7/51
11 122 151/1224
11 123 -8909/1224
11 124 523/34
11 125 -605/102
11 126 -7073/408
11 127 -531/68
11 128 2051/204
11 129 3983/204
11 130 107/102
11 131 -712/51
11 132 1169/204
11 133 1951/204
11 135 7/51
11 136 -21991/2448
11 137 377/1224
11 138 -377/136
11 139 -191/68
11 140 95/68
11 141 475/68
11 143 -1711/204
11 145 14/51
11 146 -643/102
11 148 -7/51
11 149 791/408
11 150 551/612
11 151 -103/68
11 153 -64/17
11 154 -7/51
11 155 -14/51
11 156 5/3
11 158 7/51
11 159 -13531/2448
11 160 -1/51
11 161 933/68
11 162 14/51
11 163 7/51
11 164 2083/204
11 166 7/51
11 170 -16/3
11 171 7/34
11 172 8/17
11 173 -38/51
11 174 -33/68
11 175 245/51
11 176 49/102
11 177 7/102
11 178 9/17
11 179 2/3
11 180 -551/204
11 181 797/204
11 182 37/51
11 183 -35/102
11 184 7/68
11 185 -64/51
11 186 47/204
11 187 -27/34
11 188 -23/102
11 189 11/51
11 190 739/204
11 191 -65/34
11 192 -475/204
11 193 -71/51
11 194 -15/34
11 198 769/408
11 199 -65/204
12 8 7/9
12 10 1/3
12 11 -17/9
12 12 10/9
12 13 -10/9
12 14 -17/9
12 16 -2/3
12 17 2/3
12 18 -2/3
12 19 2/3
12 20 2/3
12 21 1/6
12 22 -1/3
12 23 1/3
12 24 -2/3
12 25 11/18
12 26 -17/9
12 27 17/9
12 28 17/9
12 29 23/18
12 30 -7/9
12 31 -23/9
12 32 -1/2
12 33 23/9
12 34 -1/3
12 35 -17/9
12 36 -1
12 37 -2/3
12 38 -23/9
12 39 -2/3
12 42 23/54
12 48 31/24
12 49 1/6
12 51 -121/36
12 52 145/36
12 53 101/24
12 54 -109/9
12 55 1/2
12 57 2/3
12 58 -1/3
12 59 1/3
12 60 -1/3
12 65 1219/72
12 66 -289/9
12 67 7/4
12 68 445/12
12 69 395/36
12 70 -61/6
12 71 -119/6
12 72 -31/4
12 73 69/4
12 75 -3
12 78 -53/4
12 81 1477/144
12 82 2/3
12 84 -1/2
12 87 -1/2
12 92 -5/6
12 93 2/3
12 94 -2/3
12 95 -2/3
12 96 -1/3
12 97 1/3
12 98 2/3
12 100 -2/3
12 102 2/3
12 105 2/3
12 108 5/9
12 123 -2183/108
12 124 961/24
12 125 -130/9
12 126 -1531/36
12 127 -55/3
12 128 977/36
12 129 1499/36
12 130 29/18
12 131 -289/9
12 132 379/36
12 133 1015/36
12 136 -3647/216
12 137 163/216
12 138 -611/72
12 139 -19/4
12 140 221/36
12 141 535/36
12 143 -679/36
12 146 -193/18
12 149 1199/432
12 150 37/12
12 151 -275/36
12 153 -23/2
12 156 149/18
12 159 -3535/432
12 161 1201/36
12 164 565/36
12 170 -16/3
12 172 -1/3
12 173 1/3
12 174 11/12
12 175 125/9
12 180 -359/36
12 181 179/36
12 182 -1
12 184 1/3
12 185 1
12 187 1
12 190 307/36
12 191 -11/3
12 192 -85/12
12 193 1
12 194 -1
12 198 475/144
12 199 30
13 8 7/9
13 10 -17/9
13 11 1/3
13 12 -10/9
13 13 10/9
13 14 1/3
13 16 -26/9
13 17 -2/3
13 18 2/3
13 19 26/9
13 20 -2/3
13 21 43/18
13 22 17/9
13 23 -17/9
13 24 -26/9
13 25 1/6
13 26 1/3
13 27 -1/3
13 28 -1/3
13 29 -1/2
13 30 -7/9
13 31 1
13 32 -1/2
13 33 23/9
13 34 17/9
13 35 1/3
13 36 -1
13 37 -26/9
13 38 1
13 39 2/3
13 42 -1/6
13 48 91/408
13 49 25/51
13 50 7/51
13 51 1273/612
13 52 -769/612
13 53 197/408
13 54 -5/153
13 55 35/34
13 56 16/17
13 58 1/3
13 59 -31/51
13 60 -28/17
13 61 -7/34
13 62 -14/51
13 63 14/51
13 64 7/51
13 65 -3055/1224
13 66 436/153
13 67 -437/204
13 68 -331/68
13 69 -277/306
13 70 20/17
13 71 349/102
13 72 -113/204
13 73 -89/68
13 74 -1/102
13 75 4/17
13 77 14/51
13 78 253/204
13 81 -1265/2448
13 82 208/153
13 83 61/102
13 84 -331/408
13 85 47/408
13 86 -41/51
13 87 -383/408
13 88 -25/34
13 89 -16/17
13 90 16/17
13 91 9/17
13 92 -91/102
13 93 -11/68
13 95 11/68
13 96 115/204
13 97 31/51
13 98 -115/102
13 99 -7/34
13 100 -9/17
13 101 -2/3
13 102 14/51
13 104 9/17
13 107 7/51
13 108 43/24
13 109 1/17
13 110 7/34
13 111 -7/34
13 112 1/34
13 113 7/51
13 114 -14/51
13 115 -7/51
13 116 7/51
13 117 7/51
13 118 -1/102
13 119 7/51
13 120 -7/51
13 121 7/51
13 122 -151/1224
13 123 -65/3672
13 124 -79/51
13 125 455/306
13 126 3131/1224
13 127 233/204
13 128 -509/612
13 129 -2633/612
13 130 19/306
13 131 436/153
13 132 -1807/612
13 133 -73/612
13 135 -7/51
13 136 16333/7344
13 137 569/3672
13 138 -211/1224
13 139 97/204
13 140 301/612
13 141 -943/612
13 143 985/612
13 145 -14/51
13 146 637/306
13 148 7/51
13 149 -1237/3672
13 150 37/68
13 151 -1045/612
13 153 -46/51
13 154 7/51
13 155 14/51
13 156 7/9
13 158 -7/51
13 159 23389/7344
13 160 1/51
13 161 -577/612
13 162 -14/51
13 163 -7/51
13 164 -2509/612
13 166 -7/51
13 170 16/3
13 171 -7/34
13 172 -8/17
13 173 38/51
13 174 167/204
13 175 13/153
13 176 -49/102
13 177 -7/102
13 178 -9/17
13 179 -2/3
13 180 -319/612
13 181 -1235/612
13 182 -35/17
13 183 35/102
13 184 -7/68
13 185 44/17
13 186 -47/204
13 187 115/102
13 188 23/102
13 189 -11/51
13 190 -517/612
13 191 59/102
13 192 -1/204
13 193 35/17
13 194 -91/102
13 198 -2273/1224
13 199 9443/612
14 8 -7/9
14 10 -1/3
14 11 17/9
14 12 -10/9
14 13 10/9
14 14 17/9
14 16 2/3
14 17 26/9
14 18 -26/9
14 19 -2/3
14 20 26/9
14 21 -1/6
14 22 1/3
14 23 -1/3
14 24 2/3
14 25 -43/18
14 26 17/9
14 27 -17/9
14 28 -17/9
14 29 1/2
14 30 7/9
14 31 -1
14 32 1/2
14 33 -23/9
14 34 1/3
14 35 17/9
14 36 1
14 37 2/3
14 38 -1
14 39 -26/9
14 42 1/6
14 48 517/612
14 49 44/51
14 50 -4/51
14 51 173/306
14 52 -31/153
14 53 97/68
14 54 -563/153
14 55 4/51
14 56 -8/51
14 57 4/3
14 58 -1
14 59 -3/17
14 60 -20/51
14 61 2/17
14 62 8/51
14 63 -8/51
14 64 -4/51
14 65 1123/612
14 66 -866/153
14 67 -45/34
14 68 199/34
14 69 373/153
14 70 -26/17
14 71 -158/51
14 72 -44/17
14 73 409/102
14 74 9/17
14 75 -46/17
14 77 -8/51
14 78 -439/102
14 79 -2
14 80 -1/3
14 81 2399/1224
14 82 197/306
14 83 7/34
14 84 19/34
14 85 -31/102
14 86 4/51
14 87 -1/17
14 88 7/34
14 89 8/51
14 90 -8/51
14 91 -13/51
14 92 -79/34
14 93 46/51
14 94 2/3
14 95 -148/51
14 96 19/34
14 97 -25/51
14 98 11/51
14 99 2/17
14 100 10/17
14 102 -76/51
14 104 7/17
14 106 -7/3
14 107 -7/17
14 108 -5/36
14 109 -71/306
14 110 -2/17
14 111 2/17
14 112 59/102
14 113 -4/51
14 114 8/51
14 115 4/51
14 116 -4/51
14 117 -4/51
14 118 9/17
14 119 -4/51
14 120 7/17
14 121 -7/17
14 122 -73/153
14 123 -1954/459
14 124 1577/204
14 125 -215/153
14 126 -2497/306
14 127 -179/51
14 128 1265/306
14 129 2615/306
14 130 218/153
14 131 -866/153
14 132 -137/306
14 133 2209/306
14 134 1/3
14 135 7/17
14 136 -5777/1836
14 137 277/1836
14 138 -797/612
14 139 -77/51
14 140 178/153
14 141 505/306
14 143 -823/306
14 145 8/51
14 146 -46/153
14 148 -4/51
14 149 7451/3672
14 150 21/34
14 151 -107/306
14 153 -73/17
14 154 -4/51
14 155 -8/51
14 156 13/9
14 158 4/51
14 159 -10153/3672
14 160 -18/17
14 161 2965/306
14 162 8/51
14 163 -13/51
14 164 967/306
14 165 2
14 166 38/51
14 170 16/3
14 171 -79/51
14 172 -47/51
14 173 56/51
14 174 -7/34
14 175 250/153
14 176 -88/51
14 177 -49/51
14 178 -7/17
14 179 -2/3
14 180 -635/306
14 181 263/306
14 182 -48/17
14 183 -9/17
14 184 1/17
14 185 182/51
14 186 82/51
14 187 2/17
14 188 -26/51
14 189 -6/17
14 190 223/306
14 191 5/51
14 192 -313/102
14 193 48/17
14 194 26/51
14 196 2/3
14 197 -2/3
14 198 123/136
14 199 2986/153
15 5 -16/9
15 6 16/9
15 8 -7/9
15 10 17/9
15 11 -1/3
15 12 10/9
15 13 -10/9
15 14 -1/3
15 16 2/3
15 17 -2/3
15 18 2/3
15 19 -2/3
15 20 -2/3
15 21 -23/18
15 22 -17/9
15 23 17/9
15 24 2/3
15 25 1/2
15 26 -1/3
15 27 1/3
15 28 1/3
15 29 1/6
15 30 7/9
15 31 -1/3
15 32 -17/18
15 33 1/3
15 34 -17/9
15 35 -1/3
15 36 -14/9
15 37 2/3
15 39 2/3
15 42 -1/9
15 48 83/136
15 49 3/17
15 50 -7/51
15 51 -583/204
15 52 551/204
15 53 551/408
15 54 -293/51
15 55 -37/102
15 56 -16/17
15 58 -1/3
15 59 31/51
15 60 16/51
15 61 7/34
15 62 14/51
15 63 -14/51
15 64 -7/51
15 65 3217/408
15 66 -712/51
15 67 123/68
15 68 1215/68
15 69 163/34
15 70 -230/51
15 71 -1097/102
15 72 -499/204
15 73 1423/204
15 74 1/102
15 75 -80/51
15 77 -14/51
15 78 -379/68
15 81 15341/2448
15 82 -140/153
15 83 7/102
15 84 59/408
15 85 -47/408
15 86 7/51
15 87 37/136
15 88 41/102
15 89 16/17
15 90 -16/17
15 91 7/51
15 92 23/102
15 93 11/68
15 95 -11/68
15 96 -115/204
15 97 -31/51
15 98 115/102
15 99 55/102
15 100 -7/51
15 101 2/3
15 102 -14/51
15 103 2/3
15 104 7/51
15 107 -7/51
15 108 -73/72
15 109 -1/17
15 110 -7/34
15 111 7/34
15 112 -1/34
15 113 -7/51
15 114 14/51
15 115 7/51
15 116 -7/51
15 117 -7/51
15 118 1/102
15 119 -7/51
15 120 7/51
15 121 -7/51
15 122 151/1224
15 123 -8909/1224
15 124 523/34
15 125 -605/102
15 126 -7073/408
15 127 -531/68
15 128 2051/204
15 129 3983/204
15 130 107/102
15 131 -712/51
15 132 1169/204
15 133 1951/204
15 135 7/51
15 136 -21991/2448
15 137 377/1224
15 138 -377/136
15 139 -191/68
15 140 95/68
15 141 475/68
15 143 -1711/204
15 145 14/51
15 146 -643/102
15 148 -7/51
15 149 791/408
15 150 551/612
15 151 -103/68
15 153 -64/17
15 154 -7/51
15 155 -14/51
15 156 5/3
15 158 7/51
15 159 -13531/2448
15 160 -1/51
15 161 933/68
15 162 14/51
15 163 7/51
15 164 2083/204
15 166 7/51
15 170 -16/3
15 171 7/34
15 172 8/17
15 173 -38/51
15 174 -33/68
15 175 245/51
15 176 49/102
15 177 7/102
15 178 9/17
15 179 2/3
15 180 -551/204
15 181 797/204
15 182 37/51
15 183 -35/102
15 184 7/68
15 185 -64/51
15 186 47/204
15 187 -27/34
15 188 -23/102
15 189 11/51
15 190 739/204
15 191 -65/34
15 192 -475/204
15 193 -71/51
15 194 -15/34
15 198 769/408
15 199 -65/204
16 5 -16/9
16 6 16/9
16 8 7/9
16 10 1/3
16 11 -17/9
16 12 10/9
16 13 -10/9
16 14 -17/9
16 16 2/3
16 17 -2/3
16 18 2/3
16 19 -2/3
16 20 -2/3
16 21 -1/2
16 22 -1/3
16 23 1/3
16 24 2/3
16 25 23/18
16 26 -17/9
16 27 17/9
16 28 17/9
16 29 17/18
16 30 -7/9
16 31 -17/9
16 32 -1/6
16 33 17/9
16 34 -1/3
16 35 -17/9
16 37 2/3
16 38 -14/9
16 39 2/3
16 42 4/27
16 48 31/24
16 49 1/6
16 51 -121/36
16 52 145/36
16 53 101/24
16 54 -109/9
16 55 1/2
16 57 2/3
16 58 -1/3
16 59 1/3
16 60 -1/3
16 65 1219/72
16 66 -289/9
16 67 7/4
16 68 445/12
16 69 395/36
16 70 -61/6
16 71 -119/6
16 72 -31/4
16 73 69/4
16 75 -3
16 78 -53/4
16 81 1477/144
16 82 2/3
16 84 -1/2
16 87 -1/2
16 92 -5/6
16 93 2/3
16 94 -2/3
16 95 -2/3
16 96 -1/3
16 97 1/3
16 98 2/3
16 100 -2/3
16 102 2/3
16 105 2/3
16 108 5/9
16 123 -2183/108
16 124 961/24
16 125 -130/9
16 126 -1531/36
16 127 -55/3
16 128 977/36
16 129 1499/36
16 130 29/18
16 131 -289/9
16 132 379/36
16 133 1015/36
16 136 -3647/216
16 137 163/216
16 138 -611/72
16 139 -19/4
16 140 221/36
16 141 535/36
16 143 -679/36
16 146 -193/18
16 149 1199/432
16 150 37/12
16 151 -275/36
16 153 -23/2
16 156 149/18
16 159 -3535/432
16 161 1201/36
16 164 565/36
16 170 -16/3
16 172 -1/3
16 173 1/3
16 174 11/12
16 175 125/9
16 180 -359/36
16 181 179/36
16 182 -1
16 184 1/3
16 185 1
16 187 1
16 190 307/36
16 191 -11/3
16 192 -85/12
16 193 1
16 194 -1
16 198 475/144
16 199 30
17 2 32/9
17 5 -16/9
17 6 -16/9
17 7 32/9
17 8 -14/9
17 10 34/9
17 11 -2/3
17 12 20/9
17 13 -20/9
17 14 -2/3
17 15 -2/3
17 16 40/9
17 19 -40/9
17 21 -37/9
17 22 -34/9
17 23 34/9
17 24 40/9
17 25 1/3
17 26 -2/3
17 27 2/3
17 28 2/3
17 29 2/3
17 30 14/9
17 31 -4/3
17 32 2/3
17 33 -40/9
17 34 -34/9
17 35 -2/3
17 36 1
17 37 40/9
17 38 -1
17 42 11/18
17 48 -91/204
17 49 -50/51
17 50 -14/51
17 51 -1273/306
17 52 769/306
17 53 -197/204
17 54 10/153
17 55 -35/17
17 56 -32/17
17 58 -2/3
17 59 62/51
17 60 56/17
17 61 7/17
17 62 28/51
17 63 -28/51
17 64 -14/51
17 65 3055/612
17 66 -872/153
17 67 437/102
17 68 331/34
17 69 277/153
17 70 -40/17
17 71 -349/51
17 72 113/102
17 73 89/34
17 74 1/51
17 75 -8/17
17 77 -28/51
17 78 -253/102
17 81 1265/1224
17 82 -416/153
17 83 -61/51
17 84 331/204
17 85 -47/204
17 86 82/51
17 87 383/204
17 88 25/17
17 89 32/17
17 90 -32/17
17 91 -18/17
17 92 91/51
17 93 11/34
17 95 -11/34
17 96 -115/102
17 97 -62/51
17 98 115/51
17 99 7/17
17 100 18/17
17 101 4/3
17 102 -28/51
17 104 -18/17
17 107 -14/51
17 108 -43/12
17 109 -2/17
17 110 -7/17
17 111 7/17
17 112 -1/17
17 113 -14/51
17 114 28/51
17 115 14/51
17 116 -14/51
17 117 -14/51
17 118 1/51
17 119 -14/51
17 120 14/51
17 121 -14/51
17 122 151/612
17 123 65/1836
17 124 158/51
17 125 -455/153
17 126 -3131/612
17 127 -233/102
17 128 509/306
17 129 2633/306
17 130 -19/153
17 131 -872/153
17 132 1807/306
17 133 73/306
17 135 14/51
17 136 -16333/3672
17 137 -569/1836
17 138 211/612
17 139 -97/102
17 140 -301/306
17 141 943/306
17 143 -985/306
17 145 28/51
17 146 -637/153
17 148 -14/51
17 149 1237/1836
17 150 -37/34
17 151 1045/306
17 153 92/51
17 154 -14/51
17 155 -28/51
17 156 -14/9
17 158 14/51
17 159 -23389/3672
17 160 -2/51
17 161 577/306
17 162 28/51
17 163 14/51
17 164 2509/306
17 166 14/51
17 170 -32/3
17 171 7/17
17 172 16/17
17 173 -76/51
17 174 -167/102
17 175 -26/153
17 176 49/51
17 177 7/51
17 178 18/17
17 179 4/3
17 180 319/306
17 181 1235/306
17 182 70/17
17 183 -35/51
17 184 7/34
17 185 -88/17
17 186 47/102
17 187 -115/51
17 188 -23/51
17 189 22/51
17 190 517/306
17 191 -59/51
17 192 1/102
17 193 -70/17
17 194 91/51
17 198 2273/612
17 199 -9443/306
18 2 -32/9
18 5 16/9
18 6 16/9
18 7 -32/9
18 8 14/9
18 10 2/3
18 11 -34/9
18 12 20/9
18 13 -20/9
18 14 -34/9
18 15 2/3
18 17 -40/9
18 18 40/9
18 20 -40/9
18 21 -1/3
18 22 -2/3
18 23 2/3
18 25 37/9
18 26 -34/9
18 27 34/9
18 28 34/9
18 29 -2/3
18 30 -14/9
18 31 4/3
18 32 -2/3
18 33 40/9
18 34 -2/3
18 35 -34/9
18 36 -1
18 38 1
18 39 40/9
18 42 -11/18
18 48 -517/306
18 49 -88/51
18 50 8/51
18 51 -173/153
18 52 62/153
18 53 -97/34
18 54 1126/153
18 55 -8/51
18 56 16/51
18 57 -8/3
18 58 2
18 59 6/17
18 60 40/51
18 61 -4/17
18 62 -16/51
18 63 16/51
18 64 8/51
18 65 -1123/306
18 66 1732/153
18 67 45/17
18 68 -199/17
18 69 -746/153
18 70 52/17
18 71 316/51
18 72 88/17
18 73 -409/51
18 74 -18/17
18 75 92/17
18 77 16/51
18 78 439/51
18 79 4
18 80 2/3
18 81 -2399/612
18 82 -197/153
18 83 -7/17
18 84 -19/17
18 85 31/51
18 86 -8/51
18 87 2/17
18 88 -7/17
18 89 -16/51
18 90 16/51
18 91 26/51
18 92 79/17
18 93 -92/51
18 94 -4/3
18 95 296/51
18 96 -19/17
18 97 50/51
18 98 -22/51
18 99 -4/17
18 100 -20/17
18 102 152/51
18 104 -14/17
18 106 14/3
18 107 14/17
18 108 5/18
18 109 71/153
18 110 4/17
18 111 -4/17
18 112 -59/51
18 113 8/51
18 114 -16/51
18 115 -8/51
18 116 8/51
18 117 8/51
18 118 -18/17
18 119 8/51
18 120 -14/17
18 121 14/17
18 122 146/153
18 123 3908/459
18 124 -1577/102
18 125 430/153
18 126 2497/153
18 127 358/51
18 128 -1265/153
18 129 -2615/153
18 130 -436/153
18 131 1732/153
18 132 137/153
18 133 -2209/153
18 134 -2/3
18 135 -14/17
18 136 5777/918
18 137 -277/918
18 138 797/306
18 139 154/51
18 140 -356/153
18 141 -505/153
18 143 823/153
18 145 -16/51
18 146 92/153
18 148 8/51
18 149 -7451/1836
18 150 -21/17
18 151 107/153
18 153 146/17
18 154 8/51
18 155 16/51
18 156 -26/9
18 158 -8/51
18 159 10153/1836
18 160 36/17
18 161 -2965/153
18 162 -16/51
18 163 26/51
18 164 -967/153
18 165 -4
18 166 -76/51
18 170 -32/3
18 171 158/51
18 172 94/51
18 173 -112/51
18 174 7/17
18 175 -500/153
18 176 176/51
18 177 98/51
18 178 14/17
18 179 4/3
18 180 635/153
18 181 -263/153
18 182 96/17
18 183 18/17
18 184 -2/17
18 185 -364/51
18 186 -164/51
18 187 -4/17
18 188 52/51
18 189 12/17
18 190 -223/153
18 191 -10/51
18 192 313/51
18 193 -96/17
18 194 -52/51
18 196 -4/3
18 197 4/3
18 198 -123/68
18 199 -5972/153
19 3 -32/9
19 6 32/9
19 16 2/3
19 19 -2/3
19 21 1/3
19 24 -2/3
19 32 -1/3
19 33 2/3
20 4 32/9
20 5 -32/9
20 7 32/9
20 17 -2/3
20 18 2/3
20 20 -2/3
20 25 -1/3
20 29 1/3
20 31 -2/3
20 42 1/3
21 1 32/9
21 2 32/9
21 3 -32/9
21 4 -32/9
21 8 -1/3
21 9 -2/3
21 14 2/3
21 15 -1
21 16 2/3
21 17 2/3
21 21 1/3
21 24 -2/3
21 25 1/3
21 40 -2/3
22 1 -32/9
22 2 -32/9
22 3 32/9
22 4 32/9
22 8 1/3
22 9 2/3
22 14 -2/3
22 15 1
22 16 -2/3
22 17 -2/3
22 21 -1/3
22 24 2/3
22 25 -1/3
22 40 2/3
23 1 9
23 2 -13/9
23 3 -9
23 4 13/9
23 15 1/6
23 17 -1/3
23 25 1/6
23 34 -1/3
23 39 1/3
23 40 1/3
24 1 -9
24 2 13/9
24 3 -13/9
24 4 9
24 7 94/9
24 15 -1/6
24 16 1/3
24 20 -1/3
24 21 -1/6
24 24 1/3
24 35 -1/3
24 37 1/3
24 40 -1/3
24 42 -1/6
34 34 -1/3
34 40 1/3
37 8 -1/3
37 9 2/3
37 14 2/3
37 15 1/3
37 16 -2/3
37 17 -2/3
37 21 1/3
37 24 -2/3
37 25 1/3
37 34 -2/3
37 35 2/3
37 37 -2/3
37 39 2/3
37 40 2/3
41 1 -32/9
41 3 32/9
41 8 1/3
41 9 2/3
41 14 -2/3
41 15 1/3
41 16 -2/3
41 17 -2/3
41 21 -1/3
41 24 2/3
41 25 1/3
41 39 2/3
41 40 2/3
42 1 32/9
42 4 -32/9
42 7 -32/9
42 8 -1/3
42 9 -2/3
42 14 2/3
42 15 -1/3
42 16 2/3
42 17 2/3
42 21 -1/3
42 24 2/3
42 25 1/3
42 37 2/3
42 40 -2/3
42 42 -5/9
47 8 -1/6
47 9 1/3
47 14 1/3
47 15 1/6
47 16 -1/3
47 17 -1/3
47 21 1/6
47 24 -1/3
47 25 1/6
47 34 -1/3
47 35 1/3
47 37 -1/3
47 39 1/3
47 40 1/3
48 8 1/6
48 9 -1/3
48 14 -1/3
48 15 -1/6
48 16 1/3
48 17 1/3
48 21 -1/6
48 24 1/3
48 25 -1/6
48 34 1/3
48 35 -1/3
48 37 1/3
48 39 -1/3
48 40 -1/3
49 1 16/9
49 6 -16/9
49 8 -5/6
49 10 2/3
49 11 1/3
49 12 1/6
49 13 -1/6
49 14 1
49 21 -1/3
49 22 -2/3
49 23 2/3
49 25 -1/6
49 26 1/3
49 27 -1/3
49 28 -1/3
49 29 -1/6
49 30 1/2
49 31 1/3
49 33 -1
49 34 -1
49 35 2/3
49 36 -1/3
49 38 1/3
49 42 -1/18
53 1 -9
53 2 -7/6
53 3 9
53 4 7/6
53 15 1/3
53 25 -1/3
53 39 -1/3
54 1 9
54 2 7/6
54 3 -7/6
54 4 -9
54 7 -47/6
54 15 -1/3
54 21 1/3
54 24 -2/3
54 34 -5/3
54 35 -5/3
54 37 -1/3
61 1 -35/18
61 4 35/18
61 7 35/18
61 8 1/6
61 9 1/3
61 14 -1/3
61 17 -1/3
61 20 -1/3
61 25 -1/6
61 35 -1/3
61 42 1/9
62 1 35/18
62 3 -35/18
62 8 -1/6
62 9 -1/3
62 14 1/3
62 16 1/3
62 21 1/6
62 24 -1/3
62 34 -1/3
68 0 -47/18
68 1 -1/3
68 2 1/3
68 3 1/3
68 4 1/3
77 0 1
77 1 2/3
77 3 -1/3
77 4 -1/3
77 7 -1/3
78 5 16/9
78 6 -16/9
78 10 1/3
78 11 -1/3
78 12 1/3
78 13 -1/3
78 14 -1/3
78 21 -1/6
78 22 -1/3
78 23 1/3
78 25 1/6
78 26 -1/3
78 27 1/3
78 28 1/3
78 29 -1/6
78 31 1/3
78 32 1/6
78 33 -1/3
78 34 -1/3
78 35 -1/3
78 42 1/9
79 8 -2/3
79 10 1/3
79 11 1
79 12 -1/3
79 13 1/3
79 14 1
79 21 -1/6
79 22 -1/3
79 23 1/3
79 25 -1/2
79 26 1
79 27 -1
79 28 -1
79 29 -1/2
79 30 2/3
79 31 1
79 32 -1/6
79 33 -1
79 34 -1/3
79 35 1
79 36 -1/3
79 38 1
79 42 -1/6
80 8 2/3
80 10 -1
80 11 -1/3
80 12 -1/3
80 13 1/3
80 14 -1/3
80 21 1/2
80 22 1
80 23 -1
80 25 1/6
80 26 -1/3
80 27 1/3
80 28 1/3
80 29 1/6
80 30 -2/3
80 31 -1/3
80 32 1/2
80 33 1/3
80 34 1
80 35 -1/3
80 36 1
80 38 -1/3
80 42 1/18
81 41 8/27
81 44 -2/9
81 45 -1/9
81 46 -1/9
81 47 2/9
81 167 2/9
81 195 2/9
95 41 52/27
95 44 -4/9
95 45 -2/9
95 46 -2/9
95 47 4/9
95 167 4/9
95 195 4/9
120 8 1/2
120 9 -1
120 14 -1
120 15 -1/2
120 16 1
120 17 1
120 21 -1/2
120 24 1
120 25 -1/2
120 34 1
120 35 -1
120 37 1
120 39 -1
120 40 -1
123 857 -1/2
124 1 1
124 2 1
124 3 -1
124 4 -1
128 1 -13/12
128 2 -13/12
128 3 13/12
128 4 13/12
128 15 1/2
128 16 -1
128 20 1
128 21 1/2
128 24 -1
128 35 1
128 37 -1
128 40 1
128 42 1/2
129 1 13/12
129 2 13/12
129 3 -13/12
129 4 -13/12
129 15 -1/2
129 17 1
129 25 -1/2
129 34 1
129 39 -1
129 40 -1
133 48 -6031/816
133 49 -191/68
133 50 8/51
133 51 1941/136
133 52 -2867/136
133 53 -6675/272
133 54 6899/102
133 55 -491/204
133 56 16/51
133 57 -1
133 58 2/3
133 59 -16/51
133 60 505/102
133 61 -4/17
133 62 -16/51
133 63 16/51
133 64 8/51
133 65 -23323/272
133 66 5721/34
133 67 -1453/408
133 68 -78845/408
133 69 -7873/136
133 70 10739/204
133 71 21545/204
133 72 5685/136
133 73 -11897/136
133 74 -19/34
133 75 1453/102
133 77 16/51
133 78 27295/408
133 79 1
133 80 1/6
133 81 -300049/4896
133 82 -131/68
133 83 -11/68
133 84 277/102
133 85 -21/68
133 86 -8/51
133 87 619/204
133 88 -11/68
133 89 -16/51
133 90 16/51
133 91 1/102
133 92 107/34
133 93 44/51
133 95 7/51
133 96 -59/68
133 97 16/51
133 98 109/102
133 99 -4/17
133 100 8/51
133 102 11/17
133 104 -11/34
133 106 1/2
133 107 11/34
133 108 -269/72
133 109 -1093/612
133 110 4/17
133 111 -4/17
133 112 1141/204
133 113 8/51
133 114 -16/51
133 115 -8/51
133 116 8/51
133 117 8/51
133 118 -19/34
133 119 8/51
133 120 -11/34
133 121 11/34
133 122 -1901/306
133 123 131195/1224
133 124 -171209/816
133 125 2485/34
133 126 90769/408
133 127 3361/34
133 128 -58187/408
133 129 -91129/408
133 130 -751/68
133 131 5721/34
133 132 -7243/136
133 133 -19755/136
133 134 1/2
133 135 -11/34
133 136 225293/2448
133 137 -15829/2448
133 138 36709/816
133 139 13115/408
133 140 -4183/136
133 141 -10987/136
133 143 41629/408
133 145 -16/51
133 146 4051/68
133 148 8/51
133 149 -33383/1632
133 150 -6233/408
133 151 14129/408
133 153 12785/204
133 154 8/51
133 155 16/51
133 156 -487/12
133 158 -8/51
133 159 241337/4896
133 160 19/17
133 161 -24337/136
133 162 -16/51
133 163 1/102
133 164 -11681/136
133 165 -1
133 166 -25/51
133 171 -41/102
133 172 26/51
133 173 65/102
133 174 -2603/408
133 175 -7615/102
133 176 -79/51
133 177 -25/102
133 178 45/34
133 180 7151/136
133 181 -3443/136
133 182 175/34
133 183 19/34
133 184 -19/17
133 185 -677/102
133 186 2/17
133 187 -347/102
133 188 6/17
133 189 19/51
133 190 -17657/408
133 191 976/51
133 192 14149/408
133 193 -209/34
133 194 311/34
133 197 1/3
133 198 -63715/4896
133 199 -24587/153
134 48 -1025/408
134 49 -23/17
134 50 -1/17
134 51 979/204
134 52 -1561/204
134 53 -1393/136
134 54 1300/51
134 55 -49/34
134 56 -2/17
134 59 2/17
134 60 46/17
134 61 3/34
134 62 2/17
134 63 -2/17
134 64 -1/17
134 65 -14101/408
134 66 3481/51
134 67 -59/68
134 68 -5235/68
134 69 -2389/102
134 70 363/17
134 71 1383/34
134 72 1211/68
134 73 -2473/68
134 74 5/34
134 75 93/17
134 77 -2/17
134 78 1863/68
134 81 -17339/816
134 82 -227/102
134 83 1/34
134 84 159/136
134 85 -31/136
134 86 1/17
134 87 215/136
134 88 1/34
134 89 2/17
134 90 -2/17
134 91 1/17
134 92 47/34
134 93 29/68
134 95 -29/68
134 96 -65/68
134 97 -2/17
134 98 65/34
134 99 3/34
134 100 -1/17
134 102 -2/17
134 104 1/17
134 107 -1/17
134 108 -73/24
134 109 -11/51
134 110 -3/34
134 111 3/34
134 112 19/34
134 113 -1/17
134 114 2/17
134 115 1/17
134 116 -1/17
134 117 -1/17
134 118 5/34
134 119 -1/17
134 120 1/17
134 121 -1/17
134 122 -77/136
134 123 54589/1224
134 124 -2967/34
134 125 1540/51
134 126 37385/408
134 127 2711/68
134 128 -12143/204
134 129 -18047/204
134 130 -401/102
134 131 3481/51
134 132 -4225/204
134 133 -12691/204
134 135 1/17
134 136 86023/2448
134 137 -2845/1224
134 138 7787/408
134 139 773/68
134 140 -2831/204
134 141 -6505/204
134 143 8335/204
134 145 2/17
134 146 2221/102
134 148 -1/17
134 149 -8605/1224
134 150 -1393/204
134 151 3389/204
134 153 451/17
134 154 -1/17
134 155 -2/17
134 156 -56/3
134 158 1/17
134 159 41971/2448
134 160 -5/17
134 161 -14863/204
134 162 2/17
134 163 1/17
134 164 -6223/204
134 166 1/17
134 171 3/34
134 172 18/17
134 173 -20/17
134 174 -223/68
134 175 -1595/51
134 176 7/34
134 177 1/34
134 178 16/17
134 179 1
134 180 4655/204
134 181 -1781/204
134 182 49/17
134 183 -5/34
134 184 -31/68
134 185 -65/17
134 186 31/68
134 187 -99/34
134 188 -13/34
134 189 4/17
134 190 -3535/204
134 191 249/34
134 192 1025/68
134 193 -66/17
134 194 81/34
134 198 -2405/408
134 199 -5357/68
135 34 -3
135 35 -3
135 42 -1/2
136 48 181/2176
136 49 -67/544
136 50 -1/204
136 51 -2327/3264
136 52 1721/3264
136 53 347/2176
136 54 -95/102
136 55 -247/1632
136 56 -1/102
136 57 1/8
136 58 -1/12
136 59 1/102
136 60 269/816
136 61 1/136
136 62 1/102
136 63 -1/102
136 64 -1/204
136 65 12473/6528
136 66 -2561/816
136 67 2365/3264
136 68 12533/3264
136 69 3427/3264
136 70 -1703/1632
136 71 -3461/1632
136 72 -533/1088
136 73 1865/1088
136 74 9/272
136 75 -325/816
136 77 -1/102
136 78 -4975/3264
136 79 -1/8
136 80 -1/48
136 81 27697/39168
136 82 -229/1632
136 83 7/544
136 84 193/1632
136 85 -1/34
136 86 1/204
136 87 133/816
136 88 7/544
136 89 1/102
136 90 -1/102
136 91 -13/816
136 92 37/272
136 93 29/816
136 95 -131/816
136 96 -83/544
136 97 -1/102
136 98 317/816
136 99 1/136
136 100 -1/204
136 102 -7/136
136 104 7/272
136 106 -1/16
136 107 -7/272
136 108 -235/576
136 109 -71/4896
136 110 -1/136
136 111 1/136
136 112 59/1632
136 113 -1/204
136 114 1/102
136 115 1/204
136 116 -1/204
136 117 -1/204
136 118 9/272
136 119 -1/204
136 120 7/272
136 121 -7/272
136 122 -73/2448
136 123 -1873/1088
136 124 23333/6528
136 125 -157/102
136 126 -4293/1088
136 127 -107/68
136 128 2561/1088
136 129 12833/3264
136 130 49/1632
136 131 -2561/816
136 132 4697/3264
136 133 7961/3264
136 134 -1/16
136 135 7/272
136 136 -3447/2176
136 137 -67/2176
136 138 -4277/6528
136 139 -971/3264
136 140 1501/3264
136 141 4649/3264
136 143 -1847/1088
136 145 1/102
136 146 -1793/1632
136 148 -1/204
136 149 4633/39168
136 150 449/3264
136 151 -411/1088
136 153 -1169/1632
136 154 -1/204
136 155 -1/102
136 156 21/32
136 158 1/204
136 159 -45625/39168
136 160 -9/136
136 161 9179/3264
136 162 1/102
136 163 -13/816
136 164 6419/3264
136 165 1/8
136 166 19/408
136 171 23/816
136 172 19/408
136 173 -29/816
136 174 -637/3264
136 175 803/816
136 176 7/408
136 177 19/816
136 178 27/272
136 179 1/8
136 180 -2197/3264
136 181 2425/3264
136 182 37/272
136 183 -9/272
136 184 35/272
136 185 -277/816
136 186 -1/272
136 187 -79/816
136 188 -5/68
136 189 1/51
136 190 2761/3264
136 191 -71/204
136 192 -2173/3264
136 193 -37/272
136 194 37/272
136 197 -1/24
136 198 29023/39168
136 199 -941/2448
137 1 1
137 4 -1
137 7 -1
138 1 -1
138 3 1
141 892 0


==> anc/quarks_nmhv/quarksmp_2L_Nf2 <==
2 0 -100/81
2 2 40/27
2 15 -4/9
3 0 100/81
3 2 -40/27
3 15 4/9
141 892 0


==> anc/quarks_nmhv/quarksmp_tree <==
2 0 -1
3 0 1
141 0 0


==> anc/quarks_nmhv/quarkspm_1L_Nf0 <==
2 0 -17/18
2 2 2/3
2 5 3/2
2 6 3/2
2 7 -3
2 8 1
2 11 -2
2 12 1
2 13 -1
2 14 -2
2 17 -2
2 18 2
2 20 -2
2 25 2
2 26 -2
2 27 2
2 28 2
2 30 -1
2 33 2
2 35 -2
2 39 2
3 0 17/18
3 2 -2/3
3 5 -3/2
3 6 -3/2
3 7 3
3 8 -1
3 10 1
3 11 1
3 14 1
3 16 1
3 17 1
3 18 -1
3 19 -1
3 20 1
3 21 -1
3 22 -1
3 23 1
3 24 1
3 25 -1
3 26 1
3 27 -1
3 28 -1
3 30 1
3 33 -2
3 34 -1
3 35 1
3 37 1
3 39 -1
4 10 -1
4 11 1
4 12 -1
4 13 1
4 14 1
4 16 -1
4 17 1
4 18 -1
4 19 1
4 20 1
4 21 1
4 22 1
4 23 -1
4 24 -1
4 25 -1
4 26 1
4 27 -1
4 28 -1
4 34 1
4 35 1
4 37 -1
4 39 -1
53 2 1/2
53 4 -1/2
54 2 -1/2
54 3 1/2
54 7 -1/2
61 1 1/2
61 4 -1/2
61 7 -1/2
62 1 -1/2
62 3 1/2
68 0 1/2
141 892 0


==> anc/quarks_nmhv/quarkspm_1L_Nf1 <==
2 0 10/9
2 2 -2/3
3 0 -10/9
3 2 2/3
141 892 0


==> anc/quarks_nmhv/quarkspm_2L_Nf0 <==
2 0 -15023/1296
2 1 14/3
2 2 1477/108
2 4 -13/2
2 5 551/108
2 6 551/108
2 7 -803/54
2 8 545/72
2 9 59/36
2 11 -151/9
2 12 151/18
2 13 -151/18
2 14 -545/36
2 15 -17/4
2 16 -167/36
2 17 -49/6
2 18 142/9
2 19 -1
2 20 -106/9
2 21 167/72
2 24 -167/36
2 25 449/36
2 26 -151/9
2 27 151/9
2 28 151/9
2 29 -31/8
2 30 -383/36
2 31 10
2 32 -31/8
2 33 241/9
2 34 -365/36
2 35 -365/36
2 37 -167/36
2 39 67/6
2 40 545/36
2 42 -601/72
2 48 -1889/288
2 49 -127/24
2 50 7/18
2 51 -991/144
2 52 -101/144
2 53 -1585/96
2 54 73/2
2 55 -133/72
2 56 7/9
2 57 -40/3
2 58 173/18
2 59 -1/9
2 60 11/36
2 61 -7/12
2 62 -7/9
2 63 7/9
2 64 7/18
2 65 -5891/288
2 66 2261/36
2 67 2305/144
2 68 -9367/144
2 69 -3643/144
2 70 1225/72
2 71 2575/72
2 72 1235/48
2 73 -1739/48
2 74 -19/6
2 75 569/36
2 77 7/9
2 78 5213/144
2 79 44/3
2 80 79/36
2 81 -46127/1728
2 82 -161/24
2 83 -31/24
2 84 -215/72
2 85 3
2 86 -7/18
2 87 19/36
2 88 -31/24
2 89 -7/9
2 90 7/9
2 91 65/36
2 92 431/24
2 93 -31/9
2 94 5/3
2 95 136/9
2 96 -22/3
2 97 -14/9
2 98 133/18
2 99 -7/12
2 100 37/18
2 102 13/2
2 104 -31/12
2 106 41/3
2 107 31/12
2 108 -2729/432
2 109 229/216
2 110 7/12
2 111 -7/12
2 112 -187/72
2 113 7/18
2 114 -7/9
2 115 -7/18
2 116 7/18
2 117 7/18
2 118 -19/6
2 119 7/18
2 120 -31/12
2 121 31/12
2 122 827/432
2 123 19775/432
2 124 -25099/288
2 125 295/18
2 126 13135/144
2 127 245/6
2 128 -7457/144
2 129 -1483/16
2 130 -973/72
2 131 2261/36
2 132 -419/144
2 133 -10091/144
2 134 -10/3
2 135 -31/12
2 136 30833/864
2 137 -1663/864
2 138 1813/96
2 139 1699/144
2 140 -1759/144
2 141 -4259/144
2 143 5311/144
2 145 -7/9
2 146 767/72
2 147 -3
2 148 7/18
2 149 -16915/1728
2 150 -1247/144
2 151 1739/144
2 153 3019/72
2 154 7/18
2 155 7/9
2 156 -1289/72
2 157 -3
2 158 -7/18
2 159 12865/576
2 160 19/3
2 161 -13625/144
2 162 -7/9
2 163 65/36
2 164 -4169/144
2 165 -26/3
2 166 -43/9
2 171 269/36
2 172 56/9
2 173 -151/18
2 174 -289/144
2 175 -101/4
2 176 347/36
2 177 89/18
2 178 31/12
2 179 11/3
2 180 3115/144
2 181 -739/144
2 182 91/4
2 183 19/6
2 184 -1/12
2 185 -443/18
2 186 -23/4
2 187 -58/9
2 188 13/4
2 189 19/9
2 190 -569/48
2 191 19/9
2 192 3347/144
2 193 -91/4
2 194 10/3
2 196 -11/3
2 197 79/18
2 198 -11261/1728
2 199 -9949/54
2 207 563/216
2 208 1189835/7344
2 210 -437825/7344
2 211 601/48
2 212 -563/432
2 213 -4675/216
2 214 2511/34
2 215 -286/51
2 216 -243347/918
2 217 277367/918
2 218 1053047/2448
2 219 -4453199/3672
2 221 142/51
2 225 14947/306
2 226 -465449/3672
2 227 -233599/2448
2 228 1462361/3672
2 229 9739/216
2 230 -107/48
2 231 -13555/108
2 232 -1135/144
2 233 1577/72
2 235 -271/36
2 238 -485/36
2 239 -1
2 240 17461/216
2 241 8471/204
2 242 -572/51
2 243 12517/102
2 244 -1147/12
2 245 572/51
2 246 -10633/204
2 247 143/17
2 248 284/51
2 249 572/51
2 250 -572/51
2 251 -286/51
2 252 10123967/7344
2 253 -10503077/3672
2 254 19597/612
2 255 4103941/1224
2 256 3784915/3672
2 257 -1099057/1224
2 258 -2177593/1224
2 259 -971537/1224
2 260 166901/102
2 261 1287/34
2 262 -66593/153
2 264 -572/51
2 265 -411275/306
2 266 -144
2 267 -143/6
2 268 4626799/4896
2 270 -71/17
2 275 -284/51
2 276 284/51
2 277 142/51
2 290 -8969849/22032
2 291 7026725/7344
2 292 -608215/7344
2 293 -3567983/3672
2 294 -244753/459
2 295 363169/918
2 296 1707359/1836
2 297 172901/918
2 298 -2155535/3672
2 299 -639/34
2 300 275695/1836
2 301 284/51
2 302 378983/918
2 303 70
2 304 71/6
2 305 -20713469/44064
2 306 51707/648
2 307 -3062/27
2 308 -15563/72
2 309 -1975/216
2 310 53905/216
2 312 -2269/54
2 315 -24293/216
2 318 485111/2592
2 319 2611/216
2 320 -2453/216
2 322 31/12
2 325 9445/216
2 327 -328273/2592
2 329 5885/108
2 332 5167/54
2 333 2
2 339 -5/6
2 340 575/54
2 345 -1087/108
2 346 88/27
2 349 3/2
2 351 1/2
2 355 827/108
2 356 -101/36
2 357 -5
2 360 -23957/432
2 361 199/6
2 362 17335/204
2 363 1001/68
2 364 10133/1632
2 365 -125989/1632
2 366 286/51
2 367 25045/1632
2 368 1001/68
2 369 -497/68
2 370 572/51
2 371 -572/51
2 372 -1859/102
2 373 -139877/544
2 374 238847/1632
2 375 -619/204
2 376 -422239/1632
2 377 2371/204
2 378 -2237/204
2 379 2451/34
2 380 143/17
2 381 -1195/204
2 382 -1001/17
2 384 1001/34
2 385 3
2 386 -4085/18
2 387 -1001/34
2 388 -25/32
2 389 -10153/612
2 390 -497/68
2 391 -143/17
2 392 143/17
2 393 8437/204
2 395 -284/51
2 396 284/51
2 397 923/102
2 398 -286/51
2 399 572/51
2 400 286/51
2 401 -286/51
2 402 -286/51
2 403 1287/34
2 405 -286/51
2 406 1001/34
2 407 -1001/34
2 408 -10439/306
2 409 -78036109/44064
2 410 1969249/544
2 411 -8922649/7344
2 412 -55572359/14688
2 413 -692171/408
2 414 8799559/3672
2 415 3545761/918
2 416 107608/459
2 417 -10659317/3672
2 419 2988929/3672
2 420 -497/34
2 421 9850625/3672
2 422 677/9
2 423 749/17
2 424 -139417057/88128
2 425 839395/11016
2 426 -342277/459
2 427 -103639/204
2 428 2038411/3672
2 429 4655597/3672
2 430 -6093485/3672
2 432 572/51
2 433 -821845/918
2 434 -5
2 435 -286/51
2 436 33345767/88128
2 437 1038461/3672
2 438 -2218591/3672
2 439 -247067/204
2 440 -286/51
2 441 -572/51
2 442 79043/108
2 443 1
2 444 286/51
2 445 -37648283/44064
2 446 -1287/17
2 447 12138923/3672
2 448 572/51
2 449 -1859/102
2 450 2767609/1836
2 451 148
2 452 2717/51
2 454 -11297/102
2 455 -4576/51
2 456 10439/102
2 457 20735/408
2 458 2196683/1836
2 459 -6292/51
2 460 -7007/102
2 461 -1001/34
2 462 -143/3
2 463 -3380719/3672
2 464 861371/1836
2 465 -9295/34
2 466 -1287/34
2 467 7553/272
2 468 33319/102
2 469 97429/816
2 470 2717/34
2 471 -1859/51
2 472 -429/17
2 473 659825/918
2 474 -86425/306
2 475 -955235/1224
2 476 9295/34
2 477 -3575/102
2 478 143/3
2 479 -143/3
2 480 10023691/29376
2 481 23182283/7344
2 482 1/2
2 483 5041/612
2 486 -2
2 487 71/17
2 488 -71/17
2 489 -4189/204
2 500 13/4
2 505 142/51
2 506 -284/51
2 507 -142/51
2 508 142/51
2 509 142/51
2 510 -639/34
2 512 142/51
2 513 -497/34
2 515 497/34
2 516 5183/306
2 568 -5/2
2 569 16
2 570 23942503/44064
2 571 -51290747/44064
2 572 978461/2448
2 573 17206049/14688
2 574 202899/272
2 575 -6592393/7344
2 576 -5695439/3672
2 577 7823/1836
2 578 892253/918
2 580 -720833/3672
2 581 -2956877/3672
2 582 -11/18
2 583 -497/34
2 584 53758255/88128
2 585 -1886365/11016
2 586 845945/1836
2 587 2142275/3672
2 588 -146843/612
2 589 -254491/306
2 590 81533/153
2 591 -284/51
2 592 1460681/3672
2 593 -1
2 594 142/51
2 595 -44291215/88128
2 596 -274229/3672
2 597 1001917/3672
2 598 354259/1224
2 599 142/51
2 600 284/51
2 601 -66895/216
2 602 1
2 603 -142/51
2 604 18171287/44064
2 605 639/17
2 606 -3570959/3672
2 607 -284/51
2 608 923/102
2 609 -919699/1836
2 610 -70
2 611 -1349/51
2 612 5609/102
2 613 2272/51
2 614 -5183/102
2 615 -6997/408
2 616 -564395/1836
2 617 3124/51
2 618 3479/102
2 619 497/34
2 620 71/3
2 621 956341/3672
2 622 -63361/918
2 623 4615/34
2 624 639/34
2 625 2597/816
2 626 -16543/102
2 627 -9071/272
2 628 -1349/34
2 629 923/51
2 630 213/17
2 631 -314161/1836
2 632 15901/306
2 633 86759/408
2 634 -4615/34
2 635 1775/102
2 636 -71/3
2 637 71/3
2 638 1312073/29376
2 639 -11580971/7344
2 640 16613/1296
2 641 -569/9
2 642 -4885/72
2 643 27803/432
2 644 37661/216
2 646 -29279/216
2 649 -11741/108
2 650 1
2 652 200431/2592
2 653 -95/108
2 654 -12629/108
2 656 -1585/72
2 659 9649/108
2 661 -27233/162
2 663 72389/216
2 666 51959/216
2 667 -2
2 673 -137/72
2 674 2384/27
2 679 -14317/216
2 680 7687/216
2 683 5/2
2 685 3/2
2 689 12197/216
2 690 -65/3
2 691 -3305/72
2 696 11209/864
2 697 -995/3
2 698 -283/72
2 699 325/72
2 701 557/36
2 704 -775/36
2 705 1
2 707 48127/864
2 709 -829/72
2 712 -6481/72
2 713 -2
2 719 71/72
2 720 -485/18
2 724 1607/72
2 725 -635/72
2 728 -3/2
2 730 -1/2
2 734 -1303/72
2 735 209/36
2 736 103/8
2 739 13871/288
2 740 -250/9
2 746 47/12
2 748 -2
2 750 -3401/18
2 756 197/12
2 757 -4537/36
2 758 95/6
2 760 -25/9
2 762 -1/4
2 767 7/4
2 768 -72
2 773 1945/36
2 774 -1081/36
2 777 -5/2
2 779 -3/2
2 783 -1657/36
2 784 56/3
2 785 1369/36
2 790 -1/2
2 791 -2
2 792 1
2 798 25/18
2 799 -5/9
2 801 14/9
2 802 -451/18
2 804 -13/2
2 805 35/6
2 807 -19/9
2 809 19/9
2 811 425/18
2 812 8/9
2 813 -347/24
2 815 3/2
2 818 -1/3
2 832 1/2
2 839 2
2 842 2
2 846 1
2 847 3
2 848 1/2
2 849 1/2
2 852 1/2
2 854 -1
2 855 -11
2 856 17/2
2 858 -1
2 859 211/36
2 860 283/6
2 861 -7
2 862 -27/2
2 863 27
2 864 -11
2 865 -115/12
2 867 -1/2
2 869 1
2 871 65/12
2 872 43/12
2 873 131/3
2 876 -1
2 878 -1
2 879 30
2 886 1/2
2 888 7/2
2 890 -5/2
2 891 -122377/5760
2 892 5585/18
3 0 15023/1296
3 1 -14/3
3 2 -1477/108
3 3 163/12
3 4 -85/12
3 5 -551/108
3 6 -551/108
3 7 139/108
3 8 -545/72
3 9 -59/36
3 10 151/18
3 11 151/18
3 14 27/4
3 15 17/4
3 16 -67/18
3 17 595/36
3 18 -133/18
3 19 -133/18
3 20 725/36
3 21 -7/3
3 22 -151/18
3 23 151/18
3 24 -67/18
3 25 -299/24
3 26 151/18
3 27 -151/18
3 28 -151/18
3 29 31/8
3 30 383/36
3 31 -10
3 32 31/8
3 33 -241/9
3 34 15/4
3 35 15/4
3 37 -13/18
3 39 -595/36
3 40 -545/36
3 42 1063/72
3 48 -8587/4896
3 49 199/136
3 50 -29/51
3 51 32423/2448
3 52 -16499/2448
3 53 2173/1632
3 54 3439/306
3 55 79/408
3 56 -92/51
3 57 -2/3
3 58 -1/2
3 59 58/51
3 60 -359/204
3 61 29/34
3 62 -37/102
3 63 -269/102
3 64 124/51
3 65 -156461/4896
3 66 28283/612
3 67 -13627/816
3 68 -15233/272
3 69 -37771/2448
3 70 2113/136
3 71 11899/408
3 72 2019/272
3 73 -8271/272
3 74 -45/68
3 75 1931/204
3 77 -58/51
3 78 20693/816
3 80 1/4
3 81 -48827/9792
3 82 -79/408
3 83 -69/136
3 84 -1709/816
3 85 517/272
3 86 21/17
3 87 -2303/816
3 88 337/408
3 89 31/102
3 90 -337/102
3 91 643/204
3 92 -515/408
3 93 -431/136
3 94 -5/6
3 95 635/136
3 96 1687/408
3 97 61/51
3 98 -1891/204
3 99 40/17
3 100 -127/34
3 101 2/3
3 102 -133/102
3 104 -71/204
3 106 4
3 107 -65/204
3 108 223/36
3 109 389/1224
3 110 11/17
3 111 40/17
3 112 -1961/408
3 113 95/102
3 114 58/51
3 115 -401/102
3 116 -211/102
3 117 95/102
3 118 -45/68
3 119 -29/51
3 120 65/204
3 121 -65/204
3 122 3221/612
3 123 103673/3672
3 124 -86813/1632
3 125 16409/612
3 126 71407/1224
3 127 2699/136
3 128 -86719/2448
3 129 -123577/2448
3 130 3617/1224
3 131 28283/612
3 132 -50429/2448
3 133 -99185/2448
3 134 10/3
3 135 65/204
3 136 138467/7344
3 137 16831/14688
3 138 41341/4896
3 139 2135/816
3 140 -25405/2448
3 141 -31349/2448
3 142 3/2
3 143 49829/2448
3 145 -37/102
3 146 14417/1224
3 147 3/2
3 148 -29/51
3 149 -87787/29376
3 150 -4321/2448
3 151 25261/2448
3 152 3/2
3 153 3737/408
3 154 -29/51
3 155 -269/102
3 156 -977/72
3 157 3/2
3 158 29/51
3 159 279809/29376
3 160 -57/34
3 161 -95423/2448
3 162 58/51
3 163 779/204
3 164 -57695/2448
3 165 -3
3 166 7/102
3 170 -176/3
3 171 23/17
3 172 7/102
3 173 -12/17
3 174 3559/816
3 175 -7999/612
3 176 203/102
3 177 7/204
3 178 -65/204
3 180 30337/2448
3 181 -25189/2448
3 182 23/204
3 183 -239/204
3 184 -469/136
3 185 12/17
3 186 -701/408
3 187 497/204
3 188 8/17
3 189 15/34
3 190 -30161/2448
3 191 893/204
3 192 10763/816
3 193 -23/204
3 194 -355/68
3 197 1/2
3 198 -32573/3264
3 199 4055/1224
3 207 -37075/14688
3 208 -3291101/44064
3 209 135647/44064
3 210 51559/1632
3 211 -108463/29376
3 212 1251887/88128
3 213 -12833/3672
3 214 -2183/72
3 215 49105/7344
3 216 36773/306
3 217 -952757/7344
3 218 -2824421/14688
3 219 146719/272
3 220 1495/918
3 221 3293/459
3 222 -1039/1224
3 223 -100427/14688
3 224 -2206/459
3 225 -497897/14688
3 226 998489/14688
3 227 76237/7344
3 228 -165527/918
3 229 -27569/3264
3 230 698653/9792
3 231 -26029/612
3 232 749299/14688
3 233 -1536047/7344
3 234 -3421/2448
3 235 293/102
3 236 -1/36
3 237 65/306
3 238 12731/1224
3 239 1/2
3 240 3978205/29376
3 241 -7960/459
3 242 1207/432
3 243 -12211/192
3 244 468257/9792
3 245 -7397/1836
3 246 137611/9792
3 247 -10841/7344
3 248 -142/51
3 249 -8771/1836
3 250 -95/34
3 251 -5231/1836
3 252 -3070357/4896
3 253 713867/544
3 254 -6253/612
3 255 -7537883/4896
3 256 -6977801/14688
3 257 3024701/7344
3 258 982283/1224
3 259 1395317/3672
3 260 -84721/108
3 261 -22871/1224
3 262 130201/612
3 263 3
3 264 9379/3672
3 265 2311489/3672
3 266 72
3 267 5693/408
3 268 -165809/432
3 269 -17413/7344
3 270 71/34
3 271 -499/7344
3 272 37705/7344
3 273 -8887/7344
3 274 -85883/3672
3 275 166441/3672
3 276 -8591/1224
3 277 -341/6
3 278 -78941/4896
3 279 128381/7344
3 280 10159/612
3 281 70535/7344
3 282 -40739/1224
3 283 1/17
3 284 2111/408
3 285 -155/408
3 286 -6793/3672
3 287 172603/7344
3 288 277/136
3 289 633271/29376
3 290 18524765/88128
3 291 -6237743/14688
3 292 382219/1728
3 293 8656415/29376
3 294 2170735/14688
3 295 -7867925/14688
3 296 863713/14688
3 297 -1138253/14688
3 298 9942575/14688
3 299 639/68
3 300 -624823/7344
3 301 -142/51
3 302 -394957/1836
3 303 -35
3 304 -3245/408
3 305 -37355905/176256
3 306 70019/44064
3 307 1986761/14688
3 308 -392959/3672
3 309 -6377/48
3 310 -2423519/14688
3 311 -193/1224
3 312 23657/918
3 313 -41/18
3 314 -325/102
3 315 234235/14688
3 317 277/136
3 318 20396173/88128
3 319 -389171/4896
3 320 1271411/4896
3 321 1127/1224
3 322 -62029/2448
3 323 -5497/1224
3 324 -1927/459
3 325 -2164567/14688
3 326 -277/136
3 327 3252137/176256
3 328 805/408
3 329 -83359/7344
3 330 4409/612
3 331 10783/1224
3 332 639791/7344
3 333 -1
3 334 -277/136
3 335 -16
3 336 -3365/2448
3 337 -277/136
3 338 2711/612
3 339 -281/204
3 340 -24335/1836
3 341 -9223/2448
3 342 -277/272
3 343 277/136
3 345 5228/459
3 346 -17855/7344
3 347 -1621/612
3 348 823/816
3 349 -1239/544
3 350 1403/612
3 351 695/544
3 352 2029/816
3 353 -3/272
3 354 233/612
3 355 -2995/459
3 356 2555/816
3 357 2005/1224
3 358 1621/612
3 359 11213/2448
3 360 -10173635/58752
3 361 -12553/544
3 362 -351413/7344
3 363 -5957/1224
3 364 -29725/9792
3 365 1117327/29376
3 366 -30773/3672
3 367 -218735/29376
3 368 -1189/432
3 369 27601/9792
3 370 -3883/1728
3 371 4631/918
3 372 -851/9792
3 373 1238917/9792
3 374 -770959/9792
3 375 -2987/4896
3 376 1372093/9792
3 377 -1487/544
3 378 101521/14688
3 379 -230201/4896
3 380 94/51
3 381 -170585/14688
3 382 3472/153
3 383 3/2
3 384 -1495/1224
3 385 -3/2
3 386 4085/36
3 387 1736/153
3 388 2172131/88128
3 389 171251/22032
3 390 497/136
3 391 545/459
3 392 263/153
3 393 -90877/3672
3 394 -1079/306
3 395 -12713/4896
3 396 -142/51
3 397 4193/4896
3 398 102785/14688
3 399 158/153
3 400 -92725/7344
3 401 -24995/7344
3 402 18839/3672
3 403 -22871/1224
3 404 -5269/612
3 405 -3031/918
3 406 169/72
3 407 169/24
3 408 906595/29376
3 409 23782225/29376
3 410 -48978925/29376
3 411 897091/1632
3 412 51357013/29376
3 413 2843563/3672
3 414 -449095/408
3 415 -12908677/7344
3 416 -45143/408
3 417 96121/72
3 419 -886763/2448
3 420 497/68
3 421 -3049895/2448
3 422 -677/18
3 423 -11417/612
3 424 41859301/58752
3 425 -683099/22032
3 426 1254673/3672
3 427 179029/816
3 428 -1936957/7344
3 429 -4177063/7344
3 430 5499805/7344
3 431 -3
3 432 -2875/918
3 433 246083/612
3 434 5/2
3 435 -69/34
3 436 -3066365/19584
3 437 -2856701/22032
3 438 2028019/7344
3 439 2065039/3672
3 440 -2113/918
3 441 157/27
3 442 -73949/216
3 443 -1/2
3 444 -406/153
3 445 35506877/88128
3 446 22871/612
3 447 -72739/48
3 448 2572/459
3 449 -13925/1836
3 450 -140603/204
3 451 -74
3 452 -9983/612
3 453 16
3 454 26426/459
3 455 29521/612
3 456 -214549/3672
3 457 -17839/816
3 458 -2011097/3672
3 459 248831/3672
3 460 44107/1224
3 461 1736/153
3 462 143/6
3 463 1048007/2448
3 464 -32992/153
3 465 245341/1836
3 466 22871/1224
3 467 -18529/1632
3 468 -586627/3672
3 469 -33853/544
3 470 -15461/408
3 471 25553/1224
3 472 22871/1836
3 473 -1220315/3672
3 474 77867/612
3 475 2744003/7344
3 476 -58849/459
3 477 10925/3672
3 478 -143/6
3 479 143/6
3 480 -33983167/176256
3 481 -21808405/14688
3 482 61451/44064
3 483 -5041/1224
3 484 -8581/7344
3 485 85589/22032
3 486 -853/144
3 487 -71/34
3 488 71/34
3 489 4189/408
3 490 -8153/3672
3 491 -5969/3672
3 492 8849/918
3 493 845/204
3 494 -43049/1836
3 495 4645/816
3 497 -1570/459
3 498 677/204
3 499 -5269/1224
3 500 1562485/88128
3 501 1714465/88128
3 502 -1537865/29376
3 503 124403/7344
3 504 1727317/29376
3 505 279323/14688
3 506 -49315/1836
3 507 -42697/816
3 508 -21019/3672
3 509 151105/3672
3 510 639/68
3 511 -10855/918
3 512 -71/51
3 513 497/68
3 514 -302927/7344
3 515 -3677/1224
3 516 2085079/176256
3 517 5351/11016
3 518 109607/14688
3 519 4751/408
3 520 -5021/816
3 521 -61867/3672
3 522 2803/408
3 523 139831/7344
3 524 -746/153
3 525 584/459
3 526 21889/1836
3 527 -415/72
3 528 -2614667/176256
3 529 -76829/11016
3 530 4217/459
3 531 -2885/1224
3 532 141505/7344
3 533 -1553/408
3 534 3131/918
3 535 -509/48
3 536 147/136
3 537 3613051/88128
3 538 -19531/1224
3 539 -159667/3672
3 540 14599/918
3 541 -34775/3672
3 542 -91141/3672
3 543 13777/1224
3 544 15121/7344
3 545 5269/1224
3 546 -31271/3672
3 547 223/272
3 548 -10345/612
3 549 46049/7344
3 550 5269/2448
3 551 -5269/1224
3 553 102775/7344
3 554 -47363/3672
3 555 -13291/1836
3 556 13775/2448
3 557 5269/1632
3 558 26239/3672
3 559 -5269/1632
3 560 -4967/2448
3 561 1883/2448
3 562 160/459
3 563 -106327/7344
3 564 11651/2448
3 565 121177/7344
3 566 3713/918
3 567 -128083/7344
3 568 -6986489/176256
3 569 -60797/1632
3 570 -23450455/88128
3 571 43164749/88128
3 572 -1107131/2754
3 573 -27975787/88128
3 574 -2074601/9792
3 575 23123479/29376
3 576 1668739/14688
3 577 -42233/288
3 578 -10751641/14688
3 580 698189/7344
3 581 2895065/7344
3 582 11/36
3 583 497/68
3 584 37553681/176256
3 585 438167/44064
3 586 -2299967/7344
3 587 1711709/14688
3 588 5896877/14688
3 589 5668559/14688
3 590 -1062893/4896
3 591 142/51
3 592 -1355977/14688
3 593 1/2
3 594 41/612
3 595 -62141405/176256
3 596 206201/3672
3 597 -223405/459
3 598 -404645/14688
3 599 -71/51
3 600 -142/51
3 601 6233627/14688
3 602 -1/2
3 603 2825/612
3 604 682535/88128
3 605 -639/34
3 606 2508325/7344
3 607 142/51
3 608 -923/204
3 609 -16355/216
3 610 35
3 611 320/51
3 612 -5609/204
3 613 -1136/51
3 614 5183/204
3 615 6793/816
3 616 549707/3672
3 617 -1562/51
3 618 -3479/204
3 619 -497/68
3 620 -71/6
3 621 -938593/7344
3 622 30839/918
3 623 -4615/68
3 624 -639/68
3 625 -2597/1632
3 626 16543/204
3 627 9071/544
3 628 1349/68
3 629 -923/102
3 630 -213/34
3 631 307123/3672
3 632 -15289/612
3 633 -85603/816
3 634 4615/68
3 635 -1775/204
3 636 71/6
3 637 -71/6
3 638 35718569/176256
3 639 11375339/14688
3 640 -7789/44064
3 641 502099/44064
3 642 -281183/22032
3 643 -43805/459
3 644 68351/4896
3 645 181/72
3 646 -174109/14688
3 647 41/36
3 648 455/153
3 649 21349/3672
3 650 -1/2
3 651 -893/612
3 652 11207507/176256
3 653 28669/432
3 654 960511/7344
3 655 -41/18
3 656 -3487517/14688
3 657 -13/17
3 658 2237/918
3 659 -506827/3672
3 660 -30/17
3 661 -9647353/88128
3 662 -5791/612
3 663 1059187/4896
3 664 863/153
3 665 -110/17
3 666 1447169/14688
3 667 1
3 668 5147/612
3 670 2407/1224
3 671 893/612
3 672 -2543/612
3 673 3753/544
3 674 23317/1836
3 675 5707/1224
3 676 893/1224
3 677 -893/612
3 679 -83507/14688
3 680 30689/14688
3 681 -69/34
3 682 3389/1224
3 683 -127/816
3 684 1999/612
3 685 -1505/816
3 686 139/136
3 687 -253/1224
3 688 -25/153
3 689 57223/14688
3 690 -601/136
3 691 -2647/4896
3 692 69/34
3 693 -16033/1224
3 696 -573707/10368
3 697 2165491/7344
3 698 320885/11016
3 699 -1416181/14688
3 700 7/18
3 701 -214717/1836
3 702 -9373/3672
3 703 -4049/918
3 704 5821/72
3 705 -1/2
3 706 1973/612
3 707 -9672577/176256
3 708 599/204
3 709 7012153/14688
3 710 26011/1836
3 711 3292/459
3 712 1972661/14688
3 713 1
3 714 -2281/612
3 716 14935/3672
3 717 1973/612
3 718 -8173/918
3 719 62981/4896
3 720 2678/17
3 721 35789/3672
3 722 1973/1224
3 723 -1973/612
3 724 -1667315/14688
3 725 840437/14688
3 726 -3097/918
3 727 -421/408
3 728 2585/816
3 729 5351/918
3 730 -1769/816
3 731 3709/1224
3 732 755/408
3 733 131/1836
3 734 1328807/14688
3 735 -8365/204
3 736 -965009/14688
3 737 2179/918
3 738 -96079/3672
3 739 19197085/176256
3 740 523853/2448
3 741 -43/48
3 742 1
3 745 1535/153
3 746 -41/24
3 748 1
3 750 -1172633/3672
3 751 -71/72
3 752 -6583/306
3 753 37/18
3 755 14317/7344
3 756 -203/24
3 757 -537113/3672
3 758 -95/12
3 760 25/18
3 761 -709/102
3 762 -145/192
3 763 16
3 764 -2741/408
3 765 -709/102
3 766 6995/408
3 767 -23507/1224
3 768 -257171/1836
3 769 -575/34
3 770 -709/204
3 771 709/102
3 773 172247/1836
3 774 -161491/3672
3 775 4679/306
3 776 -427/51
3 777 -539/136
3 778 -22685/1224
3 779 811/136
3 780 -230/51
3 781 -245/102
3 782 -65/102
3 783 -33673/459
3 784 45941/1224
3 785 3271/68
3 786 -6791/612
3 787 7975/153
3 790 1/4
3 791 1
3 792 -1
3 793 31/24
3 794 65/72
3 796 2/9
3 798 -11/18
3 799 7/36
3 801 -4/9
3 802 439/36
3 803 29/18
3 804 11/4
3 805 -29/12
3 806 -27/8
3 807 11/24
3 809 -13/24
3 811 -419/36
3 812 -11/18
3 813 311/48
3 814 9/4
3 815 -3/2
3 818 1/6
3 819 -3/2
3 822 -7/108
3 823 -23/36
3 825 161/36
3 826 -29/18
3 827 -121/36
3 828 28/9
3 829 31/12
3 830 571/72
3 831 -41/18
3 832 -1/4
3 836 -1/4
3 839 -1
3 841 4
3 842 -1
3 844 1/4
3 845 1
3 846 -1
3 847 -3/2
3 848 -1/2
3 852 -1/4
3 853 -1/4
3 854 1
3 855 11/2
3 856 -17/4
3 858 1/2
3 859 -211/72
3 860 -283/12
3 861 7/2
3 862 13/2
3 863 -25/2
3 864 16/3
3 865 115/24
3 867 1/4
3 869 -1/2
3 871 -65/24
3 872 -19/12
3 873 -131/6
3 875 -1/4
3 876 1/2
3 877 -1/2
3 878 3/4
3 879 -55/4
3 882 -16
3 883 4
3 884 16
3 885 -16
3 886 -1/4
3 887 -1/4
3 888 -7/4
3 889 1/4
3 890 5/4
3 891 48215513/5287680
3 892 -1646999/3672
4 10 -151/18
4 11 151/18
4 12 -151/18
4 13 151/18
4 14 151/18
4 16 -151/18
4 17 151/18
4 18 -151/18
4 19 151/18
4 20 151/18
4 21 151/18
4 22 151/18
4 23 -151/18
4 24 -151/18
4 25 -151/18
4 26 151/18
4 27 -151/18
4 28 -151/18
4 34 151/18
4 35 151/18
4 37 -151/18
4 39 -151/18
4 48 -18305/2448
4 49 -803/204
4 50 -94/153
4 51 7619/408
4 52 -3857/136
4 53 -21193/816
4 54 11839/153
4 55 -797/612
4 56 373/153
4 57 5
4 58 -28/9
4 59 -373/153
4 60 3361/306
4 61 -59/102
4 62 188/153
4 63 271/153
4 64 -94/153
4 65 -25851/272
4 66 18607/102
4 67 -7063/1224
4 68 -261935/1224
4 69 -8291/136
4 70 35321/612
4 71 73259/612
4 72 16939/408
4 73 -36955/408
4 74 67/51
4 75 3391/306
4 77 271/153
4 78 77173/1224
4 79 -17/3
4 80 -17/18
4 81 -1149199/14688
4 82 583/204
4 83 -11/204
4 84 266/153
4 85 -7/68
4 86 -467/153
4 87 2761/612
4 88 -283/204
4 89 -373/153
4 90 832/153
4 91 -815/306
4 92 95/204
4 93 343/306
4 94 2/3
4 95 -2077/306
4 96 27/34
4 97 271/153
4 98 335/153
4 99 -365/102
4 100 365/153
4 101 -2/3
4 102 113/51
4 104 -79/102
4 106 -8/3
4 107 49/34
4 108 -1499/216
4 109 -2827/1836
4 110 59/102
4 111 -365/102
4 112 5017/612
4 113 -94/153
4 114 -271/153
4 115 94/153
4 116 365/153
4 117 365/153
4 118 -86/51
4 119 365/153
4 120 -49/34
4 121 49/34
4 122 -37439/3672
4 123 417509/3672
4 124 -544631/2448
4 125 4090/51
4 126 290485/1224
4 127 5497/51
4 128 -189257/1224
4 129 -297883/1224
4 130 -749/68
4 131 18607/102
4 132 -25841/408
4 133 -60385/408
4 135 -49/34
4 136 764975/7344
4 137 -62239/7344
4 138 118615/2448
4 139 47183/1224
4 140 -12445/408
4 141 -12491/136
4 142 -3
4 143 141487/1224
4 145 -271/153
4 146 14693/204
4 147 3
4 148 365/153
4 149 -119981/4896
4 150 -20207/1224
4 151 44219/1224
4 153 37367/612
4 154 365/153
4 155 730/153
4 156 -1405/36
4 158 -365/153
4 159 786323/14688
4 160 172/51
4 161 -76595/408
4 162 -730/153
4 163 -1019/306
4 164 -39187/408
4 165 8/3
4 166 -76/153
4 170 -176/3
4 171 -959/306
4 172 -382/153
4 173 1027/153
4 174 -12089/1224
4 175 -25669/306
4 176 -2249/306
4 177 -242/153
4 178 49/34
4 179 -2/3
4 180 23369/408
4 181 -12113/408
4 182 -199/102
4 183 -50/51
4 184 -19/51
4 185 -109/153
4 186 121/51
4 187 -352/153
4 188 -47/34
4 189 -134/153
4 190 -57539/1224
4 191 3577/153
4 192 38323/1224
4 193 199/102
4 194 742/51
4 196 2/3
4 197 -17/9
4 198 -105841/14688
4 199 -129295/918
4 207 -403/4896
4 208 -3847909/44064
4 209 -135647/44064
4 210 411619/14688
4 211 -259349/29376
4 212 -1137035/88128
4 213 23077/918
4 214 -53285/1224
4 215 -7921/7344
4 216 66514/459
4 217 -1266179/7344
4 218 -3493861/14688
4 219 4944985/7344
4 220 -1495/918
4 221 -4571/459
4 222 1039/1224
4 223 100427/14688
4 224 2206/459
4 225 -219559/14688
4 226 95923/1632
4 227 39035/459
4 228 -29639/136
4 229 -1076383/29376
4 230 -676825/9792
4 231 154261/918
4 232 -633529/14688
4 233 1375193/7344
4 234 3421/2448
4 235 2849/612
4 236 1/36
4 237 -65/306
4 238 1253/408
4 239 1/2
4 240 -6352901/29376
4 241 -44399/1836
4 242 61849/7344
4 243 -64319/1088
4 244 467695/9792
4 245 -13195/1836
4 246 372773/9792
4 247 -50935/7344
4 248 -142/51
4 249 -11821/1836
4 250 1429/102
4 251 15527/1836
4 252 -11036863/14688
4 253 22737899/14688
4 254 -1112/51
4 255 -8877881/4896
4 256 -8161859/14688
4 257 3569641/7344
4 258 597655/612
4 259 759647/1836
4 260 -1563961/1836
4 261 -23461/1224
4 262 136171/612
4 263 -3
4 264 31805/3672
4 265 2623811/3672
4 266 72
4 267 4031/408
4 268 -8242891/14688
4 269 17413/7344
4 270 71/34
4 271 499/7344
4 272 -37705/7344
4 273 8887/7344
4 274 85883/3672
4 275 -145993/3672
4 276 1775/1224
4 277 5513/102
4 278 78941/4896
4 279 -128381/7344
4 280 -10159/612
4 281 -70535/7344
4 282 40739/1224
4 283 -1/17
4 284 -2111/408
4 285 155/408
4 286 6793/3672
4 287 -172603/7344
4 288 -277/136
4 289 -633271/29376
4 290 5784877/29376
4 291 -7815707/14688
4 292 -4064863/29376
4 293 19887449/29376
4 294 5661361/14688
4 295 121013/864
4 296 -14522585/14688
4 297 -180907/1632
4 298 -48905/544
4 299 639/68
4 300 -159319/2448
4 301 -142/51
4 302 -121003/612
4 303 -35
4 304 -1583/408
4 305 40069927/58752
4 306 -398455/4896
4 307 -107011/4896
4 308 148334/459
4 309 61343/432
4 310 -414007/4896
4 311 193/1224
4 312 2486/153
4 313 41/18
4 314 325/102
4 315 52507/544
4 317 -277/136
4 318 -4098883/9792
4 319 989965/14688
4 320 -3647429/14688
4 321 -1127/1224
4 322 55705/2448
4 323 5497/1224
4 324 1927/459
4 325 1522307/14688
4 326 277/136
4 327 6356809/58752
4 328 -805/408
4 329 -105607/2448
4 330 -4409/612
4 331 -10783/1224
4 332 -149167/816
4 333 -1
4 334 277/136
4 335 -16
4 336 3365/2448
4 337 277/136
4 338 -2711/612
4 339 451/204
4 340 1595/612
4 341 9223/2448
4 342 277/272
4 343 -277/136
4 345 -811/612
4 346 -2027/2448
4 347 1621/612
4 348 -823/816
4 349 423/544
4 350 -1403/612
4 351 -967/544
4 352 -2029/816
4 353 3/272
4 354 -233/612
4 355 -77/68
4 356 -797/2448
4 357 4115/1224
4 358 -1621/612
4 359 -11213/2448
4 360 13431787/58752
4 361 -16469/1632
4 362 -272647/7344
4 363 -12061/1224
4 364 -31073/9792
4 365 67675/1728
4 366 10181/3672
4 367 -232075/29376
4 368 -87895/7344
4 369 43967/9792
4 370 -263461/29376
4 371 5665/918
4 372 179315/9792
4 373 1278869/9792
4 374 -662123/9792
4 375 17843/4896
4 376 1161341/9792
4 377 -14507/1632
4 378 59543/14688
4 379 -122743/4896
4 380 -523/51
4 381 256625/14688
4 382 5537/153
4 383 -3/2
4 384 -34541/1224
4 385 -3/2
4 386 4085/36
4 387 5537/306
4 388 -2103281/88128
4 389 194257/22032
4 390 497/136
4 391 3316/459
4 392 -1550/153
4 393 -60989/3672
4 394 1079/306
4 395 39977/4896
4 396 -142/51
4 397 -48497/4896
4 398 -1201/864
4 399 -1874/153
4 400 51541/7344
4 401 66179/7344
4 402 1753/3672
4 403 -23461/1224
4 404 5269/612
4 405 8179/918
4 406 -38909/1224
4 407 9139/408
4 408 95549/29376
4 409 84725543/88128
4 410 -57360521/29376
4 411 9771479/14688
4 412 19929235/9792
4 413 423247/459
4 414 -594713/459
4 415 -15457411/7344
4 416 -454577/3672
4 417 2878573/1836
4 419 -3317569/7344
4 420 497/68
4 421 -10551565/7344
4 422 -677/18
4 423 -15547/612
4 424 153256211/176256
4 425 -331897/7344
4 426 1483543/3672
4 427 78509/272
4 428 -2139865/7344
4 429 -190153/272
4 430 2229055/2448
4 431 3
4 432 -7421/918
4 433 905441/1836
4 434 5/2
4 435 779/102
4 436 -39094249/176256
4 437 -3374065/22032
4 438 2409163/7344
4 439 2382167/3672
4 440 7261/918
4 441 2479/459
4 442 -84137/216
4 443 -1/2
4 444 -452/153
4 445 39789689/88128
4 446 23461/612
4 447 -13148779/7344
4 448 -7720/459
4 449 47387/1836
4 450 -751091/918
4 451 -74
4 452 -22621/612
4 453 16
4 454 48821/918
4 455 25391/612
4 456 -161255/3672
4 457 -7877/272
4 458 -2382269/3672
4 459 204193/3672
4 460 39977/1224
4 461 5537/306
4 462 143/6
4 463 3617417/7344
4 464 -465467/1836
4 465 256589/1836
4 466 23461/1224
4 467 -26789/1632
4 468 -612857/3672
4 469 -93299/1632
4 470 -17143/408
4 471 19063/1224
4 472 23461/1836
4 473 -52555/136
4 474 31661/204
4 475 2987407/7344
4 476 -133267/918
4 477 117775/3672
4 478 -143/6
4 479 143/6
4 480 -26158979/176256
4 481 -8185387/4896
4 482 -83483/44064
4 483 -5041/1224
4 484 8581/7344
4 485 -85589/22032
4 486 1141/144
4 487 -71/34
4 488 71/34
4 489 4189/408
4 490 8153/3672
4 491 5969/3672
4 492 -8849/918
4 493 -845/204
4 494 43049/1836
4 495 -4645/816
4 497 1570/459
4 498 -677/204
4 499 5269/1224
4 500 -1848901/88128
4 501 -1714465/88128
4 502 1537865/29376
4 503 -124403/7344
4 504 -1727317/29376
4 505 -320219/14688
4 506 59539/1836
4 507 44969/816
4 508 635/216
4 509 -161329/3672
4 510 639/68
4 511 10855/918
4 512 -71/51
4 513 497/68
4 514 302927/7344
4 515 -14215/1224
4 516 -5070487/176256
4 517 -5351/11016
4 518 -109607/14688
4 519 -4751/408
4 520 5021/816
4 521 61867/3672
4 522 -2803/408
4 523 -139831/7344
4 524 746/153
4 525 -584/459
4 526 -21889/1836
4 527 415/72
4 528 2614667/176256
4 529 76829/11016
4 530 -4217/459
4 531 2885/1224
4 532 -141505/7344
4 533 1553/408
4 534 -3131/918
4 535 509/48
4 536 -147/136
4 537 -3613051/88128
4 538 19531/1224
4 539 159667/3672
4 540 -14599/918
4 541 34775/3672
4 542 91141/3672
4 543 -13777/1224
4 544 -15121/7344
4 545 -5269/1224
4 546 31271/3672
4 547 -223/272
4 548 10345/612
4 549 -46049/7344
4 550 -5269/2448
4 551 5269/1224
4 553 -102775/7344
4 554 47363/3672
4 555 13291/1836
4 556 -13775/2448
4 557 -5269/1632
4 558 -26239/3672
4 559 5269/1632
4 560 4967/2448
4 561 -1883/2448
4 562 -160/459
4 563 106327/7344
4 564 -11651/2448
4 565 -121177/7344
4 566 -3713/918
4 567 128083/7344
4 568 7427129/176256
4 569 34685/1632
4 570 -24434551/88128
4 571 59416745/88128
4 572 50899/22032
4 573 -75260507/88128
4 574 -5229763/9792
4 575 360677/3264
4 576 21113017/14688
4 577 2091299/14688
4 578 -3524407/14688
4 580 743477/7344
4 581 3018689/7344
4 582 11/36
4 583 497/68
4 584 -145070191/176256
4 585 7107293/44064
4 586 -361271/2448
4 587 -10280809/14688
4 588 -2372645/14688
4 589 6547009/14688
4 590 -1546163/4896
4 591 142/51
4 592 -4486747/14688
4 593 1/2
4 594 -1745/612
4 595 150723835/176256
4 596 5669/306
4 597 785323/3672
4 598 -3846463/14688
4 599 -71/51
4 600 -142/51
4 601 -561589/4896
4 602 -1/2
4 603 -1121/612
4 604 -4113901/9792
4 605 -639/34
4 606 1544531/2448
4 607 142/51
4 608 -923/204
4 609 705811/1224
4 610 35
4 611 343/17
4 612 -5609/204
4 613 -1136/51
4 614 5183/204
4 615 7201/816
4 616 579083/3672
4 617 -1562/51
4 618 -3479/204
4 619 -497/68
4 620 -71/6
4 621 -974089/7344
4 622 16261/459
4 623 -4615/68
4 624 -639/68
4 625 -2597/1632
4 626 16543/204
4 627 9071/544
4 628 1349/68
4 629 -923/102
4 630 -213/34
4 631 321199/3672
4 632 -16513/612
4 633 -29305/272
4 634 4615/68
4 635 -1775/204
4 636 71/6
4 637 -71/6
4 638 -43591007/176256
4 639 11786603/14688
4 640 -557053/44064
4 641 2283725/44064
4 642 1775993/22032
4 643 228229/7344
4 644 -2766001/14688
4 645 -181/72
4 646 2165081/14688
4 647 -41/36
4 648 -455/153
4 649 377845/3672
4 650 -1/2
4 651 893/612
4 652 -24836815/176256
4 653 -28289/432
4 654 -33913/2448
4 655 41/18
4 656 3810857/14688
4 657 13/17
4 658 -2237/918
4 659 59587/1224
4 660 30/17
4 661 8154035/29376
4 662 5791/612
4 663 -8100013/14688
4 664 -863/153
4 665 110/17
4 666 -1660127/4896
4 667 1
4 668 -5147/612
4 670 -2407/1224
4 671 -893/612
4 672 2543/612
4 673 -24461/4896
4 674 -185429/1836
4 675 -5707/1224
4 676 -893/1224
4 677 893/612
4 679 1057063/14688
4 680 -553405/14688
4 681 69/34
4 682 -3389/1224
4 683 -1913/816
4 684 -1999/612
4 685 281/816
4 686 -139/136
4 687 253/1224
4 688 25/153
4 689 -886619/14688
4 690 10643/408
4 691 227387/4896
4 692 -69/34
4 693 16033/1224
4 696 439199/10368
4 697 270269/7344
4 698 -138793/5508
4 699 1349881/14688
4 700 -7/18
4 701 93155/918
4 702 9373/3672
4 703 4049/918
4 704 -4271/72
4 705 -1/2
4 706 -1973/612
4 707 -145331/176256
4 708 -599/204
4 709 -6843037/14688
4 710 -26011/1836
4 711 -3292/459
4 712 -650537/14688
4 713 1
4 714 2281/612
4 716 -14935/3672
4 717 -1973/612
4 718 8173/918
4 719 -22603/1632
4 720 -39959/306
4 721 -35789/3672
4 722 -1973/1224
4 723 1973/612
4 724 1339487/14688
4 725 -710897/14688
4 726 3097/918
4 727 421/408
4 728 -1361/816
4 729 -5351/918
4 730 2177/816
4 731 -3709/1224
4 732 -755/408
4 733 -131/1836
4 734 -1062995/14688
4 735 10771/306
4 736 775901/14688
4 737 -2179/918
4 738 96079/3672
4 739 -27686137/176256
4 740 -151951/816
4 741 43/48
4 742 -1
4 745 -1535/153
4 746 -53/24
4 748 1
4 750 1866437/3672
4 751 71/72
4 752 6583/306
4 753 -37/18
4 755 -14317/7344
4 756 -191/24
4 757 999887/3672
4 758 -95/12
4 760 25/18
4 761 709/102
4 762 193/192
4 763 16
4 764 2741/408
4 765 709/102
4 766 -6995/408
4 767 21365/1224
4 768 389363/1836
4 769 575/34
4 770 709/204
4 771 -709/102
4 773 -135721/918
4 774 271753/3672
4 775 -4679/306
4 776 427/51
4 777 879/136
4 778 22685/1224
4 779 -607/136
4 780 230/51
4 781 245/102
4 782 65/102
4 783 219199/1836
4 784 -68789/1224
4 785 -13178/153
4 786 6791/612
4 787 -7975/153
4 790 1/4
4 791 1
4 793 -31/24
4 794 -65/72
4 796 -2/9
4 798 -7/9
4 799 13/36
4 801 -10/9
4 802 463/36
4 803 -29/18
4 804 15/4
4 805 -41/12
4 806 27/8
4 807 119/72
4 809 -113/72
4 811 -431/36
4 812 -5/18
4 813 383/48
4 814 -9/4
4 818 1/6
4 819 3/2
4 822 7/108
4 823 23/36
4 825 -161/36
4 826 29/18
4 827 121/36
4 828 -28/9
4 829 -31/12
4 830 -571/72
4 831 41/18
4 832 -1/4
4 836 1/4
4 839 -1
4 841 4
4 842 -1
4 844 -1/4
4 845 -1
4 847 -3/2
4 849 -1/2
4 852 -1/4
4 853 1/4
4 855 11/2
4 856 -17/4
4 858 1/2
4 859 -211/72
4 860 -283/12
4 861 7/2
4 862 7
4 863 -29/2
4 864 17/3
4 865 115/24
4 867 1/4
4 869 -1/2
4 871 -65/24
4 872 -2
4 873 -131/6
4 875 1/4
4 876 1/2
4 877 1/2
4 878 1/4
4 879 -65/4
4 882 -16
4 883 4
4 884 16
4 885 -16
4 886 -1/4
4 887 1/4
4 888 -7/4
4 889 -1/4
4 890 5/4
4 891 64126573/5287680
4 892 507659/3672
7 207 -73/48
7 208 -8899/408
7 210 7573/408
7 211 -95/16
7 212 -337/48
7 213 457/24
7 214 -1413/136
7 215 12/17
7 216 16613/408
7 217 -16613/408
7 218 -7645/136
7 219 65957/408
7 221 -12/17
7 225 -8051/272
7 226 6359/102
7 227 5775/136
7 228 -8149/51
7 229 -59/3
7 230 29/16
7 231 166/3
7 232 41/8
7 233 9
7 235 13/4
7 238 115/8
7 240 -5539/96
7 241 -405/68
7 242 24/17
7 243 -435/34
7 244 12
7 245 -24/17
7 246 597/68
7 247 -18/17
7 248 -24/17
7 249 -24/17
7 250 24/17
7 251 12/17
7 252 -8879/51
7 253 151769/408
7 254 -653/136
7 255 -15205/34
7 256 -27749/204
7 257 16135/136
7 258 32131/136
7 259 7075/68
7 260 -29337/136
7 261 -81/17
7 262 1933/34
7 264 24/17
7 265 24053/136
7 266 18
7 267 3
7 268 -8705/68
7 270 18/17
7 275 24/17
7 276 -24/17
7 277 -12/17
7 290 81881/612
7 291 -31393/102
7 292 -3211/408
7 293 19117/51
7 294 31693/204
7 295 -30181/408
7 296 -148039/408
7 297 -15037/204
7 298 56255/408
7 299 81/17
7 300 -20153/408
7 301 -24/17
7 302 -29509/204
7 303 -18
7 304 -3
7 305 72467/306
7 306 -2527/144
7 307 689/48
7 308 621/8
7 309 161/12
7 310 -355/6
7 312 601/24
7 315 845/24
7 318 -13423/144
7 319 131/24
7 320 -961/24
7 322 75/4
7 325 91/12
7 327 18685/288
7 329 -1207/24
7 332 -1717/24
7 339 -9/8
7 340 -95/6
7 345 245/24
7 346 -161/24
7 355 -217/24
7 356 17/4
7 357 63/8
7 360 3289/96
7 361 -70
7 362 -2511/272
7 363 -63/34
7 364 2813/544
7 365 5891/544
7 366 -12/17
7 367 -1259/544
7 368 -63/34
7 369 63/34
7 370 -24/17
7 371 24/17
7 372 39/17
7 373 20385/544
7 374 -12585/544
7 375 12/17
7 376 18153/544
7 377 -87/68
7 378 24/17
7 379 -321/34
7 380 -18/17
7 381 12/17
7 382 126/17
7 384 -63/17
7 386 31
7 387 63/17
7 388 17/32
7 389 71/34
7 390 63/34
7 391 18/17
7 392 -18/17
7 393 -177/34
7 395 24/17
7 396 -24/17
7 397 -39/17
7 398 12/17
7 399 -24/17
7 400 -12/17
7 401 12/17
7 402 12/17
7 403 -81/17
7 405 12/17
7 406 -63/17
7 407 63/17
7 408 73/17
7 409 1077949/4896
7 410 -256251/544
7 411 131173/816
7 412 790535/1632
7 413 30735/136
7 414 -64607/204
7 415 -207541/408
7 416 -6157/204
7 417 156377/408
7 419 -22909/204
7 420 63/17
7 421 -71989/204
7 422 -20
7 423 -126/17
7 424 2077681/9792
7 425 -25271/2448
7 426 80233/816
7 427 9243/136
7 428 -3713/51
7 429 -34327/204
7 430 44701/204
7 432 -24/17
7 433 24335/204
7 435 12/17
7 436 -492389/9792
7 437 -7543/204
7 438 4028/51
7 439 2697/17
7 440 12/17
7 441 24/17
7 442 -577/6
7 444 -12/17
7 445 139361/1224
7 446 162/17
7 447 -88663/204
7 448 -24/17
7 449 39/17
7 450 -81593/408
7 451 -18
7 452 -114/17
7 454 237/17
7 455 192/17
7 456 -219/17
7 457 -435/68
7 458 -32189/204
7 459 264/17
7 460 147/17
7 461 63/17
7 462 6
7 463 12343/102
7 464 -25579/408
7 465 585/17
7 466 81/17
7 467 -909/272
7 468 -699/17
7 469 -4395/272
7 470 -171/17
7 471 78/17
7 472 54/17
7 473 -38801/408
7 474 1279/34
7 475 6961/68
7 476 -585/17
7 477 75/17
7 478 -6
7 479 6
7 480 -143953/3264
7 481 -285431/816
7 482 -15/8
7 483 -71/34
7 486 15/2
7 487 -18/17
7 488 18/17
7 489 177/34
7 500 -195/16
7 505 -12/17
7 506 24/17
7 507 12/17
7 508 -12/17
7 509 -12/17
7 510 81/17
7 512 -12/17
7 513 63/17
7 515 -63/17
7 516 -73/17
7 568 75/8
7 569 -60
7 570 -766417/4896
7 571 1626665/4896
7 572 -59909/816
7 573 -640753/1632
7 574 -53421/272
7 575 18041/102
7 576 213671/408
7 577 7495/204
7 578 -98933/408
7 580 5675/102
7 581 23219/102
7 582 1
7 583 63/17
7 584 -2744251/9792
7 585 91673/2448
7 586 -70373/816
7 587 -18437/102
7 588 331/17
7 589 14015/68
7 590 -20683/136
7 591 24/17
7 592 -46103/408
7 594 -12/17
7 595 2168725/9792
7 596 1159/51
7 597 -2699/204
7 598 -3983/34
7 599 -12/17
7 600 -24/17
7 601 95/3
7 603 12/17
7 604 -408007/2448
7 605 -162/17
7 606 64999/204
7 607 24/17
7 608 -39/17
7 609 92201/408
7 610 18
7 611 114/17
7 612 -237/17
7 613 -192/17
7 614 219/17
7 615 96/17
7 616 19541/204
7 617 -264/17
7 618 -147/17
7 619 -63/17
7 620 -6
7 621 -16067/204
7 622 13237/408
7 623 -585/17
7 624 -81/17
7 625 93/272
7 626 699/17
7 627 2763/272
7 628 171/17
7 629 -78/17
7 630 -54/17
7 631 23195/408
7 632 -667/34
7 633 -1158/17
7 634 585/17
7 635 -75/17
7 636 6
7 637 -6
7 638 -136819/3264
7 639 356015/816
7 640 -221/144
7 641 625/48
7 642 32/3
7 643 -25/24
7 644 -154/3
7 646 683/24
7 649 109/6
7 652 -5809/288
7 653 -221/24
7 654 391/24
7 656 135/4
7 659 -61/12
7 661 19661/288
7 663 -2777/24
7 666 -1595/24
7 673 -1/8
7 674 -109/6
7 679 361/24
7 680 -85/24
7 689 -269/24
7 690 15/4
7 691 59/8
7 696 19/32
7 697 217/2
7 698 -9/4
7 699 51/4
7 701 13
7 704 -9
7 707 -167/24
7 709 -157/2
7 712 31/2
7 719 -1
7 720 -16
7 724 23/2
7 725 -11/2
7 734 -19/2
7 735 4
7 736 15/2
7 739 -2179/48
7 746 3/4
7 750 491/4
7 756 -15/4
7 757 121/2
7 758 -3
7 760 1
7 767 9/4
7 768 50
7 773 -147/4
7 774 63/4
7 783 119/4
7 784 -12
7 785 -91/4
7 790 3/2
7 791 3
7 792 -3/2
7 794 -3/2
7 795 -9/4
7 796 -3/8
7 797 3/4
7 798 -1/8
7 799 -1/4
7 801 1
7 802 2
7 803 3
7 804 3/2
7 805 3/2
7 807 -1/2
7 809 1/2
7 811 -1/4
7 812 -1/2
7 813 -21/8
7 814 -9/4
7 815 -9/4
7 842 -9/2
7 848 -3/4
7 849 -3/4
7 855 -15/2
7 856 3/2
7 858 3
7 859 -31/4
7 860 -9/2
7 861 -15/2
7 862 -9/2
7 863 9
7 865 3/4
7 870 3/2
7 873 -6
7 891 25411/1920
7 892 43/2
8 207 3529/102
8 208 24749/2448
8 209 1313/17
8 210 -12386/153
8 211 49463/408
8 212 83315/816
8 213 -358193/816
8 214 1095/136
8 215 3241/136
8 216 -2557/612
8 217 4207/2448
8 218 1009/408
8 219 -71423/1224
8 220 -33/68
8 221 -12551/68
8 222 17685/68
8 223 33147/136
8 224 -99897/136
8 225 472025/1224
8 226 -28859/36
8 227 2705/102
8 228 10823/9
8 229 262417/816
8 230 -52595/272
8 231 -876047/816
8 232 -54425/272
8 233 2959/68
8 234 45/34
8 235 -4523/68
8 237 -120/17
8 238 -20191/68
8 240 600977/408
8 241 361/136
8 242 709/68
8 243 -743/136
8 244 -229/136
8 245 -605/136
8 246 -1387/68
8 247 -3105/136
8 248 8/17
8 249 149/68
8 250 286/17
8 251 -1429/68
8 252 -17351/1224
8 253 1219/1224
8 254 1205/408
8 255 803/204
8 256 5159/2448
8 257 -1399/408
8 258 -2617/408
8 259 2191/408
8 260 -3955/136
8 261 207/136
8 262 -859/102
8 264 79/68
8 265 -5057/408
8 266 -6
8 267 -26/17
8 268 138481/1632
8 269 346/17
8 270 -6/17
8 271 237/17
8 272 -795/136
8 273 -9273/136
8 274 127425/136
8 275 -61393/34
8 276 4703/68
8 277 143233/68
8 278 84495/136
8 279 -19293/34
8 280 -83175/68
8 281 -14367/34
8 282 31851/34
8 283 129/68
8 284 -4905/34
8 285 -579/34
8 286 -366/17
8 287 -23313/34
8 288 -9/17
8 289 215083/272
8 290 -572633/1224
8 291 178084/153
8 292 -151633/408
8 293 -42509/17
8 294 -537299/612
8 295 309863/408
8 296 1797389/408
8 297 27145/408
8 298 -414011/408
8 299 -27/17
8 300 4275/17
8 301 8/17
8 302 32900/51
8 303 6
8 304 26/17
8 305 -9310399/2448
8 306 216973/1224
8 307 -301243/816
8 308 -388169/272
8 309 12287/204
8 310 160349/102
8 311 -12/17
8 312 -25309/51
8 314 48/17
8 315 -91049/204
8 317 -9/17
8 318 5323061/2448
8 319 42173/408
8 320 5429/12
8 321 27/136
8 322 -525/2
8 323 -273/34
8 324 -399/68
8 325 85727/408
8 326 9/17
8 327 -8511209/4896
8 328 -549/136
8 329 105677/102
8 330 426/17
8 331 2631/68
8 332 618419/408
8 334 9/17
8 336 129/34
8 337 9/17
8 338 -78/17
8 339 378/17
8 340 16670/51
8 341 267/34
8 342 9/34
8 343 -9/17
8 345 -11333/51
8 346 13669/102
8 347 -222/17
8 348 -147/34
8 349 27/68
8 350 282/17
8 351 -27/68
8 352 333/34
8 353 189/34
8 354 21/34
8 355 19631/102
8 356 -3029/34
8 357 -2577/17
8 358 222/17
8 359 -1209/34
8 360 -600527/544
8 361 55113/68
8 362 11/102
8 363 -115/8
8 364 5947/1632
8 365 -10543/1632
8 366 -661/68
8 367 45535/1632
8 368 333/34
8 369 -4191/272
8 370 91/16
8 371 1877/136
8 372 -13465/272
8 373 -941/136
8 374 1731/272
8 375 3301/544
8 376 4591/544
8 377 75/272
8 378 2063/544
8 379 -4541/544
8 380 -273/136
8 381 -4967/544
8 382 -21/34
8 384 501/136
8 386 -34/3
8 387 -21/68
8 388 33871/816
8 389 197/204
8 390 -21/34
8 391 3285/136
8 392 -1527/68
8 393 310/17
8 394 -801/34
8 395 -2449/136
8 396 8/17
8 397 2489/136
8 398 1025/68
8 399 -478/17
8 400 -893/17
8 401 1355/68
8 402 278/17
8 403 207/136
8 404 -477/17
8 405 49/34
8 406 1587/68
8 407 -975/68
8 408 22591/1632
8 409 7657/864
8 410 -1387/544
8 411 7493/2448
8 412 182245/4896
8 413 -385/136
8 414 -8365/2448
8 415 3757/144
8 416 -841/1224
8 417 3347/2448
8 419 61/153
8 420 -21/17
8 421 8167/612
8 422 17/3
8 423 105/68
8 424 -601759/29376
8 425 -353/432
8 426 -2009/1224
8 427 -445/34
8 428 1214/153
8 429 23207/1224
8 430 278/153
8 432 101/68
8 433 1300/153
8 435 -97/68
8 436 1041257/29376
8 437 -3863/612
8 438 -17497/1224
8 439 -179/17
8 440 49/34
8 441 58/17
8 442 203/36
8 444 -59/17
8 445 110299/14688
8 446 -207/68
8 447 13829/306
8 448 -49/17
8 449 -1999/68
8 450 -2131/1224
8 451 6
8 452 353/17
8 454 -385/68
8 455 -319/68
8 456 911/136
8 457 -103/34
8 458 -2089/612
8 459 -1043/136
8 460 -455/136
8 461 -21/68
8 462 -2
8 463 -3775/1224
8 464 925/1224
8 465 -36/17
8 466 -207/136
8 467 267/272
8 468 517/136
8 469 1909/272
8 470 267/136
8 471 -307/136
8 472 -69/68
8 473 941/1224
8 474 127/51
8 475 -4475/408
8 476 603/68
8 477 1837/136
8 478 2
8 479 -2
8 480 -465125/9792
8 481 -244855/2448
8 482 1691/136
8 483 71/102
8 484 -324/17
8 485 2887/136
8 486 -9827/136
8 487 6/17
8 488 -6/17
8 489 -59/34
8 490 -915/68
8 491 2559/136
8 492 6981/136
8 493 -123/17
8 494 -8457/136
8 495 345/68
8 497 -2163/136
8 498 1755/136
8 499 -477/34
8 500 84445/544
8 501 -306659/272
8 502 600591/272
8 503 -53481/68
8 504 -641517/272
8 505 -143899/136
8 506 102259/68
8 507 82189/34
8 508 1978/17
8 509 -61369/34
8 510 -27/17
8 511 41997/68
8 512 4/17
8 513 -21/17
8 514 25455/17
8 515 519/34
8 516 -1659583/1632
8 517 9651/136
8 518 -62937/136
8 519 -46851/136
8 520 10227/34
8 521 14514/17
8 522 -63/17
8 523 -19032/17
8 524 81/34
8 525 411/17
8 526 -22611/34
8 527 -549/34
8 528 114775/544
8 529 20691/136
8 530 -43545/136
8 531 27/136
8 532 -41955/68
8 533 -597/34
8 534 -1311/68
8 535 1539/4
8 536 45/4
8 537 -278183/544
8 538 -1161/136
8 539 127893/68
8 540 4353/68
8 541 -156/17
8 542 65685/68
8 543 2277/68
8 544 1227/68
8 545 477/34
8 546 -1329/34
8 547 2133/34
8 548 13320/17
8 549 2931/68
8 550 477/68
8 551 -477/34
8 553 -9195/17
8 554 20463/68
8 555 -426/17
8 556 -243/68
8 557 1431/136
8 558 1227/34
8 559 -1431/136
8 560 2097/136
8 561 837/68
8 562 -15/17
8 563 7638/17
8 564 -14337/68
8 565 -11325/34
8 566 1857/68
8 567 -8589/68
8 568 123/34
8 569 204831/136
8 570 43207/3672
8 571 -345245/1224
8 572 352943/4896
8 573 8838431/4896
8 574 2123/4
8 575 -1657771/4896
8 576 -20048659/4896
8 577 99239/2448
8 578 6931043/4896
8 580 1465/306
8 581 -2659/153
8 582 -4/3
8 583 -21/17
8 584 55342649/14688
8 585 -927859/3672
8 586 30703/72
8 587 925199/408
8 588 -42035/612
8 589 -3646013/1224
8 590 92893/612
8 591 -8/17
8 592 219407/612
8 594 40/17
8 595 -3770767/918
8 596 -18767/1224
8 597 -10435/153
8 598 -251/17
8 599 4/17
8 600 8/17
8 601 -31733/306
8 603 173/68
8 604 86571481/29376
8 605 54/17
8 606 -307865/306
8 607 -8/17
8 608 13/17
8 609 -1467121/612
8 610 -6
8 611 -1475/68
8 612 79/17
8 613 64/17
8 614 -73/17
8 615 -47/34
8 616 -665/153
8 617 88/17
8 618 49/17
8 619 21/17
8 620 2
8 621 2245/306
8 622 73/153
8 623 195/17
8 624 27/17
8 625 14/17
8 626 -233/17
8 627 -48/17
8 628 -57/17
8 629 26/17
8 630 18/17
8 631 -394/153
8 632 -49/51
8 633 905/102
8 634 -195/17
8 635 25/17
8 636 -2
8 637 2
8 638 15930083/9792
8 639 -7802/153
8 640 5165/306
8 641 -30979/272
8 642 -164711/816
8 643 20701/204
8 644 198017/204
8 645 -3/2
8 646 -53693/204
8 648 72/17
8 649 -8047/51
8 651 -36/17
8 652 91907/144
8 653 724/51
8 654 -123739/204
8 656 -5557/68
8 657 -225/34
8 658 -369/68
8 659 6977/51
8 660 -45/68
8 661 -15273377/9792
8 662 126/17
8 663 453677/204
8 664 72/17
8 665 -2043/68
8 666 263183/204
8 668 1467/68
8 670 54/17
8 671 36/17
8 672 -108/17
8 673 389/34
8 674 18593/102
8 675 126/17
8 676 18/17
8 677 -36/17
8 679 -25183/204
8 680 3691/51
8 681 -72/17
8 682 -39/17
8 683 27/17
8 684 108/17
8 685 -27/17
8 686 54/17
8 687 72/17
8 688 -9/17
8 689 21881/204
8 690 -3373/68
8 691 -1366/17
8 692 72/17
8 693 -378/17
8 696 -376929/1088
8 697 14107/51
8 698 -3847/272
8 699 -21739/102
8 701 1709/34
8 702 1713/136
8 703 81/68
8 704 -103/4
8 706 189/68
8 707 904067/1632
8 708 -27/68
8 709 29263/34
8 710 477/68
8 711 1917/68
8 712 -92503/136
8 714 -567/34
8 716 27/34
8 717 189/68
8 718 -675/136
8 719 -64/17
8 720 -3449/68
8 721 405/136
8 722 189/136
8 723 -189/68
8 724 4861/136
8 725 -3019/136
8 726 135/17
8 727 -27/136
8 728 567/272
8 729 -1161/136
8 730 -567/272
8 731 -405/68
8 732 297/136
8 733 -9/68
8 734 -4295/136
8 735 473/34
8 736 4017/136
8 737 -135/17
8 738 621/136
8 739 169711/192
8 740 -71999/272
8 741 -9/4
8 745 291/68
8 746 -3/4
8 750 -102041/34
8 751 9/4
8 752 -13287/272
8 753 9/4
8 755 -3405/272
8 756 7/4
8 757 -630455/408
8 758 1
8 760 -7/12
8 761 -1323/68
8 762 -9/16
8 764 -1755/68
8 765 -1323/68
8 766 7479/136
8 767 -1575/17
8 768 -84453/68
8 769 -8343/136
8 770 -1323/136
8 771 1323/68
8 773 115709/136
8 774 -65975/136
8 775 585/17
8 776 1413/136
8 777 -3969/272
8 778 -6867/136
8 779 3969/272
8 780 -3051/136
8 781 -3303/136
8 782 63/68
8 783 -97571/136
8 784 11411/34
8 785 72827/136
8 786 -2493/68
8 787 24417/136
8 793 3/2
8 794 9/8
8 795 9/4
8 796 3/8
8 797 -3/4
8 798 1/8
8 799 1/4
8 801 -1
8 804 3/2
8 805 -3/2
8 806 -9/2
8 807 2
8 809 1
8 811 1/2
8 812 1/2
8 813 11/4
8 814 -27/4
8 815 9/4
8 820 -3/2
8 821 -3/2
8 825 9/4
8 826 -6
8 827 -21/4
8 828 9/2
8 845 -3
8 846 3/2
8 848 3/4
8 849 -9/4
8 851 -48
8 854 -3
8 859 4/3
8 860 -1
8 862 3/2
8 863 -3
8 864 -5
8 865 -1
8 873 8
8 875 3/2
8 877 3
8 878 -3/2
8 879 9/2
8 884 48
8 885 -48
8 891 -4741099/24480
8 892 -1900057/816
11 207 3529/102
11 208 24749/2448
11 209 1313/17
11 210 -12386/153
11 211 49463/408
11 212 83315/816
11 213 -358193/816
11 214 1095/136
11 215 3241/136
11 216 -2557/612
11 217 4207/2448
11 218 1009/408
11 219 -71423/1224
11 220 -33/68
11 221 -12551/68
11 222 17685/68
11 223 33147/136
11 224 -99897/136
11 225 472025/1224
11 226 -28859/36
11 227 2705/102
11 228 10823/9
11 229 262417/816
11 230 -52595/272
11 231 -876047/816
11 232 -54425/272
11 233 2959/68
11 234 45/34
11 235 -4523/68
11 237 -120/17
11 238 -20191/68
11 240 600977/408
11 241 361/136
11 242 709/68
11 243 -743/136
11 244 -229/136
11 245 -605/136
11 246 -1387/68
11 247 -3105/136
11 248 8/17
11 249 149/68
11 250 286/17
11 251 -1429/68
11 252 -17351/1224
11 253 1219/1224
11 254 1205/408
11 255 803/204
11 256 5159/2448
11 257 -1399/408
11 258 -2617/408
11 259 2191/408
11 260 -3955/136
11 261 207/136
11 262 -859/102
11 264 79/68
11 265 -5057/408
11 266 -6
11 267 -26/17
11 268 138481/1632
11 269 346/17
11 270 -6/17
11 271 237/17
11 272 -795/136
11 273 -9273/136
11 274 127425/136
11 275 -61393/34
11 276 4703/68
11 277 143233/68
11 278 84495/136
11 279 -19293/34
11 280 -83175/68
11 281 -14367/34
11 282 31851/34
11 283 129/68
11 284 -4905/34
11 285 -579/34
11 286 -366/17
11 287 -23313/34
11 288 -9/17
11 289 215083/272
11 290 -572633/1224
11 291 178084/153
11 292 -151633/408
11 293 -42509/17
11 294 -537299/612
11 295 309863/408
11 296 1797389/408
11 297 27145/408
11 298 -414011/408
11 299 -27/17
11 300 4275/17
11 301 8/17
11 302 32900/51
11 303 6
11 304 26/17
11 305 -9310399/2448
11 306 216973/1224
11 307 -301243/816
11 308 -388169/272
11 309 12287/204
11 310 160349/102
11 311 -12/17
11 312 -25309/51
11 314 48/17
11 315 -91049/204
11 317 -9/17
11 318 5323061/2448
11 319 42173/408
11 320 5429/12
11 321 27/136
11 322 -525/2
11 323 -273/34
11 324 -399/68
11 325 85727/408
11 326 9/17
11 327 -8511209/4896
11 328 -549/136
11 329 105677/102
11 330 426/17
11 331 2631/68
11 332 618419/408
11 334 9/17
11 336 129/34
11 337 9/17
11 338 -78/17
11 339 378/17
11 340 16670/51
11 341 267/34
11 342 9/34
11 343 -9/17
11 345 -11333/51
11 346 13669/102
11 347 -222/17
11 348 -147/34
11 349 27/68
11 350 282/17
11 351 -27/68
11 352 333/34
11 353 189/34
11 354 21/34
11 355 19631/102
11 356 -3029/34
11 357 -2577/17
11 358 222/17
11 359 -1209/34
11 360 -600527/544
11 361 55113/68
11 362 11/102
11 363 -115/8
11 364 5947/1632
11 365 -10543/1632
11 366 -661/68
11 367 45535/1632
11 368 333/34
11 369 -4191/272
11 370 91/16
11 371 1877/136
11 372 -13465/272
11 373 -941/136
11 374 1731/272
11 375 3301/544
11 376 4591/544
11 377 75/272
11 378 2063/544
11 379 -4541/544
11 380 -273/136
11 381 -4967/544
11 382 -21/34
11 384 501/136
11 386 -34/3
11 387 -21/68
11 388 33871/816
11 389 197/204
11 390 -21/34
11 391 3285/136
11 392 -1527/68
11 393 310/17
11 394 -801/34
11 395 -2449/136
11 396 8/17
11 397 2489/136
11 398 1025/68
11 399 -478/17
11 400 -893/17
11 401 1355/68
11 402 278/17
11 403 207/136
11 404 -477/17
11 405 49/34
11 406 1587/68
11 407 -975/68
11 408 22591/1632
11 409 7657/864
11 410 -1387/544
11 411 7493/2448
11 412 182245/4896
11 413 -385/136
11 414 -8365/2448
11 415 3757/144
11 416 -841/1224
11 417 3347/2448
11 419 61/153
11 420 -21/17
11 421 8167/612
11 422 17/3
11 423 105/68
11 424 -601759/29376
11 425 -353/432
11 426 -2009/1224
11 427 -445/34
11 428 1214/153
11 429 23207/1224
11 430 278/153
11 432 101/68
11 433 1300/153
11 435 -97/68
11 436 1041257/29376
11 437 -3863/612
11 438 -17497/1224
11 439 -179/17
11 440 49/34
11 441 58/17
11 442 203/36
11 444 -59/17
11 445 110299/14688
11 446 -207/68
11 447 13829/306
11 448 -49/17
11 449 -1999/68
11 450 -2131/1224
11 451 6
11 452 353/17
11 454 -385/68
11 455 -319/68
11 456 911/136
11 457 -103/34
11 458 -2089/612
11 459 -1043/136
11 460 -455/136
11 461 -21/68
11 462 -2
11 463 -3775/1224
11 464 925/1224
11 465 -36/17
11 466 -207/136
11 467 267/272
11 468 517/136
11 469 1909/272
11 470 267/136
11 471 -307/136
11 472 -69/68
11 473 941/1224
11 474 127/51
11 475 -4475/408
11 476 603/68
11 477 1837/136
11 478 2
11 479 -2
11 480 -465125/9792
11 481 -244855/2448
11 482 1691/136
11 483 71/102
11 484 -324/17
11 485 2887/136
11 486 -9827/136
11 487 6/17
11 488 -6/17
11 489 -59/34
11 490 -915/68
11 491 2559/136
11 492 6981/136
11 493 -123/17
11 494 -8457/136
11 495 345/68
11 497 -2163/136
11 498 1755/136
11 499 -477/34
11 500 84445/544
11 501 -306659/272
11 502 600591/272
11 503 -53481/68
11 504 -641517/272
11 505 -143899/136
11 506 102259/68
11 507 82189/34
11 508 1978/17
11 509 -61369/34
11 510 -27/17
11 511 41997/68
11 512 4/17
11 513 -21/17
11 514 25455/17
11 515 519/34
11 516 -1659583/1632
11 517 9651/136
11 518 -62937/136
11 519 -46851/136
11 520 10227/34
11 521 14514/17
11 522 -63/17
11 523 -19032/17
11 524 81/34
11 525 411/17
11 526 -22611/34
11 527 -549/34
11 528 114775/544
11 529 20691/136
11 530 -43545/136
11 531 27/136
11 532 -41955/68
11 533 -597/34
11 534 -1311/68
11 535 1539/4
11 536 45/4
11 537 -278183/544
11 538 -1161/136
11 539 127893/68
11 540 4353/68
11 541 -156/17
11 542 65685/68
11 543 2277/68
11 544 1227/68
11 545 477/34
11 546 -1329/34
11 547 2133/34
11 548 13320/17
11 549 2931/68
11 550 477/68
11 551 -477/34
11 553 -9195/17
11 554 20463/68
11 555 -426/17
11 556 -243/68
11 557 1431/136
11 558 1227/34
11 559 -1431/136
11 560 2097/136
11 561 837/68
11 562 -15/17
11 563 7638/17
11 564 -14337/68
11 565 -11325/34
11 566 1857/68
11 567 -8589/68
11 568 123/34
11 569 204831/136
11 570 43207/3672
11 571 -345245/1224
11 572 352943/4896
11 573 8838431/4896
11 574 2123/4
11 575 -1657771/4896
11 576 -20048659/4896
11 577 99239/2448
11 578 6931043/4896
11 580 1465/306
11 581 -2659/153
11 582 -4/3
11 583 -21/17
11 584 55342649/14688
11 585 -927859/3672
11 586 30703/72
11 587 925199/408
11 588 -42035/612
11 589 -3646013/1224
11 590 92893/612
11 591 -8/17
11 592 219407/612
11 594 40/17
11 595 -3770767/918
11 596 -18767/1224
11 597 -10435/153
11 598 -251/17
11 599 4/17
11 600 8/17
11 601 -31733/306
11 603 173/68
11 604 86571481/29376
11 605 54/17
11 606 -307865/306
11 607 -8/17
11 608 13/17
11 609 -1467121/612
11 610 -6
11 611 -1475/68
11 612 79/17
11 613 64/17
11 614 -73/17
11 615 -47/34
11 616 -665/153
11 617 88/17
11 618 49/17
11 619 21/17
11 620 2
11 621 2245/306
11 622 73/153
11 623 195/17
11 624 27/17
11 625 14/17
11 626 -233/17
11 627 -48/17
11 628 -57/17
11 629 26/17
11 630 18/17
11 631 -394/153
11 632 -49/51
11 633 905/102
11 634 -195/17
11 635 25/17
11 636 -2
11 637 2
11 638 15930083/9792
11 639 -7802/153
11 640 5165/306
11 641 -30979/272
11 642 -164711/816
11 643 20701/204
11 644 198017/204
11 645 -3/2
11 646 -53693/204
11 648 72/17
11 649 -8047/51
11 651 -36/17
11 652 91907/144
11 653 724/51
11 654 -123739/204
11 656 -5557/68
11 657 -225/34
11 658 -369/68
11 659 6977/51
11 660 -45/68
11 661 -15273377/9792
11 662 126/17
11 663 453677/204
11 664 72/17
11 665 -2043/68
11 666 263183/204
11 668 1467/68
11 670 54/17
11 671 36/17
11 672 -108/17
11 673 389/34
11 674 18593/102
11 675 126/17
11 676 18/17
11 677 -36/17
11 679 -25183/204
11 680 3691/51
11 681 -72/17
11 682 -39/17
11 683 27/17
11 684 108/17
11 685 -27/17
11 686 54/17
11 687 72/17
11 688 -9/17
11 689 21881/204
11 690 -3373/68
11 691 -1366/17
11 692 72/17
11 693 -378/17
11 696 -376929/1088
11 697 14107/51
11 698 -3847/272
11 699 -21739/102
11 701 1709/34
11 702 1713/136
11 703 81/68
11 704 -103/4
11 706 189/68
11 707 904067/1632
11 708 -27/68
11 709 29263/34
11 710 477/68
11 711 1917/68
11 712 -92503/136
11 714 -567/34
11 716 27/34
11 717 189/68
11 718 -675/136
11 719 -64/17
11 720 -3449/68
11 721 405/136
11 722 189/136
11 723 -189/68
11 724 4861/136
11 725 -3019/136
11 726 135/17
11 727 -27/136
11 728 567/272
11 729 -1161/136
11 730 -567/272
11 731 -405/68
11 732 297/136
11 733 -9/68
11 734 -4295/136
11 735 473/34
11 736 4017/136
11 737 -135/17
11 738 621/136
11 739 169711/192
11 740 -71999/272
11 741 -9/4
11 745 291/68
11 746 -3/4
11 750 -102041/34
11 751 9/4
11 752 -13287/272
11 753 9/4
11 755 -3405/272
11 756 7/4
11 757 -630455/408
11 758 1
11 760 -7/12
11 761 -1323/68
11 762 -9/16
11 764 -1755/68
11 765 -1323/68
11 766 7479/136
11 767 -1575/17
11 768 -84453/68
11 769 -8343/136
11 770 -1323/136
11 771 1323/68
11 773 115709/136
11 774 -65975/136
11 775 585/17
11 776 1413/136
11 777 -3969/272
11 778 -6867/136
11 779 3969/272
11 780 -3051/136
11 781 -3303/136
11 782 63/68
11 783 -97571/136
11 784 11411/34
11 785 72827/136
11 786 -2493/68
11 787 24417/136
11 793 3/2
11 794 9/8
11 795 9/4
11 796 3/8
11 797 -3/4
11 798 1/8
11 799 1/4
11 801 -1
11 804 3/2
11 805 -3/2
11 806 -9/2
11 807 2
11 809 1
11 811 1/2
11 812 1/2
11 813 11/4
11 814 -27/4
11 815 9/4
11 820 -3/2
11 821 -3/2
11 825 9/4
11 826 -6
11 827 -21/4
11 828 9/2
11 845 -3
11 846 3/2
11 848 3/4
11 849 -9/4
11 851 -48
11 854 -3
11 859 4/3
11 860 -1
11 862 3/2
11 863 -3
11 864 -5
11 865 -1
11 873 8
11 875 3/2
11 877 3
11 878 -3/2
11 879 9/2
11 884 48
11 885 -48
11 891 -4741099/24480
11 892 -1900057/816
12 207 -73/48
12 208 -8899/408
12 210 7573/408
12 211 -95/16
12 212 -337/48
12 213 457/24
12 214 -1413/136
12 215 12/17
12 216 16613/408
12 217 -16613/408
12 218 -7645/136
12 219 65957/408
12 221 -12/17
12 225 -8051/272
12 226 6359/102
12 227 5775/136
12 228 -8149/51
12 229 -59/3
12 230 29/16
12 231 166/3
12 232 41/8
12 233 9
12 235 13/4
12 238 115/8
12 240 -5539/96
12 241 -405/68
12 242 24/17
12 243 -435/34
12 244 12
12 245 -24/17
12 246 597/68
12 247 -18/17
12 248 -24/17
12 249 -24/17
12 250 24/17
12 251 12/17
12 252 -8879/51
12 253 151769/408
12 254 -653/136
12 255 -15205/34
12 256 -27749/204
12 257 16135/136
12 258 32131/136
12 259 7075/68
12 260 -29337/136
12 261 -81/17
12 262 1933/34
12 264 24/17
12 265 24053/136
12 266 18
12 267 3
12 268 -8705/68
12 270 18/17
12 275 24/17
12 276 -24/17
12 277 -12/17
12 290 81881/612
12 291 -31393/102
12 292 -3211/408
12 293 19117/51
12 294 31693/204
12 295 -30181/408
12 296 -148039/408
12 297 -15037/204
12 298 56255/408
12 299 81/17
12 300 -20153/408
12 301 -24/17
12 302 -29509/204
12 303 -18
12 304 -3
12 305 72467/306
12 306 -2527/144
12 307 689/48
12 308 621/8
12 309 161/12
12 310 -355/6
12 312 601/24
12 315 845/24
12 318 -13423/144
12 319 131/24
12 320 -961/24
12 322 75/4
12 325 91/12
12 327 18685/288
12 329 -1207/24
12 332 -1717/24
12 339 -9/8
12 340 -95/6
12 345 245/24
12 346 -161/24
12 355 -217/24
12 356 17/4
12 357 63/8
12 360 3289/96
12 361 -70
12 362 -2511/272
12 363 -63/34
12 364 2813/544
12 365 5891/544
12 366 -12/17
12 367 -1259/544
12 368 -63/34
12 369 63/34
12 370 -24/17
12 371 24/17
12 372 39/17
12 373 20385/544
12 374 -12585/544
12 375 12/17
12 376 18153/544
12 377 -87/68
12 378 24/17
12 379 -321/34
12 380 -18/17
12 381 12/17
12 382 126/17
12 384 -63/17
12 386 31
12 387 63/17
12 388 17/32
12 389 71/34
12 390 63/34
12 391 18/17
12 392 -18/17
12 393 -177/34
12 395 24/17
12 396 -24/17
12 397 -39/17
12 398 12/17
12 399 -24/17
12 400 -12/17
12 401 12/17
12 402 12/17
12 403 -81/17
12 405 12/17
12 406 -63/17
12 407 63/17
12 408 73/17
12 409 1077949/4896
12 410 -256251/544
12 411 131173/816
12 412 790535/1632
12 413 30735/136
12 414 -64607/204
12 415 -207541/408
12 416 -6157/204
12 417 156377/408
12 419 -22909/204
12 420 63/17
12 421 -71989/204
12 422 -20
12 423 -126/17
12 424 2077681/9792
12 425 -25271/2448
12 426 80233/816
12 427 9243/136
12 428 -3713/51
12 429 -34327/204
12 430 44701/204
12 432 -24/17
12 433 24335/204
12 435 12/17
12 436 -492389/9792
12 437 -7543/204
12 438 4028/51
12 439 2697/17
12 440 12/17
12 441 24/17
12 442 -577/6
12 444 -12/17
12 445 139361/1224
12 446 162/17
12 447 -88663/204
12 448 -24/17
12 449 39/17
12 450 -81593/408
12 451 -18
12 452 -114/17
12 454 237/17
12 455 192/17
12 456 -219/17
12 457 -435/68
12 458 -32189/204
12 459 264/17
12 460 147/17
12 461 63/17
12 462 6
12 463 12343/102
12 464 -25579/408
12 465 585/17
12 466 81/17
12 467 -909/272
12 468 -699/17
12 469 -4395/272
12 470 -171/17
12 471 78/17
12 472 54/17
12 473 -38801/408
12 474 1279/34
12 475 6961/68
12 476 -585/17
12 477 75/17
12 478 -6
12 479 6
12 480 -143953/3264
12 481 -285431/816
12 482 -15/8
12 483 -71/34
12 486 15/2
12 487 -18/17
12 488 18/17
12 489 177/34
12 500 -195/16
12 505 -12/17
12 506 24/17
12 507 12/17
12 508 -12/17
12 509 -12/17
12 510 81/17
12 512 -12/17
12 513 63/17
12 515 -63/17
12 516 -73/17
12 568 75/8
12 569 -60
12 570 -766417/4896
12 571 1626665/4896
12 572 -59909/816
12 573 -640753/1632
12 574 -53421/272
12 575 18041/102
12 576 213671/408
12 577 7495/204
12 578 -98933/408
12 580 5675/102
12 581 23219/102
12 582 1
12 583 63/17
12 584 -2744251/9792
12 585 91673/2448
12 586 -70373/816
12 587 -18437/102
12 588 331/17
12 589 14015/68
12 590 -20683/136
12 591 24/17
12 592 -46103/408
12 594 -12/17
12 595 2168725/9792
12 596 1159/51
12 597 -2699/204
12 598 -3983/34
12 599 -12/17
12 600 -24/17
12 601 95/3
12 603 12/17
12 604 -408007/2448
12 605 -162/17
12 606 64999/204
12 607 24/17
12 608 -39/17
12 609 92201/408
12 610 18
12 611 114/17
12 612 -237/17
12 613 -192/17
12 614 219/17
12 615 96/17
12 616 19541/204
12 617 -264/17
12 618 -147/17
12 619 -63/17
12 620 -6
12 621 -16067/204
12 622 13237/408
12 623 -585/17
12 624 -81/17
12 625 93/272
12 626 699/17
12 627 2763/272
12 628 171/17
12 629 -78/17
12 630 -54/17
12 631 23195/408
12 632 -667/34
12 633 -1158/17
12 634 585/17
12 635 -75/17
12 636 6
12 637 -6
12 638 -136819/3264
12 639 356015/816
12 640 -221/144
12 641 625/48
12 642 32/3
12 643 -25/24
12 644 -154/3
12 646 683/24
12 649 109/6
12 652 -5809/288
12 653 -221/24
12 654 391/24
12 656 135/4
12 659 -61/12
12 661 19661/288
12 663 -2777/24
12 666 -1595/24
12 673 -1/8
12 674 -109/6
12 679 361/24
12 680 -85/24
12 689 -269/24
12 690 15/4
12 691 59/8
12 696 19/32
12 697 217/2
12 698 -9/4
12 699 51/4
12 701 13
12 704 -9
12 707 -167/24
12 709 -157/2
12 712 31/2
12 719 -1
12 720 -16
12 724 23/2
12 725 -11/2
12 734 -19/2
12 735 4
12 736 15/2
12 739 -2179/48
12 746 3/4
12 750 491/4
12 756 -15/4
12 757 121/2
12 758 -3
12 760 1
12 767 9/4
12 768 50
12 773 -147/4
12 774 63/4
12 783 119/4
12 784 -12
12 785 -91/4
12 790 3/2
12 791 3
12 792 -3/2
12 794 -3/2
12 795 -9/4
12 796 -3/8
12 797 3/4
12 798 -1/8
12 799 -1/4
12 801 1
12 802 2
12 803 3
12 804 3/2
12 805 3/2
12 807 -1/2
12 809 1/2
12 811 -1/4
12 812 -1/2
12 813 -21/8
12 814 -9/4
12 815 -9/4
12 842 -9/2
12 848 -3/4
12 849 -3/4
12 855 -15/2
12 856 3/2
12 858 3
12 859 -31/4
12 860 -9/2
12 861 -15/2
12 862 -9/2
12 863 9
12 865 3/4
12 870 3/2
12 873 -6
12 891 25411/1920
12 892 43/2
13 207 -3529/102
13 208 -9767/612
13 209 -275/408
13 210 12386/153
13 211 -49463/408
13 212 -7375/51
13 213 82601/204
13 214 -1953/136
13 215 655/68
13 216 2647/612
13 217 -7481/1224
13 218 -12241/408
13 219 11377/153
13 220 -271/34
13 221 1711/68
13 222 -2203/68
13 223 -1621/136
13 224 4235/68
13 225 -472025/1224
13 226 28859/36
13 227 3260/51
13 228 -346877/306
13 229 -262417/816
13 230 8831/136
13 231 397531/408
13 232 19695/272
13 233 32095/136
13 234 -45/34
13 235 4523/68
13 237 120/17
13 238 20191/68
13 240 -59971/51
13 241 -176/17
13 242 20/17
13 243 743/136
13 244 229/136
13 245 -71/68
13 246 3659/136
13 247 395/68
13 248 -8/17
13 249 -37/34
13 250 190/17
13 251 -1393/34
13 252 -4447/1224
13 253 6448/153
13 254 233/51
13 255 -5599/102
13 256 -21799/1224
13 257 2981/204
13 258 7001/204
13 259 -26/51
13 260 599/17
13 261 -99/68
13 262 52/3
13 264 -77/34
13 265 3107/102
13 266 6
13 267 26/17
13 268 -17165/204
13 269 29/17
13 270 6/17
13 271 101/34
13 272 -1591/68
13 273 125/4
13 274 -14849/136
13 275 3472/17
13 276 -1025/68
13 277 -16333/68
13 278 -2413/34
13 279 1691/34
13 280 2568/17
13 281 4213/68
13 282 -7005/68
13 283 -15/17
13 284 228/17
13 285 264/17
13 286 53/17
13 287 5453/68
13 288 9/17
13 289 -26349/272
13 290 572633/1224
13 291 -178084/153
13 292 -39077/408
13 293 145533/68
13 294 537299/612
13 295 14683/102
13 296 -378149/102
13 297 -19985/204
13 298 -12401/204
13 299 27/17
13 300 -4275/17
13 301 -8/17
13 302 -32900/51
13 303 -6
13 304 -26/17
13 305 7319419/2448
13 306 -216973/1224
13 307 24047/408
13 308 161433/136
13 309 92441/408
13 310 -153127/204
13 311 12/17
13 312 25309/51
13 314 -48/17
13 315 91049/204
13 317 9/17
13 318 -4185551/2448
13 319 21479/204
13 320 -152839/204
13 321 -3/4
13 322 11415/34
13 323 162/17
13 324 563/34
13 325 791/6
13 326 -9/17
13 327 2458651/2448
13 328 243/68
13 329 -49900/51
13 330 -426/17
13 331 -1053/34
13 332 -63862/51
13 334 -9/17
13 336 -129/34
13 337 -9/17
13 338 78/17
13 339 -378/17
13 340 -16670/51
13 341 -267/34
13 342 -9/34
13 343 9/17
13 345 11333/51
13 346 -13669/102
13 347 222/17
13 348 147/34
13 349 -27/68
13 350 -282/17
13 351 27/68
13 352 -333/34
13 353 -189/34
13 354 -21/34
13 355 -19631/102
13 356 3029/34
13 357 2577/17
13 358 -222/17
13 359 1209/34
13 360 218461/272
13 361 -55113/68
13 362 -5995/816
13 363 1999/204
13 364 3025/816
13 365 5555/816
13 366 1423/102
13 367 -16487/816
13 368 147/17
13 369 -21/8
13 370 101/136
13 371 -905/68
13 372 -803/136
13 373 931/68
13 374 -1023/136
13 375 931/272
13 376 343/272
13 377 57/136
13 378 -2119/272
13 379 1231/272
13 380 -311/68
13 381 8511/272
13 382 -21/17
13 384 603/68
13 386 34/3
13 387 -21/34
13 388 -10871/408
13 389 -332/51
13 390 21/34
13 391 -485/68
13 392 181/34
13 393 264/17
13 394 -57/17
13 395 1/4
13 396 -8/17
13 397 -37/68
13 398 -169/34
13 399 2/17
13 400 428/17
13 401 481/34
13 402 -854/17
13 403 -99/68
13 404 -6/17
13 405 -53/17
13 406 639/34
13 407 -27/34
13 408 18313/816
13 409 163151/7344
13 410 -14491/272
13 411 30791/1224
13 412 85939/2448
13 413 2027/68
13 414 -27241/1224
13 415 -97621/1224
13 416 -4273/612
13 417 39317/1224
13 419 -1549/612
13 420 21/17
13 421 -31963/612
13 422 -17/3
13 423 -21/34
13 424 624263/14688
13 425 -889/918
13 426 9695/1224
13 427 302/17
13 428 -3137/612
13 429 -3109/153
13 430 14233/612
13 432 -13/34
13 433 2701/306
13 435 1/2
13 436 -485335/14688
13 437 -8035/612
13 438 4724/153
13 439 1753/34
13 440 -53/17
13 441 -310/17
13 442 -143/9
13 444 206/17
13 445 -2807/216
13 446 99/34
13 447 -56179/612
13 448 106/17
13 449 71/34
13 450 -3580/153
13 451 -6
13 452 -227/17
13 454 227/34
13 455 191/34
13 456 -619/68
13 457 149/68
13 458 -4945/306
13 459 691/68
13 460 259/68
13 461 -21/34
13 462 2
13 463 2282/153
13 464 -2623/306
13 465 285/17
13 466 99/68
13 467 -39/136
13 468 -1217/68
13 469 -1049/136
13 470 -39/68
13 471 203/68
13 472 33/34
13 473 -3635/306
13 474 152/51
13 475 2327/102
13 476 -213/34
13 477 -305/68
13 478 -2
13 479 2
13 480 130147/4896
13 481 -66253/1224
13 482 -1067/204
13 483 -71/102
13 484 -3
13 485 -643/204
13 486 1725/68
13 487 -6/17
13 488 6/17
13 489 59/34
13 490 5
13 491 709/68
13 492 -979/68
13 493 -1049/68
13 494 3623/68
13 495 -69/17
13 497 -709/68
13 498 -243/68
13 499 -3/17
13 500 -3809/51
13 501 49523/408
13 502 -16867/68
13 503 3097/34
13 504 36195/136
13 505 7879/68
13 506 -11363/68
13 507 -18235/68
13 508 -375/34
13 509 3460/17
13 510 27/17
13 511 -5177/68
13 512 -4/17
13 513 21/17
13 514 -11603/68
13 515 -18/17
13 516 87745/816
13 517 -615/136
13 518 7245/136
13 519 723/34
13 520 -3095/68
13 521 -5855/68
13 522 63/17
13 523 8403/68
13 524 -15/17
13 525 -98/17
13 526 2459/34
13 527 33/17
13 528 -571/51
13 529 -301/51
13 530 546/17
13 531 -3/4
13 532 1115/17
13 533 133/17
13 534 -233/34
13 535 -44
13 536 363/34
13 537 823/102
13 538 411/68
13 539 -13775/68
13 540 -55/34
13 541 283/17
13 542 -7379/68
13 543 -435/34
13 544 -59/34
13 545 3/17
13 546 25/17
13 547 -465/68
13 548 -1493/17
13 549 -115/34
13 550 3/34
13 551 -3/17
13 553 4315/68
13 554 -2461/68
13 555 -176/17
13 556 87/34
13 557 9/68
13 558 145/17
13 559 -9/68
13 560 375/68
13 561 -39/34
13 562 7/34
13 563 -3603/68
13 564 399/17
13 565 2735/68
13 566 403/34
13 567 5/34
13 568 43567/816
13 569 -29581/204
13 570 -43207/3672
13 571 345245/1224
13 572 1211351/2448
13 573 -3344245/2448
13 574 -2123/4
13 575 -1878085/2448
13 576 7933193/2448
13 577 53881/153
13 578 165371/2448
13 580 -1465/306
13 581 2659/153
13 582 4/3
13 583 21/17
13 584 -10487291/3672
13 585 927859/3672
13 586 128065/1224
13 587 -94681/51
13 588 -419395/612
13 589 362447/306
13 590 -92893/612
13 591 8/17
13 592 -219407/612
13 594 -40/17
13 595 11640217/3672
13 596 -26729/612
13 597 33311/36
13 598 -19831/68
13 599 -4/17
13 600 -8/17
13 601 -23227/36
13 603 -349/34
13 604 -25514381/14688
13 605 -54/17
13 606 471865/612
13 607 8/17
13 608 -13/17
13 609 1113493/612
13 610 6
13 611 517/34
13 612 -79/17
13 613 -64/17
13 614 73/17
13 615 47/34
13 616 665/153
13 617 -88/17
13 618 -49/17
13 619 -21/17
13 620 -2
13 621 -2245/306
13 622 -73/153
13 623 -195/17
13 624 -27/17
13 625 -14/17
13 626 233/17
13 627 48/17
13 628 57/17
13 629 -26/17
13 630 -18/17
13 631 394/153
13 632 49/51
13 633 -905/102
13 634 195/17
13 635 -25/17
13 636 2
13 637 -2
13 638 -6019033/4896
13 639 7802/153
13 640 -5165/306
13 641 31261/408
13 642 23485/136
13 643 107801/816
13 644 -123683/204
13 645 3/2
13 646 53693/204
13 648 -72/17
13 649 8047/51
13 651 36/17
13 652 -75739/153
13 653 -8356/51
13 654 2359/51
13 656 43737/68
13 657 87/17
13 658 -179/34
13 659 1183/6
13 660 285/34
13 661 5364949/4896
13 662 -126/17
13 663 -182521/102
13 664 -72/17
13 665 759/34
13 666 -210401/204
13 668 -513/34
13 670 -54/17
13 671 -36/17
13 672 108/17
13 673 -389/34
13 674 -18593/102
13 675 -126/17
13 676 -18/17
13 677 36/17
13 679 25183/204
13 680 -3691/51
13 681 72/17
13 682 39/17
13 683 -27/17
13 684 -108/17
13 685 27/17
13 686 -54/17
13 687 -72/17
13 688 9/17
13 689 -21881/204
13 690 3373/68
13 691 1366/17
13 692 -72/17
13 693 378/17
13 696 413795/1632
13 697 -14107/51
13 698 -793/12
13 699 67073/204
13 701 1041/4
13 702 27/4
13 703 25/2
13 704 -667/4
13 706 -21/2
13 707 -129773/816
13 708 3/2
13 709 -106421/68
13 710 -1223/34
13 711 -1001/34
13 712 97/2
13 714 42/17
13 716 -10
13 717 -21/2
13 718 103/4
13 719 -28
13 720 -342
13 721 -101/4
13 722 -21/4
13 723 21/2
13 724 469/2
13 725 -509/4
13 726 10
13 727 3/4
13 728 -63/8
13 729 -59/4
13 730 63/8
13 731 -9/2
13 732 -33/4
13 733 1/2
13 734 -385/2
13 735 367/4
13 736 545/4
13 737 -16
13 738 259/4
13 739 -1167565/1632
13 740 -15083/24
13 741 9/4
13 745 -57/17
13 746 3/4
13 750 154239/68
13 751 -3/2
13 752 4361/136
13 753 9/2
13 755 1577/136
13 756 -7/4
13 757 238927/204
13 758 -1
13 760 7/12
13 761 441/34
13 762 9/16
13 764 318/17
13 765 441/34
13 766 -2595/68
13 767 4659/68
13 768 31925/34
13 769 2985/68
13 770 441/68
13 771 -441/34
13 773 -21883/34
13 774 6287/17
13 775 -288/17
13 776 -675/68
13 777 1323/136
13 778 1983/68
13 779 -1323/136
13 780 813/68
13 781 1305/68
13 782 -21/34
13 783 18537/34
13 784 -8633/34
13 785 -6943/17
13 786 729/34
13 787 -8343/68
13 793 -3/2
13 794 3/4
13 795 -9/4
13 796 -3/8
13 797 3/4
13 798 -1/8
13 799 -1/4
13 801 1
13 803 3/2
13 804 -3/2
13 805 3/2
13 806 9/2
13 807 -2
13 809 -1
13 811 -1/2
13 812 -1/2
13 813 -11/4
13 814 27/4
13 815 15/4
13 819 -3
13 820 3/2
13 825 3/2
13 826 6
13 827 11/2
13 830 12
13 845 3
13 846 -3/2
13 848 -3/4
13 849 9/4
13 851 48
13 854 3
13 859 -4/3
13 860 1
13 862 -3/2
13 863 3
13 864 5
13 865 1
13 873 -8
13 875 -3/2
13 877 -3
13 878 3/2
13 879 -9/2
13 884 -48
13 885 48
13 891 7729241/48960
13 892 759107/408
14 207 -293/144
14 208 30713/306
14 210 -54131/1224
14 211 -14789/816
14 212 -1685/144
14 213 11617/306
14 214 6033/136
14 215 -56/17
14 216 -114089/612
14 217 114089/612
14 218 54331/204
14 219 -114836/153
14 221 44/17
14 222 12/17
14 224 -12/17
14 225 -33755/2448
14 226 -12307/1224
14 227 -47953/408
14 228 315391/1224
14 229 -7979/612
14 230 -11989/816
14 231 57793/612
14 232 205/24
14 233 4449/136
14 235 65/12
14 238 575/24
14 240 -558703/4896
14 241 1703/68
14 242 -112/17
14 243 2207/34
14 244 -2081/34
14 245 112/17
14 246 -1871/68
14 247 84/17
14 248 88/17
14 249 8
14 250 -112/17
14 251 -80/17
14 252 130477/153
14 253 -1105019/612
14 254 5879/204
14 255 109366/51
14 256 201995/306
14 257 -115885/204
14 258 -231133/204
14 259 -50341/102
14 260 69977/68
14 261 378/17
14 262 -13735/51
14 264 -112/17
14 265 -171839/204
14 266 -84
14 267 -14
14 268 30160/51
14 270 -66/17
14 271 -18/17
14 273 18/17
14 275 -88/17
14 276 88/17
14 277 44/17
14 278 -24/17
14 279 24/17
14 280 36/17
14 282 -24/17
14 289 -12/17
14 290 -1130035/3672
14 291 135035/204
14 292 9713/612
14 293 -795881/1224
14 294 -37861/204
14 295 43451/153
14 296 68837/612
14 297 127939/612
14 298 -288991/612
14 299 -297/17
14 300 133895/1224
14 301 88/17
14 302 373985/1224
14 303 66
14 304 11
14 305 -14179/7344
14 306 -184375/7344
14 307 -763/2448
14 308 42071/408
14 309 7559/153
14 310 -42971/612
14 311 -81/17
14 312 73549/1224
14 314 24/17
14 315 66299/1224
14 316 18
14 317 3
14 318 -66376/459
14 319 655/72
14 320 -114787/1224
14 322 125/4
14 325 455/36
14 327 1527097/14688
14 328 81/17
14 329 -125059/1224
14 331 -24/17
14 332 -140419/1224
14 333 -18
14 334 -3
14 339 -15/8
14 340 -475/18
14 345 1225/72
14 346 -805/72
14 355 -1085/72
14 356 85/12
14 357 105/8
14 360 315643/4896
14 361 -182/3
14 362 12619/272
14 363 147/17
14 364 -2653/272
14 365 -16659/272
14 366 56/17
14 367 6599/272
14 368 147/17
14 369 -231/34
14 370 161/34
14 371 -112/17
14 372 -301/34
14 373 -44157/272
14 374 25145/272
14 375 -44/17
14 376 -40249/272
14 377 983/68
14 378 -124/17
14 379 1185/34
14 380 84/17
14 381 -44/17
14 382 -588/17
14 384 294/17
14 386 -425/3
14 387 -294/17
14 388 -943/272
14 389 -497/51
14 390 -231/34
14 391 -231/34
14 392 84/17
14 393 889/34
14 395 -88/17
14 396 88/17
14 397 143/17
14 398 -80/17
14 399 8
14 400 7
14 401 -56/17
14 402 -80/17
14 403 378/17
14 405 -56/17
14 406 294/17
14 407 -294/17
14 408 -67/3
14 409 -7869559/7344
14 410 621795/272
14 411 -941671/1224
14 412 -5800445/2448
14 413 -73931/68
14 414 462017/306
14 415 1514911/612
14 416 43627/306
14 417 -1119347/612
14 419 162583/306
14 420 -231/17
14 421 514531/306
14 422 208/3
14 423 525/17
14 424 -15190747/14688
14 425 159449/3672
14 426 -572347/1224
14 427 -21629/68
14 428 52942/153
14 429 245785/306
14 430 -317575/306
14 432 49/17
14 433 -173813/306
14 434 24
14 435 7/17
14 436 3418727/14688
14 437 53617/306
14 438 -57352/153
14 439 -12790/17
14 440 -56/17
14 441 -112/17
14 442 4135/9
14 444 56/17
14 445 -998957/1836
14 446 -756/17
14 447 630205/306
14 448 112/17
14 449 -7
14 450 581963/612
14 451 60
14 452 469/17
14 454 -1106/17
14 455 -896/17
14 456 1022/17
14 457 1015/34
14 458 230015/306
14 459 -1232/17
14 460 -686/17
14 461 -294/17
14 462 -28
14 463 -88135/153
14 464 182929/612
14 465 -2730/17
14 466 -378/17
14 467 2325/136
14 468 3262/17
14 469 10051/136
14 470 798/17
14 471 -364/17
14 472 -252/17
14 473 277523/612
14 474 -9157/51
14 475 -49543/102
14 476 2730/17
14 477 -350/17
14 478 28
14 479 -28
14 480 1089883/4896
14 481 2175701/1224
14 482 15/8
14 483 781/102
14 484 71/34
14 486 -163/17
14 487 66/17
14 488 -66/17
14 489 -649/34
14 490 18/17
14 491 -18/17
14 492 -213/34
14 494 18/17
14 500 4731/272
14 505 44/17
14 506 -88/17
14 507 -44/17
14 508 44/17
14 509 44/17
14 510 -297/17
14 512 44/17
14 513 -231/17
14 515 231/17
14 516 803/51
14 517 12/17
14 518 -24/17
14 519 -24/17
14 520 12/17
14 521 36/17
14 522 -81/17
14 524 12/17
14 525 -63/17
14 527 63/17
14 528 5
14 530 -12/17
14 537 -12/17
14 538 81/17
14 540 -12/17
14 541 63/17
14 543 -63/17
14 568 -1859/136
14 569 60
14 570 3678799/7344
14 571 -6776233/7344
14 572 46557/136
14 573 2174075/2448
14 574 5931/16
14 575 -146851/204
14 576 -278849/408
14 577 -10801/306
14 578 118511/153
14 580 -24608/153
14 581 -227767/306
14 582 -32/3
14 583 -231/17
14 584 1875427/14688
14 585 -43067/3672
14 586 21881/102
14 587 4493/1224
14 588 -146621/612
14 589 -69983/306
14 590 546269/1224
14 591 -88/17
14 592 60959/408
14 594 -19/17
14 595 211471/1632
14 596 -13004/153
14 597 86573/306
14 598 16135/51
14 599 44/17
14 600 88/17
14 601 -2392/9
14 603 -44/17
14 604 198619/3672
14 605 594/17
14 606 -266851/306
14 607 -88/17
14 608 143/17
14 609 -115775/612
14 610 -66
14 611 -355/17
14 612 869/17
14 613 704/17
14 614 -803/17
14 615 -420/17
14 616 -93629/306
14 617 968/17
14 618 539/17
14 619 231/17
14 620 22
14 621 76409/306
14 622 -47737/612
14 623 2145/17
14 624 297/17
14 625 1079/136
14 626 -2563/17
14 627 -4479/136
14 628 -627/17
14 629 286/17
14 630 198/17
14 631 -103271/612
14 632 2878/51
14 633 10681/51
14 634 -2145/17
14 635 275/17
14 636 -22
14 637 22
14 638 -768847/4896
14 639 -1847081/1224
14 640 4375/1836
14 641 18067/2448
14 642 3055/408
14 643 9641/1224
14 644 -44273/1224
14 646 30257/1224
14 648 -24/17
14 649 -2425/153
14 650 3
14 651 12/17
14 652 -783391/14688
14 653 -32627/1224
14 654 17263/1224
14 656 6759/68
14 657 12/17
14 658 24/17
14 659 781/36
14 660 -12/17
14 661 1051763/14688
14 662 162/17
14 663 -255725/1224
14 664 -24/17
14 665 63/17
14 666 -54053/1224
14 667 -24
14 668 -126/17
14 670 237/17
14 671 192/17
14 672 -219/17
14 673 -2695/408
14 674 -8767/306
14 675 264/17
14 676 147/17
14 677 63/17
14 678 6
14 679 30799/1224
14 680 -16591/1224
14 681 585/17
14 682 81/17
14 683 -69/34
14 684 -699/17
14 685 -339/34
14 686 -171/17
14 687 78/17
14 688 54/17
14 689 -18143/1224
14 690 365/68
14 691 15365/408
14 692 -585/17
14 693 75/17
14 694 -6
14 695 6
14 696 235625/4896
14 697 -83111/102
14 698 -23/4
14 699 1379/34
14 701 65/3
14 704 -15
14 707 -25901/1224
14 709 -8873/51
14 710 -12/17
14 711 -24/17
14 712 -13/3
14 714 12/17
14 719 -5/3
14 720 -80/3
14 724 115/6
14 725 -55/6
14 734 -95/6
14 735 20/3
14 736 25/2
14 739 -7963/136
14 740 -64
14 745 -162/17
14 746 5/4
14 750 12412/51
14 752 24/17
14 755 -39/17
14 756 63/4
14 757 1393/17
14 758 11
14 760 46/3
14 761 114/17
14 764 -237/17
14 765 -192/17
14 766 219/17
14 767 345/34
14 768 1389/17
14 769 -264/17
14 770 -147/17
14 771 -63/17
14 772 -6
14 773 -6257/102
14 774 1729/51
14 775 -585/17
14 776 -81/17
14 777 69/34
14 778 699/17
14 779 339/34
14 780 171/17
14 781 -78/17
14 782 -54/17
14 783 2332/51
14 784 -325/17
14 785 -6455/102
14 786 585/17
14 787 -75/17
14 788 6
14 789 -6
14 790 -3/2
14 791 -3
14 792 3/2
14 794 3/2
14 795 9/4
14 796 3/8
14 797 -3/4
14 798 19/24
14 799 -5/12
14 801 5/3
14 802 -59/3
14 803 -3
14 804 -11/2
14 805 5/2
14 807 -5/6
14 809 5/6
14 811 49/3
14 812 -5/6
14 813 -2
14 814 33/4
14 815 -15/4
14 842 9/2
14 847 3
14 848 3/4
14 849 -13/4
14 855 -15/2
14 856 15/2
14 858 -3
14 859 32/3
14 860 67/2
14 861 -3/2
14 862 -13/2
14 863 17
14 864 -18
14 865 -19/2
14 871 4
14 872 29/6
14 873 56
14 875 4
14 876 -4
14 877 4
14 878 -4
14 879 42
14 888 3
14 890 -3
14 891 71681/4080
14 892 89707/102
17 2 1/2
17 4 -1/2
17 15 -5/2
17 17 5
17 25 -5/2
17 39 -5
17 42 -1
17 48 -15/2
17 49 -6
17 51 7
17 52 -13
17 53 -33/2
17 54 52
17 55 -6
17 60 12
17 65 -97/2
17 66 100
17 67 3
17 68 -117
17 69 -35
17 70 30
17 71 66
17 72 27
17 73 -51
17 75 12
17 78 39
17 81 -207/4
17 82 -4
17 84 6
17 87 6
17 88 6
17 91 -12
17 92 6
17 99 -6
17 100 12
17 108 -7
17 109 -3
17 111 -3
17 112 12
17 116 3
17 119 6
17 120 6
17 122 -12
17 123 197/3
17 124 -249/2
17 125 40
17 126 133
17 127 60
17 128 -83
17 129 -137
17 130 -10
17 131 100
17 132 -25
17 133 -85
17 136 365/6
17 137 -25/6
17 138 53/2
17 139 21
17 140 -17
17 141 -49
17 143 61
17 146 38
17 149 -173/12
17 150 -10
17 151 17
17 153 42
17 154 6
17 155 6
17 156 -22
17 159 397/12
17 161 -115
17 162 -12
17 163 -12
17 164 -55
17 174 -3
17 175 -44
17 180 29
17 181 -17
17 182 12
17 185 -12
17 190 -25
17 191 12
17 192 21
17 193 -6
17 194 12
17 198 -1/4
17 199 -136
17 207 3529/102
17 208 9767/612
17 209 275/408
17 210 -12386/153
17 211 49463/408
17 212 7375/51
17 213 -82601/204
17 214 1953/136
17 215 -655/68
17 216 -2647/612
17 217 7481/1224
17 218 12241/408
17 219 -11377/153
17 220 271/34
17 221 -1711/68
17 222 2203/68
17 223 1621/136
17 224 -4235/68
17 225 472025/1224
17 226 -28859/36
17 227 -3260/51
17 228 346877/306
17 229 262417/816
17 230 -8831/136
17 231 -397531/408
17 232 -19695/272
17 233 -32095/136
17 234 45/34
17 235 -4523/68
17 237 -120/17
17 238 -20191/68
17 240 59971/51
17 241 176/17
17 242 -20/17
17 243 -743/136
17 244 -229/136
17 245 71/68
17 246 -3659/136
17 247 -395/68
17 248 8/17
17 249 37/34
17 250 -190/17
17 251 1393/34
17 252 4447/1224
17 253 -6448/153
17 254 -233/51
17 255 5599/102
17 256 21799/1224
17 257 -2981/204
17 258 -7001/204
17 259 26/51
17 260 -599/17
17 261 99/68
17 262 -52/3
17 264 77/34
17 265 -3107/102
17 266 -6
17 267 -26/17
17 268 17165/204
17 269 -29/17
17 270 -6/17
17 271 -101/34
17 272 1591/68
17 273 -125/4
17 274 14849/136
17 275 -3472/17
17 276 1025/68
17 277 16333/68
17 278 2413/34
17 279 -1691/34
17 280 -2568/17
17 281 -4213/68
17 282 7005/68
17 283 15/17
17 284 -228/17
17 285 -264/17
17 286 -53/17
17 287 -5453/68
17 288 -9/17
17 289 26349/272
17 290 -572633/1224
17 291 178084/153
17 292 39077/408
17 293 -145533/68
17 294 -537299/612
17 295 -14683/102
17 296 378149/102
17 297 19985/204
17 298 12401/204
17 299 -27/17
17 300 4275/17
17 301 8/17
17 302 32900/51
17 303 6
17 304 26/17
17 305 -7319419/2448
17 306 216973/1224
17 307 -24047/408
17 308 -161433/136
17 309 -92441/408
17 310 153127/204
17 311 -12/17
17 312 -25309/51
17 314 48/17
17 315 -91049/204
17 317 -9/17
17 318 4185551/2448
17 319 -21479/204
17 320 152839/204
17 321 3/4
17 322 -11415/34
17 323 -162/17
17 324 -563/34
17 325 -791/6
17 326 9/17
17 327 -2458651/2448
17 328 -243/68
17 329 49900/51
17 330 426/17
17 331 1053/34
17 332 63862/51
17 334 9/17
17 336 129/34
17 337 9/17
17 338 -78/17
17 339 378/17
17 340 16670/51
17 341 267/34
17 342 9/34
17 343 -9/17
17 345 -11333/51
17 346 13669/102
17 347 -222/17
17 348 -147/34
17 349 27/68
17 350 282/17
17 351 -27/68
17 352 333/34
17 353 189/34
17 354 21/34
17 355 19631/102
17 356 -3029/34
17 357 -2577/17
17 358 222/17
17 359 -1209/34
17 360 -218461/272
17 361 55113/68
17 362 5995/816
17 363 -1999/204
17 364 -3025/816
17 365 -5555/816
17 366 -1423/102
17 367 16487/816
17 368 -147/17
17 369 21/8
17 370 -101/136
17 371 905/68
17 372 803/136
17 373 -931/68
17 374 1023/136
17 375 -931/272
17 376 -343/272
17 377 -57/136
17 378 2119/272
17 379 -1231/272
17 380 311/68
17 381 -8511/272
17 382 21/17
17 384 -603/68
17 386 -34/3
17 387 21/34
17 388 10871/408
17 389 332/51
17 390 -21/34
17 391 485/68
17 392 -181/34
17 393 -264/17
17 394 57/17
17 395 -1/4
17 396 8/17
17 397 37/68
17 398 169/34
17 399 -2/17
17 400 -428/17
17 401 -481/34
17 402 854/17
17 403 99/68
17 404 6/17
17 405 53/17
17 406 -639/34
17 407 27/34
17 408 -18313/816
17 409 -163151/7344
17 410 14491/272
17 411 -30791/1224
17 412 -85939/2448
17 413 -2027/68
17 414 27241/1224
17 415 97621/1224
17 416 4273/612
17 417 -39317/1224
17 419 1549/612
17 420 -21/17
17 421 31963/612
17 422 17/3
17 423 21/34
17 424 -624263/14688
17 425 889/918
17 426 -9695/1224
17 427 -302/17
17 428 3137/612
17 429 3109/153
17 430 -14233/612
17 432 13/34
17 433 -2701/306
17 435 -1/2
17 436 485335/14688
17 437 8035/612
17 438 -4724/153
17 439 -1753/34
17 440 53/17
17 441 310/17
17 442 143/9
17 444 -206/17
17 445 2807/216
17 446 -99/34
17 447 56179/612
17 448 -106/17
17 449 -71/34
17 450 3580/153
17 451 6
17 452 227/17
17 454 -227/34
17 455 -191/34
17 456 619/68
17 457 -149/68
17 458 4945/306
17 459 -691/68
17 460 -259/68
17 461 21/34
17 462 -2
17 463 -2282/153
17 464 2623/306
17 465 -285/17
17 466 -99/68
17 467 39/136
17 468 1217/68
17 469 1049/136
17 470 39/68
17 471 -203/68
17 472 -33/34
17 473 3635/306
17 474 -152/51
17 475 -2327/102
17 476 213/34
17 477 305/68
17 478 2
17 479 -2
17 480 -130147/4896
17 481 66253/1224
17 482 1067/204
17 483 71/102
17 484 3
17 485 643/204
17 486 -1725/68
17 487 6/17
17 488 -6/17
17 489 -59/34
17 490 -5
17 491 -709/68
17 492 979/68
17 493 1049/68
17 494 -3623/68
17 495 69/17
17 497 709/68
17 498 243/68
17 499 3/17
17 500 3809/51
17 501 -49523/408
17 502 16867/68
17 503 -3097/34
17 504 -36195/136
17 505 -7879/68
17 506 11363/68
17 507 18235/68
17 508 375/34
17 509 -3460/17
17 510 -27/17
17 511 5177/68
17 512 4/17
17 513 -21/17
17 514 11603/68
17 515 18/17
17 516 -87745/816
17 517 615/136
17 518 -7245/136
17 519 -723/34
17 520 3095/68
17 521 5855/68
17 522 -63/17
17 523 -8403/68
17 524 15/17
17 525 98/17
17 526 -2459/34
17 527 -33/17
17 528 571/51
17 529 301/51
17 530 -546/17
17 531 3/4
17 532 -1115/17
17 533 -133/17
17 534 233/34
17 535 44
17 536 -363/34
17 537 -823/102
17 538 -411/68
17 539 13775/68
17 540 55/34
17 541 -283/17
17 542 7379/68
17 543 435/34
17 544 59/34
17 545 -3/17
17 546 -25/17
17 547 465/68
17 548 1493/17
17 549 115/34
17 550 -3/34
17 551 3/17
17 553 -4315/68
17 554 2461/68
17 555 176/17
17 556 -87/34
17 557 -9/68
17 558 -145/17
17 559 9/68
17 560 -375/68
17 561 39/34
17 562 -7/34
17 563 3603/68
17 564 -399/17
17 565 -2735/68
17 566 -403/34
17 567 -5/34
17 568 -43567/816
17 569 29581/204
17 570 43207/3672
17 571 -345245/1224
17 572 -1211351/2448
17 573 3344245/2448
17 574 2123/4
17 575 1878085/2448
17 576 -7933193/2448
17 577 -53881/153
17 578 -165371/2448
17 580 1465/306
17 581 -2659/153
17 582 -4/3
17 583 -21/17
17 584 10487291/3672
17 585 -927859/3672
17 586 -128065/1224
17 587 94681/51
17 588 419395/612
17 589 -362447/306
17 590 92893/612
17 591 -8/17
17 592 219407/612
17 594 40/17
17 595 -11640217/3672
17 596 26729/612
17 597 -33311/36
17 598 19831/68
17 599 4/17
17 600 8/17
17 601 23227/36
17 603 349/34
17 604 25514381/14688
17 605 54/17
17 606 -471865/612
17 607 -8/17
17 608 13/17
17 609 -1113493/612
17 610 -6
17 611 -517/34
17 612 79/17
17 613 64/17
17 614 -73/17
17 615 -47/34
17 616 -665/153
17 617 88/17
17 618 49/17
17 619 21/17
17 620 2
17 621 2245/306
17 622 73/153
17 623 195/17
17 624 27/17
17 625 14/17
17 626 -233/17
17 627 -48/17
17 628 -57/17
17 629 26/17
17 630 18/17
17 631 -394/153
17 632 -49/51
17 633 905/102
17 634 -195/17
17 635 25/17
17 636 -2
17 637 2
17 638 6019033/4896
17 639 -7802/153
17 640 5165/306
17 641 -31261/408
17 642 -23485/136
17 643 -107801/816
17 644 123683/204
17 645 -3/2
17 646 -53693/204
17 648 72/17
17 649 -8047/51
17 651 -36/17
17 652 75739/153
17 653 8356/51
17 654 -2359/51
17 656 -43737/68
17 657 -87/17
17 658 179/34
17 659 -1183/6
17 660 -285/34
17 661 -5364949/4896
17 662 126/17
17 663 182521/102
17 664 72/17
17 665 -759/34
17 666 210401/204
17 668 513/34
17 670 54/17
17 671 36/17
17 672 -108/17
17 673 389/34
17 674 18593/102
17 675 126/17
17 676 18/17
17 677 -36/17
17 679 -25183/204
17 680 3691/51
17 681 -72/17
17 682 -39/17
17 683 27/17
17 684 108/17
17 685 -27/17
17 686 54/17
17 687 72/17
17 688 -9/17
17 689 21881/204
17 690 -3373/68
17 691 -1366/17
17 692 72/17
17 693 -378/17
17 696 -413795/1632
17 697 14107/51
17 698 793/12
17 699 -67073/204
17 701 -1041/4
17 702 -27/4
17 703 -25/2
17 704 667/4
17 706 21/2
17 707 129773/816
17 708 -3/2
17 709 106421/68
17 710 1223/34
17 711 1001/34
17 712 -97/2
17 714 -42/17
17 716 10
17 717 21/2
17 718 -103/4
17 719 28
17 720 342
17 721 101/4
17 722 21/4
17 723 -21/2
17 724 -469/2
17 725 509/4
17 726 -10
17 727 -3/4
17 728 63/8
17 729 59/4
17 730 -63/8
17 731 9/2
17 732 33/4
17 733 -1/2
17 734 385/2
17 735 -367/4
17 736 -545/4
17 737 16
17 738 -259/4
17 739 1167565/1632
17 740 15083/24
17 741 -9/4
17 745 57/17
17 746 -3/4
17 750 -154239/68
17 751 3/2
17 752 -4361/136
17 753 -9/2
17 755 -1577/136
17 756 7/4
17 757 -238927/204
17 758 1
17 760 -7/12
17 761 -441/34
17 762 -9/16
17 764 -318/17
17 765 -441/34
17 766 2595/68
17 767 -4659/68
17 768 -31925/34
17 769 -2985/68
17 770 -441/68
17 771 441/34
17 773 21883/34
17 774 -6287/17
17 775 288/17
17 776 675/68
17 777 -1323/136
17 778 -1983/68
17 779 1323/136
17 780 -813/68
17 781 -1305/68
17 782 21/34
17 783 -18537/34
17 784 8633/34
17 785 6943/17
17 786 -729/34
17 787 8343/68
17 793 3/2
17 794 -3/4
17 795 9/4
17 796 3/8
17 797 -3/4
17 798 1/8
17 799 1/4
17 801 -1
17 803 -3/2
17 804 3/2
17 805 -3/2
17 806 -9/2
17 807 2
17 809 1
17 811 1/2
17 812 1/2
17 813 11/4
17 814 -27/4
17 815 -15/4
17 819 3
17 820 -3/2
17 825 -3/2
17 826 -6
17 827 -11/2
17 830 -12
17 845 -3
17 846 3/2
17 848 3/4
17 849 -9/4
17 851 -48
17 854 -3
17 859 4/3
17 860 -1
17 862 3/2
17 863 -3
17 864 -5
17 865 -1
17 873 8
17 875 3/2
17 877 3
17 878 -3/2
17 879 9/2
17 884 48
17 885 -48
17 891 -7729241/48960
17 892 -759107/408
18 2 -1/2
18 4 1/2
18 15 5/2
18 17 -5
18 25 5/2
18 39 5
18 42 1
18 48 -1527/136
18 49 -315/34
18 50 12/17
18 51 -397/68
18 52 -233/68
18 53 -3633/136
18 54 1073/17
18 55 -177/34
18 56 24/17
18 57 -18
18 58 12
18 59 -24/17
18 60 111/17
18 61 -18/17
18 62 -24/17
18 63 24/17
18 64 12/17
18 65 -6785/136
18 66 2090/17
18 67 1167/68
18 68 -8733/68
18 69 -3175/68
18 70 1233/34
18 71 2223/34
18 72 3063/68
18 73 -5055/68
18 74 -81/17
18 75 465/17
18 77 24/17
18 78 4419/68
18 79 18
18 80 3
18 81 -11547/272
18 82 -401/34
18 83 -63/34
18 84 -393/68
18 85 543/68
18 86 -12/17
18 87 -15/68
18 88 -63/34
18 89 -24/17
18 90 24/17
18 91 39/17
18 92 915/34
18 93 -429/34
18 95 1041/34
18 96 -69/34
18 97 24/17
18 98 -135/17
18 99 -18/17
18 100 12/17
18 102 126/17
18 104 -63/17
18 106 24
18 107 63/17
18 108 -2
18 109 71/34
18 110 18/17
18 111 -18/17
18 112 -177/34
18 113 12/17
18 114 -24/17
18 115 -12/17
18 116 12/17
18 117 12/17
18 118 -81/17
18 119 12/17
18 120 -63/17
18 121 63/17
18 122 73/17
18 123 9263/102
18 124 -22263/136
18 125 1501/34
18 126 5761/34
18 127 1251/17
18 128 -7171/68
18 129 -11197/68
18 130 -589/34
18 131 2090/17
18 132 -1001/68
18 133 -8753/68
18 135 -63/17
18 136 6433/102
18 137 -2441/408
18 138 4705/136
18 139 1995/68
18 140 -1885/68
18 141 -3305/68
18 143 4757/68
18 145 -24/17
18 146 1061/34
18 147 6
18 148 12/17
18 149 -20359/816
18 150 -1177/68
18 151 2305/68
18 153 2385/34
18 154 12/17
18 155 24/17
18 156 -71/2
18 158 -12/17
18 159 23417/816
18 160 162/17
18 161 -11387/68
18 162 -24/17
18 163 39/17
18 164 -4127/68
18 165 -24
18 166 -114/17
18 171 237/17
18 172 192/17
18 173 -219/17
18 174 -435/68
18 175 -913/17
18 176 264/17
18 177 147/17
18 178 63/17
18 179 6
18 180 3157/68
18 181 -781/68
18 182 585/17
18 183 81/17
18 184 33/34
18 185 -699/17
18 186 -441/34
18 187 -171/17
18 188 78/17
18 189 54/17
18 190 -1925/68
18 191 138/17
18 192 2949/68
18 193 -585/17
18 194 75/17
18 196 -6
18 197 6
18 198 -2299/272
18 199 -10647/34
18 207 293/144
18 208 -30713/306
18 210 54131/1224
18 211 14789/816
18 212 1685/144
18 213 -11617/306
18 214 -6033/136
18 215 56/17
18 216 114089/612
18 217 -114089/612
18 218 -54331/204
18 219 114836/153
18 221 -44/17
18 222 -12/17
18 224 12/17
18 225 33755/2448
18 226 12307/1224
18 227 47953/408
18 228 -315391/1224
18 229 7979/612
18 230 11989/816
18 231 -57793/612
18 232 -205/24
18 233 -4449/136
18 235 -65/12
18 238 -575/24
18 240 558703/4896
18 241 -1703/68
18 242 112/17
18 243 -2207/34
18 244 2081/34
18 245 -112/17
18 246 1871/68
18 247 -84/17
18 248 -88/17
18 249 -8
18 250 112/17
18 251 80/17
18 252 -130477/153
18 253 1105019/612
18 254 -5879/204
18 255 -109366/51
18 256 -201995/306
18 257 115885/204
18 258 231133/204
18 259 50341/102
18 260 -69977/68
18 261 -378/17
18 262 13735/51
18 264 112/17
18 265 171839/204
18 266 84
18 267 14
18 268 -30160/51
18 270 66/17
18 271 18/17
18 273 -18/17
18 275 88/17
18 276 -88/17
18 277 -44/17
18 278 24/17
18 279 -24/17
18 280 -36/17
18 282 24/17
18 289 12/17
18 290 1130035/3672
18 291 -135035/204
18 292 -9713/612
18 293 795881/1224
18 294 37861/204
18 295 -43451/153
18 296 -68837/612
18 297 -127939/612
18 298 288991/612
18 299 297/17
18 300 -133895/1224
18 301 -88/17
18 302 -373985/1224
18 303 -66
18 304 -11
18 305 14179/7344
18 306 184375/7344
18 307 763/2448
18 308 -42071/408
18 309 -7559/153
18 310 42971/612
18 311 81/17
18 312 -73549/1224
18 314 -24/17
18 315 -66299/1224
18 316 -18
18 317 -3
18 318 66376/459
18 319 -655/72
18 320 114787/1224
18 322 -125/4
18 325 -455/36
18 327 -1527097/14688
18 328 -81/17
18 329 125059/1224
18 331 24/17
18 332 140419/1224
18 333 18
18 334 3
18 339 15/8
18 340 475/18
18 345 -1225/72
18 346 805/72
18 355 1085/72
18 356 -85/12
18 357 -105/8
18 360 -315643/4896
18 361 182/3
18 362 -12619/272
18 363 -147/17
18 364 2653/272
18 365 16659/272
18 366 -56/17
18 367 -6599/272
18 368 -147/17
18 369 231/34
18 370 -161/34
18 371 112/17
18 372 301/34
18 373 44157/272
18 374 -25145/272
18 375 44/17
18 376 40249/272
18 377 -983/68
18 378 124/17
18 379 -1185/34
18 380 -84/17
18 381 44/17
18 382 588/17
18 384 -294/17
18 386 425/3
18 387 294/17
18 388 943/272
18 389 497/51
18 390 231/34
18 391 231/34
18 392 -84/17
18 393 -889/34
18 395 88/17
18 396 -88/17
18 397 -143/17
18 398 80/17
18 399 -8
18 400 -7
18 401 56/17
18 402 80/17
18 403 -378/17
18 405 56/17
18 406 -294/17
18 407 294/17
18 408 67/3
18 409 7869559/7344
18 410 -621795/272
18 411 941671/1224
18 412 5800445/2448
18 413 73931/68
18 414 -462017/306
18 415 -1514911/612
18 416 -43627/306
18 417 1119347/612
18 419 -162583/306
18 420 231/17
18 421 -514531/306
18 422 -208/3
18 423 -525/17
18 424 15190747/14688
18 425 -159449/3672
18 426 572347/1224
18 427 21629/68
18 428 -52942/153
18 429 -245785/306
18 430 317575/306
18 432 -49/17
18 433 173813/306
18 434 -24
18 435 -7/17
18 436 -3418727/14688
18 437 -53617/306
18 438 57352/153
18 439 12790/17
18 440 56/17
18 441 112/17
18 442 -4135/9
18 444 -56/17
18 445 998957/1836
18 446 756/17
18 447 -630205/306
18 448 -112/17
18 449 7
18 450 -581963/612
18 451 -60
18 452 -469/17
18 454 1106/17
18 455 896/17
18 456 -1022/17
18 457 -1015/34
18 458 -230015/306
18 459 1232/17
18 460 686/17
18 461 294/17
18 462 28
18 463 88135/153
18 464 -182929/612
18 465 2730/17
18 466 378/17
18 467 -2325/136
18 468 -3262/17
18 469 -10051/136
18 470 -798/17
18 471 364/17
18 472 252/17
18 473 -277523/612
18 474 9157/51
18 475 49543/102
18 476 -2730/17
18 477 350/17
18 478 -28
18 479 28
18 480 -1089883/4896
18 481 -2175701/1224
18 482 -15/8
18 483 -781/102
18 484 -71/34
18 486 163/17
18 487 -66/17
18 488 66/17
18 489 649/34
18 490 -18/17
18 491 18/17
18 492 213/34
18 494 -18/17
18 500 -4731/272
18 505 -44/17
18 506 88/17
18 507 44/17
18 508 -44/17
18 509 -44/17
18 510 297/17
18 512 -44/17
18 513 231/17
18 515 -231/17
18 516 -803/51
18 517 -12/17
18 518 24/17
18 519 24/17
18 520 -12/17
18 521 -36/17
18 522 81/17
18 524 -12/17
18 525 63/17
18 527 -63/17
18 528 -5
18 530 12/17
18 537 12/17
18 538 -81/17
18 540 12/17
18 541 -63/17
18 543 63/17
18 568 1859/136
18 569 -60
18 570 -3678799/7344
18 571 6776233/7344
18 572 -46557/136
18 573 -2174075/2448
18 574 -5931/16
18 575 146851/204
18 576 278849/408
18 577 10801/306
18 578 -118511/153
18 580 24608/153
18 581 227767/306
18 582 32/3
18 583 231/17
18 584 -1875427/14688
18 585 43067/3672
18 586 -21881/102
18 587 -4493/1224
18 588 146621/612
18 589 69983/306
18 590 -546269/1224
18 591 88/17
18 592 -60959/408
18 594 19/17
18 595 -211471/1632
18 596 13004/153
18 597 -86573/306
18 598 -16135/51
18 599 -44/17
18 600 -88/17
18 601 2392/9
18 603 44/17
18 604 -198619/3672
18 605 -594/17
18 606 266851/306
18 607 88/17
18 608 -143/17
18 609 115775/612
18 610 66
18 611 355/17
18 612 -869/17
18 613 -704/17
18 614 803/17
18 615 420/17
18 616 93629/306
18 617 -968/17
18 618 -539/17
18 619 -231/17
18 620 -22
18 621 -76409/306
18 622 47737/612
18 623 -2145/17
18 624 -297/17
18 625 -1079/136
18 626 2563/17
18 627 4479/136
18 628 627/17
18 629 -286/17
18 630 -198/17
18 631 103271/612
18 632 -2878/51
18 633 -10681/51
18 634 2145/17
18 635 -275/17
18 636 22
18 637 -22
18 638 768847/4896
18 639 1847081/1224
18 640 -4375/1836
18 641 -18067/2448
18 642 -3055/408
18 643 -9641/1224
18 644 44273/1224
18 646 -30257/1224
18 648 24/17
18 649 2425/153
18 650 -3
18 651 -12/17
18 652 783391/14688
18 653 32627/1224
18 654 -17263/1224
18 656 -6759/68
18 657 -12/17
18 658 -24/17
18 659 -781/36
18 660 12/17
18 661 -1051763/14688
18 662 -162/17
18 663 255725/1224
18 664 24/17
18 665 -63/17
18 666 54053/1224
18 667 24
18 668 126/17
18 670 -237/17
18 671 -192/17
18 672 219/17
18 673 2695/408
18 674 8767/306
18 675 -264/17
18 676 -147/17
18 677 -63/17
18 678 -6
18 679 -30799/1224
18 680 16591/1224
18 681 -585/17
18 682 -81/17
18 683 69/34
18 684 699/17
18 685 339/34
18 686 171/17
18 687 -78/17
18 688 -54/17
18 689 18143/1224
18 690 -365/68
18 691 -15365/408
18 692 585/17
18 693 -75/17
18 694 6
18 695 -6
18 696 -235625/4896
18 697 83111/102
18 698 23/4
18 699 -1379/34
18 701 -65/3
18 704 15
18 707 25901/1224
18 709 8873/51
18 710 12/17
18 711 24/17
18 712 13/3
18 714 -12/17
18 719 5/3
18 720 80/3
18 724 -115/6
18 725 55/6
18 734 95/6
18 735 -20/3
18 736 -25/2
18 739 7963/136
18 740 64
18 745 162/17
18 746 -5/4
18 750 -12412/51
18 752 -24/17
18 755 39/17
18 756 -63/4
18 757 -1393/17
18 758 -11
18 760 -46/3
18 761 -114/17
18 764 237/17
18 765 192/17
18 766 -219/17
18 767 -345/34
18 768 -1389/17
18 769 264/17
18 770 147/17
18 771 63/17
18 772 6
18 773 6257/102
18 774 -1729/51
18 775 585/17
18 776 81/17
18 777 -69/34
18 778 -699/17
18 779 -339/34
18 780 -171/17
18 781 78/17
18 782 54/17
18 783 -2332/51
18 784 325/17
18 785 6455/102
18 786 -585/17
18 787 75/17
18 788 -6
18 789 6
18 790 3/2
18 791 3
18 792 -3/2
18 794 -3/2
18 795 -9/4
18 796 -3/8
18 797 3/4
18 798 -19/24
18 799 5/12
18 801 -5/3
18 802 59/3
18 803 3
18 804 11/2
18 805 -5/2
18 807 5/6
18 809 -5/6
18 811 -49/3
18 812 5/6
18 813 2
18 814 -33/4
18 815 15/4
18 842 -9/2
18 847 -3
18 848 -3/4
18 849 13/4
18 855 15/2
18 856 -15/2
18 858 3
18 859 -32/3
18 860 -67/2
18 861 3/2
18 862 13/2
18 863 -17
18 864 18
18 865 19/2
18 871 -4
18 872 -29/6
18 873 -56
18 875 -4
18 876 4
18 877 -4
18 878 4
18 879 -42
18 888 -3
18 890 3
18 891 -71681/4080
18 892 -89707/102
19 8 3/2
19 9 9
19 11 -6
19 13 -6
19 14 3
19 15 9/2
19 16 -9
19 17 -9
19 21 9/2
19 24 -9
19 25 9/2
19 27 6
19 33 6
19 34 -3
19 35 -3
19 37 -9
19 39 3
19 40 3
19 42 -1
20 8 -3/2
20 9 -9
20 10 6
20 12 6
20 14 -9
20 15 -9/2
20 16 9
20 17 9
20 21 -9/2
20 22 -6
20 24 9
20 25 -9/2
20 34 -3
20 35 -3
20 37 3
20 39 -9
20 40 -3
20 42 -1
21 2 29/18
21 4 -29/18
21 15 -3
21 17 6
21 25 -3
21 39 -6
21 48 -15/4
21 49 -3
21 51 7/2
21 52 -13/2
21 53 -33/4
21 54 26
21 55 -3
21 60 6
21 65 -97/4
21 66 50
21 67 3/2
21 68 -117/2
21 69 -35/2
21 70 15
21 71 33
21 72 27/2
21 73 -51/2
21 75 6
21 78 39/2
21 81 -207/8
21 82 -2
21 84 3
21 87 3
21 88 3
21 91 -6
21 92 3
21 99 -3
21 100 6
21 108 -7/2
21 109 -3/2
21 111 -3/2
21 112 6
21 116 3/2
21 119 3
21 120 3
21 122 -6
21 123 197/6
21 124 -249/4
21 125 20
21 126 133/2
21 127 30
21 128 -83/2
21 129 -137/2
21 130 -5
21 131 50
21 132 -25/2
21 133 -85/2
21 136 365/12
21 137 -25/12
21 138 53/4
21 139 21/2
21 140 -17/2
21 141 -49/2
21 143 61/2
21 146 19
21 149 -173/24
21 150 -5
21 151 17/2
21 153 21
21 154 3
21 155 3
21 156 -11
21 159 397/24
21 161 -115/2
21 162 -6
21 163 -6
21 164 -55/2
21 174 -3/2
21 175 -22
21 180 29/2
21 181 -17/2
21 182 6
21 185 -6
21 190 -25/2
21 191 6
21 192 21/2
21 193 -3
21 194 6
21 198 -1/8
21 199 -68
22 2 -29/18
22 4 29/18
22 15 3
22 17 -6
22 25 3
22 39 6
22 48 -1527/272
22 49 -315/68
22 50 6/17
22 51 -397/136
22 52 -233/136
22 53 -3633/272
22 54 1073/34
22 55 -177/68
22 56 12/17
22 57 -9
22 58 6
22 59 -12/17
22 60 111/34
22 61 -9/17
22 62 -12/17
22 63 12/17
22 64 6/17
22 65 -6785/272
22 66 1045/17
22 67 1167/136
22 68 -8733/136
22 69 -3175/136
22 70 1233/68
22 71 2223/68
22 72 3063/136
22 73 -5055/136
22 74 -81/34
22 75 465/34
22 77 12/17
22 78 4419/136
22 79 9
22 80 3/2
22 81 -11547/544
22 82 -401/68
22 83 -63/68
22 84 -393/136
22 85 543/136
22 86 -6/17
22 87 -15/136
22 88 -63/68
22 89 -12/17
22 90 12/17
22 91 39/34
22 92 915/68
22 93 -429/68
22 95 1041/68
22 96 -69/68
22 97 12/17
22 98 -135/34
22 99 -9/17
22 100 6/17
22 102 63/17
22 104 -63/34
22 106 12
22 107 63/34
22 108 -1
22 109 71/68
22 110 9/17
22 111 -9/17
22 112 -177/68
22 113 6/17
22 114 -12/17
22 115 -6/17
22 116 6/17
22 117 6/17
22 118 -81/34
22 119 6/17
22 120 -63/34
22 121 63/34
22 122 73/34
22 123 9263/204
22 124 -22263/272
22 125 1501/68
22 126 5761/68
22 127 1251/34
22 128 -7171/136
22 129 -11197/136
22 130 -589/68
22 131 1045/17
22 132 -1001/136
22 133 -8753/136
22 135 -63/34
22 136 6433/204
22 137 -2441/816
22 138 4705/272
22 139 1995/136
22 140 -1885/136
22 141 -3305/136
22 143 4757/136
22 145 -12/17
22 146 1061/68
22 147 3
22 148 6/17
22 149 -20359/1632
22 150 -1177/136
22 151 2305/136
22 153 2385/68
22 154 6/17
22 155 12/17
22 156 -71/4
22 158 -6/17
22 159 23417/1632
22 160 81/17
22 161 -11387/136
22 162 -12/17
22 163 39/34
22 164 -4127/136
22 165 -12
22 166 -57/17
22 171 237/34
22 172 96/17
22 173 -219/34
22 174 -435/136
22 175 -913/34
22 176 132/17
22 177 147/34
22 178 63/34
22 179 3
22 180 3157/136
22 181 -781/136
22 182 585/34
22 183 81/34
22 184 33/68
22 185 -699/34
22 186 -441/68
22 187 -171/34
22 188 39/17
22 189 27/17
22 190 -1925/136
22 191 69/17
22 192 2949/136
22 193 -585/34
22 194 75/34
22 196 -3
22 197 3
22 198 -2299/544
22 199 -10647/68
23 1 -893/36
23 2 143/36
23 3 1751/72
23 4 -251/72
23 7 35/72
23 8 -5/8
23 9 -7/4
23 10 1
23 11 1
23 12 1
23 14 -3/4
23 15 -41/24
23 16 3/4
23 17 41/12
23 19 1
23 21 -3/8
23 22 -1
23 24 3/4
23 25 -41/24
23 27 -1
23 34 1/4
23 35 1/4
23 37 -1/4
23 39 -29/12
23 40 -5/4
24 1 893/36
24 2 -143/36
24 3 143/36
24 4 -893/36
24 7 -259/9
24 8 5/8
24 9 7/4
24 10 -1
24 11 -1
24 13 -1
24 14 3/4
24 15 41/24
24 16 -79/12
24 17 29/12
24 18 -1
24 20 35/6
24 21 79/24
24 22 1
24 24 -79/12
24 25 -29/24
24 27 1
24 31 -1
24 33 1
24 34 1/4
24 35 1/4
24 37 -67/12
24 39 -41/12
24 40 5/4
24 42 73/36
29 15 1/2
29 17 -1
29 25 1/2
29 39 1
30 15 -1/2
30 17 1
30 25 -1/2
30 39 -1
31 2 -1/2
31 4 1/2
32 2 1/2
32 4 -1/2
34 8 7/24
34 9 -7/12
34 14 -7/12
34 15 -7/24
34 16 7/12
34 17 7/12
34 21 -7/24
34 24 7/12
34 25 -7/24
34 34 11/12
34 37 7/12
34 39 -7/12
34 40 -1/3
34 42 7/72
35 167 12
35 195 12
36 170 -96
36 188 -6
36 190 6
38 48 3703/1632
38 49 105/136
38 50 -1/17
38 51 -1273/272
38 52 1483/272
38 53 3387/544
38 54 -1253/68
38 55 59/136
38 56 -2/17
38 57 3/2
38 58 -1
38 59 2/17
38 60 -37/68
38 61 3/34
38 62 2/17
38 63 -2/17
38 64 -1/17
38 65 13051/544
38 66 -789/17
38 67 563/272
38 68 14607/272
38 69 4413/272
38 70 -1975/136
38 71 -3937/136
38 72 -3197/272
38 73 6989/272
38 74 27/68
38 75 -427/68
38 77 -2/17
38 78 -5689/272
38 79 -3/2
38 80 -1/4
38 81 16089/1088
38 82 401/408
38 83 21/136
38 84 165/272
38 85 -215/272
38 86 1/17
38 87 39/272
38 88 21/136
38 89 2/17
38 90 -2/17
38 91 -13/68
38 92 -339/136
38 93 177/136
38 95 -381/136
38 96 23/136
38 97 -2/17
38 98 45/68
38 99 3/34
38 100 -1/17
38 102 -21/34
38 104 21/68
38 106 -5/2
38 107 -21/68
38 108 1/8
38 109 -71/408
38 110 -3/34
38 111 3/34
38 112 59/136
38 113 -1/17
38 114 2/17
38 115 1/17
38 116 -1/17
38 117 -1/17
38 118 27/68
38 119 -1/17
38 120 21/68
38 121 -21/68
38 122 -73/204
38 123 -5995/204
38 124 31425/544
38 125 -2733/136
38 126 -4193/68
38 127 -897/34
38 128 10369/272
38 129 16607/272
38 130 423/136
38 131 -789/17
38 132 3779/272
38 133 11395/272
38 135 21/68
38 136 -20161/816
38 137 1811/1632
38 138 -6419/544
38 139 -2093/272
38 140 2351/272
38 141 5635/272
38 143 -7207/272
38 145 2/17
38 146 -1963/136
38 148 -1/17
38 149 18641/3264
38 150 3353/816
38 151 -2491/272
38 153 -2427/136
38 154 -1/17
38 155 -2/17
38 156 93/8
38 158 1/17
38 159 -15265/1088
38 160 -27/34
38 161 13769/272
38 162 2/17
38 163 -13/68
38 164 6453/272
38 165 3/2
38 166 19/34
38 171 -79/68
38 172 -16/17
38 173 73/68
38 174 145/272
38 175 1279/68
38 176 -22/17
38 177 -49/68
38 178 -21/68
38 179 -1/2
38 180 -3863/272
38 181 2119/272
38 182 -195/68
38 183 -27/68
38 184 91/136
38 185 233/68
38 186 181/136
38 187 57/68
38 188 -13/34
38 189 -9/34
38 190 3135/272
38 191 -159/34
38 192 -3159/272
38 193 195/68
38 194 -25/68
38 196 1/2
38 197 -1/2
38 198 18007/3264
38 199 19657/408
39 48 5/8
39 49 1/2
39 51 -7/12
39 52 13/12
39 53 11/8
39 54 -13/3
39 55 1/2
39 60 -1
39 65 97/24
39 66 -25/3
39 67 -1/4
39 68 39/4
39 69 35/12
39 70 -5/2
39 71 -11/2
39 72 -9/4
39 73 17/4
39 75 -1
39 78 -13/4
39 81 69/16
39 82 1/3
39 84 -1/2
39 87 -1/2
39 92 -1/2
39 108 7/12
39 123 -197/36
39 124 83/8
39 125 -10/3
39 126 -133/12
39 127 -5
39 128 83/12
39 129 137/12
39 130 5/6
39 131 -25/3
39 132 25/12
39 133 85/12
39 136 -365/72
39 137 25/72
39 138 -53/24
39 139 -7/4
39 140 17/12
39 141 49/12
39 143 -61/12
39 146 -19/6
39 149 173/144
39 150 13/12
39 151 -29/12
39 153 -7/2
39 156 11/6
39 159 -253/144
39 161 115/12
39 164 55/12
39 174 1/4
39 175 11/3
39 180 -29/12
39 181 17/12
39 182 -1
39 185 1
39 187 1/2
39 190 25/12
39 191 -1
39 192 -7/4
39 193 1/2
39 194 -1
39 198 1/48
39 199 34/3
40 41 12
41 8 3/2
41 9 9
41 10 -6
41 12 -6
41 14 9
41 15 9/2
41 16 -9
41 17 -9
41 21 9/2
41 22 6
41 24 -9
41 25 9/2
41 34 3
41 35 3
41 37 -3
41 39 9
41 40 3
42 8 -3/2
42 9 -9
42 11 6
42 13 6
42 14 -3
42 15 -9/2
42 16 9
42 17 9
42 21 -9/2
42 24 9
42 25 -9/2
42 27 -6
42 33 -6
42 34 3
42 35 3
42 37 9
42 39 -3
42 40 -3
42 42 2
47 8 11/48
47 9 -11/24
47 14 -11/24
47 15 -11/48
47 16 11/24
47 17 11/24
47 21 -11/48
47 24 11/24
47 25 -11/48
47 34 11/24
47 35 -11/24
47 37 11/24
47 39 -11/24
47 40 -11/24
47 48 -609/136
47 49 -223/136
47 50 25/204
47 51 1229/136
47 52 -1605/136
47 53 -445/34
47 54 7793/204
47 55 -19/51
47 56 25/102
47 57 -2
47 58 4/3
47 59 -25/102
47 60 397/204
47 61 -25/136
47 62 -25/102
47 63 25/102
47 64 25/204
47 65 -13213/272
47 66 3211/34
47 67 -1379/408
47 68 -44527/408
47 69 -8909/272
47 70 12059/408
47 71 12199/204
47 72 396/17
47 73 -6829/136
47 74 -87/136
47 75 2095/204
47 77 25/102
47 78 2035/51
47 79 2
47 80 1/3
47 81 -163391/4896
47 82 -47/102
47 83 -99/136
47 84 -541/1632
47 85 383/544
47 86 -25/204
47 87 847/1632
47 88 3/136
47 89 -25/102
47 90 25/102
47 91 -59/204
47 92 413/136
47 93 -623/816
47 95 2255/816
47 96 9/272
47 97 25/102
47 98 -571/408
47 99 -25/136
47 100 25/204
47 101 -1/2
47 102 24/17
47 104 -65/68
47 106 11/4
47 107 65/68
47 108 -49/288
47 109 -80/153
47 110 25/136
47 111 -25/136
47 112 715/408
47 113 25/204
47 114 -25/102
47 115 -25/204
47 116 25/204
47 117 25/204
47 118 -87/136
47 119 25/204
47 120 -31/68
47 121 31/68
47 122 -10171/4896
47 123 292321/4896
47 124 -190979/1632
47 125 2781/68
47 126 203513/1632
47 127 14831/272
47 128 -31993/408
47 129 -6379/51
47 130 -215/34
47 131 3211/34
47 132 -4025/136
47 133 -2787/34
47 134 1/4
47 135 -31/68
47 136 503107/9792
47 137 -7217/2448
47 138 9967/408
47 139 6955/408
47 140 -577/34
47 141 -6015/136
47 143 5699/102
47 145 -25/102
47 146 2207/68
47 148 25/204
47 149 -36947/3264
47 150 -3373/408
47 151 7489/408
47 153 14357/408
47 154 25/204
47 155 25/102
47 156 -541/24
47 158 -25/204
47 159 70625/2448
47 160 87/68
47 161 -13781/136
47 162 -25/102
47 163 43/204
47 164 -6775/136
47 165 -2
47 166 -161/204
47 171 299/408
47 172 145/204
47 173 -61/204
47 174 -455/204
47 175 -4067/102
47 176 131/408
47 177 145/408
47 178 31/68
47 180 975/34
47 181 -2089/136
47 182 133/34
47 183 53/136
47 184 -297/272
47 185 -959/204
47 186 -247/272
47 187 -619/408
47 188 97/136
47 189 53/204
47 190 -4925/204
47 191 4213/408
47 192 4291/204
47 193 -133/34
47 194 481/136
47 196 -1/2
47 197 2/3
47 198 -91111/9792
47 199 -204547/2448
48 8 -11/48
48 9 11/24
48 14 11/24
48 15 11/48
48 16 -11/24
48 17 -11/24
48 21 11/48
48 24 -11/24
48 25 11/48
48 34 -11/24
48 35 11/24
48 37 -11/24
48 39 11/24
48 40 11/24
48 48 2933/1632
48 49 59/136
48 50 1/102
48 51 -3605/816
48 52 4571/816
48 53 3337/544
48 54 -874/51
48 55 149/408
48 56 1/51
48 57 1/2
48 58 -1/3
48 59 -1/51
48 60 -109/204
48 61 -1/68
48 62 -1/51
48 63 1/51
48 64 1/102
48 65 38159/1632
48 66 -2300/51
48 67 1495/816
48 68 42515/816
48 69 12643/816
48 70 -5753/408
48 71 -11453/408
48 72 -3023/272
48 73 6539/272
48 74 1/17
48 75 -883/204
48 77 1/51
48 78 -15337/816
48 79 -1/2
48 80 -1/12
48 81 142543/9792
48 82 75/136
48 83 5/136
48 84 -71/408
48 85 -13/68
48 86 -1/102
48 87 -41/204
48 88 5/136
48 89 -1/51
48 90 1/51
48 91 -19/204
48 92 -105/136
48 93 31/102
48 95 -41/51
48 96 -9/68
48 97 1/51
48 98 61/102
48 99 -1/68
48 100 1/102
48 102 -5/34
48 104 5/68
48 106 -1/2
48 107 -5/68
48 108 11/144
48 109 61/1224
48 110 1/68
48 111 -1/68
48 112 -55/408
48 113 1/102
48 114 -1/51
48 115 -1/102
48 116 1/102
48 117 1/102
48 118 1/17
48 119 1/102
48 120 5/68
48 121 -5/68
48 122 401/2448
48 123 -23107/816
48 124 91583/1632
48 125 -8077/408
48 126 -16239/272
48 127 -3533/136
48 128 10271/272
48 129 48383/816
48 130 1123/408
48 131 -2300/51
48 132 11855/816
48 133 32051/816
48 135 5/68
48 136 -13109/544
48 137 2285/1632
48 138 -19307/1632
48 139 -6425/816
48 140 6823/816
48 141 17183/816
48 143 -7245/272
48 145 -1/51
48 146 -6371/408
48 148 1/102
48 149 48403/9792
48 150 1101/272
48 151 -2557/272
48 153 -6785/408
48 154 1/102
48 155 1/51
48 156 89/8
48 158 -1/102
48 159 -127867/9792
48 160 -2/17
48 161 38837/816
48 162 -1/51
48 163 -19/204
48 164 19001/816
48 165 1/2
48 166 8/51
48 171 7/102
48 172 -35/102
48 173 91/204
48 174 905/816
48 175 3959/204
48 176 -7/204
48 177 4/51
48 178 -5/68
48 180 -11167/816
48 181 5851/816
48 182 -61/68
48 183 -1/17
48 184 25/68
48 185 317/204
48 186 9/68
48 187 109/102
48 188 -7/68
48 189 -2/51
48 190 9559/816
48 191 -1031/204
48 192 -8119/816
48 193 95/68
48 194 -39/34
48 197 -1/6
48 198 49621/9792
48 199 5836/153
50 8 3
50 9 18
50 10 -6
50 11 -6
50 12 -6
50 13 -6
50 14 12
50 15 9
50 16 -18
50 17 -18
50 21 9
50 22 6
50 24 -18
50 25 9
50 27 6
50 33 6
50 37 -12
50 39 12
50 40 6
50 42 -1
53 1 893/36
53 2 37/8
53 3 -1751/72
53 4 -46/9
53 7 -35/72
53 8 -17/24
53 9 41/12
53 10 -1
53 12 -1
53 14 41/12
53 15 19/24
53 16 -41/12
53 17 -11/4
53 18 -7/4
53 19 -3/4
53 20 5/2
53 21 41/24
53 22 1
53 24 -41/12
53 25 47/24
53 26 7/4
53 27 3/4
53 28 -5/2
53 34 -19/12
53 35 3
53 37 -29/12
53 39 17/6
53 40 19/6
53 42 7/72
53 48 385/48
53 49 33/8
53 50 -5/12
53 51 -28/3
53 52 353/24
53 53 325/16
53 54 -176/3
53 55 23/12
53 56 -4/3
53 57 6
53 58 -13/3
53 59 4/3
53 60 -47/12
53 61 7/8
53 62 5/6
53 63 -5/6
53 64 -11/12
53 65 391/6
53 66 -797/6
53 67 1/6
53 68 454/3
53 69 2261/48
53 70 -991/24
53 71 -499/6
53 72 -285/8
53 73 291/4
53 74 15/8
53 75 -215/12
53 77 -4/3
53 78 -1405/24
53 79 -6
53 80 -5/6
53 81 7205/144
53 82 17/6
53 83 7/8
53 84 179/96
53 85 -97/32
53 86 2/3
53 87 -41/96
53 88 7/8
53 89 4/3
53 90 -4/3
53 91 -5/12
53 92 -45/4
53 93 229/48
53 94 -1
53 95 -469/48
53 96 23/16
53 97 -1/3
53 98 11/24
53 99 5/8
53 100 -11/12
53 102 -7/2
53 104 7/4
53 106 -9
53 107 -7/4
53 108 763/288
53 109 4/9
53 110 -7/8
53 111 7/8
53 112 -53/24
53 113 -5/12
53 114 5/6
53 115 11/12
53 116 -5/12
53 117 -11/12
53 118 19/8
53 119 -5/12
53 120 7/4
53 121 -7/4
53 122 947/288
53 123 -2763/32
53 124 15991/96
53 125 -329/6
53 126 -5661/32
53 127 -1245/16
53 128 221/2
53 129 4271/24
53 130 65/6
53 131 -397/3
53 132 109/3
53 133 2891/24
53 134 1
53 135 7/4
53 136 -14003/192
53 137 107/24
53 138 -1673/48
53 139 -605/24
53 140 595/24
53 141 727/12
53 142 1/2
53 143 -629/8
53 145 4/3
53 146 -128/3
53 147 -1
53 148 -11/12
53 149 10685/576
53 150 25/2
53 151 -105/4
53 152 -1/2
53 153 -1297/24
53 154 -5/12
53 155 -4/3
53 156 263/8
53 157 1
53 158 11/12
53 159 -11653/288
53 160 -17/4
53 161 1807/12
53 162 5/6
53 163 -5/12
53 164 205/3
53 165 6
53 166 31/12
53 171 -97/24
53 172 -35/12
53 173 13/6
53 174 95/24
53 175 169/3
53 176 -79/24
53 177 -65/24
53 178 -7/4
53 179 -3/2
53 180 -1021/24
53 181 62/3
53 182 -12
53 183 -13/8
53 184 23/16
53 185 43/3
53 186 57/16
53 187 59/24
53 188 -13/8
53 189 -13/12
53 190 793/24
53 191 -323/24
53 192 -787/24
53 193 11
53 194 -49/8
53 196 2
53 197 -5/3
53 198 6131/576
53 199 22985/144
54 1 -893/36
54 2 -37/8
54 3 391/72
54 4 24
54 7 155/8
54 8 17/24
54 9 -41/12
54 11 1
54 13 1
54 14 -29/12
54 15 -19/24
54 16 71/12
54 17 1/4
54 18 3/4
54 19 7/4
54 20 -5
54 21 -85/24
54 22 -3/4
54 23 -7/4
54 24 115/12
54 25 -1/8
54 27 -1
54 31 3/4
54 33 3/4
54 34 91/12
54 35 3
54 37 6
54 39 3/4
54 40 -19/6
54 42 -17/6
54 48 3601/408
54 49 139/34
54 50 -101/68
54 51 -1341/68
54 52 1891/68
54 53 3727/136
54 54 -2727/34
54 55 25/34
54 56 -42/17
54 59 42/17
54 60 -139/17
54 61 211/68
54 62 42/17
54 63 -42/17
54 64 -55/17
54 65 13731/136
54 66 -3309/17
54 67 495/68
54 68 15423/68
54 69 4549/68
54 70 -2111/34
54 71 -4413/34
54 72 -3027/68
54 73 6717/68
54 74 3/34
54 75 -531/34
54 77 -42/17
54 78 -5009/68
54 81 65947/816
54 82 -135/68
54 83 127/68
54 84 -197/136
54 85 97/136
54 86 59/34
54 87 -687/136
54 88 93/68
54 89 42/17
54 90 -59/17
54 91 25/34
54 92 -185/68
54 93 -173/68
54 95 173/68
54 96 20/17
54 97 -42/17
54 98 -40/17
54 99 40/17
54 100 -21/17
54 101 1/2
54 102 -135/34
54 104 93/34
54 107 -38/17
54 108 73/12
54 109 8/17
54 110 -211/68
54 111 211/68
54 112 -307/68
54 113 -67/68
54 114 42/17
54 115 55/17
54 116 -67/68
54 117 -72/17
54 118 -7/17
54 119 -93/34
54 120 93/34
54 121 -59/34
54 122 386/51
54 123 -16559/136
54 124 4045/17
54 125 -1443/17
54 126 -34547/136
54 127 -7771/68
54 128 11049/68
54 129 17729/68
54 130 423/34
54 131 -3309/17
54 132 4527/68
54 133 10953/68
54 135 59/34
54 136 -89773/816
54 137 3239/408
54 138 -6827/136
54 139 -672/17
54 140 2181/68
54 141 6519/68
54 143 -8227/68
54 145 42/17
54 146 -2439/34
54 148 -59/34
54 149 3529/136
54 150 1753/102
54 151 -2593/68
54 153 -2257/34
54 154 -93/34
54 155 -42/17
54 156 83/2
54 158 59/34
54 159 -46135/816
54 160 11/34
54 161 13803/68
54 162 93/17
54 163 -9/34
54 164 7065/68
54 166 59/34
54 171 63/34
54 172 59/34
54 173 -80/17
54 174 451/68
54 175 1432/17
54 176 82/17
54 177 19/17
54 178 -59/34
54 180 -3931/68
54 181 2187/68
54 182 -59/17
54 183 -3/34
54 184 97/68
54 185 80/17
54 186 -97/68
54 187 97/34
54 188 25/17
54 189 -1/17
54 190 3271/68
54 191 -386/17
54 192 -2411/68
54 193 76/17
54 194 -475/34
54 198 4099/408
54 199 35455/204
57 15 1/16
57 17 -1/8
57 25 1/16
57 39 1/8
58 15 -1/16
58 17 1/8
58 25 -1/16
58 39 -1/8
59 8 -1/8
59 9 -3/4
59 11 1/2
59 13 1/2
59 14 -1/4
59 15 -3/8
59 16 3/4
59 17 3/4
59 21 -3/8
59 24 3/4
59 25 -3/8
59 27 -1/2
59 33 -1/2
59 34 1/4
59 35 1/4
59 37 3/4
59 39 -1/4
59 40 -1/4
59 42 1/6
60 8 1/8
60 9 3/4
60 10 -1/2
60 12 -1/2
60 14 3/4
60 15 3/8
60 16 -3/4
60 17 -3/4
60 21 3/8
60 22 1/2
60 24 -3/4
60 25 3/8
60 34 1/4
60 35 1/4
60 37 -1/4
60 39 3/4
60 40 1/4
61 1 541/72
61 4 -541/72
61 7 -541/72
61 8 -1/24
61 9 -4/3
61 11 -3/4
61 12 -3/4
61 13 -3/4
61 14 19/12
61 15 -1
61 17 10/3
61 20 4/3
61 25 -5/24
61 26 3/4
61 27 3/4
61 28 -3/4
61 31 3/4
61 33 3/4
61 35 1/12
61 39 -2
61 42 -55/36
61 48 -13/24
61 49 1/4
61 51 7/4
61 52 -15/8
61 53 -9/4
61 54 23/4
61 55 1/4
61 57 1/2
61 58 -1/2
61 65 -63/8
61 66 61/4
61 68 -75/4
61 69 -5
61 70 9/2
61 71 37/4
61 72 17/4
61 73 -17/2
61 75 3/2
61 78 23/4
61 79 -1/2
61 81 -109/24
61 84 -1/4
61 87 -1/4
61 92 -3/4
61 93 1/2
61 95 -1
61 98 1/2
61 108 -1/4
61 123 73/8
61 124 -151/8
61 125 49/8
61 126 165/8
61 127 69/8
61 128 -49/4
61 129 -81/4
61 130 -7/4
61 131 63/4
61 132 -19/4
61 133 -25/2
61 134 1/2
61 136 103/12
61 137 -7/12
61 138 31/8
61 139 23/8
61 140 -5/2
61 141 -29/4
61 143 9
61 146 11/2
61 149 -5/3
61 150 -4/3
61 151 9/4
61 153 25/4
61 156 -13/4
61 159 139/24
61 161 -67/4
61 164 -8
61 165 1/2
61 171 -1/4
61 173 -1/4
61 174 -1/2
61 175 -13/2
61 180 17/4
61 181 -5/2
61 185 1/4
61 190 -15/4
61 191 7/4
61 192 13/4
61 198 -5/2
61 199 -32/3
62 1 -541/72
62 3 79/8
62 4 -85/36
62 7 -85/36
62 8 1/24
62 9 4/3
62 10 3/4
62 12 3/4
62 13 3/4
62 14 -7/3
62 15 1
62 16 -4/3
62 17 -2
62 21 -19/24
62 22 -3/4
62 23 -3/4
62 24 7/3
62 25 1
62 34 1/12
62 39 2
62 48 15413/1632
62 49 567/136
62 50 -415/204
62 51 -14557/816
62 52 21427/816
62 53 15937/544
62 54 -2783/34
62 55 575/408
62 56 -313/102
62 57 1
62 58 -5/6
62 59 313/102
62 60 -1531/204
62 61 125/34
62 62 313/102
62 63 -313/102
62 64 -335/102
62 65 162643/1632
62 66 -40033/204
62 67 3055/816
62 68 186191/816
62 69 55361/816
62 70 -25433/408
62 71 -52607/408
62 72 -12871/272
62 73 27595/272
62 74 37/68
62 75 -3463/204
62 77 -313/102
62 78 -61453/816
62 79 -1
62 80 -1/12
62 81 782755/9792
62 82 -167/408
62 83 195/136
62 84 -389/408
62 85 -7/34
62 86 313/204
62 87 -851/204
62 88 229/136
62 89 131/51
62 90 -182/51
62 91 143/204
62 92 -89/17
62 93 -115/204
62 94 -1/2
62 95 13/204
62 96 233/136
62 97 -211/102
62 98 -631/204
62 99 37/17
62 100 -91/51
62 102 -127/34
62 104 161/68
62 106 -7/4
62 107 -127/68
62 108 941/144
62 109 475/1224
62 110 -54/17
62 111 54/17
62 112 -1975/408
62 113 -211/204
62 114 131/51
62 115 142/51
62 116 -211/204
62 117 -193/51
62 118 -31/68
62 119 -233/102
62 120 195/68
62 121 -127/68
62 122 9715/1224
62 123 -301759/2448
62 124 394199/1632
62 125 -4264/51
62 126 -210197/816
62 127 -7889/68
62 128 133801/816
62 129 71889/272
62 130 5819/408
62 131 -40033/204
62 132 51931/816
62 133 134755/816
62 134 3/4
62 135 127/68
62 136 -545161/4896
62 137 40871/4896
62 138 -27781/544
62 139 -33281/816
62 140 26975/816
62 141 78163/816
62 143 -99359/816
62 145 131/51
62 146 -29203/408
62 147 -1/2
62 148 -91/51
62 149 267923/9792
62 150 14543/816
62 151 -31147/816
62 153 -28859/408
62 154 -233/102
62 155 -131/51
62 156 1025/24
62 157 1/2
62 158 91/51
62 159 -191057/3264
62 160 -3/34
62 161 170929/816
62 162 233/51
62 163 41/204
62 164 85009/816
62 165 1
62 166 199/102
62 171 155/204
62 172 23/51
62 173 -599/204
62 174 6089/816
62 175 5839/68
62 176 331/102
62 177 -5/204
62 178 -127/68
62 179 -1/2
62 180 -48287/816
62 181 26195/816
62 182 -373/68
62 183 -71/68
62 184 57/68
62 185 1517/204
62 186 -23/68
62 187 563/204
62 188 21/17
62 189 -37/102
62 190 13257/272
62 191 -1157/51
62 192 -30871/816
62 193 407/68
62 194 -917/68
62 196 1/2
62 197 -1/6
62 198 108229/9792
62 199 117145/612
64 8 3
64 9 12
64 10 -6
64 11 -6
64 12 -3
64 13 -3
64 14 6
64 15 6
64 16 -12
64 17 -12
64 21 6
64 22 6
64 24 -12
64 25 6
64 27 6
64 30 -3
64 33 6
64 37 -6
64 39 6
64 40 6
67 0 1/4
68 0 635/72
68 1 11/12
68 2 -13/12
68 3 -11/12
68 4 -13/12
68 5 -3/4
68 6 -3/4
68 7 3/2
68 8 -1/4
68 9 -1/2
68 10 1/2
68 11 1/2
68 15 -1/4
68 16 1
68 17 1
68 18 -1/2
68 19 -1/2
68 20 1/2
68 21 -3/4
68 22 -1/2
68 23 1/2
68 24 1
68 25 -3/4
68 26 1/2
68 27 -1/2
68 28 -1/2
68 30 1/2
68 33 -1
68 37 1
68 39 -1
68 40 -1/2
69 48 -509/544
69 49 -105/136
69 50 1/17
69 51 -397/816
69 52 -233/816
69 53 -1211/544
69 54 1073/204
69 55 -59/136
69 56 2/17
69 57 -3/2
69 58 1
69 59 -2/17
69 60 37/68
69 61 -3/34
69 62 -2/17
69 63 2/17
69 64 1/17
69 65 -6785/1632
69 66 1045/102
69 67 389/272
69 68 -2911/272
69 69 -3175/816
69 70 411/136
69 71 741/136
69 72 1021/272
69 73 -1685/272
69 74 -27/68
69 75 155/68
69 77 2/17
69 78 1473/272
69 79 3/2
69 80 1/4
69 81 -3849/1088
69 82 -401/408
69 83 -21/136
69 84 -131/272
69 85 181/272
69 86 -1/17
69 87 -5/272
69 88 -21/136
69 89 -2/17
69 90 2/17
69 91 13/68
69 92 305/136
69 93 -143/136
69 95 347/136
69 96 -23/136
69 97 2/17
69 98 -45/68
69 99 -3/34
69 100 1/17
69 102 21/34
69 104 -21/68
69 106 2
69 107 21/68
69 108 -1/6
69 109 71/408
69 110 3/34
69 111 -3/34
69 112 -59/136
69 113 1/17
69 114 -2/17
69 115 -1/17
69 116 1/17
69 117 1/17
69 118 -27/68
69 119 1/17
69 120 -21/68
69 121 21/68
69 122 73/204
69 123 9263/1224
69 124 -7421/544
69 125 1501/408
69 126 5761/408
69 127 417/68
69 128 -7171/816
69 129 -11197/816
69 130 -589/408
69 131 1045/102
69 132 -1001/816
69 133 -8753/816
69 135 -21/68
69 136 6433/1224
69 137 -2441/4896
69 138 4705/1632
69 139 665/272
69 140 -1885/816
69 141 -3305/816
69 143 4757/816
69 145 -2/17
69 146 1061/408
69 147 1/2
69 148 1/17
69 149 -20359/9792
69 150 -1177/816
69 151 2305/816
69 153 795/136
69 154 1/17
69 155 2/17
69 156 -71/24
69 158 -1/17
69 159 23417/9792
69 160 27/34
69 161 -11387/816
69 162 -2/17
69 163 13/68
69 164 -4127/816
69 165 -2
69 166 -19/34
69 171 79/68
69 172 16/17
69 173 -73/68
69 174 -145/272
69 175 -913/204
69 176 22/17
69 177 49/68
69 178 21/68
69 179 1/2
69 180 3157/816
69 181 -781/816
69 182 195/68
69 183 27/68
69 184 11/136
69 185 -233/68
69 186 -147/136
69 187 -57/68
69 188 13/34
69 189 9/34
69 190 -1925/816
69 191 23/34
69 192 983/272
69 193 -195/68
69 194 25/68
69 196 -1/2
69 197 1/2
69 198 -2299/3264
69 199 -3549/136
70 48 -5/8
70 49 -1/2
70 51 7/12
70 52 -13/12
70 53 -11/8
70 54 13/3
70 55 -1/2
70 60 1
70 65 -97/24
70 66 25/3
70 67 1/4
70 68 -39/4
70 69 -35/12
70 70 5/2
70 71 11/2
70 72 9/4
70 73 -17/4
70 75 1
70 78 13/4
70 81 -69/16
70 82 -1/3
70 84 1/2
70 87 1/2
70 88 1/2
70 91 -1
70 92 1/2
70 99 -1/2
70 100 1
70 108 -7/12
70 109 -1/4
70 111 -1/4
70 112 1
70 116 1/4
70 119 1/2
70 120 1/2
70 122 -1
70 123 197/36
70 124 -83/8
70 125 10/3
70 126 133/12
70 127 5
70 128 -83/12
70 129 -137/12
70 130 -5/6
70 131 25/3
70 132 -25/12
70 133 -85/12
70 136 365/72
70 137 -25/72
70 138 53/24
70 139 7/4
70 140 -17/12
70 141 -49/12
70 143 61/12
70 146 19/6
70 149 -173/144
70 150 -5/6
70 151 17/12
70 153 7/2
70 154 1/2
70 155 1/2
70 156 -11/6
70 159 397/144
70 161 -115/12
70 162 -1
70 163 -1
70 164 -55/12
70 174 -1/4
70 175 -11/3
70 180 29/12
70 181 -17/12
70 182 1
70 185 -1
70 190 -25/12
70 191 1
70 192 7/4
70 193 -1/2
70 194 1
70 198 -1/48
70 199 -34/3
71 207 4/3
71 210 -5/2
71 211 79/16
71 212 337/48
71 213 -415/24
71 225 751/48
71 226 -269/8
71 227 -5/4
71 228 339/8
71 229 85/6
71 230 -77/16
71 231 -115/3
71 232 -41/8
71 233 -6
71 235 -13/4
71 238 -115/8
71 240 4291/96
71 290 -241/36
71 291 559/24
71 292 79/12
71 293 -367/6
71 294 -70/3
71 295 -44/3
71 296 1543/12
71 297 -1/3
71 298 107/6
71 300 181/24
71 302 487/24
71 305 -1999/18
71 306 727/144
71 307 -41/48
71 308 -341/8
71 309 -89/12
71 310 157/6
71 312 -529/24
71 315 -449/24
71 318 8851/144
71 319 -131/24
71 320 817/24
71 322 -75/4
71 325 -91/12
71 327 -13069/288
71 329 1135/24
71 332 1321/24
71 339 9/8
71 340 95/6
71 345 -245/24
71 346 161/24
71 355 217/24
71 356 -17/4
71 357 -63/8
71 360 -2257/96
71 361 49
71 482 -3/4
71 486 3
71 500 -39/8
71 568 15/4
71 569 -24
71 570 -67/4
71 571 250/9
71 572 -433/12
71 573 15
71 574 -51/16
71 575 194/3
71 576 -979/12
71 577 -31/2
71 578 -161/4
71 580 37/4
71 581 101/4
71 584 391/4
71 585 -127/24
71 586 -55/3
71 587 1381/24
71 588 106/3
71 589 -58/3
71 590 -313/24
71 592 53/24
71 595 -1024/9
71 596 17/4
71 597 -191/4
71 598 7/2
71 601 79/2
71 604 2707/48
71 606 2
71 609 -62
71 615 3/4
71 616 12
71 621 -29/4
71 622 11/4
71 631 23/4
71 632 -3
71 633 -17/4
71 638 783/16
71 639 42
71 640 -5/72
71 641 -109/48
71 642 -5/2
71 643 -167/24
71 644 259/12
71 646 -155/24
71 649 -8/3
71 652 3637/288
71 653 173/24
71 654 -7/24
71 656 -99/4
71 659 -95/12
71 661 -11285/288
71 663 1433/24
71 666 767/24
71 673 1/8
71 674 25/6
71 679 -97/24
71 680 1/24
71 689 65/24
71 690 -3/4
71 691 -11/8
71 696 -593/96
71 697 -19
71 698 3
71 699 -55/4
71 701 -13
71 704 9
71 707 23/6
71 709 139/2
71 712 -5/2
71 719 1
71 720 16
71 724 -23/2
71 725 11/2
71 734 19/2
71 735 -4
71 736 -15/2
71 739 505/16
71 740 24
71 746 -3/4
71 750 -355/4
71 756 3/4
71 757 -167/4
71 767 -9/4
71 768 -36
71 773 103/4
71 774 -49/4
71 783 -85/4
71 784 9
71 785 67/4
71 792 3/2
71 795 -3
71 797 3
71 798 -1/4
71 799 1/4
71 801 -1
71 802 1
71 803 3
71 804 3/2
71 805 -3/2
71 807 1/2
71 809 -1/2
71 811 -1/2
71 812 1/2
71 813 9/4
71 814 -9/4
71 846 3/2
71 849 3/2
71 851 48
71 860 3
71 862 -3
71 863 6
71 864 1
71 873 -3
71 875 -3/2
71 877 -3/2
71 879 -3
71 884 -48
71 885 48
71 891 -189/16
71 892 -30
73 1 -1/6
73 3 3/2
73 4 -4/3
73 7 -4/3
73 8 -9/16
73 9 9/8
73 14 9/8
73 15 9/16
73 16 -9/8
73 17 -9/8
73 21 9/16
73 24 -9/8
73 25 9/16
73 34 5/8
73 35 5/8
73 37 -5/8
73 39 9/8
73 40 -9/8
74 1 1/6
74 4 -1/6
74 7 -1/6
74 8 9/16
74 9 -9/8
74 14 -9/8
74 15 -9/16
74 16 9/8
74 17 9/8
74 21 -9/16
74 24 9/8
74 25 -9/16
74 34 5/8
74 35 5/8
74 37 9/8
74 39 -5/8
74 40 9/8
74 42 7/24
75 48 -959/17
75 49 -324/17
75 50 150/17
75 51 2340/17
75 52 -3225/17
75 53 -3066/17
75 54 9018/17
75 55 54/17
75 56 300/17
75 59 -300/17
75 60 648/17
75 61 -378/17
75 62 -300/17
75 63 300/17
75 64 456/17
75 65 -11646/17
75 66 22266/17
75 67 -1026/17
75 68 -25920/17
75 69 -7629/17
75 70 7158/17
75 71 14850/17
75 72 4950/17
75 73 -11226/17
75 74 -18/17
75 75 1656/17
75 77 300/17
75 78 8346/17
75 81 -18345/34
75 82 371/17
75 83 -228/17
75 84 81/34
75 85 -189/34
75 86 -201/17
75 87 939/34
75 88 -177/17
75 89 -300/17
75 90 402/17
75 91 -48/17
75 92 198/17
75 93 315/17
75 95 -315/17
75 96 -189/17
75 97 300/17
75 98 378/17
75 99 -276/17
75 100 150/17
75 102 504/17
75 104 -354/17
75 107 252/17
75 108 -73/2
75 109 -79/17
75 110 378/17
75 111 -378/17
75 112 615/17
75 113 150/17
75 114 -300/17
75 115 -456/17
75 116 99/17
75 117 558/17
75 118 -18/17
75 119 354/17
75 120 -354/17
75 121 252/17
75 122 -2051/34
75 123 27747/34
75 124 -54291/34
75 125 9819/17
75 126 57945/34
75 127 13062/17
75 128 -18612/17
75 129 -29778/17
75 130 -1314/17
75 131 22266/17
75 132 -7920/17
75 133 -18324/17
75 135 -252/17
75 136 49959/68
75 137 -931/17
75 138 5727/17
75 139 4545/17
75 140 -3636/17
75 141 -11040/17
75 143 13920/17
75 145 -300/17
75 146 8208/17
75 148 252/17
75 149 -11637/68
75 150 -1823/17
75 151 4056/17
75 153 7320/17
75 154 354/17
75 155 300/17
75 156 -276
75 158 -252/17
75 159 6744/17
75 160 36/17
75 161 -22896/17
75 162 -708/17
75 163 54/17
75 164 -11862/17
75 166 -252/17
75 171 -276/17
75 172 -252/17
75 173 654/17
75 174 -792/17
75 175 -9636/17
75 176 -678/17
75 177 -126/17
75 178 252/17
75 180 6642/17
75 181 -3654/17
75 182 96/17
75 183 18/17
75 184 -189/17
75 185 -246/17
75 186 189/17
75 187 -174/17
75 188 -198/17
75 189 12/17
75 190 -5478/17
75 191 2592/17
75 192 3918/17
75 193 -402/17
75 194 1626/17
75 198 -4883/68
75 199 -18149/17
76 186 6
77 0 -11/4
77 1 -11/6
77 3 11/12
77 4 11/12
77 7 11/12
82 3 9/4
82 4 -9/4
82 7 -9/4
82 9 3/2
82 10 -3/2
82 14 3/2
82 16 -3/2
82 21 3/2
82 24 -3/2
83 9 -3/2
83 11 3/2
83 17 3/2
83 20 3/2
83 25 -3/2
83 28 -3/2
85 48 -3797/408
85 49 -345/68
85 50 241/102
85 51 256/17
85 52 -1743/68
85 53 -3953/136
85 54 4093/51
85 55 -37/102
85 56 190/51
85 57 2
85 58 -4/3
85 59 -190/51
85 60 1171/102
85 61 -309/68
85 62 -241/51
85 63 190/51
85 64 547/102
85 65 -3105/34
85 66 3089/17
85 67 -14/51
85 68 -10789/51
85 69 -8579/136
85 70 11915/204
85 71 6311/51
85 72 2905/68
85 73 -3041/34
85 74 -39/68
85 75 1081/102
85 77 190/51
85 78 12701/204
85 79 -2
85 80 -1/3
85 81 -106867/1224
85 82 197/51
85 83 -137/68
85 84 1733/816
85 85 -343/272
85 86 -241/102
85 87 4897/816
85 88 -103/68
85 89 -190/51
85 90 241/51
85 91 -173/102
85 92 69/17
85 93 1579/408
85 95 -2395/408
85 96 -411/136
85 97 190/51
85 98 1505/204
85 99 -173/68
85 100 37/102
85 101 -1
85 102 86/17
85 104 -69/34
85 106 -1
85 107 103/34
85 108 -1303/144
85 109 -851/306
85 110 309/68
85 111 -241/68
85 112 2425/204
85 113 241/102
85 114 -190/51
85 115 -547/102
85 116 139/102
85 117 445/102
85 118 29/68
85 119 241/102
85 120 -69/34
85 121 69/34
85 122 -37795/2448
85 123 279835/2448
85 124 -181367/816
85 125 2609/34
85 126 193271/816
85 127 15037/136
85 128 -7813/51
85 129 -50927/204
85 130 -240/17
85 131 3089/17
85 132 -1043/17
85 133 -9969/68
85 134 -1
85 135 -69/34
85 136 527881/4896
85 137 -5821/612
85 138 19337/408
85 139 8539/204
85 140 -1945/68
85 141 -3137/34
85 142 1
85 143 24095/204
85 145 -190/51
85 146 1216/17
85 148 241/102
85 149 -14693/544
85 150 -277/17
85 151 3407/102
85 153 12917/204
85 154 241/102
85 155 190/51
85 156 -421/12
85 158 -241/102
85 159 137089/2448
85 160 -29/34
85 161 -6529/34
85 162 -241/51
85 163 -173/102
85 164 -1678/17
85 165 2
85 166 -173/102
85 168 -1
85 171 -655/204
85 172 -275/102
85 173 370/51
85 174 -2071/204
85 175 -4226/51
85 176 -1585/204
85 177 -275/204
85 178 69/34
85 179 -1
85 180 3715/68
85 181 -496/17
85 182 52/17
85 183 73/68
85 184 65/136
85 185 -217/51
85 186 343/136
85 187 -247/204
85 188 -123/68
85 189 5/102
85 190 -9325/204
85 191 4591/204
85 192 5951/204
85 193 -35/17
85 194 1449/68
85 197 -2/3
85 198 -10339/4896
85 199 -202129/1224
86 48 -2
86 49 -1
86 51 16/3
86 52 -22/3
86 53 -7
86 54 61/3
86 55 -1
86 60 2
86 65 -80/3
86 66 154/3
86 67 -2
86 68 -60
86 69 -53/3
86 70 16
86 71 34
86 72 12
86 73 -26
86 75 4
86 78 20
86 81 -119/6
86 84 1
86 87 1
86 92 1
86 108 -1
86 123 287/9
86 124 -63
86 125 67/3
86 126 202/3
86 127 30
86 128 -128/3
86 129 -206/3
86 130 -10/3
86 131 154/3
86 132 -52/3
86 133 -130/3
86 136 259/9
86 137 -17/9
86 138 40/3
86 139 10
86 140 -26/3
86 141 -76/3
86 143 94/3
86 146 56/3
86 149 -121/18
86 150 -14/3
86 151 32/3
86 153 18
86 156 -34/3
86 159 269/18
86 161 -160/3
86 164 -82/3
86 173 1
86 174 -2
86 175 -68/3
86 180 50/3
86 181 -26/3
86 185 -1
86 190 -40/3
86 191 6
86 192 10
86 194 2
86 198 -25/6
86 199 -112/3
87 190 6
88 188 -6
93 16 6
93 19 -6
93 21 -3
93 24 6
93 32 3
93 33 -6
93 36 6
93 37 6
94 17 -6
94 18 6
94 20 -6
94 25 3
94 29 -3
94 31 6
94 38 6
94 39 6
94 42 -1
96 48 -131/68
96 49 36/17
96 50 6/17
96 51 415/34
96 52 -139/34
96 53 99/68
96 54 137/17
96 55 45/17
96 56 12/17
96 59 -12/17
96 60 -72/17
96 61 -9/17
96 62 -12/17
96 63 12/17
96 64 6/17
96 65 -1369/68
96 66 467/17
96 67 -435/34
96 68 -1329/34
96 69 -305/34
96 70 168/17
96 71 288/17
96 72 141/34
96 73 -741/34
96 74 -15/17
96 75 156/17
96 77 12/17
96 78 633/34
96 81 67/136
96 82 23/17
96 83 -3/17
96 84 -69/68
96 85 93/68
96 86 -6/17
96 87 -237/68
96 88 -3/17
96 89 -12/17
96 90 12/17
96 91 -6/17
96 92 -39/17
96 93 -87/34
96 95 87/34
96 96 195/34
96 97 12/17
96 98 -195/17
96 99 -9/17
96 100 6/17
96 102 12/17
96 104 -6/17
96 107 6/17
96 108 37/4
96 109 22/17
96 110 9/17
96 111 -9/17
96 112 -57/17
96 113 6/17
96 114 -12/17
96 115 -6/17
96 116 6/17
96 117 6/17
96 118 -15/17
96 119 6/17
96 120 -6/17
96 121 6/17
96 122 231/68
96 123 2191/204
96 124 -483/17
96 125 487/34
96 126 2327/68
96 127 333/34
96 128 -539/34
96 129 -1061/34
96 130 10/17
96 131 467/17
96 132 -433/34
96 133 -637/34
96 135 -6/17
96 136 5641/408
96 137 941/204
96 138 203/68
96 139 -279/34
96 140 -161/34
96 141 -193/34
96 143 301/34
96 145 -12/17
96 146 193/17
96 148 6/17
96 149 1907/204
96 150 -35/34
96 151 113/34
96 153 99/17
96 154 6/17
96 155 12/17
96 156 -7
96 158 -6/17
96 159 3997/408
96 160 30/17
96 161 -811/34
96 162 -12/17
96 163 -6/17
96 164 -781/34
96 166 -6/17
96 170 48
96 171 -9/17
96 172 -6/17
96 173 -33/17
96 174 261/34
96 175 -40/17
96 176 30/17
96 177 -3/17
96 178 -96/17
96 179 -6
96 180 -31/34
96 181 -395/34
96 182 12/17
96 183 15/17
96 184 -111/34
96 185 135/17
96 186 9/34
96 187 42/17
96 188 90/17
96 189 -24/17
96 190 -715/34
96 191 69/17
96 192 393/34
96 193 90/17
96 194 -90/17
96 198 -1097/68
96 199 1383/34
97 48 -17/2
97 49 -3
97 51 24
97 52 -33
97 53 -63/2
97 54 90
97 55 -3
97 60 6
97 65 -120
97 66 231
97 67 -9
97 68 -270
97 69 -159/2
97 70 72
97 71 153
97 72 54
97 73 -117
97 75 18
97 78 90
97 81 -349/4
97 84 3
97 87 3
97 92 3
97 108 -3
97 123 143
97 124 -567/2
97 125 201/2
97 126 303
97 127 135
97 128 -192
97 129 -309
97 130 -15
97 131 231
97 132 -78
97 133 -195
97 136 129
97 137 -17/2
97 138 60
97 139 45
97 140 -39
97 141 -114
97 143 141
97 146 84
97 149 -121/4
97 150 -21
97 151 48
97 153 81
97 156 -51
97 159 269/4
97 161 -240
97 164 -123
97 170 48
97 173 3
97 174 -9
97 175 -102
97 176 -3
97 180 75
97 181 -39
97 185 -3
97 186 -3
97 187 -3
97 188 9
97 190 -60
97 191 27
97 192 45
97 194 9
97 198 -79/4
97 199 -168
100 1 1/4
100 4 -1/4
100 7 -1/4
101 48 -6031/544
101 49 -573/136
101 50 4/17
101 51 5823/272
101 52 -8601/272
101 53 -20025/544
101 54 6899/68
101 55 -491/136
101 56 8/17
101 57 -3/2
101 58 1
101 59 -8/17
101 60 505/68
101 61 -6/17
101 62 -8/17
101 63 8/17
101 64 4/17
101 65 -69969/544
101 66 17163/68
101 67 -1453/272
101 68 -78845/272
101 69 -23619/272
101 70 10739/136
101 71 21545/136
101 72 17055/272
101 73 -35691/272
101 74 -57/68
101 75 1453/68
101 77 8/17
101 78 27295/272
101 79 3/2
101 80 1/4
101 81 -300049/3264
101 82 -393/136
101 83 -33/136
101 84 277/68
101 85 -63/136
101 86 -4/17
101 87 619/136
101 88 -33/136
101 89 -8/17
101 90 8/17
101 91 1/68
101 92 321/68
101 93 22/17
101 95 7/34
101 96 -177/136
101 97 8/17
101 98 109/68
101 99 -6/17
101 100 4/17
101 102 33/34
101 104 -33/68
101 106 3/4
101 107 33/68
101 108 -269/48
101 109 -1093/408
101 110 6/17
101 111 -6/17
101 112 1141/136
101 113 4/17
101 114 -8/17
101 115 -4/17
101 116 4/17
101 117 4/17
101 118 -57/68
101 119 4/17
101 120 -33/68
101 121 33/68
101 122 -1901/204
101 123 131195/816
101 124 -171209/544
101 125 7455/68
101 126 90769/272
101 127 10083/68
101 128 -58187/272
101 129 -91129/272
101 130 -2253/136
101 131 17163/68
101 132 -21729/272
101 133 -59265/272
101 134 3/4
101 135 -33/68
101 136 225293/1632
101 137 -15829/1632
101 138 36709/544
101 139 13115/272
101 140 -12549/272
101 141 -32961/272
101 143 41629/272
101 145 -8/17
101 146 12153/136
101 148 4/17
101 149 -33383/1088
101 150 -6233/272
101 151 14129/272
101 153 12785/136
101 154 4/17
101 155 8/17
101 156 -487/8
101 158 -4/17
101 159 241337/3264
101 160 57/34
101 161 -73011/272
101 162 -8/17
101 163 1/68
101 164 -35043/272
101 165 -3/2
101 166 -25/34
101 171 -41/68
101 172 13/17
101 173 65/68
101 174 -2603/272
101 175 -7615/68
101 176 -79/34
101 177 -25/68
101 178 135/68
101 180 21453/272
101 181 -10329/272
101 182 525/68
101 183 57/68
101 184 -57/34
101 185 -677/68
101 186 3/17
101 187 -347/68
101 188 9/17
101 189 19/34
101 190 -17657/272
101 191 488/17
101 192 14149/272
101 193 -627/68
101 194 933/68
101 197 1/2
101 198 -63715/3264
101 199 -24587/102
102 2 1/2
102 4 -1/2
105 48 1025/136
105 49 69/17
105 50 3/17
105 51 -979/68
105 52 1561/68
105 53 4179/136
105 54 -1300/17
105 55 147/34
105 56 6/17
105 59 -6/17
105 60 -138/17
105 61 -9/34
105 62 -6/17
105 63 6/17
105 64 3/17
105 65 14101/136
105 66 -3481/17
105 67 177/68
105 68 15705/68
105 69 2389/34
105 70 -1089/17
105 71 -4149/34
105 72 -3633/68
105 73 7419/68
105 74 -15/34
105 75 -279/17
105 77 6/17
105 78 -5589/68
105 81 17339/272
105 82 227/34
105 83 -3/34
105 84 -477/136
105 85 93/136
105 86 -3/17
105 87 -645/136
105 88 -3/34
105 89 -6/17
105 90 6/17
105 91 -3/17
105 92 -141/34
105 93 -87/68
105 95 87/68
105 96 195/68
105 97 6/17
105 98 -195/34
105 99 -9/34
105 100 3/17
105 102 6/17
105 104 -3/17
105 107 3/17
105 108 73/8
105 109 11/17
105 110 9/34
105 111 -9/34
105 112 -57/34
105 113 3/17
105 114 -6/17
105 115 -3/17
105 116 3/17
105 117 3/17
105 118 -15/34
105 119 3/17
105 120 -3/17
105 121 3/17
105 122 231/136
105 123 -54589/408
105 124 8901/34
105 125 -1540/17
105 126 -37385/136
105 127 -8133/68
105 128 12143/68
105 129 18047/68
105 130 401/34
105 131 -3481/17
105 132 4225/68
105 133 12691/68
105 135 -3/17
105 136 -86023/816
105 137 2845/408
105 138 -7787/136
105 139 -2319/68
105 140 2831/68
105 141 6505/68
105 143 -8335/68
105 145 -6/17
105 146 -2221/34
105 148 3/17
105 149 8605/408
105 150 1393/68
105 151 -3389/68
105 153 -1353/17
105 154 3/17
105 155 6/17
105 156 56
105 158 -3/17
105 159 -41971/816
105 160 15/17
105 161 14863/68
105 162 -6/17
105 163 -3/17
105 164 6223/68
105 166 -3/17
105 171 -9/34
105 172 -54/17
105 173 60/17
105 174 669/68
105 175 1595/17
105 176 -21/34
105 177 -3/34
105 178 -48/17
105 179 -3
105 180 -4655/68
105 181 1781/68
105 182 -147/17
105 183 15/34
105 184 93/68
105 185 195/17
105 186 -93/68
105 187 297/34
105 188 39/34
105 189 -12/17
105 190 3535/68
105 191 -747/34
105 192 -3075/68
105 193 198/17
105 194 -243/34
105 198 2405/136
105 199 16071/68
108 8 -1/4
108 9 -3/2
108 10 1
108 12 1
108 14 -3/2
108 15 -3/4
108 16 3/2
108 17 1/2
108 18 1
108 20 -1
108 21 -3/4
108 22 -1
108 24 3/2
108 25 1/4
108 26 -1
108 28 1
108 34 -1/2
108 35 -1/2
108 37 1/2
108 39 1/2
108 40 -1/2
109 8 1/4
109 9 3/2
109 11 -1
109 13 -1
109 14 1/2
109 15 3/4
109 16 -1/2
109 17 -3/2
109 19 -1
109 21 -1/4
109 23 1
109 24 -1/2
109 25 3/4
109 27 1
109 34 -1/2
109 35 -1/2
109 37 1/2
109 39 1/2
109 40 1/2
112 15 1/2
112 17 -1
112 25 1/2
112 39 1
113 15 -1/2
113 17 1
113 25 -1/2
113 39 -1
114 16 1
114 17 -1
114 20 -1
114 21 -1/2
114 24 1
114 25 1/2
114 37 1
114 39 1
114 42 -1/3
115 3 -1/2
115 4 1/2
115 7 1/2
116 857 -1
120 8 -11/8
120 9 11/4
120 14 11/4
120 15 11/8
120 16 -11/4
120 17 -11/4
120 21 11/8
120 24 -11/4
120 25 11/8
120 34 -11/4
120 35 11/4
120 37 -11/4
120 39 11/4
120 40 11/4
123 857 11/8
124 1 -11/4
124 2 -11/4
124 3 11/4
124 4 11/4
125 8 -1/4
125 9 1/2
125 14 1/2
125 15 1/4
125 16 -1/2
125 17 -1/2
125 21 1/4
125 24 -1/2
125 25 1/4
125 34 1/2
125 35 1/2
125 37 -1/2
125 39 1/2
125 40 -1/2
126 8 1/4
126 9 -1/2
126 14 -1/2
126 15 -1/4
126 16 1/2
126 17 1/2
126 21 -1/4
126 24 1/2
126 25 -1/4
126 34 1/2
126 35 1/2
126 37 1/2
126 39 -1/2
126 40 1/2
126 42 1/6
128 1 143/48
128 2 143/48
128 3 -143/48
128 4 -143/48
128 15 -11/8
128 16 11/4
128 20 -11/4
128 21 -11/8
128 24 11/4
128 35 -11/4
128 37 11/4
128 40 -11/4
128 42 -11/8
129 1 -143/48
129 2 -143/48
129 3 143/48
129 4 143/48
129 15 11/8
129 17 -11/4
129 25 11/8
129 34 -11/4
129 39 11/4
129 40 11/4
133 48 66341/3264
133 49 2101/272
133 50 -22/51
133 51 -21351/544
133 52 31537/544
133 53 73425/1088
133 54 -75889/408
133 55 5401/816
133 56 -44/51
133 57 11/4
133 58 -11/6
133 59 44/51
133 60 -5555/408
133 61 11/17
133 62 44/51
133 63 -44/51
133 64 -22/51
133 65 256553/1088
133 66 -62931/136
133 67 15983/1632
133 68 867295/1632
133 69 86603/544
133 70 -118129/816
133 71 -236995/816
133 72 -62535/544
133 73 130867/544
133 74 209/136
133 75 -15983/408
133 77 -44/51
133 78 -300245/1632
133 79 -11/4
133 80 -11/24
133 81 3300539/19584
133 82 1441/272
133 83 121/272
133 84 -3047/408
133 85 231/272
133 86 22/51
133 87 -6809/816
133 88 121/272
133 89 44/51
133 90 -44/51
133 91 -11/408
133 92 -1177/136
133 93 -121/51
133 95 -77/204
133 96 649/272
133 97 -44/51
133 98 -1199/408
133 99 11/17
133 100 -22/51
133 102 -121/68
133 104 121/136
133 106 -11/8
133 107 -121/136
133 108 2959/288
133 109 12023/2448
133 110 -11/17
133 111 11/17
133 112 -12551/816
133 113 -22/51
133 114 44/51
133 115 22/51
133 116 -22/51
133 117 -22/51
133 118 209/136
133 119 -22/51
133 120 121/136
133 121 -121/136
133 122 20911/1224
133 123 -1443145/4896
133 124 1883299/3264
133 125 -27335/136
133 126 -998459/1632
133 127 -36971/136
133 128 640057/1632
133 129 1002419/1632
133 130 8261/272
133 131 -62931/136
133 132 79673/544
133 133 217305/544
133 134 -11/8
133 135 121/136
133 136 -2478223/9792
133 137 174119/9792
133 138 -403799/3264
133 139 -144265/1632
133 140 46013/544
133 141 120857/544
133 143 -457919/1632
133 145 44/51
133 146 -44561/272
133 148 -22/51
133 149 367213/6528
133 150 68563/1632
133 151 -155419/1632
133 153 -140635/816
133 154 -22/51
133 155 -44/51
133 156 5357/48
133 158 22/51
133 159 -2654707/19584
133 160 -209/68
133 161 267707/544
133 162 44/51
133 163 -11/408
133 164 128491/544
133 165 11/4
133 166 275/204
133 171 451/408
133 172 -143/102
133 173 -715/408
133 174 28633/1632
133 175 83765/408
133 176 869/204
133 177 275/408
133 178 -495/136
133 180 -78661/544
133 181 37873/544
133 182 -1925/136
133 183 -209/136
133 184 209/68
133 185 7447/408
133 186 -11/34
133 187 3817/408
133 188 -33/34
133 189 -209/204
133 190 194227/1632
133 191 -2684/51
133 192 -155639/1632
133 193 2299/136
133 194 -3421/136
133 197 -11/12
133 198 700865/19584
133 199 270457/612
134 48 11275/1632
134 49 253/68
134 50 11/68
134 51 -10769/816
134 52 17171/816
134 53 15323/544
134 54 -3575/51
134 55 539/136
134 56 11/34
134 59 -11/34
134 60 -253/34
134 61 -33/136
134 62 -11/34
134 63 11/34
134 64 11/68
134 65 155111/1632
134 66 -38291/204
134 67 649/272
134 68 57585/272
134 69 26279/408
134 70 -3993/68
134 71 -15213/136
134 72 -13321/272
134 73 27203/272
134 74 -55/136
134 75 -1023/68
134 77 11/34
134 78 -20493/272
134 81 190729/3264
134 82 2497/408
134 83 -11/136
134 84 -1749/544
134 85 341/544
134 86 -11/68
134 87 -2365/544
134 88 -11/136
134 89 -11/34
134 90 11/34
134 91 -11/68
134 92 -517/136
134 93 -319/272
134 95 319/272
134 96 715/272
134 97 11/34
134 98 -715/136
134 99 -33/136
134 100 11/68
134 102 11/34
134 104 -11/68
134 107 11/68
134 108 803/96
134 109 121/204
134 110 33/136
134 111 -33/136
134 112 -209/136
134 113 11/68
134 114 -11/34
134 115 -11/68
134 116 11/68
134 117 11/68
134 118 -55/136
134 119 11/68
134 120 -11/68
134 121 11/68
134 122 847/544
134 123 -600479/4896
134 124 32637/136
134 125 -4235/51
134 126 -411235/1632
134 127 -29821/272
134 128 133573/816
134 129 198517/816
134 130 4411/408
134 131 -38291/204
134 132 46475/816
134 133 139601/816
134 135 -11/68
134 136 -946253/9792
134 137 31295/4896
134 138 -85657/1632
134 139 -8503/272
134 140 31141/816
134 141 71555/816
134 143 -91685/816
134 145 -11/34
134 146 -24431/408
134 148 11/68
134 149 94655/4896
134 150 15323/816
134 151 -37279/816
134 153 -4961/68
134 154 11/68
134 155 11/34
134 156 154/3
134 158 -11/68
134 159 -461681/9792
134 160 55/68
134 161 163493/816
134 162 -11/34
134 163 -11/68
134 164 68453/816
134 166 -11/68
134 171 -33/136
134 172 -99/34
134 173 55/17
134 174 2453/272
134 175 17545/204
134 176 -77/136
134 177 -11/136
134 178 -44/17
134 179 -11/4
134 180 -51205/816
134 181 19591/816
134 182 -539/68
134 183 55/136
134 184 341/272
134 185 715/68
134 186 -341/272
134 187 1089/136
134 188 143/136
134 189 -11/17
134 190 38885/816
134 191 -2739/136
134 192 -11275/272
134 193 363/34
134 194 -891/136
134 198 26455/1632
134 199 58927/272
135 34 33/4
135 35 33/4
135 42 11/8
136 48 -1991/8704
136 49 737/2176
136 50 11/816
136 51 25597/13056
136 52 -18931/13056
136 53 -3817/8704
136 54 1045/408
136 55 2717/6528
136 56 11/408
136 57 -11/32
136 58 11/48
136 59 -11/408
136 60 -2959/3264
136 61 -11/544
136 62 -11/408
136 63 11/408
136 64 11/816
136 65 -137203/26112
136 66 28171/3264
136 67 -26015/13056
136 68 -137863/13056
136 69 -37697/13056
136 70 18733/6528
136 71 38071/6528
136 72 5863/4352
136 73 -20515/4352
136 74 -99/1088
136 75 3575/3264
136 77 11/408
136 78 54725/13056
136 79 11/32
136 80 11/192
136 81 -304667/156672
136 82 2519/6528
136 83 -77/2176
136 84 -2123/6528
136 85 11/136
136 86 -11/816
136 87 -1463/3264
136 88 -77/2176
136 89 -11/408
136 90 11/408
136 91 143/3264
136 92 -407/1088
136 93 -319/3264
136 95 1441/3264
136 96 913/2176
136 97 11/408
136 98 -3487/3264
136 99 -11/544
136 100 11/816
136 102 77/544
136 104 -77/1088
136 106 11/64
136 107 77/1088
136 108 2585/2304
136 109 781/19584
136 110 11/544
136 111 -11/544
136 112 -649/6528
136 113 11/816
136 114 -11/408
136 115 -11/816
136 116 11/816
136 117 11/816
136 118 -99/1088
136 119 11/816
136 120 -77/1088
136 121 77/1088
136 122 803/9792
136 123 20603/4352
136 124 -256663/26112
136 125 1727/408
136 126 47223/4352
136 127 1177/272
136 128 -28171/4352
136 129 -141163/13056
136 130 -539/6528
136 131 28171/3264
136 132 -51667/13056
136 133 -87571/13056
136 134 11/64
136 135 -77/1088
136 136 37917/8704
136 137 737/8704
136 138 47047/26112
136 139 10681/13056
136 140 -16511/13056
136 141 -51139/13056
136 143 20317/4352
136 145 -11/408
136 146 19723/6528
136 148 11/816
136 149 -50963/156672
136 150 -4939/13056
136 151 4521/4352
136 153 12859/6528
136 154 11/816
136 155 11/408
136 156 -231/128
136 158 -11/816
136 159 501875/156672
136 160 99/544
136 161 -100969/13056
136 162 -11/408
136 163 143/3264
136 164 -70609/13056
136 165 -11/32
136 166 -209/1632
136 171 -253/3264
136 172 -209/1632
136 173 319/3264
136 174 7007/13056
136 175 -8833/3264
136 176 -77/1632
136 177 -209/3264
136 178 -297/1088
136 179 -11/32
136 180 24167/13056
136 181 -26675/13056
136 182 -407/1088
136 183 99/1088
136 184 -385/1088
136 185 3047/3264
136 186 11/1088
136 187 869/3264
136 188 55/272
136 189 -11/204
136 190 -30371/13056
136 191 781/816
136 192 23903/13056
136 193 407/1088
136 194 -407/1088
136 197 11/96
136 198 -319253/156672
136 199 10351/9792
137 1 -11/4
137 4 11/4
137 7 11/4
138 1 11/4
138 3 -11/4
139 8 -1/4
139 9 1/2
139 14 1/2
139 15 1/4
139 16 -1/2
139 17 -1/2
139 21 1/4
139 24 -1/2
139 25 1/4
139 34 -1/2
139 35 1/2
139 37 -1/2
139 39 1/2
139 40 1/2
140 48 543/544
140 49 -201/136
140 50 -1/17
140 51 -2327/272
140 52 1721/272
140 53 1041/544
140 54 -190/17
140 55 -247/136
140 56 -2/17
140 57 3/2
140 58 -1
140 59 2/17
140 60 269/68
140 61 3/34
140 62 2/17
140 63 -2/17
140 64 -1/17
140 65 12473/544
140 66 -2561/68
140 67 2365/272
140 68 12533/272
140 69 3427/272
140 70 -1703/136
140 71 -3461/136
140 72 -1599/272
140 73 5595/272
140 74 27/68
140 75 -325/68
140 77 -2/17
140 78 -4975/272
140 79 -3/2
140 80 -1/4
140 81 27697/3264
140 82 -229/136
140 83 21/136
140 84 193/136
140 85 -6/17
140 86 1/17
140 87 133/68
140 88 21/136
140 89 2/17
140 90 -2/17
140 91 -13/68
140 92 111/68
140 93 29/68
140 95 -131/68
140 96 -249/136
140 97 -2/17
140 98 317/68
140 99 3/34
140 100 -1/17
140 102 -21/34
140 104 21/68
140 106 -3/4
140 107 -21/68
140 108 -235/48
140 109 -71/408
140 110 -3/34
140 111 3/34
140 112 59/136
140 113 -1/17
140 114 2/17
140 115 1/17
140 116 -1/17
140 117 -1/17
140 118 27/68
140 119 -1/17
140 120 21/68
140 121 -21/68
140 122 -73/204
140 123 -5619/272
140 124 23333/544
140 125 -314/17
140 126 -12879/272
140 127 -321/17
140 128 7683/272
140 129 12833/272
140 130 49/136
140 131 -2561/68
140 132 4697/272
140 133 7961/272
140 134 -3/4
140 135 21/68
140 136 -10341/544
140 137 -201/544
140 138 -4277/544
140 139 -971/272
140 140 1501/272
140 141 4649/272
140 143 -5541/272
140 145 2/17
140 146 -1793/136
140 148 -1/17
140 149 4633/3264
140 150 449/272
140 151 -1233/272
140 153 -1169/136
140 154 -1/17
140 155 -2/17
140 156 63/8
140 158 1/17
140 159 -45625/3264
140 160 -27/34
140 161 9179/272
140 162 2/17
140 163 -13/68
140 164 6419/272
140 165 3/2
140 166 19/34
140 171 23/68
140 172 19/34
140 173 -29/68
140 174 -637/272
140 175 803/68
140 176 7/34
140 177 19/68
140 178 81/68
140 179 3/2
140 180 -2197/272
140 181 2425/272
140 182 111/68
140 183 -27/68
140 184 105/68
140 185 -277/68
140 186 -3/68
140 187 -79/68
140 188 -15/17
140 189 4/17
140 190 2761/272
140 191 -71/17
140 192 -2173/272
140 193 -111/68
140 194 111/68
140 197 -1/2
140 198 29023/3264
140 199 -941/204
141 892 0


==> anc/quarks_nmhv/quarkspm_2L_Nf1 <==
2 0 823/54
2 1 -4/3
2 2 -281/27
2 4 5/3
2 5 -62/27
2 6 -62/27
2 7 160/27
2 8 -49/18
2 9 1
2 11 40/9
2 12 -20/9
2 13 20/9
2 14 49/9
2 15 26/9
2 16 -1
2 17 22/9
2 18 -31/9
2 19 1
2 20 22/9
2 21 1/2
2 24 -1
2 25 -31/9
2 26 40/9
2 27 -40/9
2 28 -40/9
2 29 1/2
2 30 20/9
2 31 -1
2 32 1/2
2 33 -49/9
2 34 1
2 35 67/9
2 37 -1
2 39 -22/9
2 40 1
2 42 14/9
2 48 989/612
2 49 82/51
2 50 -10/153
2 51 -125/306
2 52 515/306
2 53 829/204
2 54 -179/17
2 55 61/153
2 56 -20/153
2 57 4/3
2 58 -10/9
2 59 -82/153
2 60 -220/153
2 61 5/51
2 62 20/153
2 63 -20/153
2 64 -10/153
2 65 6305/612
2 66 -3487/153
2 67 -397/306
2 68 7621/306
2 69 1277/153
2 70 -1045/153
2 71 -2044/153
2 72 -713/102
2 73 1307/102
2 74 31/51
2 75 -634/153
2 77 -20/153
2 78 -3503/306
2 79 -8/3
2 80 -4/9
2 81 28973/3672
2 82 59/51
2 83 13/51
2 84 -155/306
2 85 15/34
2 86 10/153
2 87 -355/306
2 88 13/51
2 89 20/153
2 90 -20/153
2 91 -58/153
2 92 -223/102
2 93 -4/153
2 94 4/3
2 95 -404/153
2 96 73/102
2 97 -122/153
2 98 53/153
2 99 5/51
2 100 194/153
2 102 -40/17
2 104 26/51
2 106 -5/3
2 107 -26/51
2 108 -1/27
2 109 -76/459
2 110 -5/51
2 111 5/51
2 112 61/153
2 113 -10/153
2 114 20/153
2 115 10/153
2 116 -10/153
2 117 -10/153
2 118 31/51
2 119 -10/153
2 120 26/51
2 121 -26/51
2 122 -475/1836
2 123 -14267/918
2 124 18061/612
2 125 -2693/306
2 126 -4745/153
2 127 -1375/102
2 128 5783/306
2 129 1049/34
2 130 397/153
2 131 -3487/153
2 132 1481/306
2 133 6887/306
2 134 1/3
2 135 26/51
2 136 -5501/459
2 137 1231/1836
2 138 -1231/204
2 139 -1303/306
2 140 1345/306
2 141 3053/306
2 143 -4015/306
2 145 20/153
2 146 -911/153
2 148 -10/153
2 149 12451/3672
2 150 761/306
2 151 -1469/306
2 153 -1678/153
2 154 -10/153
2 155 -20/153
2 156 52/9
2 158 10/153
2 159 -8299/1224
2 160 -62/51
2 161 8639/306
2 162 20/153
2 163 -58/153
2 164 3557/306
2 165 8/3
2 166 146/153
2 171 -223/153
2 172 -160/153
2 173 208/153
2 174 109/306
2 175 156/17
2 176 -271/153
2 177 -131/153
2 178 -26/51
2 179 -2/3
2 180 -2215/306
2 181 919/306
2 182 -74/17
2 183 -31/51
2 184 11/51
2 185 710/153
2 186 19/17
2 187 185/153
2 188 -11/17
2 189 -62/153
2 190 503/102
2 191 -251/153
2 192 -2015/306
2 193 74/17
2 194 -35/51
2 196 2/3
2 197 -8/9
2 198 8471/3672
2 199 20419/459
3 0 -823/54
3 1 4/3
3 2 281/27
3 3 -5/3
3 5 62/27
3 6 62/27
3 7 -115/27
3 8 49/18
3 9 -1
3 10 -20/9
3 11 -20/9
3 14 -29/9
3 15 -26/9
3 16 -2/9
3 17 -11/9
3 18 11/9
3 19 11/9
3 20 -11/9
3 21 11/9
3 22 20/9
3 23 -20/9
3 24 -2/9
3 25 31/18
3 26 -20/9
3 27 20/9
3 28 20/9
3 29 -1/2
3 30 -20/9
3 31 1
3 32 -1/2
3 33 49/9
3 34 29/9
3 35 -29/9
3 37 -2/9
3 39 11/9
3 40 -1
3 42 -14/9
3 48 -16/153
3 49 -31/34
3 50 5/51
3 51 -229/306
3 52 -101/306
3 53 -133/102
3 54 283/153
3 55 -5/51
3 56 44/51
3 57 2/3
3 59 -10/51
3 60 59/51
3 61 -5/34
3 62 -10/51
3 63 10/51
3 64 5/51
3 65 -473/612
3 66 496/153
3 67 173/102
3 68 -117/34
3 69 -743/612
3 70 31/34
3 71 121/51
3 72 21/17
3 73 -33/34
3 74 3/34
3 75 -23/51
3 77 10/51
3 78 13/51
3 81 -3275/1224
3 82 5/51
3 83 21/34
3 84 361/408
3 85 -107/136
3 86 -13/17
3 87 421/408
3 88 -73/102
3 89 -44/51
3 90 44/51
3 91 29/51
3 92 -31/102
3 93 65/68
3 94 -2/3
3 95 -65/68
3 96 -83/204
3 97 44/51
3 98 83/102
3 99 -5/34
3 100 -21/17
3 101 -2/3
3 102 44/51
3 104 29/51
3 106 -1
3 107 5/51
3 108 -35/72
3 109 -13/153
3 110 5/34
3 111 -5/34
3 112 41/102
3 113 5/51
3 114 -10/51
3 115 -5/51
3 116 5/51
3 117 5/51
3 118 3/34
3 119 5/51
3 120 -5/51
3 121 5/51
3 122 -613/1224
3 123 7657/3672
3 124 -1741/408
3 125 103/153
3 126 5345/1224
3 127 185/68
3 128 -931/306
3 129 -863/153
3 130 -145/153
3 131 496/153
3 132 -173/306
3 133 -367/153
3 134 -1/3
3 135 -5/51
3 136 19195/7344
3 137 -971/1836
3 138 163/153
3 139 167/102
3 140 -44/153
3 141 -695/306
3 143 457/153
3 145 -10/51
3 146 287/153
3 148 5/51
3 149 -7841/7344
3 150 -181/306
3 151 223/306
3 153 199/102
3 154 5/51
3 155 10/51
3 156 -1/18
3 158 -5/51
3 159 1813/1836
3 160 -3/17
3 161 -1373/306
3 162 -10/51
3 163 -5/51
3 164 -635/306
3 166 -5/51
3 170 32/3
3 171 -5/34
3 172 -5/51
3 173 5/17
3 174 -40/51
3 175 -338/153
3 176 -35/102
3 177 -5/102
3 178 5/51
3 180 161/153
3 181 -61/306
3 182 10/51
3 183 25/102
3 184 29/68
3 185 -5/17
3 186 49/204
3 187 -49/102
3 188 -1/34
3 189 -1/17
3 190 -82/153
3 191 47/102
3 192 -2/51
3 193 -10/51
3 194 35/34
3 198 565/816
3 199 -7093/612
4 10 20/9
4 11 -20/9
4 12 20/9
4 13 -20/9
4 14 -20/9
4 16 20/9
4 17 -20/9
4 18 20/9
4 19 -20/9
4 20 -20/9
4 21 -20/9
4 22 -20/9
4 23 20/9
4 24 20/9
4 25 20/9
4 26 -20/9
4 27 20/9
4 28 20/9
4 34 -20/9
4 35 -20/9
4 37 20/9
4 39 20/9
4 48 -925/612
4 49 -71/102
4 50 -5/153
4 51 59/51
4 52 -23/17
4 53 -563/204
4 54 1328/153
4 55 -46/153
4 56 -112/153
4 57 -2
4 58 10/9
4 59 112/153
4 60 43/153
4 61 5/102
4 62 10/153
4 63 -10/153
4 64 -5/153
4 65 -162/17
4 66 997/51
4 67 -61/153
4 68 -3284/153
4 69 -485/68
4 70 1811/306
4 71 1681/153
4 72 587/102
4 73 -604/51
4 74 -71/102
4 75 703/153
4 77 -10/153
4 78 3425/306
4 79 8/3
4 80 4/9
4 81 -4787/918
4 82 -64/51
4 83 -89/102
4 84 -463/1224
4 85 47/136
4 86 107/153
4 87 157/1224
4 88 47/102
4 89 112/153
4 90 -112/153
4 91 -29/153
4 92 127/51
4 93 -569/612
4 94 -2/3
4 95 2201/612
4 96 -21/68
4 97 -10/153
4 98 -355/306
4 99 5/102
4 100 -5/153
4 101 2/3
4 102 76/51
4 104 -55/51
4 106 8/3
4 107 7/17
4 108 113/216
4 109 115/459
4 110 -5/102
4 111 5/102
4 112 -245/306
4 113 -5/153
4 114 10/153
4 115 5/153
4 116 -5/153
4 117 -5/153
4 118 -71/102
4 119 -5/153
4 120 -7/17
4 121 7/17
4 122 2789/3672
4 123 49411/3672
4 124 -30899/1224
4 125 829/102
4 126 32615/1224
4 127 2195/204
4 128 -2426/153
4 129 -7715/306
4 130 -28/17
4 131 997/51
4 132 -218/51
4 133 -2051/102
4 135 -7/17
4 136 68821/7344
4 137 -65/459
4 138 3041/612
4 139 401/153
4 140 -419/102
4 141 -131/17
4 143 3101/306
4 145 10/153
4 146 208/51
4 148 -5/153
4 149 -5687/2448
4 150 -290/153
4 151 623/153
4 153 2759/306
4 154 -5/153
4 155 -10/153
4 156 -103/18
4 158 5/153
4 159 21271/3672
4 160 71/51
4 161 -1211/51
4 162 10/153
4 163 73/153
4 164 -487/51
4 165 -8/3
4 166 -131/153
4 170 32/3
4 171 491/306
4 172 175/153
4 173 -253/153
4 174 131/306
4 175 -1066/153
4 176 647/306
4 177 277/306
4 178 7/17
4 179 2/3
4 180 631/102
4 181 -143/51
4 182 212/51
4 183 37/102
4 184 -131/204
4 185 -665/153
4 186 -277/204
4 187 -223/306
4 188 23/34
4 189 71/153
4 190 -1345/306
4 191 361/306
4 192 2027/306
4 193 -212/51
4 194 -35/102
4 196 -2/3
4 197 8/9
4 198 -22027/7344
4 199 -60397/1836
23 1 9
23 2 -13/9
23 3 -9
23 4 13/9
23 15 1/6
23 17 -1/3
23 25 1/6
23 34 -1/3
23 39 1/3
23 40 1/3
24 1 -9
24 2 13/9
24 3 -13/9
24 4 9
24 7 94/9
24 15 -1/6
24 16 1/3
24 20 -1/3
24 21 -1/6
24 24 1/3
24 35 -1/3
24 37 1/3
24 40 -1/3
24 42 -1/6
34 34 -1/3
34 40 1/3
47 8 -1/6
47 9 1/3
47 14 1/3
47 15 1/6
47 16 -1/3
47 17 -1/3
47 21 1/6
47 24 -1/3
47 25 1/6
47 34 -1/3
47 35 1/3
47 37 -1/3
47 39 1/3
47 40 1/3
48 8 1/6
48 9 -1/3
48 14 -1/3
48 15 -1/6
48 16 1/3
48 17 1/3
48 21 -1/6
48 24 1/3
48 25 -1/6
48 34 1/3
48 35 -1/3
48 37 1/3
48 39 -1/3
48 40 -1/3
53 1 -9
53 2 -7/6
53 3 9
53 4 7/6
53 15 1/3
53 25 -1/3
53 39 -1/3
54 1 9
54 2 7/6
54 3 -7/6
54 4 -9
54 7 -47/6
54 15 -1/3
54 21 1/3
54 24 -2/3
54 34 -5/3
54 35 -5/3
54 37 -1/3
61 1 -35/18
61 4 35/18
61 7 35/18
61 8 1/6
61 9 1/3
61 14 -1/3
61 17 -1/3
61 20 -1/3
61 25 -1/6
61 35 -1/3
61 42 1/9
62 1 35/18
62 3 -35/18
62 8 -1/6
62 9 -1/3
62 14 1/3
62 16 1/3
62 21 1/6
62 24 -1/3
62 34 -1/3
68 0 -47/18
68 1 -1/3
68 2 1/3
68 3 1/3
68 4 1/3
77 0 1
77 1 2/3
77 3 -1/3
77 4 -1/3
77 7 -1/3
120 8 1/2
120 9 -1
120 14 -1
120 15 -1/2
120 16 1
120 17 1
120 21 -1/2
120 24 1
120 25 -1/2
120 34 1
120 35 -1
120 37 1
120 39 -1
120 40 -1
123 857 -1/2
124 1 1
124 2 1
124 3 -1
124 4 -1
128 1 -13/12
128 2 -13/12
128 3 13/12
128 4 13/12
128 15 1/2
128 16 -1
128 20 1
128 21 1/2
128 24 -1
128 35 1
128 37 -1
128 40 1
128 42 1/2
129 1 13/12
129 2 13/12
129 3 -13/12
129 4 -13/12
129 15 -1/2
129 17 1
129 25 -1/2
129 34 1
129 39 -1
129 40 -1
133 48 -6031/816
133 49 -191/68
133 50 8/51
133 51 1941/136
133 52 -2867/136
133 53 -6675/272
133 54 6899/102
133 55 -491/204
133 56 16/51
133 57 -1
133 58 2/3
133 59 -16/51
133 60 505/102
133 61 -4/17
133 62 -16/51
133 63 16/51
133 64 8/51
133 65 -23323/272
133 66 5721/34
133 67 -1453/408
133 68 -78845/408
133 69 -7873/136
133 70 10739/204
133 71 21545/204
133 72 5685/136
133 73 -11897/136
133 74 -19/34
133 75 1453/102
133 77 16/51
133 78 27295/408
133 79 1
133 80 1/6
133 81 -300049/4896
133 82 -131/68
133 83 -11/68
133 84 277/102
133 85 -21/68
133 86 -8/51
133 87 619/204
133 88 -11/68
133 89 -16/51
133 90 16/51
133 91 1/102
133 92 107/34
133 93 44/51
133 95 7/51
133 96 -59/68
133 97 16/51
133 98 109/102
133 99 -4/17
133 100 8/51
133 102 11/17
133 104 -11/34
133 106 1/2
133 107 11/34
133 108 -269/72
133 109 -1093/612
133 110 4/17
133 111 -4/17
133 112 1141/204
133 113 8/51
133 114 -16/51
133 115 -8/51
133 116 8/51
133 117 8/51
133 118 -19/34
133 119 8/51
133 120 -11/34
133 121 11/34
133 122 -1901/306
133 123 131195/1224
133 124 -171209/816
133 125 2485/34
133 126 90769/408
133 127 3361/34
133 128 -58187/408
133 129 -91129/408
133 130 -751/68
133 131 5721/34
133 132 -7243/136
133 133 -19755/136
133 134 1/2
133 135 -11/34
133 136 225293/2448
133 137 -15829/2448
133 138 36709/816
133 139 13115/408
133 140 -4183/136
133 141 -10987/136
133 143 41629/408
133 145 -16/51
133 146 4051/68
133 148 8/51
133 149 -33383/1632
133 150 -6233/408
133 151 14129/408
133 153 12785/204
133 154 8/51
133 155 16/51
133 156 -487/12
133 158 -8/51
133 159 241337/4896
133 160 19/17
133 161 -24337/136
133 162 -16/51
133 163 1/102
133 164 -11681/136
133 165 -1
133 166 -25/51
133 171 -41/102
133 172 26/51
133 173 65/102
133 174 -2603/408
133 175 -7615/102
133 176 -79/51
133 177 -25/102
133 178 45/34
133 180 7151/136
133 181 -3443/136
133 182 175/34
133 183 19/34
133 184 -19/17
133 185 -677/102
133 186 2/17
133 187 -347/102
133 188 6/17
133 189 19/51
133 190 -17657/408
133 191 976/51
133 192 14149/408
133 193 -209/34
133 194 311/34
133 197 1/3
133 198 -63715/4896
133 199 -24587/153
134 48 -1025/408
134 49 -23/17
134 50 -1/17
134 51 979/204
134 52 -1561/204
134 53 -1393/136
134 54 1300/51
134 55 -49/34
134 56 -2/17
134 59 2/17
134 60 46/17
134 61 3/34
134 62 2/17
134 63 -2/17
134 64 -1/17
134 65 -14101/408
134 66 3481/51
134 67 -59/68
134 68 -5235/68
134 69 -2389/102
134 70 363/17
134 71 1383/34
134 72 1211/68
134 73 -2473/68
134 74 5/34
134 75 93/17
134 77 -2/17
134 78 1863/68
134 81 -17339/816
134 82 -227/102
134 83 1/34
134 84 159/136
134 85 -31/136
134 86 1/17
134 87 215/136
134 88 1/34
134 89 2/17
134 90 -2/17
134 91 1/17
134 92 47/34
134 93 29/68
134 95 -29/68
134 96 -65/68
134 97 -2/17
134 98 65/34
134 99 3/34
134 100 -1/17
134 102 -2/17
134 104 1/17
134 107 -1/17
134 108 -73/24
134 109 -11/51
134 110 -3/34
134 111 3/34
134 112 19/34
134 113 -1/17
134 114 2/17
134 115 1/17
134 116 -1/17
134 117 -1/17
134 118 5/34
134 119 -1/17
134 120 1/17
134 121 -1/17
134 122 -77/136
134 123 54589/1224
134 124 -2967/34
134 125 1540/51
134 126 37385/408
134 127 2711/68
134 128 -12143/204
134 129 -18047/204
134 130 -401/102
134 131 3481/51
134 132 -4225/204
134 133 -12691/204
134 135 1/17
134 136 86023/2448
134 137 -2845/1224
134 138 7787/408
134 139 773/68
134 140 -2831/204
134 141 -6505/204
134 143 8335/204
134 145 2/17
134 146 2221/102
134 148 -1/17
134 149 -8605/1224
134 150 -1393/204
134 151 3389/204
134 153 451/17
134 154 -1/17
134 155 -2/17
134 156 -56/3
134 158 1/17
134 159 41971/2448
134 160 -5/17
134 161 -14863/204
134 162 2/17
134 163 1/17
134 164 -6223/204
134 166 1/17
134 171 3/34
134 172 18/17
134 173 -20/17
134 174 -223/68
134 175 -1595/51
134 176 7/34
134 177 1/34
134 178 16/17
134 179 1
134 180 4655/204
134 181 -1781/204
134 182 49/17
134 183 -5/34
134 184 -31/68
134 185 -65/17
134 186 31/68
134 187 -99/34
134 188 -13/34
134 189 4/17
134 190 -3535/204
134 191 249/34
134 192 1025/68
134 193 -66/17
134 194 81/34
134 198 -2405/408
134 199 -5357/68
135 34 -3
135 35 -3
135 42 -1/2
136 48 181/2176
136 49 -67/544
136 50 -1/204
136 51 -2327/3264
136 52 1721/3264
136 53 347/2176
136 54 -95/102
136 55 -247/1632
136 56 -1/102
136 57 1/8
136 58 -1/12
136 59 1/102
136 60 269/816
136 61 1/136
136 62 1/102
136 63 -1/102
136 64 -1/204
136 65 12473/6528
136 66 -2561/816
136 67 2365/3264
136 68 12533/3264
136 69 3427/3264
136 70 -1703/1632
136 71 -3461/1632
136 72 -533/1088
136 73 1865/1088
136 74 9/272
136 75 -325/816
136 77 -1/102
136 78 -4975/3264
136 79 -1/8
136 80 -1/48
136 81 27697/39168
136 82 -229/1632
136 83 7/544
136 84 193/1632
136 85 -1/34
136 86 1/204
136 87 133/816
136 88 7/544
136 89 1/102
136 90 -1/102
136 91 -13/816
136 92 37/272
136 93 29/816
136 95 -131/816
136 96 -83/544
136 97 -1/102
136 98 317/816
136 99 1/136
136 100 -1/204
136 102 -7/136
136 104 7/272
136 106 -1/16
136 107 -7/272
136 108 -235/576
136 109 -71/4896
136 110 -1/136
136 111 1/136
136 112 59/1632
136 113 -1/204
136 114 1/102
136 115 1/204
136 116 -1/204
136 117 -1/204
136 118 9/272
136 119 -1/204
136 120 7/272
136 121 -7/272
136 122 -73/2448
136 123 -1873/1088
136 124 23333/6528
136 125 -157/102
136 126 -4293/1088
136 127 -107/68
136 128 2561/1088
136 129 12833/3264
136 130 49/1632
136 131 -2561/816
136 132 4697/3264
136 133 7961/3264
136 134 -1/16
136 135 7/272
136 136 -3447/2176
136 137 -67/2176
136 138 -4277/6528
136 139 -971/3264
136 140 1501/3264
136 141 4649/3264
136 143 -1847/1088
136 145 1/102
136 146 -1793/1632
136 148 -1/204
136 149 4633/39168
136 150 449/3264
136 151 -411/1088
136 153 -1169/1632
136 154 -1/204
136 155 -1/102
136 156 21/32
136 158 1/204
136 159 -45625/39168
136 160 -9/136
136 161 9179/3264
136 162 1/102
136 163 -13/816
136 164 6419/3264
136 165 1/8
136 166 19/408
136 171 23/816
136 172 19/408
136 173 -29/816
136 174 -637/3264
136 175 803/816
136 176 7/408
136 177 19/816
136 178 27/272
136 179 1/8
136 180 -2197/3264
136 181 2425/3264
136 182 37/272
136 183 -9/272
136 184 35/272
136 185 -277/816
136 186 -1/272
136 187 -79/816
136 188 -5/68
136 189 1/51
136 190 2761/3264
136 191 -71/204
136 192 -2173/3264
136 193 -37/272
136 194 37/272
136 197 -1/24
136 198 29023/39168
136 199 -941/2448
137 1 1
137 4 -1
137 7 -1
138 1 -1
138 3 1
141 892 0


==> anc/quarks_nmhv/quarkspm_2L_Nf2 <==
2 0 -100/81
2 2 40/27
2 15 -4/9
3 0 100/81
3 2 -40/27
3 15 4/9
141 892 0


==> anc/quarks_nmhv/quarkspm_tree <==
2 0 -1
3 0 1
141 0 0


==> anc/requirements.txt <==
antares-hep
pytest
pentagon-functions


==> anc/target_values.py <==
"""
Target values for the one- and two-loop remainders of the Vjj amplitudes as given in arXiv:2110.07541 Table 5,
at associated phase space point given in :code:momenta.py. The format is that of a dictionary: (partial, loops, nf-powers).
Import with

.. code-block:: python

    from amplitudes.Vjj.target_values import target_values

"""

target_values = {

    # (partial, loops, nf-powers): target value - loop is normalized by the tree.

    ("quarkspm", 0, 0): 3.7636813341235895084456343835246 - 2.8565611153597122945411257523423j,
    ("quarkspm", 1, 0): 5.0394236323908900379398369705679 - 7.6720001345108985059452283281780j,
    ("quarkspm", 1, 1): - 1.8435193035565175720412746023928 + 0j,
    ("quarkspm", 2, 0): 146.67405518574346950142243692548 - 158.03592884417241145649922014778j,
    ("quarkspm", 2, 1): - 51.876494035194307150671600812344 + 43.001741025983452745318802355945j,
    ("quarkspm", 2, 2): 3.3985634225855075823432774924603 + 0j,

    ("quarksmp", 0, 0): 6.3174714114588299509370491214766 + 4.1682945838654512497100291825771j,
    ("quarksmp", 1, 0): 3.7787467232606043085629485291787 - 7.1688097645665861863893861573662j,
    ("quarksmp", 1, 1): - 1.8435193035565175720412746023928 + 0j,
    ("quarksmp", 2, 0): 109.48155479309488749024120292009 - 140.50620505261657997069179088349j,
    ("quarksmp", 2, 1): - 45.623112301910951942053194550271 + 41.319123316131740804214953046438j,
    ("quarksmp", 2, 2): 3.3985634225855075823432774924603 + 0j,

    ("gluonspp", 0, 0): 0.023642359058938397894548669272156 + 0.0044544447400485618434401593414443j,
    ("gluonspp", 1, 0): 103.342870987841128170028946458613 - 16.562565973584147961206479563634j,
    ("gluonspp", 1, 1): - 80.2235859563104985917709936938 + 21.1719625473749533034217240368j,
    ("gluonspp", 2, 0): 2630.7896094333798321261128814801 - 1047.6488122520150310638588522254j,
    ("gluonspp", 2, 1): - 2223.2948827670329778297492178883 + 1107.3264626158004457960019585401j,
    ("gluonspp", 2, 2): 179.97159295558907811624201211268 + 40.91323686442971611922802327433j,

    ("gluonspm", 0, 0): 3.7229460034770018469911986830323 + 1.7267077666104762062484815507543j,
    ("gluonspm", 1, 0): 0.0335899410058592457041394847093 - 5.3942292280301052167187389231723j,
    ("gluonspm", 1, 1): - 0.125806791594214200030212500703 - 1.047197551196597746154214461093j,
    ("gluonspm", 2, 0): 76.728329033915255088572146807173 - 103.520996261248419051819756331433j,
    ("gluonspm", 2, 1): - 20.297863470205721513413840949506 + 22.479201706415579198466788614618j,
    ("gluonspm", 2, 2): - 1.03490376197656785454885732723644 + 0.79181046130181572078863480763033j,

    ("gluonsmp", 0, 0): -8.8426136492098667867861594086532 + 3.4838583901260477278467513517097j,
    ("gluonsmp", 1, 0): - 1.5850318227570171660065240966651 - 5.9893250317409578683572234464818j,
    ("gluonsmp", 1, 1): - 0.125806791594214200030212500703 - 1.047197551196597746154214461093j,
    ("gluonsmp", 2, 0): 49.200999459320106985665508027131 - 100.575405544319135425799674254589j,
    ("gluonsmp", 2, 1): - 15.300311411465869857630350059749 + 26.629013080533603816559511658910j,
    ("gluonsmp", 2, 2): - 1.03490376197656785454885732723644 + 0.79181046130181572078863480763033j,

}


==> anc/test_primary_decompositions.py <==
import pytest
import syngular

from lips.algebraic_geometry.covariant_ideal import LipsIdeal


syngular.TIMEOUT = 6000
syngular.DEGBOUNDs = [4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 24, 26, 28, 30]


# All 65 maximal-codimension ideals (codimension = 2)
I1 = LipsIdeal(6, ('⟨1|2⟩', '⟨1|3⟩'))
I2 = LipsIdeal(6, ('⟨1|2⟩', '⟨3|4⟩'))
I3 = LipsIdeal(6, ('⟨1|2⟩', '[1|2]'))
I4 = LipsIdeal(6, ('⟨1|2⟩', '[1|3]'))
I5 = LipsIdeal(6, ('⟨1|2⟩', '[3|4]'))
I6 = LipsIdeal(6, ('⟨1|2⟩', '⟨1|2+3|1]'))
I7 = LipsIdeal(6, ('⟨1|2⟩', '⟨1|3+4|1]'))
I8 = LipsIdeal(6, ('⟨1|2⟩', '⟨3|1+2|3]'))
I9 = LipsIdeal(6, ('⟨1|2⟩', '⟨3|1+4|3]'))
I10 = LipsIdeal(6, ('⟨1|2⟩', '⟨3|4+5|3]'))
I11 = LipsIdeal(6, ('⟨1|2⟩', '⟨1|3+4|2]'))
I12 = LipsIdeal(6, ('⟨1|2⟩', '⟨1|2+4|3]'))
I13 = LipsIdeal(6, ('⟨1|2⟩', '⟨3|2+4|1]'))
I14 = LipsIdeal(6, ('⟨1|2⟩', '⟨3|1+2|4]'))
I15 = LipsIdeal(6, ('⟨1|2⟩', '⟨3|1+5|4]'))
I16 = LipsIdeal(6, ('⟨1|2⟩', 's_123'))
I17 = LipsIdeal(6, ('⟨1|2⟩', 's_134'))
I18 = LipsIdeal(6, ('⟨1|2⟩', 'Δ_12|34|56'))
I19 = LipsIdeal(6, ('⟨1|2⟩', 'Δ_13|24|56'))
I20 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨1|2+4|1]'))
I21 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨1|4+5|1]'))
I22 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨2|1+3|2]'))
I23 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨2|1+4|2]'))
I24 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨2|3+4|2]'))
I25 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨2|4+5|2]'))
I26 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨4|2+3|4]'))
I27 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨4|2+5|4]'))
I28 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨4|5+6|4]'))
I29 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨1|3+4|2]'))
I30 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨1|2+3|4]'))
I31 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨1|2+5|4]'))
I32 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨2|1+4|3]'))
I33 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨2|1+3|4]'))
I34 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨2|1+5|4]'))
I35 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨4|1+2|5]'))
I36 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨4|2+3|5]'))
I37 = LipsIdeal(6, ('⟨1|2+3|1]', 's_123'))
I38 = LipsIdeal(6, ('⟨1|2+3|1]', 's_124'))
I39 = LipsIdeal(6, ('⟨1|2+3|1]', 's_145'))
I40 = LipsIdeal(6, ('⟨1|2+3|1]', 'Δ_12|34|56'))
I41 = LipsIdeal(6, ('⟨1|2+3|1]', 'Δ_14|25|36'))
I42 = LipsIdeal(6, ('⟨1|2+3|1]', 'Δ_23|14|56'))
I43 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨1|3+5|2]'))
I44 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨1|2+4|3]'))
I45 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨1|2+5|3]'))
I46 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨2|3+4|1]'))
I47 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨2|3+5|1]'))
I48 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨2|1+4|3]'))
I49 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨2|1+5|3]'))
I50 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨3|1+2|4]'))
I51 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨3|1+5|4]'))
I52 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨3|1+4|5]'))
I53 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨3|2+4|5]'))
I54 = LipsIdeal(6, ('⟨1|3+4|2]', 's_123'))
I55 = LipsIdeal(6, ('⟨1|3+4|2]', 's_134'))
I56 = LipsIdeal(6, ('⟨1|3+4|2]', 's_135'))
I57 = LipsIdeal(6, ('⟨1|3+4|2]', 'Δ_12|34|56'))
I58 = LipsIdeal(6, ('⟨1|3+4|2]', 'Δ_12|35|46'))
I59 = LipsIdeal(6, ('⟨1|3+4|2]', 'Δ_13|24|56'))
I60 = LipsIdeal(6, ('⟨1|3+4|2]', 'Δ_13|25|46'))
I61 = LipsIdeal(6, ('s_123', 's_124'))
I62 = LipsIdeal(6, ('s_123', 'Δ_12|34|56'))
I63 = LipsIdeal(6, ('s_123', 'Δ_14|25|36'))
I64 = LipsIdeal(6, ('Δ_12|34|56', 'Δ_12|35|46'))
I65 = LipsIdeal(6, ('Δ_12|34|56', 'Δ_13|25|46'))

# All associated primes (and primaries)
P1 = LipsIdeal(6, ('⟨1|2⟩', '⟨1|3⟩', '⟨2|3⟩'))
P2 = LipsIdeal(6, ('|1⟩', ))
P3 = I2
P4 = I3
P5 = I4
P6 = I5
P7 = LipsIdeal(6, ('⟨1|2⟩', '⟨1|3+4|1]', '⟨2|3+4|1]'))
P8 = LipsIdeal(6, ('⟨1|2⟩', '|1+2|3]', ))
P9 = I9
P10 = I10
P11 = I13
P12 = I15
P13 = I17
Q14 = LipsIdeal(6, ("⟨1|2⟩",  "(s34-s56)^2"))
P14 = LipsIdeal(6, ("⟨1|2⟩",  "(s34-s56)"))
P15 = I19
P16 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨1|2+4|1]', '[1|2+3|2+4|1]', '⟨1|2+3|2+4|1⟩'))
P17 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨2|1+3|2]', '|1]⟨1|2⟩⟨1|3⟩-|2]⟨1|2⟩⟨2|3⟩-|3]⟨1|3⟩⟨2|3⟩', '|1⟩[1|2][1|3]-|2⟩[1|2][2|3]-|3⟩[1|3][2|3]'))
P18 = I23
P19 = I24
P20 = I25
P21 = I26
P22 = I27
P23 = I28
P24 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨1|3+4|2]', '[1|2+3|3+4|2]'))
P25 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨1|2+5|4]', '[1|2+3|2+5|4]'))
P26 = I32
P27 = LipsIdeal(6, ('⟨1|2+3|1]', '⟨2|1+3|4]', '|1⟩[1|3][1|4]+|2⟩[1|2][3|4]+|3⟩[1|3][3|4]'))
P28 = I34
P29 = I35
P30 = I36
P31 = I38
P32 = I39
P33 = I40
P34 = I41
P35 = I42
P36 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨1|3+5|2]', '⟨1|3+4|3+5|1⟩', '[2|3+4|3+5|2]'))
P37 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨1|2+5|3]', '[2|5+6|4+6|3]'))
P38 = I46
P39 = I47
P40 = I48
P41 = I49
P42 = LipsIdeal(6, ('⟨1|3+4|2]', '⟨3|1+2|4]', 's_14-s_23'))
P43 = I51
P44 = LipsIdeal(6, ('⟨1|(3+4)|2]', '⟨3|(1+4)|5]', '⟨6|(1+5)|4]', '|1⟩[1|5][2|4]+|3⟩[2|3][4|5]+|4⟩[2|4][4|5]', '|2]⟨1|3⟩⟨2|6⟩+|3]⟨1|3⟩⟨3|6⟩+|4]⟨1|4⟩⟨3|6⟩'))
P45 = I53
P46 = I54
P47 = I56
Q48 = LipsIdeal(6, ('⟨1|3+4|2]', '(s134-s234)^2'))
P48 = LipsIdeal(6, ('⟨1|3+4|2]', '(s134-s234)'))
P49 = I58
P50 = I59
P51 = I60
P52 = I61
P53 = I62
P54 = I63
P55 = I64
P56 = I65


def test_intersections():
   assert I1 == P1 & P2
   assert I6 == P1 & P2 & P5
   assert I7 == P2 & P7
   assert I8 == P1 & P8
   assert I11 == P2 & P7('213456', False)
   assert I12 == P1('124356', False) & P2 & P6
   assert I14 == P1 & P8('124356', False)
   assert I16 == P1 & P8 == I8
   assert I18 == Q14
   assert I20 == P2 & P2('123456', True) & P16 and I20 / P2 / P2('123456', True) == P16
   assert I21 == P2 & P2('123456', True) & P7('162345', False) & P7('162345', True) and I21 / P2 / P2('123456', True) == P7('162345', False) & P7('162345', True)
   assert I22 == P1 & P1('123456', True) & P17 and I22 / P1 / P1('123456', True) == P17 
   assert I29 == P2 & P24 and I29 / P2 == P24
   assert I30 == P1 & P2 & P7('142356', True) & P8('321654', True)
   assert I31 == P2 & P25 and I31 / P2 == P25
   assert I33 == P1 & P27 and I33 / P1 == P27
   assert I37 == P1 & P1('123456', True) & P8('321654', False) & P8('321654', True)
   assert I43 == P2 & P2('234561', True) & P36 and I43 / P2 / P2('234561', True) == P36
   assert I44 == P1('165432', False) & P1('234561', True) & P2 & P6('142356', False) & P8('561234', True)
   assert I45 == P2 & P37 and I45 / P2 == P37
   assert I50 == P6('132456', False) & P42 and I50 / P6('132456', False) == P42
   assert I52 == P1('134256', False) & P1('256134', True) & P44 and I52 / P1('134256', False) / P1('256134', True) == P44
   assert I55 == P1('134256', False) & P1('256134', True) & P8('341562', True) & P8('562341', False)
   assert I57 == Q48


@pytest.mark.parametrize("i", range(1, 56 + 1))
def test_primality(i):
    # 15, 33, 34, 35, 49, 50, 51, 53, 54, 55, 56 have no linear projection
    # the following ones timeout on the chosen settings, treat them separately
    if i not in [34, 49, 50, 51, 53, 54, 55, 56]:  
        I = eval(f"P{i}")
        I.ring.variables = I.ring.variables[::-1]
        assert I.test_primality(verbose=True, iterated_degbound_computation=True, timeout_dim=21600)
    else:
        pytest.skip(f"Inconclusive (will likely timeout).")


==> anc/test_remainders.py <==
import mpmath
import numpy
import pytest

from fractions import Fraction
from pathlib import Path

from pentagon_functions import evaluate_pentagon_functions, PentagonMonomial
from antares.terms.lterms import TermsList

# from linac.sparse_matrix_tools import matrix_from_plain_txt_coo

from momenta import oPs
from target_values import target_values


this_script_path = Path(__file__).resolve().parent

ampparts = ['quarkspm', 'quarksmp', 'gluonspp', 'gluonspm', 'gluonsmp']
loops = [0, 1, 2]

partial_amplitudes = [
    (amppart, loop, nf)
    for amppart in ampparts
    for loop in loops
    for nf in range(loop + 1)
]


# Function from linac (coming soon)

def matrix_from_coo(coo):
    """Converts a COO dictionary back to a numpy array."""
    rows = max([row for row, column in coo.keys()]) + 1
    columns = max([column for row, column in coo.keys()]) + 1
    matrix = numpy.zeros((rows, columns), dtype=object)
    for key in coo.keys():
        matrix[key] = coo[key]
    return matrix


def coo_from_plain_txt_coo(file_name, dtype=Fraction):
    """Loads coo from json containing coo dictionary."""
    with open(file_name, 'r') as f:
        lines = f.readlines()
    coo = {}
    for line in lines:
        key0, key1, val = line.split(" ")
        coo[(eval(key0), eval(key1))] = dtype(val)
    return coo


def matrix_from_plain_txt_coo(file_name, dtype=Fraction):
    """Loads coo from json containing coo dictionary."""
    coo = coo_from_plain_txt_coo(file_name, dtype=dtype)
    matrix = matrix_from_coo(coo)
    return matrix

# end of function from linac


@pytest.mark.parametrize(
    "amppart, loop, nf", partial_amplitudes
)
def test_Vjj_helicity_remainder(amppart, loop, nf):
    """Test the numerical evaluation of the Vjj remainders against cached values, run with pytest."""

    if amppart in ["quarkspm", "quarksmp"]:
        merged_vs = "quarks_nmhv/"
    elif amppart in ["gluonspp"]:
        merged_vs = "gluons_mhv/"
    elif amppart in ["gluonspm", "gluonsmp"]:
        merged_vs = "gluons_nmhv/"

    rational_basis = TermsList(this_script_path / merged_vs, 6, verbose=True)
    rational_matrix_tree = matrix_from_plain_txt_coo(this_script_path / merged_vs / f"{amppart}_tree")

    mpmath.mp.dps = 16

    if "pp" in amppart or "pm" in amppart:
        numerical_rational_basis = numpy.array(rational_basis(oPs))
    elif "mp" in amppart:
        numerical_rational_basis = numpy.array(rational_basis(oPs.image(("132456", False))))
    else:
        raise Exception(f"amppart {amppart} not undersood")

    with open(this_script_path / merged_vs / "basis_transcendental", "rb") as f:
        content = f.readlines()

    numerical_tree = (numerical_rational_basis @ rational_matrix_tree)[0]

    if loop == 0:

        numerical_finite_remainder = numerical_tree

    else:

        pentagon_functions = [PentagonMonomial(entry) for entry in content]
        pentagon_monomials = list(set([pentagon for pentagon_monomial in pentagon_functions
                                       for pentagon in pentagon_monomial.distinct_elements()]))

        evaluated_pentagon_monomials = evaluate_pentagon_functions(pentagon_monomials, oPs.image(("654321", False)),
                                                                   pentagon_function_set='m1', precision="d", number_of_cores=4)

        rational_matrix = matrix_from_plain_txt_coo(this_script_path / merged_vs / f"{amppart}_{loop}L_Nf{nf}")

        pentagon_basis = [PentagonMonomial(entry) for entry in pentagon_functions]
        numerical_pentagon_basis = [entry.subs(evaluated_pentagon_monomials) for entry in pentagon_basis]

        numerical_finite_remainder = (numerical_rational_basis @ rational_matrix @ numerical_pentagon_basis) / numerical_tree

    error = abs(target_values[(amppart, loop, nf)] - complex(numerical_finite_remainder))

    assert numpy.isclose(target_values[(amppart, loop, nf)], complex(numerical_finite_remainder)), f"Error: {error}"

